Unpolarized Quark and Gluon TMD PDFs and FFs at N$^3$LO

In this paper we calculate analytically the perturbative matching coefficients for unpolarized quark and gluon Transverse-Momentum-Dependent (TMD) Parton Distribution Functions (PDFs) and Fragmentation Functions (FFs) through Next-to-Next-to-Next-to-Leading Order (N$^3$LO) in QCD. The N$^3$LO TMD PDFs are calculated by solving a system of differential equation of Feynman and phase space integrals. The TMD FFs are obtained by analytic continuation from space-like quantities to time-like quantities, taking into account the probability interpretation of TMD PDFs and FFs properly. The coefficient functions for TMD FFs exhibit double logarithmic enhancement at small momentum fraction $z$. We resum such logarithmic terms to the third order in the expansion of $\alpha_s$. Our results constitute important ingredients for precision determination of TMD PDFs and FFs in current and future experiments.

==> anc/BeamFunction.m <==
Beam["gg"] = (4*as*CA*Lp*(-1 + 2*x - x^2 + x^3))/x - 
     32*as^3*CA^3*Lp^3*plusD[2, 1 - x] + 
     as^2*(CA*Nf*TF*((-8*Lp^2*(-1 + 2*x - x^2 + x^3))/(3*x) - 
         (4*(-121 + 166*x - 110*x^2 + 139*x^3))/(27*x) + 
         (4*(13 + 10*x)*H[0, x])/9 + Lp*((-8*(-23 + 29*x - 19*x^2 + 23*x^3))/
            (9*x) + (16*(1 + x)*H[0, x])/3) + (4*x*H[1, x])/3 + 
         (8*(1 + x)*H[0, 0, x])/3) + CF*Nf*TF*((8*(-1 + x)*(1 - 23*x + x^2))/
          (3*x) + 24*(1 + x)*H[0, x] + Lp^2*((-4*(-1 + x)*(4 + 7*x + 4*x^2))/
            (3*x) + 8*(1 + x)*H[0, x]) + 4*(3 + x)*H[0, 0, x] + 
         Lp*((-8*(-1 + x)*(-2 + 19*x + 4*x^2))/(3*x) + 24*(1 + x)*H[0, x] + 
           16*(1 + x)*H[0, 0, x]) + 8*(1 + x)*H[0, 0, 0, x]) + 
       CA^2*(((-701 - 149*x - 536*x^2)*H[0, x])/9 - (2*x*H[1, x])/3 + 
         Lp^2*((-8*LQ*(-1 + 2*x - x^2 + x^3))/x + 
           (2*(-55 + 58*x - 47*x^2 + 55*x^3))/(3*x) + 
           (8*(1 + 3*x^2 - 4*x^3 + x^4)*H[0, x])/((-1 + x)*x) + 
           (16*(-1 + 2*x - x^2 + x^3)*H[1, x])/x) - 
         (16*(1 + x + x^2)^2*H[-2, 0, x])/(x*(1 + x)) + 
         (2*(25 - 11*x + 44*x^2)*H[0, 0, x])/3 - 
         (8*(-1 + x)*(11 - x + 11*x^2)*H[1, 0, x])/(3*x) - 
         (8*(1 - x + x^2)^2*H[1, 2, x])/((-1 + x)*x) + 
         (16*(-1 - x^2 + x^4)*H[2, 0, x])/((-1 + x)*x*(1 + x)) - 
         (8*(1 - x + x^2)^2*H[2, 1, x])/((-1 + x)*x) + 
         (16*(1 + x + x^2)^2*H[-1, -1, 0, x])/(x*(1 + x)) - 
         (8*(1 + x + x^2)^2*H[-1, 0, 0, x])/(x*(1 + x)) + 
         (8*(-1 - x + x^2)^2*H[0, 0, 0, x])/((-1 + x)*(1 + x)) + 
         (8*(1 - x + x^2)^2*H[1, 0, 0, x])/((-1 + x)*x) - 
         (8*(1 - x + x^2)^2*H[1, 1, 0, x])/((-1 + x)*x) + 
         (8*(1 + x + x^2)^2*H[-1, x]*zeta[2])/(x*(1 + x)) + 
         Lp*((4*(25 - 11*x + 44*x^2)*H[0, x])/3 + 
           (16*(1 - x + x^2)^2*H[2, x])/((-1 + x)*x) - 
           (16*(1 + x + x^2)^2*H[-1, 0, x])/(x*(1 + x)) + 
           (16*(-1 - x + x^2)^2*H[0, 0, x])/((-1 + x)*(1 + x)) + 
           (16*(1 - x + x^2)^2*H[1, 0, x])/((-1 + x)*x) - 
           (2*(-25 - 134*x - 109*x^2 + 108*zeta[2] + 144*x*zeta[2] + 
              72*x^2*zeta[2] + 72*x^3*zeta[2]))/(9*(1 + x))) - 
         (4*(-790 + 926*x + 30*x^2 - 91*x^3 + 760*x^4 - 835*x^5 + 
            198*zeta[2] - 216*x*zeta[2] + 18*x^2*zeta[2] + 18*x^3*zeta[2] - 
            216*x^4*zeta[2] + 198*x^5*zeta[2] + 324*zeta[3] - 567*x*zeta[3] + 
            135*x^2*zeta[3] + 378*x^3*zeta[3] - 324*x^4*zeta[3] + 
            378*x^5*zeta[3]))/(27*(-1 + x)*x*(1 + x)))) + 
     plusD[1, 1 - x]*(16*as^2*CA^2*Lp^2 + 
       as^3*(CA^2*((-1792*Lp)/27 - (640*Lp^2)/9 - (64*Lp^3)/3)*Nf*TF + 
         CA^3*(Lp^3*(176/3 - 32*LQ) - (32*Lp^2*(-67 + 18*zeta[2]))/9 - 
           (32*Lp*(-202 + 189*zeta[3]))/27))) + plusD[0, 1 - x]*
      (-4*as*CA*Lp + as^2*(CA*(224/27 + (80*Lp)/9 + (8*Lp^2)/3)*Nf*TF + 
         CA^2*(Lp^2*(-22/3 + 8*LQ) + (4*Lp*(-67 + 18*zeta[2]))/9 + 
           (4*(-202 + 189*zeta[3]))/27)) + 
       as^3*(CA^2*Nf*TF*(Lp^3*(352/27 - (32*LQ)/3) + 
           Lp^2*((-320*LQ)/9 - (8*(-289 + 36*zeta[2]))/27) + 
           Lp*((-896*LQ)/27 - (8*(-2051 + 360*zeta[2]))/81) - 
           (4*(-31313 + 3708*zeta[2] + 12204*zeta[3] - 2430*zeta[4]))/729) + 
         CA*(Nf^2*TF^2*((-1600*Lp)/81 - (320*Lp^2)/27 - (64*Lp^3)/27 - 
             (128*(58 + 81*zeta[3]))/729) + CF*Nf*TF*(8*Lp^2 - 
             (4*Lp*(-55 + 48*zeta[3]))/3 - (2*(-1711 + 912*zeta[3] + 
                432*zeta[4]))/27)) + 
         CA^3*(Lp^2*((-16*LQ*(-67 + 18*zeta[2]))/9 + (8*(-445 + 99*zeta[2]))/
              27) + Lp^3*((88*LQ)/3 - 8*LQ^2 + (4*(-121 + 216*zeta[2]))/27) + 
           Lp*((-16*LQ*(-202 + 189*zeta[3]))/27 + (2*(-15503 + 4824*zeta[2] + 
                7128*zeta[3] - 3564*zeta[4]))/81) + 
           (-297029 + 57528*zeta[2] + 332856*zeta[3] - 42768*zeta[2]*
              zeta[3] + 37422*zeta[4] - 139968*zeta[5])/729))) + 
     delta[1 - x]*(1 - 2*as*CA*Lp*LQ + 
       as^2*(CA*((112*LQ)/27 + (40*Lp*LQ)/9 + (4*Lp^2*LQ)/3)*Nf*TF + 
         CA^2*(Lp^2*((-11*LQ)/3 + 2*LQ^2 - 8*zeta[2]) + 
           (2*Lp*LQ*(-67 + 18*zeta[2]))/9 + (2*LQ*(-202 + 189*zeta[3]))/
            27)) + as^3*(CA*(Nf^2*TF^2*((-800*Lp*LQ)/81 - (160*Lp^2*LQ)/27 - 
             (32*Lp^3*LQ)/27 - (64*LQ*(58 + 81*zeta[3]))/729) + 
           CF*Nf*TF*(4*Lp^2*LQ - (2*Lp*LQ*(-55 + 48*zeta[3]))/3 + 
             (LQ*(1711 - 912*zeta[3] - 432*zeta[4]))/27)) + 
         CA^2*Nf*TF*(Lp^3*((176*LQ)/27 - (8*LQ^2)/3 + (32*zeta[2])/3) + 
           Lp^2*((-80*LQ^2)/9 + (320*zeta[2])/9 - (4*LQ*(-289 + 36*zeta[2]))/
              27) + Lp*((-224*LQ^2)/27 + (896*zeta[2])/27 - 
             (4*LQ*(-2051 + 360*zeta[2]))/81) - 
           (2*LQ*(-31313 + 3708*zeta[2] + 12204*zeta[3] - 2430*zeta[4]))/
            729) + CA^3*(Lp^3*((22*LQ^2)/3 - (4*LQ^3)/3 + 
             (2*LQ*(-121 + 216*zeta[2]))/27 - (8*(11*zeta[2] + 8*zeta[3]))/
              3) + Lp*((-4*LQ^2*(-202 + 189*zeta[3]))/27 + 
             (16*zeta[2]*(-202 + 189*zeta[3]))/27 + 
             (LQ*(-15503 + 4824*zeta[2] + 7128*zeta[3] - 3564*zeta[4]))/81) + 
           Lp^2*((-4*LQ^2*(-67 + 18*zeta[2]))/9 + (4*LQ*(-445 + 99*zeta[2]))/
              27 - (16*(67*zeta[2] - 45*zeta[4]))/9) + 
           (LQ*(-297029 + 57528*zeta[2] + 332856*zeta[3] - 42768*zeta[2]*zeta[
                3] + 37422*zeta[4] - 139968*zeta[5]))/1458))) + 
     as^3*(CF*Nf^2*TF^2*(Lp^3*((64*(-1 + x)*(4 + 7*x + 4*x^2))/(27*x) - 
           (128*(1 + x)*H[0, x])/9) + (64*(25 + 19*x + 4*x^2)*H[3, x])/27 + 
         (128*(1 + x)*H[4, x])/9 - (128*(-1 + x)*(7 + 43*x + 7*x^2)*
           H[1, 0, x])/(81*x) + (32*(-1 + x)*(-32 + 85*x + 22*x^2)*
           H[1, 1, x])/(81*x) + (64*(-1 + x)*(4 + 7*x + 4*x^2)*H[1, 2, x])/
          (27*x) + (64*(25 + 19*x + 4*x^2)*H[2, 0, x])/27 + 
         (64*(-1 - 4*x + 2*x^2)*H[2, 1, x])/27 - (128*(1 + x)*H[2, 2, x])/9 + 
         (128*(1 + x)*H[3, 0, x])/9 - (128*(1 + x)*H[3, 1, x])/9 - 
         (32*(23 + 29*x + 8*x^2)*H[0, 0, 0, x])/27 - 
         (64*(-1 + x)*(4 + 7*x + 4*x^2)*H[1, 0, 0, x])/(27*x) + 
         (64*(-1 + x)*(4 + 7*x + 4*x^2)*H[1, 1, 0, x])/(27*x) + 
         (32*(-1 + x)*(4 + 7*x + 4*x^2)*H[1, 1, 1, x])/(27*x) + 
         (128*(1 + x)*H[2, 0, 0, x])/9 - (128*(1 + x)*H[2, 1, 0, x])/9 - 
         (64*(1 + x)*H[2, 1, 1, x])/9 + (64*(1 + x)*H[0, 0, 0, 0, x])/9 + 
         (64*H[2, x]*(59 + 149*x + 11*x^2 + 18*zeta[2] + 18*x*zeta[2]))/81 - 
         (64*H[0, 0, x]*(107 + 179*x + 14*x^2 + 18*zeta[2] + 18*x*zeta[2]))/
          81 - (64*(-1 + x)*H[1, x]*(-104 + 670*x + 58*x^2 + 36*zeta[2] + 
            63*x*zeta[2] + 36*x^2*zeta[2]))/(243*x) + 
         Lp^2*((-32*(5 + x)*(5 + 4*x)*H[0, x])/9 - 
           (32*(-1 + x)*(4 + 7*x + 4*x^2)*H[1, x])/(9*x) + 
           (64*(1 + x)*H[2, x])/3 - (64*(1 + x)*H[0, 0, x])/3 + 
           (32*(-14 - 81*x + 63*x^2 + 32*x^3 - 18*x*zeta[2] - 
              18*x^2*zeta[2]))/(27*x)) - (64*H[0, x]*(208 + 1369*x + 58*x^2 + 
            225*zeta[2] + 171*x*zeta[2] + 36*x^2*zeta[2] + 216*zeta[3] + 
            216*x*zeta[3]))/243 + Lp*((-64*(-1 + x)*(-2 + 19*x + 4*x^2)*
             H[1, x])/(9*x) + 64*(1 + x)*H[2, x] + (128*(1 + x)*H[3, x])/3 - 
           (256*(2 + x)^2*H[0, 0, x])/9 - (64*(-1 + x)*(4 + 7*x + 4*x^2)*
             H[1, 0, x])/(9*x) + (128*(1 + x)*H[2, 0, x])/3 - 
           (128*H[0, x]*(8 + 22*x + 2*x^2 + 3*zeta[2] + 3*x*zeta[2]))/9 + 
           (64*(10 - 132*x + 90*x^2 + 32*x^3 - 27*x*zeta[2] - 
              27*x^2*zeta[2] + 18*x*zeta[3] + 18*x^2*zeta[3]))/(27*x)) - 
         (32*(-1118 + 6822*x - 3744*x^2 - 1960*x^3 + 1062*x*zeta[2] + 
            2682*x^2*zeta[2] + 198*x^3*zeta[2] + 1296*zeta[3] - 
            432*x*zeta[3] - 2214*x^2*zeta[3] - 1404*x^3*zeta[3] + 
            1053*x*zeta[4] + 1053*x^2*zeta[4]))/(729*x)) + 
       CF^2*Nf*TF*((128*(2 + x)*H[4, x])/3 + (128*(1 + x)*H[5, x])/3 - 
         512*H[-4, 0, x] + (512*(-9 + 2*x^2)*H[-3, 0, x])/9 + 
         (32*(-1 + x)*(1 + x + 2*x^2)*H[1, 2, x])/(3*x) + 
         32*(-1 + x)*H[1, 3, x] - (64*(1 + x)*H[2, 3, x])/3 - 
         (64*(2 + x)*H[3, 1, x])/3 - (64*(1 + x)*H[4, 1, x])/3 - 
         (512*(-1 + x)*H[-3, -1, 0, x])/3 + (256*(-3 + x)*H[-3, 0, 0, x])/3 - 
         (256*(-1 + x)*H[-2, -2, 0, x])/3 + (256*(2 + x)*H[-2, -1, 0, x])/3 + 
         (128*(-18 - 3*x + 4*x^2)*H[-2, 0, 0, x])/9 - 
         (256*(1 + x)*(1 - 4*x + x^2)*H[-1, -2, 0, x])/(9*x) + 
         (128*(1 + x)*(4 + 8*x + x^2)*H[-1, -1, 0, x])/(9*x) - 
         (64*(1 + x)*(4 + 75*x + x^2)*H[-1, 0, 0, x])/(9*x) + 
         (256*(-1 + x)*(1 + 4*x + x^2)*H[1, -2, 0, x])/(3*x) - 
         (32*(-1 + x)*(13 - 71*x + 7*x^2)*H[1, 0, 0, x])/(9*x) + 
         (32*(-1 + x)*(7 + 21*x + 4*x^2)*H[1, 1, 0, x])/(9*x) - 
         (8*(-1 + x)*(-16 - 5*x + 20*x^2)*H[1, 1, 1, x])/(9*x) + 
         32*(-1 + x)*H[1, 1, 2, x] - 32*(-1 + x)*H[1, 2, 0, x] - 
         256*(1 + x)*H[2, -2, 0, x] + (32*(-11 + 9*x + 4*x^2)*H[2, 0, 0, x])/
          3 - (64*(15 + 15*x + 4*x^2)*H[2, 1, 0, x])/9 - 
         (32*(9 + 3*x + 4*x^2)*H[2, 1, 1, x])/9 - (64*(1 + x)*H[2, 1, 2, x])/
          3 + (64*(1 + x)*H[2, 2, 0, x])/3 - (256*(2 + x)*H[3, 0, 0, x])/3 + 
         (32*(1 + x)*H[3, 1, 1, x])/3 - (512*(-1 + x)*H[-2, -1, 0, 0, x])/3 + 
         (128*(-1 + x)*H[-2, 0, 0, 0, x])/3 - (512*(1 + x)*(1 - 4*x + x^2)*
           H[-1, -1, 0, 0, x])/(9*x) + (128*(1 + x)*(1 - 4*x + x^2)*
           H[-1, 0, 0, 0, x])/(9*x) - (16*(-21 - 84*x + 4*x^2)*
           H[0, 0, 0, 0, x])/9 + (16*(-1 + x)*(4 + 25*x + 4*x^2)*
           H[1, 0, 0, 0, x])/(9*x) + (32*(-1 + x)*(4 + 13*x + 4*x^2)*
           H[1, 1, 0, 0, x])/(3*x) - (32*(-1 + x)*(8 + 23*x + 8*x^2)*
           H[1, 1, 1, 0, x])/(9*x) - (32*(-1 + x)*(4 + 7*x + 4*x^2)*
           H[1, 1, 1, 1, x])/(9*x) - 32*(1 + x)*H[2, 0, 0, 0, x] - 
         (320*(1 + x)*H[2, 1, 0, 0, x])/3 + 64*(1 + x)*H[2, 1, 1, 0, x] + 
         (64*(1 + x)*H[2, 1, 1, 1, x])/3 + 64*(1 + x)*H[0, 0, 0, 0, 0, x] - 
         (256*(-1 + x)*H[-3, x]*zeta[2])/3 + (128*(2 + x)*H[-2, x]*zeta[2])/
          3 + (64*(1 + x)*(4 + 8*x + x^2)*H[-1, x]*zeta[2])/(9*x) + 
         (8*(-1 + x)*H[1, 1, x]*(-31 - 71*x + 18*x^2 - 36*x*zeta[2]))/(9*x) - 
         (8*H[2, 1, x]*(-66 - 33*x + 20*x^2 - 24*zeta[2] - 24*x*zeta[2]))/9 + 
         (32*H[2, 0, x]*(45 + 57*x + 4*x^2 - 18*zeta[2] - 18*x*zeta[2]))/9 - 
         (64*H[-2, 0, x]*(143 - 48*x + 2*x^2 + 12*zeta[2] - 12*x*zeta[2]))/
          9 + (16*H[3, x]*(14 + 11*x + 4*x^2 + 16*zeta[2] + 16*x*zeta[2]))/
          3 - (8*H[0, 0, 0, x]*(-73 - 563*x + 20*x^2 + 48*zeta[2] + 
            48*x*zeta[2]))/9 + (16*(-1 + x)*H[1, 0, x]*(-31 - 105*x - 
            36*x^2 + 16*zeta[2] + 46*x*zeta[2] + 16*x^2*zeta[2]))/(9*x) - 
         (32*(1 + x)*H[-1, 0, x]*(17 - 92*x + 6077*x^2 - 27*x^3 + 27*x^4 - 
            120*x*zeta[2] + 480*x^2*zeta[2] - 120*x^3*zeta[2]))/(135*x^2) + 
         Lp^3*((-16*x*(3 + 4*x)*H[0, x])/9 - (16*(-1 + x)*(4 + 7*x + 4*x^2)*
             H[1, x])/(9*x) + (32*(1 + x)*H[2, x])/3 + 
           (16*(1 + x)*H[0, 0, x])/3 - (4*(-23 + 23*x + 24*zeta[2] + 
              24*x*zeta[2]))/9) - (4*(-1 + x)*H[1, x]*(-51 - 23*x + 236*x^2 - 
            40*zeta[2] + 152*x*zeta[2] + 32*x^2*zeta[2] - 216*x*zeta[3]))/
          (9*x) + (16*H[2, x]*(-21 + 13*x + 3*x^2 + 16*zeta[2] - 
            8*x*zeta[2] - 12*zeta[3] - 12*x*zeta[3]))/3 + 
         (16*H[0, 0, x]*(1395 + 13195*x - 540*x^2 + 54*x^3 - 720*zeta[2] - 
            360*x*zeta[2] - 1260*zeta[3] + 180*x*zeta[3]))/135 + 
         Lp^2*((-8*(-1 + x)*(8 + 29*x + 20*x^2)*H[1, x])/(3*x) + 
           64*(1 + x)*H[2, x] + 32*(1 + x)*H[3, x] - 
           (16*(-3 - 6*x + 4*x^2)*H[0, 0, x])/3 - 
           (16*(-1 + x)*(4 + 7*x + 4*x^2)*H[1, 0, x])/(3*x) + 
           32*(1 + x)*H[2, 0, x] + 32*(1 + x)*H[0, 0, 0, x] - 
           (8*H[0, x]*(-28 + x + 20*x^2 + 12*zeta[2] + 12*x*zeta[2]))/3 - 
           (16*(-3 - 15*x + 10*x^2 + 8*x^3 + 12*x*zeta[2] + 12*x^2*zeta[2] - 
              6*x*zeta[3] - 6*x^2*zeta[3]))/(3*x)) - 
         (4*H[0, x]*(-136 - 12322*x - 8187*x^2 + 3324*x^3 + 2520*x*zeta[2] - 
            9540*x^2*zeta[2] + 720*x^3*zeta[2] + 7920*x*zeta[3] + 
            5760*x^2*zeta[3] + 12780*x*zeta[4] - 8820*x^2*zeta[4]))/(135*x) + 
         Lp*(32*(4 + 3*x)*H[3, x] + 64*(1 + x)*H[4, x] - 256*H[-3, 0, x] + 
           (256*(-3 + x^2)*H[-2, 0, x])/3 - (2144*(1 + x)*H[-1, 0, x])/3 - 
           (16*(-1 + x)*(10 + 27*x + 16*x^2)*H[1, 0, x])/(3*x) + 
           (16*(-1 + x)*(-2 + 3*x + 4*x^2)*H[1, 1, x])/(3*x) + 
           (32*(15 + 18*x + 4*x^2)*H[2, 0, x])/3 + 
           (16*(3 + 3*x + 4*x^2)*H[2, 1, x])/3 - 32*(1 + x)*H[3, 1, x] - 
           256*(-1 + x)*H[-2, -1, 0, x] + 128*(-1 + x)*H[-2, 0, 0, x] - 
           (256*(1 + x)*(1 - 4*x + x^2)*H[-1, -1, 0, x])/(3*x) + 
           (128*(1 + x)*(1 - 4*x + x^2)*H[-1, 0, 0, x])/(3*x) - 
           (16*(-9 - 33*x + 4*x^2)*H[0, 0, 0, x])/3 + 
           (16*(-1 + x)*(4 + 25*x + 4*x^2)*H[1, 0, 0, x])/(3*x) + 
           (32*(-1 + x)*(4 + 7*x + 4*x^2)*H[1, 1, 0, x])/(3*x) + 
           (16*(-1 + x)*(4 + 7*x + 4*x^2)*H[1, 1, 1, x])/(3*x) - 
           96*(1 + x)*H[2, 0, 0, x] - 64*(1 + x)*H[2, 1, 0, x] - 
           32*(1 + x)*H[2, 1, 1, x] + 80*(1 + x)*H[0, 0, 0, 0, x] - 
           128*(-1 + x)*H[-2, x]*zeta[2] - (128*(1 + x)*(1 - 4*x + x^2)*
             H[-1, x]*zeta[2])/(3*x) + (8*H[2, x]*(6 + 33*x + 8*x^2 + 
              48*zeta[2] + 48*x*zeta[2]))/3 - 
           (4*H[0, 0, x]*(-113 - 591*x + 64*x^2 + 48*zeta[2] + 48*x*zeta[2]))/
            3 - (8*(-1 + x)*H[1, x]*(1 - 3*x + 48*x^2 + 16*zeta[2] + 
              64*x*zeta[2] + 16*x^2*zeta[2]))/(3*x) - 
           (4*H[0, x]*(-243 - 283*x + 96*x^2 + 96*zeta[2] + 72*x*zeta[2] + 
              168*zeta[3] - 24*x*zeta[3]))/3 - 
           (8*(-11 - 134*x + 37*x^2 + 108*x^3 + 6*x*zeta[2] + 
              301*x^2*zeta[2] + 8*x^3*zeta[2] + 16*zeta[3] - 30*x*zeta[3] - 
              42*x^2*zeta[3] - 72*x^3*zeta[3] + 207*x*zeta[4] + 
              147*x^2*zeta[4]))/(3*x)) - (4*(-269 - 12169*x + 5574*x^2 + 
            6864*x^3 - 600*zeta[2] - 3780*x*zeta[2] + 50740*x^2*zeta[2] + 
            540*x^3*zeta[2] + 216*x^4*zeta[2] + 3360*zeta[3] + 
            180*x*zeta[3] - 9270*x^2*zeta[3] - 4440*x^3*zeta[3] + 
            10440*x*zeta[2]*zeta[3] - 2520*x^2*zeta[2]*zeta[3] - 
            3840*zeta[4] + 20880*x*zeta[4] + 25020*x^2*zeta[4] + 
            360*x*zeta[5] + 6840*x^2*zeta[5]))/(135*x)) + 
       CA^2*Nf*TF*(Lp^3*((32*LQ*(-1 + 2*x - x^2 + x^3))/(3*x) - 
           (32*(-44 + 49*x - 38*x^2 + 44*x^3))/(27*x) - 
           (32*(1 + 3*x^2 - 4*x^3 + x^4)*H[0, x])/(3*(-1 + x)*x) - 
           (64*(-1 + 2*x - x^2 + x^3)*H[1, x])/(3*x)) + 
         (8*(9 - 72*x - 33*x^2 + 82*x^3 + 18*x^4)*H[4, x])/
          (9*(-1 + x)*(1 + x)) - (16*(9 + 7*x)*H[5, x])/3 + 
         (32*(-29 + x)*H[-4, 0, x])/3 + (32*(-6 + 126*x - 26*x^2 - 149*x^3 + 
            19*x^4 + 26*x^5)*H[-3, 0, x])/(9*(-1 + x)*x*(1 + x)) - 
         (32*(-1 + x)*H[-3, 2, x])/3 - (16*(12 + 68*x + 87*x^2 + 57*x^3 + 
            24*x^4)*H[-2, 2, x])/(9*x*(1 + x)) + (16*(-1 + x)*H[-2, 3, x])/
          3 - (8*(1 + x)*(4 + 13*x + 4*x^2)*H[-1, 3, x])/(3*x) + 
         (8*(25 + 54*x - 132*x^2 + 62*x^3 + 31*x^4)*H[1, 2, x])/
          (9*(-1 + x)*x) + (8*(4 - 44*x + 111*x^2 - 45*x^3 + 6*x^4)*
           H[1, 3, x])/(9*(-1 + x)*x) + (16*(-10 - 7*x - 28*x^2 - 4*x^3 + 
            48*x^4 + 17*x^5)*H[2, 2, x])/(9*(-1 + x)*x*(1 + x)) + 
         (80*(1 + x)*H[2, 3, x])/3 + (8*(24 + 45*x + 130*x^2 + 231*x^3 + 
            53*x^4 - 170*x^5 - 81*x^6 + 8*x^7)*H[3, 0, x])/
          (9*(-1 + x)*x*(1 + x)^3) - (8*(-6 - 51*x + 43*x^2 + 6*x^3)*
           H[3, 1, x])/(9*(-1 + x)) + (32*(-1 + x)*H[3, 2, x])/3 + 
         16*(1 + x)*H[4, 1, x] - 128*(-1 + x)*H[-3, -1, 0, x] + 
         (16*(-37 + 13*x)*H[-3, 0, 0, x])/3 - (160*(-1 + x)*H[-2, -2, 0, x])/
          3 - (16*(24 - 64*x - 15*x^2 + 73*x^3 + 26*x^4)*H[-2, -1, 0, x])/
          (9*x*(1 + x)) + (32*(-1 + x)*H[-2, -1, 2, x])/3 + 
         (16*(-14 + 176*x - 47*x^2 - 201*x^3 + 35*x^4 + 35*x^5)*
           H[-2, 0, 0, x])/(9*(-1 + x)*x*(1 + x)) - 
         (32*(-1 + x)*H[-2, 2, 0, x])/3 - (16*(20 - 10*x - 45*x^2 - 9*x^3 + 
            28*x^4)*H[-1, -2, 0, x])/(9*x*(1 + x)) - 
         (8*(109 - 4*x - 110*x^2 + 56*x^3 + 133*x^4)*H[-1, -1, 0, x])/
          (9*x*(1 + x)) + (16*(1 + x)*(8 + 11*x + 8*x^2)*H[-1, -1, 2, x])/
          (3*x) - (16*(8 + 17*x + 18*x^2 + 17*x^3 + 2*x^4)*H[-1, 2, 0, x])/
          (9*x*(1 + x)) + (64*(1 + x)^3*H[-1, 2, 1, x])/(9*x) + 
         16*(1 + x)*H[-1, 3, 0, x] + (32*(20 + 18*x - 69*x^2 + 17*x^3 + 
            16*x^4)*H[1, -2, 0, x])/(9*(-1 + x)*x) - 
         (4*(73 - 1632*x + 99*x^2 + 3896*x^3 + 315*x^4 - 1632*x^5 + x^6)*
           H[1, 0, 0, x])/(27*(-1 + x)*x*(1 + x)^2) + 
         (4*(235 + 178*x - 73*x^2 + 190*x^3 + 47*x^4 + 184*x^5 + 199*x^6)*
           H[1, 1, 0, x])/(27*(-1 + x)*x*(1 + x)^2) + 
         (8*(146 - 309*x + 145*x^2 + 2*x^3)*H[1, 1, 2, x])/(9*(-1 + x)) - 
         (16*(6 - 3*x^2 - x^3 + 2*x^4)*H[1, 2, 0, x])/(9*(-1 + x)*x) - 
         (8*(16 - 35*x + 51*x^2 - 34*x^3 + 14*x^4)*H[1, 2, 1, x])/
          (9*(-1 + x)*x) - (448*(1 + x)*H[2, -2, 0, x])/3 + 
         (8*(20 + 157*x + 284*x^2 + 30*x^3 - 260*x^4 - 167*x^5 + 32*x^6 + 
            32*x^7)*H[2, 0, 0, x])/(9*(-1 + x)*x*(1 + x)^3) + 
         (8*(-4 - 20*x - 73*x^2 - 100*x^3 - 28*x^4 + 106*x^5 + 85*x^6 + 
            18*x^7)*H[2, 1, 0, x])/(9*(-1 + x)*x*(1 + x)^3) - 
         (128*(1 - x + x^2)^2*H[2, 1, 1, x])/(9*(-1 + x)*x) - 
         (208*(1 + x)*H[2, 1, 2, x])/3 + (32*(1 + x)*H[2, 2, 0, x])/3 - 
         (32*(10 + 3*x)*H[3, 0, 0, x])/3 - (80*(-1 + x)*H[3, 1, 0, x])/3 - 
         (64*(-1 + x)*H[-2, -1, -1, 0, x])/3 - 144*(-1 + x)*
          H[-2, -1, 0, 0, x] + 64*(-1 + x)*H[-2, 0, 0, 0, x] + 
         (16*(24 + 67*x + 117*x^2 + 68*x^3 + 26*x^4)*H[-1, -1, -1, 0, x])/
          (9*x*(1 + x)) - (8*(80 - 86*x - 303*x^2 - 83*x^3 + 86*x^4)*
           H[-1, -1, 0, 0, x])/(9*x*(1 + x)) + 
         (32*(9 - 14*x - 42*x^2 - 14*x^3 + 9*x^4)*H[-1, 0, 0, 0, x])/
          (9*x*(1 + x)) + 32*(1 + x)*H[-1, 2, 0, 0, x] - 
         32*(1 + x)*H[-1, 2, 1, 0, x] - (16*(-28 + 31*x + 28*x^2 - 31*x^3 + 
            8*x^4)*H[0, 0, 0, 0, x])/(9*(-1 + x)*(1 + x)) - 
         (8*(20 - 57*x + 102*x^2 - 57*x^3 + 20*x^4)*H[1, 0, 0, 0, x])/
          (9*(-1 + x)*x) + (8*(68 - 11*x - 96*x^2 - 13*x^3 + 72*x^4)*
           H[1, 1, 0, 0, x])/(9*(-1 + x)*x) - 
         (8*(2 - 131*x + 288*x^2 - 133*x^3 + 6*x^4)*H[1, 1, 1, 0, x])/
          (9*(-1 + x)*x) - 16*(1 + x)*H[2, 0, 0, 0, x] - 
         (272*(1 + x)*H[2, 1, 0, 0, x])/3 - (176*(1 + x)*H[2, 1, 1, 0, x])/
          3 - 32*x*H[0, 0, 0, 0, 0, x] - (160*(-1 + x)*H[-3, x]*zeta[2])/3 - 
         (64*(-1 + x)*H[-2, -1, x]*zeta[2])/3 - 
         (8*(24 + 95*x + 111*x^2 + 94*x^3 + 22*x^4)*H[-1, -1, x]*zeta[2])/
          (9*x*(1 + x)) - (16*(1 + x)*H[-1, 2, x]*(11 + 49*x + 11*x^2 + 
            18*x*zeta[2]))/(9*x) - (8*H[3, x]*(-370 + 555*x - 178*x^2 + 
            13*x^3 + 306*zeta[2] - 180*x*zeta[2] - 126*x^2*zeta[2]))/
          (27*(-1 + x)) - (8*H[0, 0, 0, x]*(-44 + 1505*x - 264*x^2 - 
            1505*x^3 + 428*x^4 + 162*zeta[2] + 162*x*zeta[2] - 
            162*x^2*zeta[2] - 162*x^3*zeta[2]))/(27*(-1 + x)*(1 + x)) + 
         (8*H[2, 1, x]*(172 - 551*x + 402*x^2 - 75*x^3 + 172*x^4 + 
            72*x*zeta[2] - 72*x^3*zeta[2]))/(27*(-1 + x)*x) + 
         (4*H[-1, 0, 0, x]*(671 - 2626*x - 6222*x^2 - 2422*x^3 + 743*x^4 + 
            108*x*zeta[2] + 216*x^2*zeta[2] + 108*x^3*zeta[2]))/
          (27*x*(1 + x)) + (4*H[1, 1, x]*(-446 - 1531*x + 4110*x^2 - 
            1687*x^3 - 446*x^4 + 108*zeta[2] + 468*x*zeta[2] - 
            1404*x^2*zeta[2] + 504*x^3*zeta[2] + 36*x^4*zeta[2]))/
          (81*(-1 + x)*x) + (8*H[-2, 0, x]*(-332 + 2136*x - 755*x^2 - 
            2487*x^3 + 807*x^4 + 551*x^5 + 144*x*zeta[2] - 144*x^2*zeta[2] - 
            144*x^3*zeta[2] + 144*x^4*zeta[2]))/(27*(-1 + x)*x*(1 + x)) + 
         (4*H[2, 0, x]*(688 + 670*x + 485*x^2 + 188*x^3 - 936*x^4 - 414*x^5 + 
            279*x^6 + 612*x*zeta[2] + 1224*x^2*zeta[2] - 1224*x^4*zeta[2] - 
            612*x^5*zeta[2]))/(27*(-1 + x)*x*(1 + x)^2) + 
         (4*H[1, 0, x]*(1864 - 1342*x - 1865*x^2 - 1031*x^3 - 751*x^4 + 
            1405*x^5 + 720*zeta[2] + 1494*x*zeta[2] - 2574*x^2*zeta[2] - 
            2574*x^3*zeta[2] + 1494*x^4*zeta[2] + 720*x^5*zeta[2]))/
          (81*(-1 + x)*x*(1 + x)) + 
         Lp^2*((-32*(23 - 8*x + 57*x^2 - 94*x^3 + 32*x^4)*H[0, x])/
            (9*(-1 + x)*x) + LQ*((16*(-33 + 49*x - 29*x^2 + 33*x^3))/(9*x) - 
             (32*(1 + x)*H[0, x])/3) - (32*(-33 + 49*x - 29*x^2 + 33*x^3)*
             H[1, x])/(9*x) - (64*(1 - x + 3*x^2 - 3*x^3 + x^4)*H[2, x])/
            (3*(-1 + x)*x) + (64*(1 + x + x^2)^2*H[-1, 0, x])/(3*x*(1 + x)) - 
           (64*x*(4 - 4*x^2 + x^3)*H[0, 0, x])/(3*(-1 + x)*(1 + x)) - 
           (64*(1 - x + x^2)^2*H[1, 0, x])/(3*(-1 + x)*x) + 
           (8*(1220 - 108*x - 289*x^2 - 181*x^3 - 1220*x^4 + 36*x*zeta[2] + 
              72*x^4*zeta[2]))/(27*x*(1 + x))) + 
         (8*H[-2, x]*(200*zeta[2] + 189*x*zeta[2] + 41*x^2*zeta[2] + 
            22*x^3*zeta[2] - 12*zeta[3] + 12*x^2*zeta[3]))/(9*(1 + x)) - 
         (8*H[-1, 0, x]*(204 - 1886*x + 50420*x^2 + 101760*x^3 + 48500*x^4 - 
            2666*x^5 + 324*x^6 - 1440*x*zeta[2] - 1665*x^2*zeta[2] - 
            405*x^3*zeta[2] - 1710*x^4*zeta[2] - 1260*x^5*zeta[2] + 
            1620*x^2*zeta[3] + 3240*x^3*zeta[3] + 1620*x^4*zeta[3]))/
          (405*x^2*(1 + x)) + (4*H[0, 0, x]*(9400 - 140920*x - 302775*x^2 + 
            13612*x^3 + 303994*x^4 + 117700*x^5 - 19579*x^6 + 648*x^7 - 
            810*zeta[2] + 1440*x*zeta[2] + 9090*x^2*zeta[2] + 
            8190*x^3*zeta[2] - 4860*x^4*zeta[2] - 6210*x^5*zeta[2] - 
            1080*x^6*zeta[2] - 22680*x*zeta[3] - 45360*x^2*zeta[3] + 
            45360*x^4*zeta[3] + 22680*x^5*zeta[3]))/(405*(-1 + x)*
           (1 + x)^3) + (4*H[1, x]*(3067 - 1736*x - 6001*x^2 + 1132*x^3 + 
            461*x^4 + 604*x^5 + 2473*x^6 + 1161*zeta[2] - 8856*x*zeta[2] - 
            1863*x^2*zeta[2] + 18954*x^3*zeta[2] - 135*x^4*zeta[2] - 
            9450*x^5*zeta[2] + 189*x^6*zeta[2] - 972*zeta[3] + 
            9774*x*zeta[3] - 864*x^2*zeta[3] - 23328*x^3*zeta[3] - 
            1512*x^4*zeta[3] + 8802*x^5*zeta[3] - 1404*x^6*zeta[3]))/
          (243*(-1 + x)*x*(1 + x)^2) - (4*H[2, x]*(1416 - 1846*x - 6411*x^2 + 
            2480*x^3 + 7644*x^4 + 1368*x^5 + 791*x^6 + 1438*x^7 - 
            144*zeta[2] + 1584*x*zeta[2] + 4284*x^2*zeta[2] + 
            1296*x^3*zeta[2] - 2916*x^4*zeta[2] - 2340*x^5*zeta[2] - 
            144*x^6*zeta[2] + 108*x^7*zeta[2] - 1836*x*zeta[3] - 
            5508*x^2*zeta[3] - 3672*x^3*zeta[3] + 3672*x^4*zeta[3] + 
            5508*x^5*zeta[3] + 1836*x^6*zeta[3]))/(81*(-1 + x)*x*(1 + x)^3) - 
         (4*H[-1, x]*(65*zeta[2] - 288*x*zeta[2] - 590*x^2*zeta[2] - 
            228*x^3*zeta[2] + 89*x^4*zeta[2] + 8*zeta[3] - 26*x*zeta[3] - 
            6*x^2*zeta[3] - 24*x^3*zeta[3] + 18*x*zeta[4] + 36*x^2*zeta[4] + 
            18*x^3*zeta[4]))/(9*x*(1 + x)) + 
         (4*H[0, x]*(-2368 - 39542*x - 105583*x^2 - 84449*x^3 + 35994*x^4 + 
            102248*x^5 + 65957*x^6 + 15743*x^7 + 1920*zeta[2] - 
            8880*x*zeta[2] - 35400*x^2*zeta[2] - 29490*x^3*zeta[2] + 
            12810*x^4*zeta[2] + 32850*x^5*zeta[2] + 20670*x^6*zeta[2] + 
            5520*x^7*zeta[2] - 10800*zeta[3] - 19440*x*zeta[3] - 
            20160*x^2*zeta[3] - 28980*x^3*zeta[3] + 46080*x^5*zeta[3] + 
            28440*x^6*zeta[3] + 1980*x^7*zeta[3] + 12555*x*zeta[4] + 
            9855*x^2*zeta[4] - 30510*x^3*zeta[4] - 25110*x^4*zeta[4] + 
            17955*x^5*zeta[4] + 15255*x^6*zeta[4]))/(405*(-1 + x)*x*
           (1 + x)^3) + Lp*((8*(-7 - 54*x + 49*x^2 + 8*x^3)*H[3, x])/
            (3*(-1 + x)) - 48*(1 + x)*H[4, x] + 32*(-5 + x)*H[-3, 0, x] + 
           (16*(-12 + 43*x - 17*x^2 - 55*x^3 + 17*x^4 + 16*x^5)*H[-2, 0, x])/
            (3*(-1 + x)*x*(1 + x)) + (16*(114 - 77*x - 342*x^2 - 77*x^3 + 
              114*x^4)*H[-1, 0, x])/(9*x*(1 + x)) - 
           (64*(1 + x)^3*H[-1, 2, x])/(3*x) + 
           LQ*((8*(-177 + 278*x - 166*x^2 + 195*x^3))/(27*x) - 
             (8*(13 + 10*x)*H[0, x])/9 - (8*x*H[1, x])/3 - 
             (16*(1 + x)*H[0, 0, x])/3) - (16*(22 - 32*x + 63*x^2 - 35*x^3 + 
              22*x^4)*H[1, 0, x])/(9*(-1 + x)*x) + (32*x*H[1, 1, x])/3 + 
           (64*(1 - x + x^2)^2*H[1, 2, x])/(3*(-1 + x)*x) - 
           (64*(-2 + x - x^2 - x^3 + x^4)*H[2, 0, x])/(3*(-1 + x)*x*
             (1 + x)) + (64*(1 - x + x^2)^2*H[2, 1, x])/(3*(-1 + x)*x) - 
           192*(-1 + x)*H[-2, -1, 0, x] + 96*(-1 + x)*H[-2, 0, 0, x] - 
           (32*(10 - 7*x - 30*x^2 - 7*x^3 + 10*x^4)*H[-1, -1, 0, x])/
            (3*x*(1 + x)) + (16*(8 - 15*x - 42*x^2 - 15*x^3 + 8*x^4)*
             H[-1, 0, 0, x])/(3*x*(1 + x)) - 
           (16*(-10 + 31*x + 10*x^2 - 31*x^3 + 4*x^4)*H[0, 0, 0, x])/
            (3*(-1 + x)*(1 + x)) - (8*(8 - 41*x + 78*x^2 - 41*x^3 + 8*x^4)*
             H[1, 0, 0, x])/(3*(-1 + x)*x) + (64*(1 - x + x^2)^2*
             H[1, 1, 0, x])/(3*(-1 + x)*x) - 48*(1 + x)*H[2, 0, 0, x] - 
           32*x*H[0, 0, 0, 0, x] - 96*(-1 + x)*H[-2, x]*zeta[2] - 
           (16*(6 - 23*x - 54*x^2 - 23*x^3 + 6*x^4)*H[-1, x]*zeta[2])/
            (3*x*(1 + x)) - (8*H[2, x]*(132 - 451*x + 318*x^2 - 51*x^3 + 
              132*x^4 + 108*x*zeta[2] - 108*x^3*zeta[2]))/(9*(-1 + x)*x) - 
           (8*H[0, 0, x]*(84 + 695*x - 216*x^2 - 695*x^3 + 212*x^4 + 
              54*zeta[2] + 90*x*zeta[2] - 54*x^2*zeta[2] - 90*x^3*zeta[2]))/
            (9*(-1 + x)*(1 + x)) - (4*H[1, x]*(-280 + 3107*x - 2791*x^2 + 
              406*x^3 - 216*zeta[2] - 756*x*zeta[2] + 756*x^2*zeta[2] + 
              216*x^3*zeta[2]))/(27*x) - (4*H[0, x]*(-84 - 1620*x + 
              4131*x^2 - 1226*x^3 - 3787*x^4 + 3106*x^5 + 144*zeta[2] - 
              126*x*zeta[2] - 774*x^2*zeta[2] - 90*x^3*zeta[2] + 
              702*x^4*zeta[2] + 144*x^5*zeta[2] + 1296*x^2*zeta[3] - 
              1296*x^4*zeta[3]))/(27*(-1 + x)*x*(1 + x)) + 
           (4*(-4134 + 5801*x + 1337*x^2 - 101*x^3 + 2797*x^4 - 5700*x^5 - 
              144*zeta[2] - 8190*x*zeta[2] + 6570*x^2*zeta[2] + 
              4950*x^3*zeta[2] - 7146*x^4*zeta[2] + 3960*x^5*zeta[2] + 
              216*zeta[3] + 2160*x*zeta[3] + 4968*x^2*zeta[3] - 
              2160*x^3*zeta[3] - 4320*x^4*zeta[3] + 1296*x^5*zeta[3] + 
              5589*x*zeta[4] + 3159*x^2*zeta[4] - 5589*x^3*zeta[4] - 
              3159*x^4*zeta[4]))/(81*(-1 + x)*x*(1 + x))) - 
         (2*(1330276 + 1295008*x - 1371684*x^2 - 1744790*x^3 - 2205280*x^4 - 
            1353264*x^5 + 2246688*x^6 + 1803046*x^7 - 366480*zeta[2] + 
            47520*x*zeta[2] - 738090*x^2*zeta[2] - 3486060*x^3*zeta[2] - 
            417384*x^4*zeta[2] + 3824892*x^5*zeta[2] + 1510290*x^6*zeta[2] - 
            386352*x^7*zeta[2] + 11664*x^8*zeta[2] - 103680*zeta[3] - 
            1080*x*zeta[3] - 261630*x^2*zeta[3] - 1053270*x^3*zeta[3] - 
            235980*x^4*zeta[3] + 652860*x^5*zeta[3] - 133110*x^6*zeta[3] - 
            332910*x^7*zeta[3] - 281880*x*zeta[2]*zeta[3] - 
            379080*x^2*zeta[2]*zeta[3] + 369360*x^3*zeta[2]*zeta[3] + 
            563760*x^4*zeta[2]*zeta[3] - 87480*x^5*zeta[2]*zeta[3] - 
            184680*x^6*zeta[2]*zeta[3] + 210600*zeta[4] - 159975*x*zeta[4] - 
            2217375*x^2*zeta[4] - 2596860*x^3*zeta[4] + 848880*x^4*zeta[4] + 
            2667735*x^5*zeta[4] + 1088235*x^6*zeta[4] + 9720*x^7*zeta[4] - 
            68040*x*zeta[5] - 748440*x^2*zeta[5] - 1224720*x^3*zeta[5] + 
            136080*x^4*zeta[5] + 1292760*x^5*zeta[5] + 612360*x^6*zeta[5]))/
          (3645*(-1 + x)*x*(1 + x)^3)) + 
       CA^3*((4*(-516 + 318*x - 320*x^2 - 373*x^3 + 869*x^4)*H[4, x])/
          (9*(-1 + x)*(1 + x)) + (32*(9 + 29*x - 9*x^2 - 29*x^3 + 18*x^4)*
           H[5, x])/(3*(-1 + x)*(1 + x)) - 
         (64*(-3 + 15*x - 16*x^2 - 15*x^3 + 16*x^4 + 10*x^5)*H[-4, 0, x])/
          (3*(-1 + x)*x*(1 + x)) - (8*(-198 - 708*x - 13*x^2 - 117*x^3 + 
            68*x^4 + 858*x^5)*H[-3, 0, x])/(9*(-1 + x)*x*(1 + x)) - 
         (64*(-9 - 19*x - 8*x^2 + 19*x^3 + 8*x^4 + 18*x^5)*H[-3, 2, x])/
          (3*(-1 + x)*x*(1 + x)) - (8*(66 + 736*x + 1089*x^2 + 760*x^3 + 
            352*x^4)*H[-2, 2, x])/(9*x*(1 + x)) - 
         (32*(-28 - 35*x - 29*x^2 + 35*x^3 + 29*x^4 + 36*x^5)*H[-2, 3, x])/
          (3*(-1 + x)*x*(1 + x)) - (8*(1 + x)*(121 + 152*x + 121*x^2)*
           H[-1, 3, x])/(9*x) - (160*(1 + x + x^2)^2*H[-1, 4, x])/
          (x*(1 + x)) - (4*(902 - 1740*x + 1851*x^2 - 1750*x^3 + 913*x^4)*
           H[1, 3, x])/(9*(-1 + x)*x) + (224*(1 - x + x^2)^2*H[1, 4, x])/
          (3*(-1 + x)*x) - (4*(374 - 50*x + 207*x^2 - 203*x^3 - 471*x^4 + 
            319*x^5)*H[2, 2, x])/(9*(-1 + x)*x*(1 + x)) + 
         (32*(-21 - 4*x - 20*x^2 + 4*x^3 + 20*x^4 + 5*x^5)*H[2, 3, x])/
          (3*(-1 + x)*x*(1 + x)) + (4*(-396 - 1092*x - 1711*x^2 - 1543*x^3 + 
            497*x^4 + 1937*x^5 + 944*x^6 + 44*x^7)*H[3, 0, x])/
          (9*(-1 + x)*x*(1 + x)^3) - (4*(-336 + 303*x - 418*x^2 + 495*x^3)*
           H[3, 1, x])/(9*(-1 + x)) - (32*(19 + 7*x + 25*x^2 - 7*x^3 - 
            25*x^4 + 3*x^5)*H[3, 2, x])/(3*(-1 + x)*x*(1 + x)) + 
         (64*(-3 + 2*x - 11*x^2 - 2*x^3 + 11*x^4 + 2*x^5)*H[4, 0, x])/
          (3*(-1 + x)*x*(1 + x)) - (32*(5 + 13*x - 5*x^2 - 13*x^3 + 8*x^4)*
           H[4, 1, x])/(3*(-1 + x)*(1 + x)) + 
         (64*(-6 - 11*x - 10*x^2 + 11*x^3 + 10*x^4 + 15*x^5)*H[-3, -1, 0, x])/
          (3*(-1 + x)*x*(1 + x)) - (32*(-27 - 8*x - 56*x^2 + 8*x^3 + 56*x^4 + 
            45*x^5)*H[-3, 0, 0, x])/(3*(-1 + x)*x*(1 + x)) + 
         (64*(-9 - 14*x^2 + 14*x^4 + 5*x^5)*H[-2, -2, 0, x])/
          (3*(-1 + x)*x*(1 + x)) + (8*(132 + 428*x + 522*x^2 + 402*x^3 + 
            319*x^4)*H[-2, -1, 0, x])/(9*x*(1 + x)) + 
         (64*(-16 - 27*x - 15*x^2 + 27*x^3 + 15*x^4 + 26*x^5)*
           H[-2, -1, 2, x])/(3*(-1 + x)*x*(1 + x)) - 
         (4*(-638 - 2006*x - 225*x^2 + 279*x^3 + 577*x^4 + 1837*x^5)*
           H[-2, 0, 0, x])/(9*(-1 + x)*x*(1 + x)) - 
         (64*(-4 - x - 3*x^2 + x^3 + 3*x^4)*H[-2, 2, 0, x])/
          (3*(-1 + x)*x*(1 + x)) + (128*(-1 - 2*x - x^2 + 2*x^3 + x^4 + 
            2*x^5)*H[-2, 2, 1, x])/(3*(-1 + x)*x*(1 + x)) + 
         (192*(1 + x + x^2)^2*H[-1, -3, 0, x])/(x*(1 + x)) + 
         (8*(286 + 508*x + 531*x^2 + 518*x^3 + 330*x^4)*H[-1, -2, 0, x])/
          (9*x*(1 + x)) + (448*(1 + x + x^2)^2*H[-1, -2, 2, x])/(x*(1 + x)) + 
         (32*(1 + x)*(44 + 97*x + 44*x^2)*H[-1, -1, 2, x])/(9*x) + 
         (1024*(1 + x + x^2)^2*H[-1, -1, 3, x])/(3*x*(1 + x)) - 
         (8*(4 + 8*x + 4*x^2 + 11*x^3)*H[-1, 2, 0, x])/(3*(1 + x)) + 
         (16*(1 + x)*(11 + 14*x + 11*x^2)*H[-1, 2, 1, x])/(3*x) - 
         (320*(1 + x + x^2)^2*H[-1, 2, 2, x])/(3*x*(1 + x)) - 
         (32*(1 + 3*x + 5*x^2 + 3*x^3 + x^4)*H[-1, 3, 0, x])/(x*(1 + x)) + 
         (256*(1 + x + x^2)^2*H[-1, 3, 1, x])/(3*x*(1 + x)) - 
         (512*(1 - x + x^2)^2*H[1, -3, 0, x])/(3*(-1 + x)*x) + 
         (16*(44 - 64*x - 3*x^2 - 54*x^3 + 66*x^4)*H[1, -2, 0, x])/
          (9*(-1 + x)*x) + (128*(1 - x + x^2)^2*H[1, -2, 2, x])/
          (3*(-1 + x)*x) + (2*(6377 - 2680*x - 8033*x^2 + 1988*x^3 - 
            7865*x^4 - 2596*x^5 + 6377*x^6)*H[1, 1, 0, x])/
          (27*(-1 + x)*x*(1 + x)^2) + (4*(440 - 796*x + 801*x^2 - 786*x^3 + 
            429*x^4)*H[1, 1, 2, x])/(9*(-1 + x)*x) - 
         (96*(1 - x + x^2)^2*H[1, 1, 3, x])/((-1 + x)*x) - 
         (8*(341 - 614*x + 492*x^2 - 604*x^3 + 363*x^4)*H[1, 2, 0, x])/
          (9*(-1 + x)*x) + (4*(88 - 188*x + 267*x^2 - 178*x^3 + 77*x^4)*
           H[1, 2, 1, x])/(9*(-1 + x)*x) - (160*(1 - x + x^2)^2*
           H[1, 2, 2, x])/((-1 + x)*x) - (160*(1 - x + x^2)^2*H[1, 3, 0, x])/
          (3*(-1 + x)*x) - (128*(1 - x + x^2)^2*H[1, 3, 1, x])/((-1 + x)*x) - 
         (64*(3 + 8*x + 13*x^2 + 8*x^3 + 3*x^4)*H[2, -2, 0, x])/
          (3*x*(1 + x)) + (8*(-693 - 1809*x - 1732*x^2 - 620*x^3 + 963*x^4 + 
            2017*x^5 + 1280*x^6 + 242*x^7)*H[2, 0, 0, x])/
          (9*(-1 + x)*x*(1 + x)^3) - (4*(-66 - 450*x - 640*x^2 - 300*x^3 - 
            263*x^4 + 223*x^5 + 913*x^6 + 495*x^7)*H[2, 1, 0, x])/
          (9*(-1 + x)*x*(1 + x)^3) + (352*(1 - x + x^2)^2*H[2, 1, 1, x])/
          (9*(-1 + x)*x) - (32*(2 - 7*x + x^2 + 7*x^3 - x^4 + 6*x^5)*
           H[2, 1, 2, x])/((-1 + x)*x*(1 + x)) - 
         (32*(7 - 8*x + 21*x^2 - 20*x^3 + 7*x^4)*H[2, 2, 0, x])/
          ((-1 + x)*x) - (128*(1 - x + x^2)^2*H[2, 2, 1, x])/((-1 + x)*x) + 
         (32*(-23 + 3*x - 37*x^2 - 3*x^3 + 37*x^4 + 17*x^5)*H[3, 0, 0, x])/
          (3*(-1 + x)*x*(1 + x)) - (32*(13 + 6*x + 14*x^2 - 6*x^3 - 14*x^4 + 
            9*x^5)*H[3, 1, 0, x])/(3*(-1 + x)*x*(1 + x)) - 
         (128*(1 - x + x^2)^2*H[3, 1, 1, x])/((-1 + x)*x) - 
         (128*(-2 - 3*x^2 + 3*x^4 + x^5)*H[-2, -1, -1, 0, x])/
          (3*(-1 + x)*x*(1 + x)) + (32*(-42 - 27*x - 65*x^2 + 27*x^3 + 
            65*x^4 + 50*x^5)*H[-2, -1, 0, 0, x])/(3*(-1 + x)*x*(1 + x)) - 
         (32*(-27 - 15*x - 43*x^2 + 15*x^3 + 43*x^4 + 31*x^5)*
           H[-2, 0, 0, 0, x])/(3*(-1 + x)*x*(1 + x)) - 
         (128*(1 + x + x^2)^2*H[-1, -2, -1, 0, x])/(x*(1 + x)) + 
         (1568*(1 + x + x^2)^2*H[-1, -2, 0, 0, x])/(3*x*(1 + x)) - 
         (128*(1 + x + x^2)^2*H[-1, -1, -2, 0, x])/(x*(1 + x)) - 
         (8*(220 + 344*x + 423*x^2 + 354*x^3 + 231*x^4)*H[-1, -1, -1, 0, x])/
          (9*x*(1 + x)) - (512*(1 + x + x^2)^2*H[-1, -1, -1, 2, x])/
          (x*(1 + x)) + (4*(1100 + 2212*x + 2397*x^2 + 2242*x^3 + 1133*x^4)*
           H[-1, -1, 0, 0, x])/(9*x*(1 + x)) + 
         (64*(1 + x + x^2)^2*H[-1, -1, 2, 0, x])/(3*x*(1 + x)) - 
         (256*(1 + x + x^2)^2*H[-1, -1, 2, 1, x])/(3*x*(1 + x)) - 
         (8*(407 + 868*x + 966*x^2 + 868*x^3 + 407*x^4)*H[-1, 0, 0, 0, x])/
          (9*x*(1 + x)) - (32*(7 + 16*x + 25*x^2 + 16*x^3 + 7*x^4)*
           H[-1, 2, 0, 0, x])/(x*(1 + x)) - (64*(2 + x + x^3 + 2*x^4)*
           H[-1, 2, 1, 0, x])/(3*x*(1 + x)) + 
         (16*(-185 + 242*x - 211*x^2 - 242*x^3 + 418*x^4)*H[0, 0, 0, 0, x])/
          (9*(-1 + x)*(1 + x)) + (256*(1 - x + x^2)^2*H[1, -2, -1, 0, x])/
          (3*(-1 + x)*x) - (64*(1 - x + x^2)^2*H[1, -2, 0, 0, x])/
          (3*(-1 + x)*x) + (8*(275 - 556*x + 639*x^2 - 556*x^3 + 275*x^4)*
           H[1, 0, 0, 0, x])/(9*(-1 + x)*x) - 
         (8*(341 - 620*x + 612*x^2 - 630*x^3 + 352*x^4)*H[1, 1, 0, 0, x])/
          (9*(-1 + x)*x) + (4*(627 - 1248*x + 1416*x^2 - 1268*x^3 + 649*x^4)*
           H[1, 1, 1, 0, x])/(9*(-1 + x)*x) - (160*(1 - x + x^2)^2*
           H[1, 1, 2, 0, x])/((-1 + x)*x) - (256*(1 - x + x^2)^2*
           H[1, 2, 0, 0, x])/(3*(-1 + x)*x) - (160*(1 - x + x^2)^2*
           H[1, 2, 1, 0, x])/((-1 + x)*x) + 
         (32*(3 - 6*x + 20*x^2 + 6*x^3 - 20*x^4 + 23*x^5)*H[2, 0, 0, 0, x])/
          (3*(-1 + x)*x*(1 + x)) + (32*(-12 - 7*x - 17*x^2 + 7*x^3 + 17*x^4 + 
            2*x^5)*H[2, 1, 0, 0, x])/(3*(-1 + x)*x*(1 + x)) - 
         (32*(-7 + x + 7*x^2 - x^3 + 8*x^4)*H[2, 1, 1, 0, x])/
          ((-1 + x)*(1 + x)) - (512*(1 + x + x^2)^2*H[-1, -1, -1, 0, 0, x])/
          (x*(1 + x)) + (352*(1 + x + x^2)^2*H[-1, -1, 0, 0, 0, x])/
          (x*(1 + x)) - (608*(1 + x + x^2)^2*H[-1, 0, 0, 0, 0, x])/
          (3*x*(1 + x)) + (64*(-2 + 7*x + 2*x^2 - 7*x^3 + 2*x^4)*
           H[0, 0, 0, 0, 0, x])/((-1 + x)*(1 + x)) + 
         (544*(1 - x + x^2)^2*H[1, 0, 0, 0, 0, x])/(3*(-1 + x)*x) + 
         (224*(1 - x + x^2)^2*H[1, 1, 0, 0, 0, x])/((-1 + x)*x) - 
         (64*(1 - x + x^2)^2*H[1, 1, 1, 0, 0, x])/((-1 + x)*x) + 
         (32*(-24 - 49*x - 26*x^2 + 49*x^3 + 26*x^4 + 51*x^5)*H[-3, x]*
           zeta[2])/(3*(-1 + x)*x*(1 + x)) - 
         (192*(-2 - 3*x - 2*x^2 + 3*x^3 + 2*x^4 + 3*x^5)*H[-2, -1, x]*
           zeta[2])/((-1 + x)*x*(1 + x)) - (512*(1 + x + x^2)^2*H[-1, -2, x]*
           zeta[2])/(x*(1 + x)) + (512*(1 + x + x^2)^2*H[-1, -1, -1, x]*
           zeta[2])/(x*(1 + x)) + (8*H[-1, 2, x]*(335 - 310*x - 1290*x^2 - 
            310*x^3 + 335*x^4 + 216*zeta[2] + 648*x*zeta[2] + 
            1080*x^2*zeta[2] + 648*x^3*zeta[2] + 216*x^4*zeta[2]))/
          (27*x*(1 + x)) + (4*H[1, 2, x]*(-374 + 14*x + 21*x^2 - 91*x^3 - 
            374*x^4 + 432*zeta[2] - 864*x*zeta[2] + 1296*x^2*zeta[2] - 
            864*x^3*zeta[2] + 432*x^4*zeta[2]))/(27*(-1 + x)*x) - 
         (4*H[0, 0, 0, x]*(7177 - 5193*x - 1127*x^2 + 5193*x^3 - 6854*x^4 + 
            648*zeta[2] + 1944*x*zeta[2] - 648*x^2*zeta[2] - 
            1944*x^3*zeta[2] + 1296*x^4*zeta[2]))/(27*(-1 + x)*(1 + x)) + 
         (2*H[-1, 0, 0, x]*(-1645 - 4576*x - 7530*x^2 - 4636*x^3 - 1645*x^4 + 
            2736*zeta[2] + 5040*x*zeta[2] + 7344*x^2*zeta[2] + 
            5040*x^3*zeta[2] + 2736*x^4*zeta[2]))/(27*x*(1 + x)) - 
         (4*H[-1, -1, 0, x]*(-2077 - 4804*x - 7098*x^2 - 4840*x^3 - 
            2077*x^4 + 3168*zeta[2] + 6336*x*zeta[2] + 9504*x^2*zeta[2] + 
            6336*x^3*zeta[2] + 3168*x^4*zeta[2]))/(27*x*(1 + x)) - 
         (8*H[2, 1, x]*(268 - 229*x + 208*x^2 + 363*x^3 - 74*x^4 + 268*x^5 - 
            360*zeta[2] - 216*x^2*zeta[2] + 216*x^4*zeta[2] + 
            144*x^5*zeta[2]))/(27*(-1 + x)*x*(1 + x)) + 
         (8*H[3, x]*(2180*x - 709*x^2 - 251*x^3 + 776*x^4 - 1862*x^5 + 
            576*zeta[2] - 576*x*zeta[2] + 828*x^2*zeta[2] + 576*x^3*zeta[2] - 
            828*x^4*zeta[2] + 324*x^5*zeta[2]))/(27*(-1 + x)*x*(1 + x)) + 
         (4*H[-2, 0, x]*(3484 - 1974*x + 1863*x^2 - 1257*x^3 - 3471*x^4 + 
            1891*x^5 - 2448*zeta[2] - 2592*x*zeta[2] - 3024*x^2*zeta[2] + 
            2592*x^3*zeta[2] + 3024*x^4*zeta[2] + 3168*x^5*zeta[2]))/
          (27*(-1 + x)*x*(1 + x)) - (2*H[1, 0, 0, x]*(15665 - 396*x - 
            17505*x^2 - 3032*x^3 - 17505*x^4 - 396*x^5 + 15665*x^6 + 
            1296*zeta[2] + 2592*x^3*zeta[2] + 1296*x^6*zeta[2]))/
          (27*(-1 + x)*x*(1 + x)^2) - (2*H[2, 0, x]*(2680 - 7368*x - 
            12447*x^2 - 2780*x^3 + 2644*x^4 + 13328*x^5 + 10375*x^6 - 
            2592*zeta[2] - 3888*x*zeta[2] - 2592*x^2*zeta[2] + 
            2592*x^4*zeta[2] + 3888*x^5*zeta[2] + 2592*x^6*zeta[2]))/
          (27*(-1 + x)*x*(1 + x)^2) + Lp^3*((8*LQ^2*(-1 + 2*x - x^2 + x^3))/
            x + (8*(33 - 28*x + 69*x^2 - 96*x^3 + 33*x^4)*H[0, x])/
            (3*(-1 + x)*x) + (16*(-33 + 40*x - 29*x^2 + 33*x^3)*H[1, x])/
            (3*x) + LQ*((-8*(-33 + 40*x - 29*x^2 + 33*x^3))/(3*x) - 
             (16*(1 + 3*x^2 - 4*x^3 + x^4)*H[0, x])/((-1 + x)*x) - 
             (32*(-1 + 2*x - x^2 + x^3)*H[1, x])/x) + 
           (32*(1 + 3*x^2 - 4*x^3 + x^4)*H[2, x])/((-1 + x)*x) + 
           (32*(1 - 2*x + 9*x^2 - 8*x^3 + x^4)*H[0, 0, x])/(3*(-1 + x)*x) + 
           (32*(1 - x + x^2)^2*H[1, 0, x])/((-1 + x)*x) + 
           (64*(-1 + 2*x - x^2 + x^3)*H[1, 1, x])/x - 
           (4*(1975 - 2060*x + 1939*x^2 - 1975*x^3 - 216*zeta[2] - 
              648*x^2*zeta[2] + 216*x^3*zeta[2]))/(27*x)) + 
         (4*H[1, 1, x]*(431 - 551*x + 174*x^2 - 485*x^3 + 431*x^4 + 
            2475*zeta[2] - 5004*x*zeta[2] + 5832*x^2*zeta[2] - 
            5184*x^3*zeta[2] + 2673*x^4*zeta[2] - 3240*zeta[3] + 
            6480*x*zeta[3] - 9720*x^2*zeta[3] + 6480*x^3*zeta[3] - 
            3240*x^4*zeta[3]))/(81*(-1 + x)*x) - 
         (4*H[-1, -1, x]*(572*zeta[2] + 1824*x*zeta[2] + 2679*x^2*zeta[2] + 
            1834*x^3*zeta[2] + 583*x^4*zeta[2] + 768*zeta[3] + 
            1536*x*zeta[3] + 2304*x^2*zeta[3] + 1536*x^3*zeta[3] + 
            768*x^4*zeta[3]))/(9*x*(1 + x)) - 
         (4*H[-1, 0, x]*(204 + 123314*x + 275920*x^2 + 320040*x^3 + 
            272560*x^4 + 121814*x^5 + 324*x^6 - 27720*x*zeta[2] - 
            70560*x^2*zeta[2] - 85725*x^3*zeta[2] - 70110*x^4*zeta[2] - 
            28710*x^5*zeta[2] - 36720*x*zeta[3] - 79920*x^2*zeta[3] - 
            123120*x^3*zeta[3] - 79920*x^4*zeta[3] - 36720*x^5*zeta[3]))/
          (405*x^2*(1 + x)) + (2*H[1, 0, x]*(45934 - 40871*x + 7596*x^2 - 
            4476*x^3 - 47210*x^4 + 51883*x^5 + 11088*zeta[2] - 
            10512*x*zeta[2] + 1404*x^2*zeta[2] + 1404*x^3*zeta[2] - 
            10512*x^4*zeta[2] + 11088*x^5*zeta[2] - 19008*zeta[3] + 
            19008*x*zeta[3] - 19008*x^2*zeta[3] - 19008*x^3*zeta[3] + 
            19008*x^4*zeta[3] - 19008*x^5*zeta[3]))/(81*(-1 + x)*x*(1 + x)) + 
         (4*H[-2, x]*(-264*zeta[2] - 1636*x*zeta[2] - 800*x^2*zeta[2] + 
            778*x^3*zeta[2] + 899*x^4*zeta[2] + 1023*x^5*zeta[2] - 
            588*zeta[3] - 876*x*zeta[3] - 636*x^2*zeta[3] + 876*x^3*zeta[3] + 
            636*x^4*zeta[3] + 924*x^5*zeta[3]))/(9*(-1 + x)*x*(1 + x)) + 
         (2*H[0, 0, x]*(543585*x + 1262620*x^2 + 921395*x^3 + 53442*x^4 - 
            863191*x^5 - 1252070*x^6 - 537149*x^7 + 648*x^8 + 
            46440*x*zeta[2] + 34200*x^2*zeta[2] - 21600*x^3*zeta[2] + 
            98820*x^4*zeta[2] + 64800*x^5*zeta[2] - 149400*x^6*zeta[2] - 
            104940*x^7*zeta[2] - 25920*zeta[3] - 146880*x*zeta[3] - 
            375840*x^2*zeta[3] - 319680*x^3*zeta[3] + 190080*x^4*zeta[3] + 
            319680*x^5*zeta[3] - 30240*x^6*zeta[3] - 95040*x^7*zeta[3]))/
          (405*(-1 + x)*x*(1 + x)^3) - (4*H[2, x]*(-11096 - 17059*x - 
            9669*x^2 - 10549*x^3 + 11766*x^4 + 24771*x^5 - 4289*x^6 - 
            10451*x^7 - 5148*zeta[2] - 13284*x*zeta[2] - 12159*x^2*zeta[2] - 
            4797*x^3*zeta[2] + 4122*x^4*zeta[2] + 12942*x^5*zeta[2] + 
            10701*x^6*zeta[2] + 2871*x^7*zeta[2] + 2916*zeta[3] - 
            2484*x*zeta[3] - 5400*x^2*zeta[3] + 16632*x^3*zeta[3] + 
            16632*x^4*zeta[3] + 5400*x^5*zeta[3] + 19116*x^6*zeta[3] + 
            13716*x^7*zeta[3]))/(81*(-1 + x)*x*(1 + x)^3) + 
         Lp^2*((16*(33 - 87*x + 105*x^2 - 117*x^3 + 77*x^4)*H[2, x])/
            (3*(-1 + x)*x) + (64*(1 + 2*x + 5*x^2 - 2*x^3 - 5*x^4 + 2*x^5)*
             H[3, x])/((-1 + x)*x*(1 + x)) - (64*(1 + 3*x^2 + 4*x^3 + x^4)*
             H[-2, 0, x])/(x*(1 + x)) - (16*(55 + 102*x + 105*x^2 + 102*x^3 + 
              55*x^4)*H[-1, 0, x])/(3*x*(1 + x)) - 
           (64*(1 + x + x^2)^2*H[-1, 2, x])/(x*(1 + x)) + 
           (16*(-18 + 56*x - 48*x^2 - 56*x^3 + 77*x^4)*H[0, 0, x])/
            (3*(-1 + x)*(1 + x)) + (16*(55 - 102*x + 105*x^2 - 102*x^3 + 
              55*x^4)*H[1, 0, x])/(3*(-1 + x)*x) + 
           (128*(1 - x + x^2)^2*H[1, 2, x])/((-1 + x)*x) + 
           (128*(1 - x + 3*x^2 - 3*x^3 + x^4)*H[2, 0, x])/((-1 + x)*x) + 
           (128*(1 - x + x^2)^2*H[2, 1, x])/((-1 + x)*x) + 
           (128*(1 + x + x^2)^2*H[-1, -1, 0, x])/(x*(1 + x)) - 
           (96*(1 + x + x^2)^2*H[-1, 0, 0, x])/(x*(1 + x)) + 
           (64*(-1 + 4*x + x^2 - 4*x^3 + x^4)*H[0, 0, 0, x])/
            ((-1 + x)*(1 + x)) + (96*(1 - x + x^2)^2*H[1, 0, 0, x])/
            ((-1 + x)*x) + (128*(1 - x + x^2)^2*H[1, 1, 0, x])/((-1 + x)*x) + 
           (128*(1 + x + x^2)^2*H[-1, x]*zeta[2])/(x*(1 + x)) - 
           (8*H[1, x]*(134 - 293*x + 25*x^2 - 134*x^3 - 72*zeta[2] + 
              144*x*zeta[2] - 72*x^2*zeta[2] + 72*x^3*zeta[2]))/(9*x) - 
           (4*H[0, x]*(1663 - 683*x + 325*x^2 + 415*x^3 - 2256*x^4 + 
              288*zeta[2] + 288*x*zeta[2] - 288*x^2*zeta[2] - 
              288*x^3*zeta[2] + 288*x^4*zeta[2]))/(9*(-1 + x)*(1 + x)) + 
           LQ*((-8*(25 - 11*x + 44*x^2)*H[0, x])/3 - (32*(1 - x + x^2)^2*H[2, 
                x])/((-1 + x)*x) + (32*(1 + x + x^2)^2*H[-1, 0, x])/
              (x*(1 + x)) - (32*(-1 - x + x^2)^2*H[0, 0, x])/((-1 + x)*(1 + 
                x)) - (32*(1 - x + x^2)^2*H[1, 0, x])/((-1 + x)*x) + 
             (4*(134 - 159*x - 268*x^2 - 109*x^3 - 134*x^4 - 36*zeta[2] + 
                144*x*zeta[2] + 180*x^2*zeta[2] + 72*x^3*zeta[2] + 
                108*x^4*zeta[2]))/(9*x*(1 + x))) - 
           (2*(5690 - 4429*x + 519*x^2 - 1261*x^3 - 6209*x^4 + 5690*x^5 - 
              1584*zeta[2] - 4284*x*zeta[2] + 684*x^2*zeta[2] - 
              864*x^3*zeta[2] + 504*x^4*zeta[2] + 5544*x^5*zeta[2] - 
              2376*zeta[3] + 1944*x*zeta[3] - 4968*x^2*zeta[3] - 
              1944*x^3*zeta[3] + 4968*x^4*zeta[3] + 648*x^5*zeta[3]))/
            (27*(-1 + x)*x*(1 + x))) + (2*H[-1, x]*(737*zeta[2] + 
            6044*x*zeta[2] + 12258*x^2*zeta[2] + 6080*x^3*zeta[2] + 
            737*x^4*zeta[2] + 2508*zeta[3] + 7104*x*zeta[3] + 
            10242*x^2*zeta[3] + 7164*x^3*zeta[3] + 2376*x^4*zeta[3] + 
            2016*zeta[4] + 4248*x*zeta[4] + 6480*x^2*zeta[4] + 
            4248*x^3*zeta[4] + 2016*x^4*zeta[4]))/(27*x*(1 + x)) + 
         (2*H[1, x]*(585 + 24421*x - 912*x^2 - 48416*x^3 + 495*x^4 + 
            23995*x^5 - 168*x^6 + 27573*zeta[2] - 5196*x*zeta[2] - 
            27933*x^2*zeta[2] + 9708*x^3*zeta[2] - 26997*x^4*zeta[2] - 
            4728*x^5*zeta[2] + 27573*x^6*zeta[2] + 8118*zeta[3] - 
            4212*x*zeta[3] - 4914*x^2*zeta[3] + 15192*x^3*zeta[3] - 
            3402*x^4*zeta[3] - 2268*x^5*zeta[3] + 8910*x^6*zeta[3] - 
            7776*zeta[4] - 15552*x^3*zeta[4] - 7776*x^6*zeta[4]))/
          (81*(-1 + x)*x*(1 + x)^2) + (2*H[0, x]*(-568104 - 5172276*x - 
            8683674*x^2 - 4494257*x^3 - 167383*x^4 + 5280609*x^5 + 
            9447781*x^6 + 4414544*x^7 + 168840*zeta[2] + 204480*x*zeta[2] + 
            208530*x^2*zeta[2] + 590040*x^3*zeta[2] + 61290*x^4*zeta[2] - 
            807030*x^5*zeta[2] - 438660*x^6*zeta[2] + 12510*x^7*zeta[2] + 
            35640*zeta[3] + 664200*x*zeta[3] + 1071360*x^2*zeta[3] + 
            645840*x^3*zeta[3] + 702270*x^4*zeta[3] - 330210*x^5*zeta[3] - 
            1782270*x^6*zeta[3] - 959310*x^7*zeta[3] + 79380*zeta[4] - 
            98820*x*zeta[4] - 529740*x^2*zeta[4] - 187920*x^3*zeta[4] + 
            515160*x^4*zeta[4] + 196020*x^5*zeta[4] - 405000*x^6*zeta[4] - 
            249480*x^7*zeta[4]))/(1215*(-1 + x)*x*(1 + x)^3) + 
         Lp*((8*(-175 + 171*x - 249*x^2 + 264*x^3)*H[3, x])/(3*(-1 + x)) + 
           (96*(2 + 5*x - 2*x^2 - 5*x^3 + 3*x^4)*H[4, x])/
            ((-1 + x)*(1 + x)) - (64*(-1 + 4*x - 4*x^2 - 4*x^3 + 4*x^4 + 
              3*x^5)*H[-3, 0, x])/((-1 + x)*x*(1 + x)) - 
           (16*(-33 - 115*x - 64*x^2 - 6*x^3 + 64*x^4 + 132*x^5)*H[-2, 0, x])/
            (3*(-1 + x)*x*(1 + x)) - (64*(-3 - 5*x - 3*x^2 + 5*x^3 + 3*x^4 + 
              5*x^5)*H[-2, 2, x])/((-1 + x)*x*(1 + x)) - 
           (16*(1 + x)*(11 + 14*x + 11*x^2)*H[-1, 2, x])/x - 
           (288*(1 + x + x^2)^2*H[-1, 3, x])/(x*(1 + x)) - 
           (16*x*H[1, 1, x])/3 - (16*(55 - 108*x + 117*x^2 - 108*x^3 + 
              55*x^4)*H[1, 2, x])/(3*(-1 + x)*x) + 
           (128*(1 - x + x^2)^2*H[1, 3, x])/((-1 + x)*x) + 
           (16*(-44 - 55*x - 34*x^2 + 56*x^4 + 55*x^5)*H[2, 0, x])/
            (3*(-1 + x)*x*(1 + x)) - (16*(22 - 42*x + 51*x^2 - 42*x^3 + 
              22*x^4)*H[2, 1, x])/(3*(-1 + x)*x) + 
           (64*(-2 - x + 2*x^2 + x^3 + x^4)*H[2, 2, x])/((-1 + x)*(1 + x)) + 
           (64*(1 + x + 3*x^2 - x^3 - 3*x^4 + 3*x^5)*H[3, 0, x])/
            ((-1 + x)*x*(1 + x)) + (32*(3 - 8*x + 9*x^2 - 4*x^3 + 3*x^4)*
             H[3, 1, x])/((-1 + x)*x) + (64*(-3 - 5*x - 3*x^2 + 5*x^3 + 
              3*x^4 + 5*x^5)*H[-2, -1, 0, x])/((-1 + x)*x*(1 + x)) - 
           (64*(-5 - 3*x - 9*x^2 + 3*x^3 + 9*x^4 + 7*x^5)*H[-2, 0, 0, x])/
            ((-1 + x)*x*(1 + x)) + (256*(1 + x + x^2)^2*H[-1, -2, 0, x])/
            (x*(1 + x)) + (16*(33 + 100*x + 156*x^2 + 100*x^3 + 33*x^4)*
             H[-1, -1, 0, x])/(3*x*(1 + x)) + (320*(1 + x + x^2)^2*
             H[-1, -1, 2, x])/(x*(1 + x)) - (176*(11 + 24*x + 27*x^2 + 
              24*x^3 + 11*x^4)*H[-1, 0, 0, x])/(3*x*(1 + x)) - 
           (96*(1 + x + x^2)^2*H[-1, 2, 0, x])/(x*(1 + x)) + 
           (8*(-145 + 136*x - 185*x^2 - 136*x^3 + 352*x^4)*H[0, 0, 0, x])/
            (3*(-1 + x)*(1 + x)) - (64*(1 - x + x^2)^2*H[1, -2, 0, x])/
            ((-1 + x)*x) + (8*(44 - 76*x + 75*x^2 - 76*x^3 + 44*x^4)*
             H[1, 0, 0, x])/((-1 + x)*x) - (16*(55 - 108*x + 117*x^2 - 
              108*x^3 + 55*x^4)*H[1, 1, 0, x])/(3*(-1 + x)*x) - 
           (96*(1 - x + x^2)^2*H[1, 1, 2, x])/((-1 + x)*x) + 
           (32*(1 - x + x^2)^2*H[1, 2, 0, x])/((-1 + x)*x) - 
           (96*(1 - x + x^2)^2*H[1, 2, 1, x])/((-1 + x)*x) + 
           (32*(4 + x + 11*x^2 - x^3 - 11*x^4 + 6*x^5)*H[2, 0, 0, x])/
            ((-1 + x)*x*(1 + x)) + (64*(-2 - x + 2*x^2 + x^3 + x^4)*
             H[2, 1, 0, x])/((-1 + x)*(1 + x)) - (96*(1 - x + x^2)^2*
             H[2, 1, 1, x])/((-1 + x)*x) - (192*(1 + x + x^2)^2*
             H[-1, -1, -1, 0, x])/(x*(1 + x)) + (512*(1 + x + x^2)^2*
             H[-1, -1, 0, 0, x])/(x*(1 + x)) - (304*(1 + x + x^2)^2*
             H[-1, 0, 0, 0, x])/(x*(1 + x)) + 
           (32*(-5 + 18*x + 5*x^2 - 18*x^3 + 5*x^4)*H[0, 0, 0, 0, x])/
            ((-1 + x)*(1 + x)) + (176*(1 - x + x^2)^2*H[1, 0, 0, 0, x])/
            ((-1 + x)*x) + (160*(1 - x + x^2)^2*H[1, 1, 0, 0, x])/
            ((-1 + x)*x) - (96*(1 - x + x^2)^2*H[1, 1, 1, 0, x])/
            ((-1 + x)*x) + (96*(-3 - 5*x - 3*x^2 + 5*x^3 + 3*x^4 + 5*x^5)*
             H[-2, x]*zeta[2])/((-1 + x)*x*(1 + x)) - 
           (416*(1 + x + x^2)^2*H[-1, -1, x]*zeta[2])/(x*(1 + x)) - 
           (8*H[1, 0, x]*(685 - 1467*x + 1293*x^2 - 1464*x^3 + 685*x^4 + 
              144*zeta[2] - 288*x*zeta[2] + 432*x^2*zeta[2] - 
              288*x^3*zeta[2] + 144*x^4*zeta[2]))/(9*(-1 + x)*x) + 
           (8*H[-1, 0, x]*(121 + 360*x + 210*x^2 + 360*x^3 + 121*x^4 + 
              396*zeta[2] + 792*x*zeta[2] + 1188*x^2*zeta[2] + 
              792*x^3*zeta[2] + 396*x^4*zeta[2]))/(9*x*(1 + x)) - 
           (4*H[0, 0, x]*(3258 - 1613*x + 74*x^2 + 1613*x^3 - 3868*x^4 + 
              432*zeta[2] + 936*x*zeta[2] - 432*x^2*zeta[2] - 
              936*x^3*zeta[2] + 648*x^4*zeta[2]))/(9*(-1 + x)*(1 + x)) + 
           (4*H[2, x]*(268 + 805*x + 429*x^2 + 267*x^3 - 161*x^4 - 536*x^5 - 
              72*zeta[2] - 216*x*zeta[2] - 216*x^2*zeta[2] + 216*x^3*zeta[
                2] + 216*x^4*zeta[2] + 72*x^5*zeta[2]))/(9*(-1 + x)*x*
             (1 + x)) + (8*H[-1, x]*(99*zeta[2] + 316*x*zeta[2] + 
              456*x^2*zeta[2] + 316*x^3*zeta[2] + 99*x^4*zeta[2] + 
              120*zeta[3] + 240*x*zeta[3] + 360*x^2*zeta[3] + 
              240*x^3*zeta[3] + 120*x^4*zeta[3]))/(3*x*(1 + x)) - 
           (4*H[1, x]*(-4336 + 9995*x - 9978*x^2 + 8934*x^3 - 4615*x^4 + 
              594*zeta[2] - 432*x*zeta[2] - 324*x^2*zeta[2] - 
              432*x^3*zeta[2] + 594*x^4*zeta[2] + 3672*zeta[3] - 
              8856*x*zeta[3] + 11016*x^2*zeta[3] - 7344*x^3*zeta[3] + 
              3672*x^4*zeta[3]))/(27*(-1 + x)*x) - 
           (4*H[0, x]*(-4740 - 18200*x - 6554*x^2 + 613*x^3 + 10468*x^4 + 
              16761*x^5 + 1188*zeta[2] - 3150*x*zeta[2] - 1008*x^2*zeta[2] - 
              2196*x^3*zeta[2] - 378*x^4*zeta[2] + 5544*x^5*zeta[2] + 
              1512*zeta[3] + 3024*x*zeta[3] + 5400*x^2*zeta[3] - 
              3024*x^3*zeta[3] - 5400*x^4*zeta[3] + 3024*x^5*zeta[3]))/
            (27*(-1 + x)*x*(1 + x)) + LQ*((2*(701 + 149*x + 536*x^2)*H[0, x])/
              9 + (4*x*H[1, x])/3 + (32*(1 + x + x^2)^2*H[-2, 0, x])/
              (x*(1 + x)) - (4*(25 - 11*x + 44*x^2)*H[0, 0, x])/3 + 
             (16*(-1 + x)*(11 - x + 11*x^2)*H[1, 0, x])/(3*x) + 
             (16*(1 - x + x^2)^2*H[1, 2, x])/((-1 + x)*x) - 
             (32*(-1 - x^2 + x^4)*H[2, 0, x])/((-1 + x)*x*(1 + x)) + 
             (16*(1 - x + x^2)^2*H[2, 1, x])/((-1 + x)*x) - 
             (32*(1 + x + x^2)^2*H[-1, -1, 0, x])/(x*(1 + x)) + 
             (16*(1 + x + x^2)^2*H[-1, 0, 0, x])/(x*(1 + x)) - 
             (16*(-1 - x + x^2)^2*H[0, 0, 0, x])/((-1 + x)*(1 + x)) - 
             (16*(1 - x + x^2)^2*H[1, 0, 0, x])/((-1 + x)*x) + 
             (16*(1 - x + x^2)^2*H[1, 1, 0, x])/((-1 + x)*x) - 
             (16*(1 + x + x^2)^2*H[-1, x]*zeta[2])/(x*(1 + x)) + 
             (8*(-992 + 1330*x + 30*x^2 - 293*x^3 + 962*x^4 - 1037*x^5 + 
                198*zeta[2] - 216*x*zeta[2] + 18*x^2*zeta[2] + 
                18*x^3*zeta[2] - 216*x^4*zeta[2] + 198*x^5*zeta[2] + 
                513*zeta[3] - 945*x*zeta[3] + 135*x^2*zeta[3] + 
                567*x^3*zeta[3] - 513*x^4*zeta[3] + 567*x^5*zeta[3]))/
              (27*(-1 + x)*x*(1 + x))) - (2*(-196535 + 211990*x - 25872*x^2 + 
              10861*x^3 + 222407*x^4 - 222851*x^5 + 41076*zeta[2] - 
              21870*x*zeta[2] - 2862*x^2*zeta[2] + 4446*x^3*zeta[2] - 
              43038*x^4*zeta[2] + 22248*x^5*zeta[2] + 67716*zeta[3] - 
              66528*x*zeta[3] - 11664*x^2*zeta[3] - 4752*x^3*zeta[3] - 
              51300*x^4*zeta[3] + 78408*x^5*zeta[3] + 14418*zeta[4] + 
              33534*x*zeta[4] + 50058*x^2*zeta[4] - 29970*x^3*zeta[4] - 
              46494*x^4*zeta[4] + 162*x^5*zeta[4]))/(81*(-1 + x)*x*
             (1 + x))) - (23584191 + 25637558*x - 18528009*x^2 - 
           23061755*x^3 - 30443845*x^4 - 27536454*x^5 + 25387663*x^6 + 
           24960651*x^7 - 5081760*zeta[2] - 8697240*x*zeta[2] - 
           3033540*x^2*zeta[2] - 123840*x^3*zeta[2] + 5165496*x^4*zeta[2] + 
           10219752*x^5*zeta[2] + 3015900*x^6*zeta[2] - 1320912*x^7*zeta[2] + 
           11664*x^8*zeta[2] - 2177280*zeta[3] - 6200820*x*zeta[3] - 
           9346590*x^2*zeta[3] - 5896530*x^3*zeta[3] + 8948340*x^4*zeta[3] + 
           16598520*x^5*zeta[3] + 7496010*x^6*zeta[3] + 419310*x^7*zeta[3] + 
           466560*zeta[2]*zeta[3] + 2235600*x*zeta[2]*zeta[3] + 
           4257360*x^2*zeta[2]*zeta[3] + 2585520*x^3*zeta[2]*zeta[3] - 
           1963440*x^4*zeta[2]*zeta[3] - 4237920*x^5*zeta[2]*zeta[3] - 
           3382560*x^6*zeta[2]*zeta[3] - 1205280*x^7*zeta[2]*zeta[3] - 
           5292540*zeta[4] - 10741410*x*zeta[4] - 3963330*x^2*zeta[4] + 
           2123010*x^3*zeta[4] + 3160620*x^4*zeta[4] + 7554060*x^5*zeta[4] + 
           6500250*x^6*zeta[4] + 1479060*x^7*zeta[4] - 4490640*zeta[5] - 
           5015520*x*zeta[5] - 1749600*x^2*zeta[5] - 9681120*x^3*zeta[5] - 
           5832000*x^4*zeta[5] + 8514720*x^5*zeta[5] + 5890320*x^6*zeta[5])/
          (3645*(-1 + x)*x*(1 + x)^3)) + 
       CA*(Nf^2*TF^2*((64*Lp^3*(-1 + 2*x - x^2 + x^3))/(27*x) + 
           Lp^2*((32*(-23 + 29*x - 19*x^2 + 23*x^3))/(27*x) - 
             (64*(1 + x)*H[0, x])/9) - (8*(-520 + 462*x - 255*x^2 + 565*x^3)*
             H[1, x])/(243*x) + (8*(232 + 145*x + 52*x^2)*H[2, x])/81 + 
           (128*(1 + x)*H[3, x])/27 - (8*(76 + 61*x + 52*x^2)*H[0, 0, x])/
            81 - (8*(-52 + 33*x - 21*x^2 + 52*x^3)*H[1, 0, x])/(81*x) + 
           (8*(-52 + 33*x - 9*x^2 + 52*x^3)*H[1, 1, x])/(81*x) + 
           (128*(1 + x)*H[2, 0, x])/27 - (128*(1 + x)*H[2, 1, x])/27 + 
           (64*(1 + x)*H[0, 0, 0, x])/27 - (8*H[0, x]*(-1122 + 471*x + 
              158*x^2 + 565*x^3 - 144*zeta[2] + 144*x^2*zeta[2]))/
            (243*(-1 + x)) + Lp*((-8*(128 + 83*x + 52*x^2)*H[0, x])/27 - 
             (8*(-52 + 33*x - 21*x^2 + 52*x^3)*H[1, x])/(27*x) + 
             (128*(1 + x)*H[2, x])/9 + (8*(-720 + 829*x - 629*x^2 + 792*x^3 - 
                144*x*zeta[2] - 144*x^2*zeta[2]))/(81*x)) - 
           (8*(5020 - 5300*x + 4804*x^2 - 6532*x^3 + 2088*x*zeta[2] + 
              1305*x^2*zeta[2] + 468*x^3*zeta[2] + 1296*zeta[3] - 
              3456*x*zeta[3] + 432*x^2*zeta[3] - 1296*x^3*zeta[3]))/
            (729*x)) + CF*Nf*TF*((-16*(-80 - 47*x + 12*x^2)*H[4, x])/9 + 
           (448*(1 + x)*H[5, x])/3 + (128*(13 + 3*x)*H[-4, 0, x])/3 - 
           (64*(-2 - 41*x - 2*x^2 + 6*x^3)*H[-3, 0, x])/(3*x) + 
           (128*(3 + 15*x + 9*x^2 + 5*x^3)*H[-2, 2, x])/(9*x) + 
           (32*(1 + x)*(11 + 60*x + 11*x^2)*H[-1, 2, x])/(9*x) + 
           (256*(1 + x)^3*H[-1, 3, x])/(9*x) + 
           (16*(-8 + 156*x - 174*x^2 + 35*x^3)*H[1, 2, x])/(27*x) + 
           (32*(-1 + x)*(4 + x + 4*x^2)*H[1, 3, x])/(9*x) - 
           (16*(20 + 26*x + 35*x^2 + 12*x^3)*H[2, 2, x])/(9*x) - 
           (16*(24 + 28*x + 121*x^2)*H[3, 0, x])/(9*x) + 
           (16*(-8 + 19*x + 12*x^2)*H[3, 1, x])/9 - (128*(1 + x)*H[3, 2, x])/
            3 - (128*(-1 + 2*x)*H[4, 0, x])/3 - 64*(1 + x)*H[4, 1, x] + 
           256*(-1 + x)*H[-3, -1, 0, x] + 256*H[-3, 0, 0, x] + 
           (256*(-1 + x)*H[-2, -2, 0, x])/3 - (64*(45 + 12*x + 2*x^2)*
             H[-2, -1, 0, x])/9 + (32*(22 + 177*x - 18*x^2 + 4*x^3)*
             H[-2, 0, 0, x])/(9*x) - (448*(1 + x)*H[-1, -2, 0, x])/3 - 
           (64*(1 + x)*(10 + 31*x + 10*x^2)*H[-1, -1, 0, x])/(9*x) - 
           (640*(1 + x)^3*H[-1, -1, 2, x])/(9*x) + 
           (16*(1 + x)*(85 + 1772*x + 85*x^2)*H[-1, 0, 0, x])/(27*x) + 
           (128*(1 + x)^3*H[-1, 2, 0, x])/(9*x) - 
           (128*(1 + x)^3*H[-1, 2, 1, x])/(9*x) - 
           (64*(-1 + x)*(22 + 79*x + 22*x^2)*H[1, -2, 0, x])/(9*x) + 
           (32*(-1 + x)*(245 - 622*x + 191*x^2)*H[1, 0, 0, x])/(27*x) - 
           (16*(-58 + 122*x - 92*x^2 + 31*x^3)*H[1, 1, 0, x])/(9*x) + 
           (8*(-1 + x)*(-4 + 23*x + 104*x^2)*H[1, 1, 1, x])/(27*x) - 
           (64*(-1 + x)*(4 + 25*x + 4*x^2)*H[1, 1, 2, x])/(9*x) + 
           (32*(-1 + x)*(2 + x)*(1 + 2*x)*H[1, 2, 0, x])/x + 
           (1280*(1 + x)*H[2, -2, 0, x])/3 - 
           (16*(44 - 110*x + 31*x^2 + 80*x^3)*H[2, 0, 0, x])/(9*x) + 
           (16*(4 + 4*x - 17*x^2 + 20*x^3)*H[2, 1, 0, x])/(9*x) + 
           (16*(-4 + 11*x - x^2 + 4*x^3)*H[2, 1, 1, x])/(9*x) + 
           (320*(1 + x)*H[2, 1, 2, x])/3 - 128*(1 + x)*H[2, 2, 0, x] + 
           (128*(9 + x)*H[3, 0, 0, x])/3 + (64*(-5 + x)*H[3, 1, 0, x])/3 - 
           (32*(1 + x)*H[3, 1, 1, x])/3 + (128*(-1 + x)*H[-2, -1, -1, 0, x])/
            3 + 192*(-1 + x)*H[-2, -1, 0, 0, x] - 
           (64*(-1 + x)*H[-2, 0, 0, 0, x])/3 + (64*(1 + x)*(2 - 11*x + 2*x^2)*
             H[-1, -1, -1, 0, x])/(9*x) + (32*(1 + x)*(4 - 91*x + 4*x^2)*
             H[-1, -1, 0, 0, x])/(9*x) + (64*(1 + x)*(2 + x)*(1 + 2*x)*
             H[-1, 0, 0, 0, x])/(3*x) + (16*(-77 + 232*x)*H[0, 0, 0, 0, x])/
            9 - (16*(-1 + x)*(44 + 89*x + 44*x^2)*H[1, 0, 0, 0, x])/(9*x) - 
           (64*(-1 + x)*(11 + 29*x + 11*x^2)*H[1, 1, 0, 0, x])/(9*x) + 
           (64*(-1 + x)*(2 - x + 2*x^2)*H[1, 1, 1, 0, x])/(9*x) + 
           (32*(-1 + x)*(4 + 7*x + 4*x^2)*H[1, 1, 1, 1, x])/(9*x) + 
           (416*(1 + x)*H[2, 0, 0, 0, x])/3 + (512*(1 + x)*H[2, 1, 0, 0, x])/
            3 - (64*(1 + x)*H[2, 1, 1, 0, x])/3 - 
           (64*(1 + x)*H[2, 1, 1, 1, x])/3 + 128*(-2 + 3*x)*
            H[0, 0, 0, 0, 0, x] + 128*(-1 + x)*H[-3, x]*zeta[2] + 
           (64*(-1 + x)*H[-2, -1, x]*zeta[2])/3 + 
           (32*(1 + x)*(22 + 29*x + 22*x^2)*H[-1, -1, x]*zeta[2])/(9*x) + 
           (16*H[3, x]*(469 - 53*x + x^2 - 360*zeta[2] - 144*x*zeta[2]))/27 + 
           (8*(-1 + x)*H[1, 1, x]*(521 + 2219*x + 296*x^2 + 216*x*zeta[2]))/
            (81*x) - (8*H[0, 0, 0, x]*(3041 - 424*x + 782*x^2 + 504*zeta[2] + 
              504*x*zeta[2]))/27 + (8*H[2, 1, x]*(24 - 674*x - 203*x^2 + 
              40*x^3 - 72*x*zeta[2] - 72*x^2*zeta[2]))/(27*x) - 
           (32*H[-2, 0, x]*(-53 - 1380*x + 498*x^2 + 16*x^3 - 144*x*zeta[2] + 
              144*x^2*zeta[2]))/(27*x) + (16*H[2, 0, x]*(-54 - 17*x + 
              202*x^2 + 67*x^3 + 180*x*zeta[2] + 180*x^2*zeta[2]))/(27*x) + 
           (16*(1 + x)*H[-1, 0, x]*(102 + 1633*x + 22067*x^2 + 1768*x^3 + 
              162*x^4 - 900*x*zeta[2] + 1260*x^2*zeta[2] - 900*x^3*zeta[2]))/
            (135*x^2) - (8*H[1, 0, x]*(-341 + 140*x + 403*x^2 - 220*x^3 - 
              168*zeta[2] - 288*x*zeta[2] + 288*x^2*zeta[2] + 
              168*x^3*zeta[2]))/(27*x) + Lp^3*((32*(4 + 11*x + 8*x^2)*H[0, 
                x])/(9*x) + LQ*((8*(-1 + x)*(4 + 7*x + 4*x^2))/(3*x) - 16*
                (1 + x)*H[0, x]) - (32*(-1 + x)*(4 + 7*x + 4*x^2)*H[1, x])/
              (9*x) + (64*(1 + x)*H[2, x])/3 + (64*(-1 + 2*x)*H[0, 0, x])/3 - 
             (16*(-44 + 45*x - 45*x^2 + 44*x^3 + 12*x*zeta[2] + 
                12*x^2*zeta[2]))/(9*x)) - (8*H[0, 0, x]*(6980 + 110825*x - 
              32340*x^2 + 972*x^3 + 10440*zeta[2] + 8550*x*zeta[2] - 
              1080*x^2*zeta[2] + 16200*zeta[3] + 29160*x*zeta[3]))/405 - 
           (32*H[-2, x]*(12*zeta[2] + 105*x*zeta[2] + 48*x^2*zeta[2] + 
              22*x^3*zeta[2] - 6*x*zeta[3] + 6*x^2*zeta[3]))/(9*x) - 
           (32*(1 + x)*H[-1, x]*(21*zeta[2] + 91*x*zeta[2] + 21*x^2*zeta[2] + 
              12*zeta[3] + 9*x*zeta[3] + 12*x^2*zeta[3]))/(9*x) - 
           (8*H[1, x]*(-290 - 4582*x + 5701*x^2 - 775*x^3 - 1650*zeta[2] + 
              5706*x*zeta[2] - 5166*x^2*zeta[2] + 1164*x^3*zeta[2] + 
              576*zeta[3] - 1296*x*zeta[3] + 1296*x^2*zeta[3] - 
              576*x^3*zeta[3]))/(81*x) + (8*H[2, x]*(72 - 7477*x + 8130*x^2 - 
              812*x^3 + 60*x^4 - 576*zeta[2] + 2700*x*zeta[2] - 
              1890*x^2*zeta[2] - 594*x^3*zeta[2] + 360*x^4*zeta[2] - 
              216*x*zeta[3] + 216*x^3*zeta[3]))/(81*(-1 + x)*x) + 
           Lp^2*((8*(-1 + x)*(56 - 127*x + 20*x^2)*H[1, x])/(9*x) - 
             (16*(-4 - 7*x - x^2 + 4*x^3)*H[2, x])/(3*x) + 
             96*(1 + x)*H[3, x] + 64*(-1 + x)*H[-2, 0, x] + 
             (32*(1 + x)*(4 - 7*x + 4*x^2)*H[-1, 0, x])/(3*x) + 
             (16*(5 + 38*x)*H[0, 0, x])/3 + LQ*((16*(-1 + x)*(-2 + 19*x + 
                  4*x^2))/(3*x) - 48*(1 + x)*H[0, x] - 32*(1 + x)*
                H[0, 0, x]) - (16*(-1 + x)*(4 + 7*x + 4*x^2)*H[1, 0, x])/
              (3*x) + 32*(1 + x)*H[2, 0, x] + 64*(-2 + 3*x)*H[0, 0, 0, x] - 
             (8*H[0, x]*(64 + 349*x + 31*x^2 + 184*x^3 + 108*x*zeta[2] + 
                36*x^2*zeta[2]))/(9*x) + (8*(-313 + 234*x + 12*x^2 + 58*x^3 + 
                24*zeta[2] - 42*x*zeta[2] - 42*x^2*zeta[2] + 24*x^3*zeta[2] - 
                144*x*zeta[3] + 72*x^2*zeta[3]))/(9*x)) + 
           (4*H[0, x]*(28552 + 643972*x - 645735*x^2 + 243148*x^3 - 
              270342*x^4 - 11520*zeta[2] + 92700*x*zeta[2] + 48060*x^2*zeta[
                2] - 145800*x^3*zeta[2] + 16560*x^4*zeta[2] + 38880*zeta[3] + 
              49680*x*zeta[3] + 12960*x^2*zeta[3] - 114480*x^3*zeta[3] + 
              12960*x^4*zeta[3] - 25920*x*zeta[4] + 194400*x^2*zeta[4] - 
              168480*x^3*zeta[4]))/(1215*(-1 + x)*x) + 
           Lp*((-16*(-23 + 16*x + 8*x^2)*H[3, x])/3 + 224*(1 + x)*H[4, x] + 
             64*(3 + x)*H[-3, 0, x] - (32*(-39 - 9*x + 8*x^2)*H[-2, 0, x])/
              3 - (16*(1 + x)*(62 - 557*x + 8*x^2)*H[-1, 0, x])/(9*x) + 
             (128*(1 + x)^3*H[-1, 2, x])/(3*x) + (16*(-1 + x)*(29 - 13*x + 
                17*x^2)*H[1, 0, x])/(3*x) - (16*(-1 + x)*(7 + 22*x + 25*x^2)*
               H[1, 1, x])/(9*x) + (16*(-1 + x)*(4 + 7*x + 4*x^2)*H[1, 2, x])/
              (3*x) - (16*(16 + 19*x + 8*x^2)*H[2, 0, x])/3 + 
             16*x*H[2, 1, x] - 32*(1 + x)*H[2, 2, x] + 64*(2 + x)*
              H[3, 0, x] + 448*(-1 + x)*H[-2, -1, 0, x] - 96*(-1 + x)*
              H[-2, 0, 0, x] + (32*(1 + x)*(4 - 21*x + 4*x^2)*H[-1, -1, 0, 
                x])/x + (16*(1 + x)*(8 + 43*x + 8*x^2)*H[-1, 0, 0, x])/
              (3*x) + 128*(-1 + 3*x)*H[0, 0, 0, x] + 
             LQ*((-16*(-1 + x)*(1 - 23*x + x^2))/(3*x) - 48*(1 + x)*H[0, x] - 
               8*(3 + x)*H[0, 0, x] - 16*(1 + x)*H[0, 0, 0, x]) - 
             (32*(-1 + x)*(10 + 31*x + 10*x^2)*H[1, 0, 0, x])/(3*x) - 
             (16*(-1 + x)*(4 + 7*x + 4*x^2)*H[1, 1, 0, x])/(3*x) - 
             (16*(-1 + x)*(4 + 7*x + 4*x^2)*H[1, 1, 1, x])/(3*x) + 
             256*(1 + x)*H[2, 0, 0, x] + 32*(1 + x)*H[2, 1, 0, x] + 
             32*(1 + x)*H[2, 1, 1, x] + 160*(-2 + 3*x)*H[0, 0, 0, 0, x] + 
             224*(-1 + x)*H[-2, x]*zeta[2] + (16*(1 + x)*(4 - 79*x + 4*x^2)*H[
                -1, x]*zeta[2])/(3*x) - (8*H[0, 0, x]*(1127 + 644*x + 
                342*x^2 + 252*zeta[2] + 252*x*zeta[2]))/9 - 
             (8*H[2, x]*(24 - 624*x - 171*x^2 + 22*x^3 + 288*x*zeta[2] + 
                288*x^2*zeta[2]))/(9*x) + (8*(-1 + x)*H[1, x]*(-181 - 
                2767*x + 170*x^2 + 288*zeta[2] + 1260*x*zeta[2] + 
                288*x^2*zeta[2]))/(27*x) + (8*H[0, x]*(308 + 543*x - 
                1518*x^2 + 1722*x^3 - 144*zeta[2] - 630*x*zeta[2] + 
                504*x^2*zeta[2] + 144*x^3*zeta[2] - 756*x*zeta[3] - 
                1728*x^2*zeta[3]))/(27*x) + (4*(6647 - 9248*x + 7565*x^2 - 
                5459*x^3 - 1440*zeta[2] - 3240*x*zeta[2] + 5058*x^2*zeta[2] + 
                972*x^3*zeta[2] - 1872*zeta[3] - 684*x*zeta[3] + 
                2664*x^2*zeta[3] + 432*x^3*zeta[3] + 3078*x*zeta[4] + 
                1026*x^2*zeta[4]))/(27*x)) + 
           (2*(2068453 - 2359525*x - 574131*x^2 + 170240*x^3 + 694963*x^4 - 
              684720*zeta[2] + 2416140*x*zeta[2] - 7136640*x^2*zeta[2] + 
              5445720*x^3*zeta[2] - 70632*x^4*zeta[2] + 34992*x^5*zeta[2] - 
              51840*zeta[3] + 120960*x*zeta[3] - 989820*x^2*zeta[3] + 
              584820*x^3*zeta[3] + 335880*x^4*zeta[3] - 874800*x*zeta[2]*zeta[
                3] + 1321920*x^2*zeta[2]*zeta[3] - 447120*x^3*zeta[2]*zeta[
                3] + 278640*zeta[4] - 1015740*x*zeta[4] - 551610*x^2*zeta[
                4] + 1197990*x^3*zeta[4] + 90720*x^4*zeta[4] + 
              729000*x*zeta[5] - 2060640*x^2*zeta[5] + 1331640*x^3*zeta[5]))/
            (3645*(-1 + x)*x))))
 
Beam["gq"] = as*CF*(2*x - (2*Lp*(2 - 2*x + x^2))/x) + 
     as^2*(CF*Nf*TF*((8*Lp^2*(2 - 2*x + x^2))/(3*x) + 
         (8*(56 - 56*x + 13*x^2))/(27*x) - (16*(5 - 5*x + x^2)*H[1, x])/
          (9*x) + Lp*((80*(2 - 2*x + x^2))/(9*x) - 
           (16*(2 - 2*x + x^2)*H[1, x])/(3*x)) + 
         (8*(2 - 2*x + x^2)*H[1, 1, x])/(3*x)) + 
       CF^2*(10 - x + 5*(-3 + x)*H[0, x] - (2*(16 - 16*x + 5*x^2)*H[1, x])/
          x + Lp^2*(4 - x - 2*(-2 + x)*H[0, x] - (4*(2 - 2*x + x^2)*H[1, x])/
            x) + (-4 - 3*x)*H[0, 0, x] + (2*(6 - 6*x + x^2)*H[1, 1, x])/x + 
         Lp*(6*(1 + 2*x) - 2*(4 + 5*x)*H[0, x] - (12*(2 - 2*x + x^2)*H[1, x])/
            x - 4*(-2 + x)*H[0, 0, x] + (8*(2 - 2*x + x^2)*H[1, 1, x])/x) - 
         2*(-2 + x)*H[0, 0, 0, x] - (4*(2 - 2*x + x^2)*H[1, 1, 1, x])/x) + 
       CA*CF*((-2*(249 - 6*x + 88*x^2)*H[0, x])/9 + 
         (2*(152 - 152*x + 43*x^2)*H[1, x])/(9*x) + 
         Lp^2*((4*LQ*(2 - 2*x + x^2))/x + (2*(-53 + 46*x - 8*x^2 + 4*x^3))/
            (3*x) - (8*(1 + x + x^2)*H[0, x])/x - (4*(2 - 2*x + x^2)*H[1, x])/
            x) + 4*x*H[2, x] - (8*(2 + 2*x + x^2)*H[-2, 0, x])/x + 
         4*x*H[-1, 0, x] + (2*(36 + 9*x + 8*x^2)*H[0, 0, x])/3 - 
         (4*(-22 + 24*x - 9*x^2 + 4*x^3)*H[1, 0, x])/(3*x) - 
         (2*(22 - 22*x + 5*x^2)*H[1, 1, x])/(3*x) + 
         (4*(2 - 2*x + x^2)*H[1, 2, x])/x + (8*(2 + x^2)*H[2, 0, x])/x + 
         (4*(2 - 2*x + x^2)*H[2, 1, x])/x + (8*(2 + 2*x + x^2)*
           H[-1, -1, 0, x])/x - (4*(2 + 2*x + x^2)*H[-1, 0, 0, x])/x - 
         4*(2 + x)*H[0, 0, 0, x] - (4*(2 - 2*x + x^2)*H[1, 0, 0, x])/x + 
         (4*(2 - 2*x + x^2)*H[1, 1, 0, x])/x + 
         (4*(2 - 2*x + x^2)*H[1, 1, 1, x])/x + (4*(2 + 2*x + x^2)*H[-1, x]*
           zeta[2])/x + Lp*(-4*LQ*x + (4*(36 + 15*x + 8*x^2)*H[0, x])/3 + 
           (4*(22 - 22*x + 17*x^2)*H[1, x])/(3*x) - 
           (8*(2 - 2*x + x^2)*H[2, x])/x - (8*(2 + 2*x + x^2)*H[-1, 0, x])/
            x - 8*(2 + x)*H[0, 0, x] - (8*(2 - 2*x + x^2)*H[1, 0, x])/x - 
           (8*(2 - 2*x + x^2)*H[1, 1, x])/x - 
           (4*(9 + 19*x + 4*x^2 + 44*x^3 + 36*x*zeta[2]))/(9*x)) - 
         (4*(790 - 791*x + 268*x^2 - 152*x^3 - 198*zeta[2] + 216*x*zeta[2] - 
            54*x^2*zeta[2] + 36*x^3*zeta[2] - 324*zeta[3] + 378*x*zeta[3] - 
            162*x^2*zeta[3]))/(27*x))) + 
     as^3*(CF*Nf^2*TF^2*((-32*Lp^3*(2 - 2*x + x^2))/(9*x) + 
         (32*(52 - 52*x + 21*x^2)*H[1, x])/(27*x) + 
         Lp^2*((-160*(2 - 2*x + x^2))/(9*x) + (32*(2 - 2*x + x^2)*H[1, x])/
            (3*x)) - (64*(25 - 25*x + 11*x^2)*H[1, 1, x])/(27*x) + 
         Lp*((-800*(2 - 2*x + x^2))/(27*x) + (320*(2 - 2*x + x^2)*H[1, x])/
            (9*x) - (64*(2 - 2*x + x^2)*H[1, 1, x])/(3*x)) + 
         (160*(2 - 2*x + x^2)*H[1, 1, 1, x])/(9*x) - 
         (32*(232 - 232*x + 125*x^2 + 324*zeta[3] - 324*x*zeta[3] + 
            162*x^2*zeta[3]))/(243*x)) + CF^2*Nf*TF*
        ((-16*(4 + 13*x)*H[3, x])/27 - (32*(-2 + x)*H[4, x])/9 + 
         (512*H[-3, 0, x])/3 - (64*(-16 - 54*x + 27*x^2 + 4*x^3)*H[-2, 0, x])/
          (27*x) + (16*(1 + x)*(611 + 1495*x + 152*x^2)*H[-1, 0, x])/(81*x) + 
         Lp^3*((-4*(-124 + 330*x - 177*x^2 + 16*x^3))/(27*x) - 
           (16*(-4 + 5*x + 2*x^2)*H[0, x])/(9*x) + 
           (80*(2 - 2*x + x^2)*H[1, x])/(9*x) + (16*(-2 + x)*H[0, 0, x])/3) + 
         (16*(16 - 28*x + 17*x^2)*H[1, 2, x])/(27*x) + 
         (64*(2 - 2*x + x^2)*H[1, 3, x])/(9*x) - (16*(4 + 13*x)*H[2, 0, x])/
          27 + (256*(1 + x)*H[2, 1, x])/27 + (32*(-2 + x)*H[2, 2, x])/9 - 
         (32*(-2 + x)*H[3, 0, x])/9 + (32*(-2 + x)*H[3, 1, x])/9 - 
         (128*(2 - 6*x + 3*x^2)*H[-2, 0, 0, x])/(9*x) - 
         (64*(1 + x)*(31 - 31*x + 4*x^2)*H[-1, 0, 0, x])/(27*x) - 
         (4*(2842 - 347*x + 32*x^2)*H[0, 0, 0, x])/27 - 
         (32*(-7 - 30*x + 36*x^2 + 4*x^3)*H[1, 0, 0, x])/(27*x) - 
         (16*(40 - 28*x + 5*x^2)*H[1, 1, 0, x])/(27*x) + 
         (16*(383 - 389*x + 178*x^2)*H[1, 1, 1, x])/(27*x) + 
         (32*(2 - 2*x + x^2)*H[1, 1, 2, x])/(9*x) + 
         (64*(2 - 2*x + x^2)*H[1, 2, 0, x])/(9*x) + 
         (32*(2 - 2*x + x^2)*H[1, 2, 1, x])/(9*x) + 
         (32*(4 + 14*x + 5*x^2)*H[2, 0, 0, x])/(9*x) + 
         (32*(-2 + x)*H[2, 1, 0, x])/9 + (16*(-2 + x)*H[2, 1, 1, x])/9 - 
         (16*(34 + x)*H[0, 0, 0, 0, x])/9 - (16*(2 - 2*x + x^2)*
           H[1, 0, 0, 0, x])/(3*x) + (32*(2 - 2*x + x^2)*H[1, 1, 0, 0, x])/
          (9*x) + (32*(2 - 2*x + x^2)*H[1, 1, 1, 0, x])/(3*x) - 
         (560*(2 - 2*x + x^2)*H[1, 1, 1, 1, x])/(9*x) + 
         64*(-2 + x)*H[0, 0, 0, 0, 0, x] - 
         (16*H[2, x]*(365 - 31*x - 36*zeta[2] + 18*x*zeta[2]))/81 + 
         (4*H[0, 0, x]*(-4831 - 8074*x + 608*x^2 - 144*zeta[2] + 
            72*x*zeta[2]))/81 - (8*H[1, 0, x]*(2 - 48*x - 7*x^2 + 
            48*zeta[2] - 48*x*zeta[2] + 24*x^2*zeta[2]))/(27*x) - 
         (8*H[1, 1, x]*(2708 - 2696*x + 1237*x^2 + 72*zeta[2] - 
            72*x*zeta[2] + 36*x^2*zeta[2]))/(81*x) + 
         Lp^2*((-4*(104 + 546*x - 3*x^2 + 32*x^3)*H[0, x])/(9*x) + 
           (16*(19 - 17*x + 9*x^2)*H[1, x])/(3*x) - (16*(-2 + x)*H[2, x])/3 - 
           (16*(4 + 7*x)*H[0, 0, x])/3 - (16*(2 - 2*x + x^2)*H[1, 0, x])/
            (3*x) - (112*(2 - 2*x + x^2)*H[1, 1, x])/(3*x) + 
           32*(-2 + x)*H[0, 0, 0, x] + (2*(-2072 + 108*x + 837*x^2 + 
              560*x^3 - 144*x*zeta[2] + 72*x^2*zeta[2]))/(27*x)) - 
         (4*H[1, x]*(-7670 + 6002*x - 4483*x^2 + 576*zeta[2] - 
            1008*x*zeta[2] + 612*x^2*zeta[2] - 10800*zeta[3] + 
            10800*x*zeta[3] - 5400*x^2*zeta[3]))/(243*x) - 
         (4*H[0, x]*(4760 + 40105*x - 4682*x^2 + 6192*x^3 - 2304*zeta[2] - 
            144*x*zeta[2] + 3420*x^2*zeta[2] + 2592*zeta[3] + 
            1728*x*zeta[3] + 3024*x^2*zeta[3]))/(243*x) + 
         Lp*((8*(670 - 616*x + 443*x^2)*H[1, x])/(27*x) - 
           (16*(4 + 5*x)*H[2, x])/3 - (32*(-2 + x)*H[3, x])/3 - 
           (64*(2 - 6*x + 3*x^2)*H[-2, 0, x])/(3*x) - 
           (32*(1 + x)*(31 - 31*x + 4*x^2)*H[-1, 0, x])/(9*x) - 
           (8*(640 + 157*x + 16*x^2)*H[0, 0, x])/9 - 
           (16*(8 - 20*x + 7*x^2)*H[1, 0, x])/(9*x) - 
           (400*(2 - 2*x + x^2)*H[1, 1, x])/(3*x) - (32*(-2 + x)*H[2, 0, x])/
            3 - (16*(11 + 2*x)*H[0, 0, 0, x])/3 - 
           (16*(2 - 2*x + x^2)*H[1, 0, 0, x])/x - 
           (32*(2 - 2*x + x^2)*H[1, 1, 0, x])/(3*x) + 
           (224*(2 - 2*x + x^2)*H[1, 1, 1, x])/(3*x) + 80*(-2 + x)*
            H[0, 0, 0, 0, x] + (8*H[0, x]*(344 + 625*x + 376*x^2 + 232*x^3 - 
              144*zeta[2] - 72*x*zeta[2] - 180*x^2*zeta[2]))/(27*x) - 
           (-18060 + 28054*x - 10843*x^2 + 2400*x^3 + 2976*zeta[2] - 
             576*x*zeta[2] - 3312*x^2*zeta[2] + 5184*zeta[3] - 
             9216*x*zeta[3] + 4608*x^2*zeta[3])/(27*x)) + 
         (-278668 - 265938*x + 304071*x^2 + 227584*x^3 + 175968*zeta[2] + 
           105120*x*zeta[2] + 465408*x^2*zeta[2] - 274752*zeta[3] + 
           397440*x*zeta[3] - 76896*x^2*zeta[3] + 20736*x^3*zeta[3] - 
           46656*zeta[4] + 199584*x*zeta[4] + 40176*x^2*zeta[4])/(1458*x)) + 
       CF^3*((-4*(-20 + 7*x)*H[4, x])/3 - 24*(-2 + x)*H[5, x] - 
         (1280*H[-4, 0, x])/3 - (2048*H[-3, 0, x])/3 + 
         (4*(14 - 46*x + 41*x^2)*H[1, 2, x])/(3*x) + 
         (8*(2 - 10*x + 5*x^2)*H[1, 3, x])/x + (16*(-4 + 7*x)*H[2, 2, x])/3 + 
         (32*(-4 + x)*H[2, 3, x])/3 - 16*x*H[3, 0, x] + 
         (8*(-2 + 7*x)*H[3, 1, x])/3 + (32*(-2 + x)*H[3, 2, x])/3 + 
         16*(-2 + x)*H[4, 1, x] + (256*H[-3, -1, 0, x])/3 - 
         (640*H[-3, 0, 0, x])/3 + (128*H[-2, -2, 0, x])/3 + 
         (128*(1 + x)*H[-2, -1, 0, x])/3 - (128*(8 + x)*H[-2, 0, 0, x])/3 + 
         (256*(2 + 2*x + x^2)*H[-1, -3, 0, x])/(3*x) + 
         (32*(6 + 14*x + 7*x^2)*H[-1, -2, 0, x])/(3*x) - 
         (32*(13 + 51*x + 40*x^2)*H[-1, 0, 0, x])/(3*x) + 
         (256*(2 - 2*x + x^2)*H[1, -3, 0, x])/(3*x) + 
         (32*(24 - 52*x + 25*x^2)*H[1, -2, 0, x])/(3*x) + 
         (4*(-6 - 154*x + 153*x^2)*H[1, 0, 0, x])/(3*x) + 
         (16*(6 - 14*x + 5*x^2)*H[1, 1, 2, x])/(3*x) + 
         (32*(2 - 2*x + x^2)*H[1, 1, 3, x])/x + 
         (8*(30 - 14*x + x^2)*H[1, 2, 0, x])/(3*x) - 
         (8*(-4 + 5*x)*H[1, 2, 1, x])/3 + (64*(-8 + x)*H[2, -2, 0, x])/3 + 
         (8*(-68 + 9*x)*H[2, 0, 0, x])/3 - (64*(-1 + x)*H[2, 1, 0, x])/3 - 
         (4*(4 + 13*x)*H[2, 1, 1, x])/3 - (64*H[2, 1, 2, x])/3 + 
         (64*H[2, 2, 0, x])/3 - (16*(-2 + x)*H[2, 2, 1, x])/3 - 
         128*H[3, 0, 0, x] - (32*(-2 + x)*H[3, 1, 0, x])/3 - 
         8*(-2 + x)*H[3, 1, 1, x] + (256*H[-2, -1, 0, 0, x])/3 - 
         (32*(4 + x)*H[-2, 0, 0, 0, x])/3 + (64*(2 + 2*x + x^2)*
           H[-1, -2, 0, 0, x])/(3*x) + (64*(6 + 14*x + 7*x^2)*
           H[-1, -1, 0, 0, x])/(3*x) - (16*(12 + 24*x + 11*x^2)*
           H[-1, 0, 0, 0, x])/(3*x) + (32*(2 + 2*x + x^2)*H[-1, 2, 0, 0, x])/
          x + (16*(-7 + 15*x)*H[0, 0, 0, 0, x])/3 + 
         (64*(2 - 2*x + x^2)*H[1, -2, 0, 0, x])/x + 
         (4*(4 - 16*x + 9*x^2)*H[1, 0, 0, 0, x])/x + 
         (128*(2 - 2*x + x^2)*H[1, 1, -2, 0, x])/(3*x) + 
         (8*(30 - 62*x + 29*x^2)*H[1, 1, 0, 0, x])/(3*x) - 
         (16*(-6 - 2*x + 3*x^2)*H[1, 1, 1, 0, x])/(3*x) - 
         (4*(192 - 196*x + 89*x^2)*H[1, 1, 1, 1, x])/(3*x) - 
         (16*(2 - 2*x + x^2)*H[1, 1, 1, 2, x])/(3*x) - 
         (32*(2 - 2*x + x^2)*H[1, 1, 2, 0, x])/x - 
         (16*(2 - 2*x + x^2)*H[1, 1, 2, 1, x])/x + 
         (64*(2 - 2*x + x^2)*H[1, 2, 0, 0, x])/(3*x) - 
         (64*(2 - 2*x + x^2)*H[1, 2, 1, 0, x])/(3*x) - 
         (32*(2 - 2*x + x^2)*H[1, 2, 1, 1, x])/(3*x) + 
         (8*(-10 + x)*H[2, 0, 0, 0, x])/3 - (128*H[2, 1, 0, 0, x])/3 + 
         (64*H[2, 1, 1, 0, x])/3 - (8*(-2 + x)*H[2, 1, 1, 1, x])/3 + 
         (64*(2 + 2*x + x^2)*H[-1, -1, 0, 0, 0, x])/(3*x) - 
         (16*(2 + 2*x + x^2)*H[-1, 0, 0, 0, 0, x])/(3*x) + 
         (32*(3 + 2*x)*H[0, 0, 0, 0, 0, x])/3 + 
         (16*(2 - 2*x + x^2)*H[1, 1, 0, 0, 0, x])/x - 
         (32*(2 - 2*x + x^2)*H[1, 1, 1, 0, 0, x])/(3*x) - 
         (16*(2 - 2*x + x^2)*H[1, 1, 1, 1, 0, x])/(3*x) + 
         (80*(2 - 2*x + x^2)*H[1, 1, 1, 1, 1, x])/x + (128*H[-3, x]*zeta[2])/
          3 + (64*(1 + x)*H[-2, x]*zeta[2])/3 - 
         (8*H[2, 0, x]*(10 + 17*x + 8*zeta[2]))/3 + 
         (4*H[2, 1, x]*(92 + 7*x + 16*zeta[2]))/3 - 
         (16*H[-2, 0, x]*(124 - 53*x + 12*zeta[2] + 2*x*zeta[2]))/3 - 
         (4*H[3, x]*(59 - 5*x - 48*zeta[2] + 8*x*zeta[2]))/3 + 
         (H[0, 0, 0, x]*(-142 + 755*x - 144*zeta[2] + 72*x*zeta[2]))/3 + 
         (64*H[-1, -1, 0, x]*(6 + 11*x + 5*x^2 + 2*zeta[2] + 2*x*zeta[2] + 
            x^2*zeta[2]))/(3*x) - (4*H[1, 1, 0, x]*(42 - 50*x + 47*x^2 + 
            16*zeta[2] - 16*x*zeta[2] + 8*x^2*zeta[2]))/(3*x) + 
         (2*H[1, 1, 1, x]*(418 - 416*x + 199*x^2 + 16*zeta[2] - 
            16*x*zeta[2] + 8*x^2*zeta[2]))/(3*x) + 
         Lp^3*((-4*(-5 + 2*x)*H[0, x])/3 - (8*(-4 + x)*H[1, x])/3 - 
           (16*(-2 + x)*H[2, x])/3 - (4*(-2 + x)*H[0, 0, x])/3 - 
           (16*(2 - 2*x + x^2)*H[1, 0, x])/(3*x) - 
           (32*(2 - 2*x + x^2)*H[1, 1, x])/(3*x) + 
           (2 - 11*x - 32*zeta[2] + 16*x*zeta[2])/3) - 
         (4*H[2, x]*(234 + 55*x - 32*zeta[2] + 44*x*zeta[2] + 88*zeta[3] - 
            20*x*zeta[3]))/3 + (H[0, 0, x]*(1125 + 45550*x - 216*x^3 - 
            1200*zeta[2] + 420*x*zeta[2] - 6480*zeta[3] + 3240*x*zeta[3]))/
          45 - (2*H[1, 1, x]*(169 - 232*x + 224*x^2 + 48*zeta[2] - 
            112*x*zeta[2] + 40*x^2*zeta[2] + 48*zeta[3] - 48*x*zeta[3] + 
            24*x^2*zeta[3]))/(3*x) + (2*H[1, 0, x]*(54 + 18*x + 15*x^2 + 
            120*zeta[2] - 184*x*zeta[2] + 84*x^2*zeta[2] + 96*zeta[3] - 
            96*x*zeta[3] + 48*x^2*zeta[3]))/(3*x) + 
         (8*H[-1, 0, x]*(-68 - 585*x - 5730*x^2 - 5360*x^3 + 27*x^5 - 
            540*x*zeta[2] - 1140*x^2*zeta[2] - 540*x^3*zeta[2] - 
            360*x*zeta[3] - 360*x^2*zeta[3] - 180*x^3*zeta[3]))/(45*x^2) + 
         Lp^2*(-16*(-1 + 2*x)*H[2, x] - 16*(-2 + x)*H[3, x] - 
           16*(2 + x)*H[-2, 0, x] - (16*(1 + x)*(3 + 2*x)*H[-1, 0, x])/x + 
           8*(1 + 2*x)*H[0, 0, x] - (4*(12 - 16*x + 7*x^2)*H[1, 0, x])/x - 
           (4*(24 - 20*x + 11*x^2)*H[1, 1, x])/x - 8*(-2 + x)*H[2, 0, x] + 
           8*(-2 + x)*H[2, 1, x] + (32*(2 + 2*x + x^2)*H[-1, -1, 0, x])/x - 
           (16*(2 + 2*x + x^2)*H[-1, 0, 0, x])/x + 8*(2 + x)*H[0, 0, 0, x] + 
           (48*(2 - 2*x + x^2)*H[1, 1, 1, x])/x + 
           H[0, x]*(66 - 5*x - 32*zeta[2]) + (16*(2 + 2*x + x^2)*H[-1, x]*
             zeta[2])/x - (2*H[1, x]*(-10 - 6*x - 11*x^2 + 16*zeta[2] - 
              16*x*zeta[2] + 8*x^2*zeta[2]))/x - (-104 + 192*x - 37*x^2 + 
             96*zeta[2] + 32*x*zeta[2] - 64*zeta[3] + 64*x*zeta[3] + 
             32*x^2*zeta[3])/(2*x)) + (32*H[-1, x]*(6*zeta[2] + 
            11*x*zeta[2] + 5*x^2*zeta[2] + 22*zeta[4] + 22*x*zeta[4] + 
            11*x^2*zeta[4]))/(3*x) - (H[1, x]*(-637 + 1508*x - 1152*x^2 + 
            248*zeta[2] - 536*x*zeta[2] + 324*x^2*zeta[2] - 1008*zeta[3] + 
            1552*x*zeta[3] - 656*x^2*zeta[3] + 704*zeta[4] - 704*x*zeta[4] + 
            352*x^2*zeta[4]))/(3*x) - (H[0, x]*(-544 + 3407*x - 13248*x^2 + 
            216*x^3 - 3540*x*zeta[2] - 12420*x^2*zeta[2] + 6720*x*zeta[3] - 
            4860*x^2*zeta[3] + 12600*x*zeta[4] + 540*x^2*zeta[4]))/(45*x) + 
         Lp*(-8*(-6 + 5*x)*H[3, x] - 32*(-2 + x)*H[4, x] - 256*H[-3, 0, x] - 
           48*(10 + x)*H[-2, 0, x] + (16*(-1 + x)*(-3 + 2*x)*H[1, 2, x])/x - 
           32*x*H[2, 0, x] + 8*(1 + 6*x)*H[2, 1, x] + 16*(-2 + x)*
            H[2, 2, x] + 24*(-2 + x)*H[3, 1, x] + 128*H[-2, -1, 0, x] - 
           32*(4 + x)*H[-2, 0, 0, x] + (32*(2 + 2*x + x^2)*H[-1, -2, 0, x])/
            x + (64*(1 + x)*(3 + 4*x)*H[-1, -1, 0, x])/x - 
           (192*(1 + x)^2*H[-1, 0, 0, x])/x + 4*(-7 + 26*x)*H[0, 0, 0, x] + 
           (96*(2 - 2*x + x^2)*H[1, -2, 0, x])/x + 
           (12*(4 - 16*x + 9*x^2)*H[1, 0, 0, x])/x - 
           (24*(2 - 2*x + x^2)*H[1, 1, 0, x])/x + 
           (144*(2 - 2*x + x^2)*H[1, 1, 1, x])/x + 
           (32*(2 - 2*x + x^2)*H[1, 1, 2, x])/x + 
           (32*(2 - 2*x + x^2)*H[1, 2, 0, x])/x + 
           (16*(2 - 2*x + x^2)*H[1, 2, 1, x])/x + 8*(-10 + x)*H[2, 0, 0, x] + 
           (64*(2 + 2*x + x^2)*H[-1, -1, 0, 0, x])/x - 
           (16*(2 + 2*x + x^2)*H[-1, 0, 0, 0, x])/x + 4*(10 + 7*x)*
            H[0, 0, 0, 0, x] + (48*(2 - 2*x + x^2)*H[1, 1, 0, 0, x])/x - 
           (96*(2 - 2*x + x^2)*H[1, 1, 1, 1, x])/x + 64*H[-2, x]*zeta[2] + 
           (32*(1 + x)*(3 + 4*x)*H[-1, x]*zeta[2])/x - 
           4*H[2, x]*(50 + 17*x - 24*zeta[2] + 4*x*zeta[2]) + 
           4*H[0, 0, x]*(11 + 133*x - 16*zeta[2] + 8*x*zeta[2]) - 
           (16*H[-1, 0, x]*(7 + 41*x + 36*x^2 + 4*zeta[2] + 4*x*zeta[2] + 
              2*x^2*zeta[2]))/x + (8*H[1, 0, x]*(-9 + 16*x - 3*x^2 + 
              8*zeta[2] - 8*x*zeta[2] + 4*x^2*zeta[2]))/x - 
           (4*H[1, 1, x]*(41 - 36*x + 31*x^2 + 16*zeta[2] - 16*x*zeta[2] + 
              8*x^2*zeta[2]))/x - 4*H[0, x]*(-2 - 55*x + 12*zeta[2] + 
             2*x*zeta[2] + 52*zeta[3] - 14*x*zeta[3]) - 
           (2*H[1, x]*(-47 + 112*x - 116*x^2 + 72*zeta[2] - 152*x*zeta[2] + 
              80*x^2*zeta[2] - 144*zeta[3] + 144*x*zeta[3] - 72*x^2*zeta[3]))/
            x - (-376 + 1054*x - 347*x^2 + 448*zeta[2] - 800*x*zeta[2] + 
             2032*x^2*zeta[2] - 960*zeta[3] + 1568*x*zeta[3] + 
             640*x^2*zeta[3] + 1024*zeta[4] + 1616*x*zeta[4] + 
             56*x^2*zeta[4])/(4*x)) + (51688 - 149182*x + 73737*x^2 - 
           1728*x^3 - 37440*zeta[2] + 112320*x*zeta[2] - 316640*x^2*zeta[2] + 
           1728*x^4*zeta[2] + 213120*zeta[3] - 196320*x*zeta[3] + 
           87360*x^2*zeta[3] + 69120*zeta[2]*zeta[3] - 51840*x*zeta[2]*
            zeta[3] + 25920*x^2*zeta[2]*zeta[3] - 141120*zeta[4] - 
           92640*x*zeta[4] - 150000*x^2*zeta[4] - 230400*zeta[5] - 
           7680*x*zeta[5] - 115200*x^2*zeta[5])/(360*x)) + 
       CA^2*CF*((4*(733 + 164*x + 104*x^2)*H[4, x])/9 - 
         (4*(14 + 45*x)*H[5, x])/3 - (8*(24 - 82*x + 37*x^2)*H[-4, 0, x])/
          (3*x) - (8*(186 + 904*x - 129*x^2 + 112*x^3)*H[-3, 0, x])/(9*x) - 
         (8*(48 + 130*x + 23*x^2)*H[-3, 2, x])/(3*x) - 
         (16*(-13 + 67*x + 31*x^2 + 8*x^3)*H[-2, 2, x])/(3*x) - 
         (4*(200 + 254*x + 101*x^2)*H[-2, 3, x])/(3*x) - 
         (4*(94 + 289*x + 68*x^2 + 24*x^3)*H[-1, 3, x])/(9*x) - 
         (208*(2 + 2*x + x^2)*H[-1, 4, x])/(3*x) - 
         (4*(-656 + 704*x - 211*x^2 + 96*x^3)*H[1, 3, x])/(9*x) - 
         (32*(2 - 2*x + x^2)*H[1, 4, x])/x - (4*(-2 + 50*x - 5*x^2 + 48*x^3)*
           H[2, 2, x])/(9*x) + (4*(128 - 2*x + 71*x^2)*H[2, 3, x])/(3*x) + 
         (4*(372 + 1285*x + 1633*x^2 + 963*x^3 + 316*x^4 + 64*x^5)*
           H[3, 0, x])/(9*x*(1 + x)^2) - (8*(158 + 73*x + 12*x^2)*H[3, 1, x])/
          9 + (8*(52 + 30*x + 33*x^2)*H[3, 2, x])/(3*x) + 
         (32*(6 - 4*x + 7*x^2)*H[4, 0, x])/(3*x) + (4*(2 + 13*x)*H[4, 1, x])/
          3 + (64*(3 + 9*x + 2*x^2)*H[-3, -1, 0, x])/(3*x) - 
         (4*(168 + 38*x + 137*x^2)*H[-3, 0, 0, x])/(3*x) + 
         (8*(20 - 2*x + 13*x^2)*H[-2, -2, 0, x])/x + 
         (8*(60 - 29*x + 8*x^2)*H[-2, -1, 0, x])/3 + 
         (8*(128 + 218*x + 63*x^2)*H[-2, -1, 2, x])/(3*x) - 
         (4*(314 + 1642*x - 147*x^2 + 184*x^3)*H[-2, 0, 0, x])/(9*x) - 
         (8*(32 + 10*x + 15*x^2)*H[-2, 2, 0, x])/(3*x) - 
         (32*(2 - 2*x + x^2)*H[-2, 2, 1, x])/(3*x) + 
         (224*(2 + 2*x + x^2)*H[-1, -3, 0, x])/(3*x) + 
         (16*(89 + 72*x - 42*x^2 + 8*x^3)*H[-1, -2, 0, x])/(9*x) + 
         (240*(2 + 2*x + x^2)*H[-1, -2, 2, x])/x + 
         (8*(68 + 331*x + 164*x^2 + 16*x^3)*H[-1, -1, 2, x])/(9*x) + 
         (520*(2 + 2*x + x^2)*H[-1, -1, 3, x])/(3*x) + 
         (8*(4 + 13*x + 50*x^2)*H[-1, 2, 0, x])/(9*x) + 
         (16*(9 + 38*x + 28*x^2 + 4*x^3)*H[-1, 2, 1, x])/(9*x) - 
         (64*(2 + 2*x + x^2)*H[-1, 2, 2, x])/x - 
         (4*(40 + 46*x + 23*x^2)*H[-1, 3, 0, x])/(3*x) + 
         (80*(2 + 2*x + x^2)*H[-1, 3, 1, x])/(3*x) + 
         (80*(2 - 2*x + x^2)*H[1, -3, 0, x])/x + 
         (16*(-52 - 46*x + 65*x^2 + 8*x^3)*H[1, -2, 0, x])/(9*x) - 
         (64*(2 - 2*x + x^2)*H[1, -2, 2, x])/(3*x) + 
         (2*(-4337 + 1967*x + 4121*x^2 - 259*x^3 + 1816*x^4)*H[1, 1, 0, x])/
          (27*x*(1 + x)) - (4*(392 - 206*x + 73*x^2 + 48*x^3)*H[1, 1, 2, x])/
          (9*x) + (64*(2 - 2*x + x^2)*H[1, 1, 3, x])/x - 
         (8*(-288 + 202*x + 49*x^2 + 56*x^3)*H[1, 2, 0, x])/(9*x) - 
         (4*(286 - 265*x + 194*x^2 + 48*x^3)*H[1, 2, 1, x])/(9*x) + 
         (248*(2 - 2*x + x^2)*H[1, 2, 2, x])/(3*x) + 
         (8*(2 - 2*x + x^2)*H[1, 3, 0, x])/(3*x) + 
         (152*(2 - 2*x + x^2)*H[1, 3, 1, x])/(3*x) - 
         (16*(4 + 10*x + 3*x^2)*H[2, -2, 0, x])/x + 
         (4*(1158 + 3359*x + 3752*x^2 + 2163*x^3 + 734*x^4 + 104*x^5)*
           H[2, 0, 0, x])/(9*x*(1 + x)^2) - 
         (4*(414 + 1458*x + 1801*x^2 + 996*x^3 + 369*x^4 + 112*x^5)*
           H[2, 1, 0, x])/(9*x*(1 + x)^2) - 
         (4*(576 - 518*x + 259*x^2 + 32*x^3)*H[2, 1, 1, x])/(9*x) + 
         (4*(136 - 150*x + 53*x^2)*H[2, 1, 2, x])/(3*x) + 
         (16*(41 + 10*x + 29*x^2)*H[2, 2, 0, x])/(3*x) + 
         (16*(34 - 22*x + 17*x^2)*H[2, 2, 1, x])/(3*x) + 
         (8*(68 - 24*x + 49*x^2)*H[3, 0, 0, x])/(3*x) + 
         (4*(56 + 38*x + 25*x^2)*H[3, 1, 0, x])/(3*x) + 
         (32*(12 - 10*x + 7*x^2)*H[3, 1, 1, x])/(3*x) - 
         (32*(17 + 10*x + 10*x^2)*H[-2, -1, -1, 0, x])/(3*x) + 
         (4*(252 + 142*x + 161*x^2)*H[-2, -1, 0, 0, x])/(3*x) - 
         (32*(18 + 5*x + 12*x^2)*H[-2, 0, 0, 0, x])/(3*x) - 
         (160*(2 + 2*x + x^2)*H[-1, -2, -1, 0, x])/(3*x) + 
         (584*(2 + 2*x + x^2)*H[-1, -2, 0, 0, x])/(3*x) - 
         (32*(2 + 2*x + x^2)*H[-1, -1, -2, 0, x])/x - 
         (8*(84 + 37*x - 100*x^2 + 8*x^3)*H[-1, -1, -1, 0, x])/(9*x) - 
         (880*(2 + 2*x + x^2)*H[-1, -1, -1, 2, x])/(3*x) + 
         (16*(60 + 67*x - 2*x^2 + 6*x^3)*H[-1, -1, 0, 0, x])/(3*x) + 
         (16*(2 + 2*x + x^2)*H[-1, -1, 2, 0, x])/x - 
         (64*(2 + 2*x + x^2)*H[-1, -1, 2, 1, x])/(3*x) - 
         (8*(253 + 250*x - 10*x^2 + 24*x^3)*H[-1, 0, 0, 0, x])/(9*x) - 
         (8*(88 + 94*x + 47*x^2)*H[-1, 2, 0, 0, x])/(3*x) + 
         (8*(4 + 10*x + 5*x^2)*H[-1, 2, 1, 0, x])/(3*x) + 
         (32*(2 + 2*x + x^2)*H[-1, 2, 1, 1, x])/(3*x) + 
         (16*(17 + 35*x + 38*x^2)*H[0, 0, 0, 0, x])/9 - 
         (128*(2 - 2*x + x^2)*H[1, -2, -1, 0, x])/(3*x) + 
         (4*(-830 + 827*x - 145*x^2 + 96*x^3)*H[1, 0, 0, 0, x])/(9*x) + 
         (32*(2 - 2*x + x^2)*H[1, 1, -2, 0, x])/x - 
         (4*(-832 + 799*x - 266*x^2 + 96*x^3)*H[1, 1, 0, 0, x])/(9*x) - 
         (4*(140 - 125*x + 64*x^2 + 16*x^3)*H[1, 1, 1, 0, x])/(3*x) + 
         (4*(-832 + 818*x - 355*x^2 + 8*x^3)*H[1, 1, 1, 1, x])/(9*x) + 
         (328*(2 - 2*x + x^2)*H[1, 1, 1, 2, x])/(3*x) + 
         (80*(2 - 2*x + x^2)*H[1, 1, 2, 0, x])/x + 
         (256*(2 - 2*x + x^2)*H[1, 1, 2, 1, x])/(3*x) - 
         (16*(2 - 2*x + x^2)*H[1, 2, 0, 0, x])/(3*x) + 
         (96*(2 - 2*x + x^2)*H[1, 2, 1, 0, x])/x + 
         (272*(2 - 2*x + x^2)*H[1, 2, 1, 1, x])/(3*x) - 
         (4*(80 + 2*x + 73*x^2)*H[2, 0, 0, 0, x])/(3*x) + 
         (4*(68 + 86*x + 35*x^2)*H[2, 1, 0, 0, x])/(3*x) + 
         (4*(136 - 122*x + 59*x^2)*H[2, 1, 1, 0, x])/(3*x) + 
         (32*(15 - 17*x + 7*x^2)*H[2, 1, 1, 1, x])/(3*x) + 
         (128*(2 + 2*x + x^2)*H[-1, -1, -1, -1, 0, x])/(3*x) - 
         (520*(2 + 2*x + x^2)*H[-1, -1, -1, 0, 0, x])/(3*x) + 
         (296*(2 + 2*x + x^2)*H[-1, -1, 0, 0, 0, x])/(3*x) - 
         (56*(2 + 2*x + x^2)*H[-1, 0, 0, 0, 0, x])/x - 
         8*(-16 + 15*x)*H[0, 0, 0, 0, 0, x] - (136*(2 - 2*x + x^2)*
           H[1, 0, 0, 0, 0, x])/(3*x) - (344*(2 - 2*x + x^2)*
           H[1, 1, 0, 0, 0, x])/(3*x) - (56*(2 - 2*x + x^2)*
           H[1, 1, 1, 0, 0, x])/(3*x) + (328*(2 - 2*x + x^2)*
           H[1, 1, 1, 1, 0, x])/(3*x) + (80*(2 - 2*x + x^2)*
           H[1, 1, 1, 1, 1, x])/x + (8*(60 + 166*x + 31*x^2)*H[-3, x]*
           zeta[2])/(3*x) - (8*(162 + 238*x + 83*x^2)*H[-2, -1, x]*zeta[2])/
          (3*x) - (800*(2 + 2*x + x^2)*H[-1, -2, x]*zeta[2])/(3*x) + 
         (944*(2 + 2*x + x^2)*H[-1, -1, -1, x]*zeta[2])/(3*x) + 
         (4*H[0, 0, 0, x]*(7102 - 1686*x + 886*x^2 + 126*zeta[2] + 
            387*x*zeta[2]))/27 + (4*H[1, 2, x]*(1355 - 685*x - 13*x^2 + 
            260*x^3 - 396*zeta[2] + 396*x*zeta[2] - 198*x^2*zeta[2]))/
          (27*x) + (2*H[1, 1, 1, x]*(6870 - 6530*x + 2905*x^2 + 296*x^3 - 
            288*zeta[2] + 288*x*zeta[2] - 144*x^2*zeta[2]))/(27*x) - 
         (4*H[2, 1, x]*(-1484 + 3111*x - 465*x^2 + 112*x^3 + 432*zeta[2] - 
            360*x*zeta[2] + 216*x^2*zeta[2]))/(27*x) + 
         (8*H[-1, 2, x]*(660 + 301*x - 133*x^2 + 140*x^3 + 396*zeta[2] + 
            450*x*zeta[2] + 225*x^2*zeta[2]))/(27*x) - 
         (4*H[3, x]*(1834*x - 1495*x^2 + 960*x^3 + 936*zeta[2] - 
            918*x*zeta[2] + 603*x^2*zeta[2]))/(27*x) + 
         (2*H[-1, 0, 0, x]*(1895 + 1240*x - 361*x^2 + 1408*x^3 + 
            2016*zeta[2] + 1908*x*zeta[2] + 954*x^2*zeta[2]))/(27*x) + 
         (4*H[-2, 0, x]*(-3166 + 1892*x - 465*x^2 + 1248*x^3 + 2124*zeta[2] + 
            2124*x*zeta[2] + 1206*x^2*zeta[2]))/(27*x) - 
         (4*H[-1, -1, 0, x]*(-1191 - 1298*x - 865*x^2 + 248*x^3 + 
            2772*zeta[2] + 2772*x*zeta[2] + 1386*x^2*zeta[2]))/(27*x) - 
         (2*H[1, 0, 0, x]*(-14767 + 3*x + 12677*x^2 + 1483*x^3 + 3468*x^4 - 
            720*zeta[2] + 360*x^2*zeta[2] - 360*x^3*zeta[2]))/
          (27*x*(1 + x)) - (2*H[2, 0, x]*(-3188 + 9180*x + 14617*x^2 + 
            4879*x^3 + 2576*x^4 + 1656*zeta[2] + 1836*x*zeta[2] + 
            918*x^2*zeta[2] + 738*x^3*zeta[2]))/(27*x*(1 + x)) + 
         Lp^3*((-4*LQ^2*(2 - 2*x + x^2))/x + (8*(-97 - 50*x - 38*x^2 + 4*x^3)*
             H[0, x])/(9*x) + (16*(-53 + 46*x - 8*x^2 + 4*x^3)*H[1, x])/
            (9*x) + LQ*((-2*(-128 + 114*x - 27*x^2 + 8*x^3))/(3*x) + 
             (16*(1 + x + x^2)*H[0, x])/x + (8*(2 - 2*x + x^2)*H[1, x])/x) - 
           (64*(1 + x + x^2)*H[2, x])/(3*x) - (32*(1 - x + 2*x^2)*H[0, 0, x])/
            (3*x) - (16*(2 - 2*x + x^2)*H[1, 0, x])/(3*x) - 
           (32*(2 - 2*x + x^2)*H[1, 1, x])/(3*x) + 
           (2*(-3632 + 3498*x - 633*x^2 + 404*x^3 + 288*zeta[2] + 
              288*x*zeta[2] + 288*x^2*zeta[2]))/(27*x)) + 
         (4*LQ*x*(-202 + 189*zeta[3]))/27 + 
         (4*H[-2, x]*(-52*zeta[2] + 328*x*zeta[2] + 95*x^2*zeta[2] + 
            40*x^3*zeta[2] + 256*zeta[3] + 356*x*zeta[3] + 134*x^2*zeta[3]))/
          (3*x) - (4*H[-1, -1, x]*(220*zeta[2] + 699*x*zeta[2] + 
            228*x^2*zeta[2] + 40*x^3*zeta[2] + 1020*zeta[3] + 
            1020*x*zeta[3] + 510*x^2*zeta[3]))/(9*x) + 
         (2*H[1, 0, x]*(-45905 + 40703*x - 10870*x^2 + 14556*x^3 - 
            5436*zeta[2] + 4374*x*zeta[2] - 1080*x^2*zeta[2] + 
            576*x^3*zeta[2] + 14904*zeta[3] - 14904*x*zeta[3] + 
            7452*x^2*zeta[3]))/(81*x) + (2*H[1, 1, x]*(-41258 + 37654*x - 
            12623*x^2 + 2776*x^3 - 180*zeta[2] + 1116*x*zeta[2] - 
            504*x^2*zeta[2] + 144*x^3*zeta[2] + 16200*zeta[3] - 
            16200*x*zeta[3] + 8100*x^2*zeta[3]))/(81*x) + 
         (4*H[-1, 0, x]*(-408 - 90025*x - 104835*x^2 - 41850*x^3 - 
            19660*x^4 + 162*x^5 + 16920*x*zeta[2] + 21825*x^2*zeta[2] + 
            1530*x^3*zeta[2] + 2520*x^4*zeta[2] + 34020*x*zeta[3] + 
            35640*x^2*zeta[3] + 17820*x^3*zeta[3]))/(405*x^2) - 
         (4*H[0, 0, x]*(331940*x + 661335*x^2 + 403900*x^3 + 151717*x^4 + 
            77374*x^5 + 162*x^6 + 26505*x*zeta[2] + 56610*x^2*zeta[2] + 
            38385*x^3*zeta[2] + 12555*x^4*zeta[2] + 4680*x^5*zeta[2] - 
            12960*zeta[3] - 72360*x*zeta[3] - 132030*x^2*zeta[3] - 
            98820*x^3*zeta[3] - 26190*x^4*zeta[3]))/(405*x*(1 + x)^2) - 
         (2*H[2, x]*(18456 + 28430*x + 16143*x^2 + 17284*x^3 + 7579*x^4 - 
            3536*x^5 + 5760*zeta[2] + 25740*x*zeta[2] + 35910*x^2*zeta[2] + 
            18936*x^3*zeta[2] + 4626*x^4*zeta[2] + 1296*x^5*zeta[2] - 
            6048*zeta[3] - 2268*x*zeta[3] + 8154*x^2*zeta[3] - 
            1080*x^3*zeta[3] - 5454*x^4*zeta[3]))/(81*x*(1 + x)^2) + 
         Lp^2*(4*LQ^2*x + (4*(-84 + 278*x + 83*x^2 + 32*x^3)*H[2, x])/(3*x) - 
           (16*(4 + 6*x + 5*x^2)*H[3, x])/x - (64*(1 - x + x^2)*H[-2, 0, x])/
            x - (4*(190 + 162*x + 21*x^2 + 16*x^3)*H[-1, 0, x])/(3*x) - 
           (16*(2 + 2*x + x^2)*H[-1, 2, x])/x + (8*(-22 + 17*x + 12*x^2)*
             H[0, 0, x])/3 + (4*(-146 + 118*x + 13*x^2 + 16*x^3)*H[1, 0, x])/
            (3*x) + (4*(4 + x)*(-10 + 9*x + 8*x^2)*H[1, 1, x])/(3*x) - 
           (48*(2 - 2*x + x^2)*H[1, 2, x])/x - (16*(6 + 2*x + 5*x^2)*
             H[2, 0, x])/x - (32*(3 - x + 2*x^2)*H[2, 1, x])/x + 
           (32*(2 + 2*x + x^2)*H[-1, -1, 0, x])/x - 
           (24*(2 + 2*x + x^2)*H[-1, 0, 0, x])/x - 64*(-1 + x)*
            H[0, 0, 0, x] - (24*(2 - 2*x + x^2)*H[1, 0, 0, x])/x - 
           (48*(2 - 2*x + x^2)*H[1, 1, 0, x])/x - 
           (48*(2 - 2*x + x^2)*H[1, 1, 1, x])/x + 
           (32*(2 + 2*x + x^2)*H[-1, x]*zeta[2])/x - 
           (2*H[1, x]*(-326 + 302*x - 85*x^2 + 112*x^3 - 96*zeta[2] + 
              96*x*zeta[2] - 48*x^2*zeta[2]))/(3*x) + 
           (4*H[0, x]*(-18 + 1494*x - 27*x^2 + 280*x^3 + 216*x*zeta[2] + 
              36*x^2*zeta[2]))/(9*x) + LQ*((-8*(36 + 15*x + 8*x^2)*H[0, x])/
              3 - (8*(22 - 22*x + 17*x^2)*H[1, x])/(3*x) + 
             (16*(2 - 2*x + x^2)*H[2, x])/x + (16*(2 + 2*x + x^2)*H[-1, 0, 
                x])/x + 16*(2 + x)*H[0, 0, x] + (16*(2 - 2*x + x^2)*H[1, 0, 
                x])/x + (16*(2 - 2*x + x^2)*H[1, 1, x])/x + 
             (2*(304 - 192*x + 117*x^2 + 176*x^3 - 72*zeta[2] + 
                216*x*zeta[2] - 36*x^2*zeta[2]))/(9*x)) - 
           (2*(-5546 + 7008*x - 2433*x^2 + 3776*x^3 + 1908*zeta[2] + 
              5004*x*zeta[2] + 1872*x^2*zeta[2] + 576*x^3*zeta[2] + 
              2160*zeta[3] - 1944*x*zeta[3] + 1728*x^2*zeta[3]))/(27*x)) - 
         (2*H[-1, x]*(1449*zeta[2] - 94*x*zeta[2] - 1397*x^2*zeta[2] + 
            808*x^3*zeta[2] - 1044*zeta[3] - 2646*x*zeta[3] - 
            612*x^2*zeta[3] - 144*x^3*zeta[3] - 3474*zeta[4] - 
            3528*x*zeta[4] - 1764*x^2*zeta[4]))/(27*x) + 
         (H[1, x]*(124911 - 75325*x - 16787*x^2 + 195633*x^3 + 12184*x^4 - 
            169146*zeta[2] + 18522*x*zeta[2] + 136278*x^2*zeta[2] - 
            21366*x^3*zeta[2] + 28080*x^4*zeta[2] - 85752*zeta[3] - 
            18036*x*zeta[3] + 2592*x^2*zeta[3] - 66852*x^3*zeta[3] - 
            1728*x^4*zeta[3] + 41148*zeta[4] - 20574*x^2*zeta[4] + 
            20574*x^3*zeta[4]))/(243*x*(1 + x)) + 
         (H[0, x]*(1138656 + 10488524*x + 18808362*x^2 + 13020512*x^3 + 
            5876754*x^4 + 2314736*x^5 - 337680*zeta[2] - 1009440*x*zeta[2] - 
            1473660*x^2*zeta[2] - 1233540*x^3*zeta[2] - 390600*x^4*zeta[2] + 
            41040*x^5*zeta[2] - 97200*zeta[3] - 1641600*x*zeta[3] - 
            3449520*x^2*zeta[3] - 2648160*x^3*zeta[3] - 1037880*x^4*zeta[3] - 
            285120*x^5*zeta[3] - 158760*zeta[4] + 52650*x*zeta[4] + 
            534195*x^2*zeta[4] + 275400*x^3*zeta[4] - 47385*x^4*zeta[4]))/
          (1215*x*(1 + x)^2) + Lp*((4*(511 + 239*x + 72*x^2)*H[3, x])/3 - 
           4*(26 + 25*x)*H[4, x] - (8*(8 - 26*x + 9*x^2)*H[-3, 0, x])/x - 
           (8*(62 + 271*x + 21*x^2 + 32*x^3)*H[-2, 0, x])/(3*x) - 
           (64*(2 + 4*x + x^2)*H[-2, 2, x])/x - 
           (16*(9 + 38*x + 19*x^2 + 4*x^3)*H[-1, 2, x])/(3*x) - 
           (128*(2 + 2*x + x^2)*H[-1, 3, x])/x - 
           (8*(-119 + 112*x - 65*x^2 + 4*x^3)*H[1, 2, x])/(3*x) - 
           (64*(2 - 2*x + x^2)*H[1, 3, x])/x + 
           (16*(66 + 67*x + 58*x^2 + 14*x^3)*H[2, 0, x])/(3*x) + 
           (16*(55 - 45*x + 30*x^2 + 6*x^3)*H[2, 1, x])/(3*x) - 
           (16*(4 - 8*x + x^2)*H[2, 2, x])/x - (64*(1 + x + x^2)*H[3, 0, x])/
            x - (32*(3 - 3*x + 2*x^2)*H[3, 1, x])/x + 
           (16*(8 + 18*x + 3*x^2)*H[-2, -1, 0, x])/x - 
           (8*(32 + 18*x + 23*x^2)*H[-2, 0, 0, x])/x + 
           (112*(2 + 2*x + x^2)*H[-1, -2, 0, x])/x + 
           (8*(14 + 92*x + 49*x^2)*H[-1, -1, 0, x])/(3*x) + 
           (160*(2 + 2*x + x^2)*H[-1, -1, 2, x])/x - 
           (4*(324 + 404*x + 85*x^2 + 40*x^3)*H[-1, 0, 0, x])/(3*x) - 
           (48*(2 + 2*x + x^2)*H[-1, 2, 0, x])/x - 
           (32*(2 + 2*x + x^2)*H[-1, 2, 1, x])/x + 
           (16*(3 + 37*x + 16*x^2)*H[0, 0, 0, x])/3 + 
           (16*(2 - 2*x + x^2)*H[1, -2, 0, x])/x + 
           (4*(-260 + 149*x + 56*x^2 + 24*x^3)*H[1, 0, 0, x])/(3*x) - 
           (8*(-119 + 112*x - 65*x^2 + 4*x^3)*H[1, 1, 0, x])/(3*x) - 
           (8*(-119 + 112*x - 59*x^2 + 4*x^3)*H[1, 1, 1, x])/(3*x) - 
           (48*(2 - 2*x + x^2)*H[1, 1, 2, x])/x - 
           (80*(2 - 2*x + x^2)*H[1, 2, 0, x])/x - 
           (48*(2 - 2*x + x^2)*H[1, 2, 1, x])/x - (4*(32 + 34*x + 29*x^2)*
             H[2, 0, 0, x])/x - (16*(4 - 8*x + x^2)*H[2, 1, 0, x])/x - 
           (16*(4 - 8*x + x^2)*H[2, 1, 1, x])/x - 
           (128*(2 + 2*x + x^2)*H[-1, -1, -1, 0, x])/x + 
           (208*(2 + 2*x + x^2)*H[-1, -1, 0, 0, x])/x - 
           (96*(2 + 2*x + x^2)*H[-1, 0, 0, 0, x])/x - 8*(-20 + 19*x)*
            H[0, 0, 0, 0, x] - (32*(2 - 2*x + x^2)*H[1, 0, 0, 0, x])/x - 
           (48*(2 - 2*x + x^2)*H[1, 1, 0, 0, x])/x - 
           (48*(2 - 2*x + x^2)*H[1, 1, 1, 0, x])/x - 
           (32*(2 - 2*x + x^2)*H[1, 1, 1, 1, x])/x + 
           (8*(4 + x)*(6 + 11*x)*H[-2, x]*zeta[2])/x - 
           (224*(2 + 2*x + x^2)*H[-1, -1, x]*zeta[2])/x + 
           (4*H[0, 0, x]*(2712 - 159*x + 400*x^2 + 234*zeta[2] + 
              207*x*zeta[2]))/9 - (4*H[1, 0, x]*(-1665 + 1738*x - 257*x^2 + 
              536*x^3 - 144*zeta[2] + 144*x*zeta[2] - 72*x^2*zeta[2]))/
            (9*x) - (8*H[2, x]*(40*x - 11*x^2 + 221*x^3 - 72*zeta[2] - 
              90*x*zeta[2] - 63*x^2*zeta[2]))/(9*x) - 
           (4*H[1, 1, x]*(629 - 442*x + 320*x^2 + 122*x^3 - 72*zeta[2] + 
              72*x*zeta[2] - 36*x^2*zeta[2]))/(9*x) + 
           (8*H[-1, 0, x]*(88 + 89*x - 15*x^2 + 60*x^3 + 120*zeta[2] + 
              120*x*zeta[2] + 60*x^2*zeta[2]))/(3*x) - 
           (2*H[0, x]*(9480 + 40534*x + 3949*x^2 + 10148*x^3 - 2376*zeta[2] + 
              8334*x*zeta[2] + 3654*x^2*zeta[2] + 1296*x^3*zeta[2] - 
              3024*zeta[3] - 6048*x*zeta[3] - 3672*x^2*zeta[3]))/(27*x) - 
           (4*H[1, x]*(-4298 + 2782*x - 617*x^2 - 614*x^3 - 36*zeta[2] - 
              792*x*zeta[2] + 1125*x^2*zeta[2] + 72*x^3*zeta[2] - 
              648*zeta[3] + 648*x*zeta[3] - 324*x^2*zeta[3]))/(27*x) + 
           (4*H[-1, x]*(50*zeta[2] + 244*x*zeta[2] + 125*x^2*zeta[2] + 
              16*x^3*zeta[2] + 288*zeta[3] + 288*x*zeta[3] + 144*x^2*zeta[
                3]))/(3*x) + LQ*((4*(249 - 6*x + 88*x^2)*H[0, x])/9 - 
             (4*(152 - 152*x + 43*x^2)*H[1, x])/(9*x) - 8*x*H[2, x] + 
             (16*(2 + 2*x + x^2)*H[-2, 0, x])/x - 8*x*H[-1, 0, x] - 
             (4*(36 + 9*x + 8*x^2)*H[0, 0, x])/3 + (8*(-22 + 24*x - 9*x^2 + 
                4*x^3)*H[1, 0, x])/(3*x) + (4*(22 - 22*x + 5*x^2)*H[1, 1, x])/
              (3*x) - (8*(2 - 2*x + x^2)*H[1, 2, x])/x - 
             (16*(2 + x^2)*H[2, 0, x])/x - (8*(2 - 2*x + x^2)*H[2, 1, x])/x - 
             (16*(2 + 2*x + x^2)*H[-1, -1, 0, x])/x + 
             (8*(2 + 2*x + x^2)*H[-1, 0, 0, x])/x + 8*(2 + x)*H[0, 0, 0, x] + 
             (8*(2 - 2*x + x^2)*H[1, 0, 0, x])/x - (8*(2 - 2*x + x^2)*H[1, 1, 
                0, x])/x - (8*(2 - 2*x + x^2)*H[1, 1, 1, x])/x - 
             (8*(2 + 2*x + x^2)*H[-1, x]*zeta[2])/x + 
             (4*(1984 - 1986*x + 537*x^2 - 304*x^3 - 396*zeta[2] + 
                432*x*zeta[2] - 54*x^2*zeta[2] + 72*x^3*zeta[2] - 
                1026*zeta[3] + 1134*x*zeta[3] - 513*x^2*zeta[3]))/(27*x)) + 
           (-126291 + 118732*x - 38015*x^2 + 28856*x^3 + 25368*zeta[2] - 
             18192*x*zeta[2] + 2040*x^2*zeta[2] + 2040*x^3*zeta[2] + 
             43056*zeta[3] - 37224*x*zeta[3] + 4068*x^2*zeta[3] - 
             4320*x^3*zeta[3] + 10692*zeta[4] + 16794*x*zeta[4] + 
             9207*x^2*zeta[4])/(27*x)) + (15002793 + 14635744*x - 
           10908244*x^2 - 11563396*x^3 - 6873049*x^4 - 5850848*x^5 - 
           3099120*zeta[2] - 4726440*x*zeta[2] - 955860*x^2*zeta[2] + 
           399120*x^3*zeta[2] + 259548*x^4*zeta[2] + 535776*x^5*zeta[2] + 
           3888*x^6*zeta[2] - 1218240*zeta[3] - 3774960*x*zeta[3] - 
           5287500*x^2*zeta[3] - 3249720*x^3*zeta[3] + 334980*x^4*zeta[3] + 
           853920*x^5*zeta[3] + 259200*zeta[2]*zeta[3] + 1069200*x*zeta[2]*
            zeta[3] + 1571400*x^2*zeta[2]*zeta[3] + 972000*x^3*zeta[2]*
            zeta[3] + 210600*x^4*zeta[2]*zeta[3] - 3357720*zeta[4] - 
           7801110*x*zeta[4] - 6925230*x^2*zeta[4] - 4029210*x^3*zeta[4] - 
           1703430*x^4*zeta[4] - 151200*x^5*zeta[4] - 3408480*zeta[5] - 
           4490640*x*zeta[5] - 865080*x^2*zeta[5] - 1892160*x^3*zeta[5] - 
           2109240*x^4*zeta[5])/(2430*x*(1 + x)^2)) + 
       CA*(CF*Nf*TF*((224*LQ*x)/27 + Lp^3*((-8*LQ*(2 - 2*x + x^2))/x - 
             (16*(-128 + 114*x - 27*x^2 + 8*x^3))/(27*x) + 
             (128*(1 + x + x^2)*H[0, x])/(9*x) + (64*(2 - 2*x + x^2)*H[1, x])/
              (9*x)) + (64*(5 - 11*x + 5*x^2)*H[3, x])/27 + 
           (32*(-4 + x)*H[4, x])/9 + (64*(6 - 14*x + 3*x^2)*H[-3, 0, x])/
            (9*x) + (64*(37 - 13*x + 39*x^2 + 2*x^3)*H[-2, 0, x])/(27*x) - 
           (64*(2 + 2*x + x^2)*H[-2, 2, x])/(3*x) - 
           (128*(5 + 5*x + x^2)*H[-1, 2, x])/(27*x) - 
           (80*(2 + 2*x + x^2)*H[-1, 3, x])/(9*x) - 
           (16*(-23 + x + 49*x^2 + 28*x^3)*H[1, 2, x])/(27*x) - 
           (80*(2 - 2*x + x^2)*H[1, 3, x])/(9*x) + 
           (64*(-50 + 14*x - 13*x^2 + x^3)*H[2, 0, x])/(27*x) - 
           (8*(280 - 264*x + 99*x^2 + 24*x^3)*H[2, 1, x])/(27*x) + 
           (32*(16 + 2*x + 13*x^2)*H[2, 2, x])/(9*x) - 
           (32*(12 + 4*x + 11*x^2)*H[3, 0, x])/(9*x) + 
           (64*(2 + x)*H[3, 1, x])/9 + (32*(10 - 14*x + 9*x^2)*
             H[-2, 0, 0, x])/(9*x) - (32*(50 + 50*x + 37*x^2)*
             H[-1, -1, 0, x])/(27*x) + (160*(2 + 2*x + x^2)*H[-1, -1, 2, x])/
            (9*x) + (16*(94 - 10*x - 59*x^2 + 8*x^3)*H[-1, 0, 0, x])/(27*x) - 
           (32*(2 + 2*x + x^2)*H[-1, 2, 0, x])/(9*x) + 
           (64*(2 + 2*x + x^2)*H[-1, 2, 1, x])/(9*x) - 
           (8*(-128 - 207*x + 40*x^2)*H[0, 0, 0, x])/27 + 
           (128*(2 - 2*x + x^2)*H[1, -2, 0, x])/(9*x) + 
           (16*(-44 + 4*x + 61*x^2 + 28*x^3)*H[1, 0, 0, x])/(27*x) - 
           (16*(-93 + 151*x - 47*x^2 + 44*x^3)*H[1, 1, 0, x])/(27*x) + 
           (16*(-501 + 494*x - 217*x^2 + 4*x^3)*H[1, 1, 1, x])/(27*x) + 
           (464*(2 - 2*x + x^2)*H[1, 1, 2, x])/(9*x) + 
           (160*(2 - 2*x + x^2)*H[1, 2, 0, x])/(9*x) + 
           (400*(2 - 2*x + x^2)*H[1, 2, 1, x])/(9*x) - 
           (32*(10 + 14*x + 7*x^2)*H[2, 0, 0, x])/(9*x) + 
           (64*(9 + 2*x^2)*H[2, 1, 0, x])/(9*x) + (16*(50 - 58*x + 23*x^2)*
             H[2, 1, 1, x])/(9*x) + (32*(2 + 2*x + x^2)*H[-1, -1, -1, 0, x])/
            (9*x) + (32*(2 + 2*x + x^2)*H[-1, 0, 0, 0, x])/(9*x) + 
           (64*(-1 + 2*x)*H[0, 0, 0, 0, x])/9 + (128*(2 - 2*x + x^2)*
             H[1, 0, 0, 0, x])/(9*x) - (208*(2 - 2*x + x^2)*H[1, 1, 0, 0, x])/
            (9*x) + (48*(2 - 2*x + x^2)*H[1, 1, 1, 0, x])/x + 
           (560*(2 - 2*x + x^2)*H[1, 1, 1, 1, x])/(9*x) + 
           (64*(2 + 2*x + x^2)*H[-2, x]*zeta[2])/(3*x) - 
           (16*(2 + 2*x + x^2)*H[-1, -1, x]*zeta[2])/x + 
           (8*H[0, 0, x]*(980 + 12365*x - 1000*x^2 + 81*x^3 + 720*zeta[2] - 
              180*x*zeta[2]))/405 + (8*H[1, 1, x]*(4144 - 3938*x + 1675*x^2 + 
              100*x^3 - 144*zeta[2] + 144*x*zeta[2] - 72*x^2*zeta[2]))/
            (81*x) - (16*H[2, x]*(-206 + 859*x - 35*x^2 + 150*x^3 + 
              72*zeta[2] - 180*x*zeta[2] + 126*x^2*zeta[2]))/(81*x) + 
           (8*H[1, 0, x]*(130 - 262*x + 161*x^2 + 48*x^3 + 324*zeta[2] - 
              324*x*zeta[2] + 162*x^2*zeta[2]))/(81*x) - 
           (8*H[-1, 0, x]*(-204 + 640*x + 12450*x^2 + 11595*x^3 + 760*x^4 + 
              81*x^5 - 180*x*zeta[2] - 180*x^2*zeta[2] - 90*x^3*zeta[2]))/
            (405*x^2) + Lp^2*((-16*(-43 - 12*x - 27*x^2 + 8*x^3)*H[0, x])/
              (9*x) + (16*(-67 + 60*x - 18*x^2 + 4*x^3)*H[1, x])/(9*x) + 
             LQ*((-8*(20 - 20*x + 9*x^2))/(3*x) + (32*(2 - 2*x + x^2)*
                 H[1, x])/(3*x)) - (16*(-2 + 10*x + x^2)*H[2, x])/(3*x) + 
             (16*(2 + 2*x + x^2)*H[-1, 0, x])/x + (64*(1 + x)*H[0, 0, x])/3 + 
             (16*(2 - 2*x + x^2)*H[1, 0, x])/(3*x) - (16*(2 - 2*x + x^2)*H[1, 
                1, x])/(3*x) + (4*(1993 - 1632*x + 486*x^2 + 20*x^3 + 
                144*zeta[2] + 360*x*zeta[2] + 144*x^2*zeta[2]))/(27*x)) - 
           (8*H[0, x]*(-2058 - 3961*x + 5849*x^2 - 8763*x^3 + 2880*zeta[2] + 
              1800*x*zeta[2] - 9900*x^2*zeta[2] + 1800*x^3*zeta[2] - 
              9720*zeta[3] - 8640*x*zeta[3] - 17280*x^2*zeta[3]))/(1215*x) - 
           (8*H[1, x]*(20479 - 20014*x + 8306*x^2 - 1344*x^3 - 1998*zeta[2] + 
              2826*x*zeta[2] - 1224*x^2*zeta[2] + 360*x^3*zeta[2] - 
              3240*zeta[3] + 3240*x*zeta[3] - 1620*x^2*zeta[3]))/(243*x) - 
           (16*H[-1, x]*(10*zeta[2] + 10*x*zeta[2] + 29*x^2*zeta[2] - 
              18*zeta[3] - 18*x*zeta[3] - 9*x^2*zeta[3]))/(27*x) + 
           Lp*((32*(20 - 16*x + 11*x^2 + 6*x^3)*H[2, x])/(9*x) - 
             (64*(2 + x)*H[3, x])/3 + (64*(4 - 2*x + 3*x^2)*H[-2, 0, x])/
              (3*x) + (32*(41 + 15*x - 9*x^2 + 2*x^3)*H[-1, 0, x])/(9*x) - 
             (64*(2 + 2*x + x^2)*H[-1, 2, x])/(3*x) - 
             (128*(-9 - 9*x + x^2)*H[0, 0, x])/9 + (32*(-13 + 16*x + 4*x^2 + 
                6*x^3)*H[1, 0, x])/(9*x) - (16*(-183 + 176*x - 85*x^2 + 
                4*x^3)*H[1, 1, x])/(9*x) + LQ*((-64*(7 - 7*x + x^2))/(9*x) + 
               (32*(5 - 5*x + x^2)*H[1, x])/(9*x) - (16*(2 - 2*x + x^2)*
                 H[1, 1, x])/(3*x)) - (128*(2 - 2*x + x^2)*H[1, 2, x])/
              (3*x) - (64*(4 - x + 2*x^2)*H[2, 0, x])/(3*x) - 
             (32*(8 - 12*x + 3*x^2)*H[2, 1, x])/(3*x) + 
             (32*(2 + 2*x + x^2)*H[-1, -1, 0, x])/(3*x) - 
             (16*(2 + 2*x + x^2)*H[-1, 0, 0, x])/(3*x) + (64*x*H[0, 0, 0, x])/
              3 + (80*(2 - 2*x + x^2)*H[1, 0, 0, x])/(3*x) - 
             (128*(2 - 2*x + x^2)*H[1, 1, 0, x])/(3*x) - 
             (128*(2 - 2*x + x^2)*H[1, 1, 1, x])/(3*x) + 
             (80*(2 + 2*x + x^2)*H[-1, x]*zeta[2])/(3*x) - 
             (8*H[0, x]*(60 + 712*x + 277*x^2 + 236*x^3 - 72*zeta[2] - 
                144*x*zeta[2] - 180*x^2*zeta[2]))/(27*x) - 
             (8*H[1, x]*(1185 - 988*x + 578*x^2 + 100*x^3 - 36*zeta[2] + 
                36*x*zeta[2] - 18*x^2*zeta[2]))/(27*x) + 
             (4*(7684 - 5622*x + 1809*x^2 + 2336*x^3 - 864*zeta[2] + 
                3744*x*zeta[2] - 2088*x^2*zeta[2] - 648*zeta[3] - 
                1512*x*zeta[3] + 540*x^2*zeta[3]))/(81*x)) - 
           (4*(-86909 + 52196*x - 38376*x^2 + 94*x^3 + 27360*zeta[2] - 
              62340*x*zeta[2] + 72750*x^2*zeta[2] - 10440*x^3*zeta[2] + 
              486*x^4*zeta[2] - 28080*zeta[3] - 4680*x*zeta[3] + 
              34650*x^2*zeta[3] + 10800*x^3*zeta[3] - 4860*zeta[4] + 
              32940*x*zeta[4] + 16470*x^2*zeta[4]))/(1215*x)) + 
         CF^2*((8*(-46 - 31*x + 24*x^2)*H[4, x])/9 - (32*(5 + 3*x)*H[5, x])/
            3 - (16*(-74 + 7*x)*H[-4, 0, x])/3 - 
           (16*(-157 + 7*x)*H[-3, 0, x])/3 - (16*(12 + 10*x + 5*x^2)*
             H[-3, 2, x])/(3*x) - (16*(18 + 15*x + 8*x^2)*H[-2, 2, x])/
            (3*x) - (8*(12 + 14*x + 7*x^2)*H[-2, 3, x])/(3*x) - 
           (4*(36 + 40*x + 19*x^2)*H[-1, 3, x])/(3*x) - 
           (32*(2 + 2*x + x^2)*H[-1, 4, x])/(3*x) - 
           (4*(-194 - 40*x + 77*x^2 + 48*x^3)*H[1, 3, x])/(9*x) - 
           (16*(2 - 2*x + x^2)*H[1, 4, x])/(3*x) + 
           (4*(288 - 16*x + 95*x^2)*H[2, 2, x])/(9*x) + 
           (8*(20 + 34*x + x^2)*H[2, 3, x])/(3*x) - 
           (4*(326 + 531*x + 132*x^2 - 16*x^3 + 48*x^4)*H[3, 0, x])/
            (9*(1 + x)^2) - (8*(29 - 10*x + 24*x^2)*H[3, 1, x])/9 + 
           (16*(12 - 2*x + 5*x^2)*H[3, 2, x])/(3*x) + (64*(1 + x)*H[4, 0, x])/
            3 + (8*(18 + 7*x)*H[4, 1, x])/3 + (32*(6 - 2*x + 5*x^2)*
             H[-3, -1, 0, x])/(3*x) - (8*(24 - 30*x + 29*x^2)*H[-3, 0, 0, x])/
            (3*x) + (32*(1 + x^2)*H[-2, -2, 0, x])/x + 
           (16*(18 + 2*x + 5*x^2)*H[-2, -1, 0, x])/(3*x) - 
           (16*(2 + x)*H[-2, -1, 2, x])/3 - (8*(36 - 105*x + 19*x^2)*
             H[-2, 0, 0, x])/(3*x) + (16*(2 + x)*H[-2, 2, 0, x])/3 + 
           (32*(2 + 2*x + x^2)*H[-2, 2, 1, x])/x - 
           (64*(2 + 2*x + x^2)*H[-1, -3, 0, x])/x - 
           (16*(19 + 10*x)*H[-1, -2, 0, x])/3 - (16*(2 + 2*x + x^2)*
             H[-1, -2, 2, x])/x + (8*(24 + 20*x + 15*x^2)*H[-1, -1, 2, x])/
            (3*x) - (8*(2 + 2*x + x^2)*H[-1, -1, 3, x])/(3*x) + 
           (8*(4 + x)*H[-1, 2, 0, x])/3 + (16*(6 + 6*x + x^2)*H[-1, 2, 1, x])/
            (3*x) + (32*(2 + 2*x + x^2)*H[-1, 2, 2, x])/(3*x) + 
           (8*(8 + 2*x + x^2)*H[-1, 3, 0, x])/(3*x) + 
           (16*(2 + 2*x + x^2)*H[-1, 3, 1, x])/x - 
           (80*(2 - 2*x + x^2)*H[1, -3, 0, x])/x - 
           (16*(48 - 130*x + 65*x^2)*H[1, -2, 0, x])/(3*x) + 
           (4*(-212 + 428*x - 103*x^2 + 96*x^3)*H[1, 1, 2, x])/(9*x) - 
           (48*(2 - 2*x + x^2)*H[1, 1, 3, x])/x + 
           (4*(-190 - 62*x + 79*x^2 + 48*x^3)*H[1, 2, 0, x])/(9*x) + 
           (8*(53 - 50*x + 49*x^2 + 24*x^3)*H[1, 2, 1, x])/(9*x) - 
           (8*(2 - 2*x + x^2)*H[1, 2, 2, x])/(3*x) + 
           (24*(2 - 2*x + x^2)*H[1, 3, 0, x])/x + 
           (40*(2 - 2*x + x^2)*H[1, 3, 1, x])/(3*x) - 
           (64*(-11 + x)*H[2, -2, 0, x])/3 - (8*(-72 - 179*x - 159*x^2 - 
              21*x^3 + 88*x^4 + 48*x^5)*H[2, 0, 0, x])/(9*x*(1 + x)^2) + 
           (4*(288 + 722*x + 765*x^2 + 564*x^3 + 299*x^4 + 48*x^5)*
             H[2, 1, 0, x])/(9*x*(1 + x)^2) + 
           (16*(99 - 83*x + 49*x^2 + 6*x^3)*H[2, 1, 1, x])/(9*x) - 
           (8*(44 - 2*x + 19*x^2)*H[2, 1, 2, x])/(3*x) + 
           (8*(2 - 58*x + 11*x^2)*H[2, 2, 0, x])/(3*x) - 
           (32*(5 + 2*x + 2*x^2)*H[2, 2, 1, x])/(3*x) + 
           (16*(12 + 40*x + 9*x^2)*H[3, 0, 0, x])/(3*x) + 
           (8*(24 - 18*x + 19*x^2)*H[3, 1, 0, x])/(3*x) - 
           (8*(14 + x)*H[3, 1, 1, x])/3 + (48*(2 + 2*x + x^2)*
             H[-2, -1, -1, 0, x])/x + (16*(21 + 14*x + 19*x^2)*
             H[-2, -1, 0, 0, x])/(3*x) - (16*(18 + 20*x + 13*x^2)*
             H[-2, 0, 0, 0, x])/(3*x) - (32*(2 + 2*x + x^2)*H[-1, -2, -1, 0, 
              x])/(3*x) + (136*(2 + 2*x + x^2)*H[-1, -2, 0, 0, x])/(3*x) - 
           (32*(2 + 2*x + x^2)*H[-1, -1, -2, 0, x])/x - 
           (8*(36 + 34*x + 31*x^2)*H[-1, -1, -1, 0, x])/(3*x) + 
           (112*(2 + 2*x + x^2)*H[-1, -1, -1, 2, x])/(3*x) - 
           (8*(6 + 71*x + 45*x^2)*H[-1, -1, 0, 0, x])/(3*x) - 
           (16*(2 + 2*x + x^2)*H[-1, -1, 2, 0, x])/(3*x) - 
           (64*(2 + 2*x + x^2)*H[-1, -1, 2, 1, x])/(3*x) + 
           (32*(1 + x)*(-3 + 2*x)*H[-1, 0, 0, 0, x])/(3*x) - 
           (32*(5 + 8*x + 4*x^2)*H[-1, 2, 0, 0, x])/(3*x) - 
           (32*(5 + 2*x + x^2)*H[-1, 2, 1, 0, x])/(3*x) - 
           (32*(2 + 2*x + x^2)*H[-1, 2, 1, 1, x])/(3*x) + 
           (8*(355 - 155*x + 64*x^2)*H[0, 0, 0, 0, x])/9 - 
           (160*(2 - 2*x + x^2)*H[1, -2, 0, 0, x])/(3*x) - 
           (16*(-27 + 9*x + 4*x^2 + 8*x^3)*H[1, 0, 0, 0, x])/(3*x) - 
           (224*(2 - 2*x + x^2)*H[1, 1, -2, 0, x])/(3*x) - 
           (8*(157 - 265*x + 125*x^2)*H[1, 1, 0, 0, x])/(9*x) + 
           (4*(-131 + 94*x + 6*x^2 + 48*x^3)*H[1, 1, 1, 0, x])/(3*x) - 
           (8*(-704 + 703*x - 311*x^2 + 4*x^3)*H[1, 1, 1, 1, x])/(9*x) - 
           (104*(2 - 2*x + x^2)*H[1, 1, 1, 2, x])/x + 
           (32*(2 - 2*x + x^2)*H[1, 1, 2, 0, x])/x - 
           (208*(2 - 2*x + x^2)*H[1, 1, 2, 1, x])/(3*x) + 
           (80*(2 - 2*x + x^2)*H[1, 2, 0, 0, x])/(3*x) + 
           (16*(2 - 2*x + x^2)*H[1, 2, 1, 0, x])/(3*x) - 
           (80*(2 - 2*x + x^2)*H[1, 2, 1, 1, x])/x + 
           (32*(7 + 13*x + x^2)*H[2, 0, 0, 0, x])/(3*x) + 
           (16*(7 - 2*x + 7*x^2)*H[2, 1, 0, 0, x])/(3*x) - 
           (8*(68 + 34*x + 25*x^2)*H[2, 1, 1, 0, x])/(3*x) - 
           (8*(20 - 22*x + 9*x^2)*H[2, 1, 1, 1, x])/x - 
           (128*(2 + 2*x + x^2)*H[-1, -1, -1, -1, 0, x])/(3*x) - 
           (248*(2 + 2*x + x^2)*H[-1, -1, -1, 0, 0, x])/(3*x) + 
           (56*(2 + 2*x + x^2)*H[-1, -1, 0, 0, 0, x])/x - 
           (40*(2 + 2*x + x^2)*H[-1, 0, 0, 0, 0, x])/x - 
           (32*(6 + 5*x)*H[0, 0, 0, 0, 0, x])/3 - 
           (136*(2 - 2*x + x^2)*H[1, 0, 0, 0, 0, x])/(3*x) - 
           (40*(2 - 2*x + x^2)*H[1, 1, 0, 0, 0, x])/(3*x) + 
           (184*(2 - 2*x + x^2)*H[1, 1, 1, 0, 0, x])/(3*x) - 
           (104*(2 - 2*x + x^2)*H[1, 1, 1, 1, 0, x])/x - 
           (160*(2 - 2*x + x^2)*H[1, 1, 1, 1, 1, x])/x + 
           (32*(9 + 4*x + 5*x^2)*H[-3, x]*zeta[2])/(3*x) + 
           (8*(18 + 22*x + 11*x^2)*H[-2, -1, x]*zeta[2])/(3*x) + 
           (32*(2 + 2*x + x^2)*H[-1, -2, x]*zeta[2])/(3*x) - 
           (176*(2 + 2*x + x^2)*H[-1, -1, -1, x]*zeta[2])/(3*x) + 
           (H[0, 0, 0, x]*(-4282 - 4357*x - 2048*x^2 + 1440*zeta[2] + 
              720*x*zeta[2]))/27 + (4*H[2, 1, x]*(-864 + 1618*x - 497*x^2 + 
              312*x^3 - 288*zeta[2] - 576*x*zeta[2] - 36*x^2*zeta[2]))/
            (27*x) - (4*H[1, 1, 1, x]*(5192 - 4987*x + 2300*x^2 + 104*x^3 - 
              72*zeta[2] + 72*x*zeta[2] - 36*x^2*zeta[2]))/(27*x) + 
           (8*H[1, 2, x]*(-688 + 796*x - 464*x^2 + 48*x^3 - 18*zeta[2] + 
              18*x*zeta[2] - 9*x^2*zeta[2]))/(27*x) - 
           (16*H[-1, 2, x]*(16 + 15*x + 4*x^2 + 10*zeta[2] + 4*x*zeta[2] + 
              2*x^2*zeta[2]))/(3*x) + (2*H[-1, 0, 0, x]*(-121 + 546*x + 
              729*x^2 + 80*zeta[2] + 56*x*zeta[2] + 28*x^2*zeta[2]))/(3*x) - 
           (4*H[-1, -1, 0, x]*(1 + 82*x + 99*x^2 + 76*zeta[2] + 
              76*x*zeta[2] + 38*x^2*zeta[2]))/(3*x) - 
           (4*H[3, x]*(1480*x + 67*x^2 + 96*x^3 + 216*zeta[2] + 
              324*x*zeta[2] + 90*x^2*zeta[2]))/(27*x) + 
           (4*H[-2, 0, x]*(-90 + 1500*x - 697*x^2 + 108*zeta[2] + 
              348*x*zeta[2] + 102*x^2*zeta[2]))/(9*x) + 
           (2*H[2, 0, x]*(-612 + 3322*x + 5141*x^2 + 1453*x^3 + 192*x^4 - 
              936*zeta[2] - 2088*x*zeta[2] - 1224*x^2*zeta[2] - 
              72*x^3*zeta[2]))/(27*x*(1 + x)) + 
           (2*H[1, 0, 0, x]*(-219 + 1141*x + 355*x^2 - 905*x^3 + 64*x^4 + 
              192*zeta[2] - 96*x^2*zeta[2] + 96*x^3*zeta[2]))/(9*x*(1 + x)) + 
           (2*H[1, 1, 0, x]*(-1379 - 567*x + 1117*x^2 + 389*x^3 + 192*x^4 + 
              288*zeta[2] - 144*x^2*zeta[2] + 144*x^3*zeta[2]))/
            (27*x*(1 + x)) + Lp^3*((2*(194 - 49*x + 16*x^2)*H[0, x])/9 + 
             (8*(-86 + 85*x - 26*x^2 + 4*x^3)*H[1, x])/(9*x) + 
             LQ*(2*(-4 + x) + 4*(-2 + x)*H[0, x] + (8*(2 - 2*x + x^2)*
                 H[1, x])/x) - (8*(4 + 2*x + 5*x^2)*H[2, x])/(3*x) - 
             (16*(1 + x)*H[0, 0, x])/3 - (16*(2 - 2*x + x^2)*H[1, 0, x])/
              (3*x) - (32*(2 - 2*x + x^2)*H[1, 1, x])/(3*x) + 
             (-20 + 76*x - x^2 + 32*zeta[2] + 16*x*zeta[2] + 40*x^2*zeta[2])/
              (3*x)) + (2*H[1, 1, x]*(43097 - 43072*x + 19529*x^2 - 
              2956*x^3 - 3150*zeta[2] - 36*x*zeta[2] + 666*x^2*zeta[2] + 
              864*x^3*zeta[2] - 8424*zeta[3] + 8424*x*zeta[3] - 
              4212*x^2*zeta[3]))/(81*x) - (4*H[-1, -1, x]*(84*zeta[2] + 
              74*x*zeta[2] + 61*x^2*zeta[2] - 84*zeta[3] - 84*x*zeta[3] - 
              42*x^2*zeta[3]))/(3*x) + (8*H[-2, x]*(54*zeta[2] + 
              32*x*zeta[2] + 21*x^2*zeta[2] - 30*zeta[3] - 30*x*zeta[3] - 
              15*x^2*zeta[3]))/(3*x) + (2*H[1, 0, x]*(313 + 609*x - 
              2309*x^2 + 504*x^3 - 3180*zeta[2] + 3540*x*zeta[2] - 
              1140*x^2*zeta[2] + 576*x^3*zeta[2] + 504*zeta[3] - 
              504*x*zeta[3] + 252*x^2*zeta[3]))/(27*x) + 
           (H[0, 0, x]*(305305 + 185160*x - 532715*x^2 - 397422*x^3 + 
              17416*x^4 + 2268*x^5 - 22320*zeta[2] - 22680*x*zeta[2] + 
              4320*x^2*zeta[2] - 14220*x^3*zeta[2] - 17280*x^4*zeta[2] - 
              32400*zeta[3] - 72360*x*zeta[3] - 47520*x^2*zeta[3] - 
              7560*x^3*zeta[3]))/(405*(1 + x)^2) - 
           (4*H[-1, 0, x]*(-476 + 5715*x - 23715*x^2 - 31715*x^3 + 189*x^5 - 
              5940*x*zeta[2] - 11790*x^2*zeta[2] - 5805*x^3*zeta[2] - 
              3060*x*zeta[3] - 4140*x^2*zeta[3] - 2070*x^3*zeta[3]))/
            (135*x^2) + (2*H[2, x]*(-3456 + 18638*x + 49965*x^2 + 31764*x^3 + 
              5465*x^4 + 1572*x^5 - 3240*zeta[2] - 1764*x*zeta[2] + 
              6696*x^2*zeta[2] + 6588*x^3*zeta[2] + 2556*x^4*zeta[2] + 
              864*x^5*zeta[2] - 216*zeta[3] - 5184*x*zeta[3] - 
              9288*x^2*zeta[3] - 3888*x^3*zeta[3] + 432*x^4*zeta[3]))/
            (81*x*(1 + x)^2) + Lp^2*((4*(-36 - 40*x - 49*x^2 + 8*x^3)*H[2, 
                x])/(3*x) - 32*x*H[3, x] + (12*(2 + 2*x + x^2)*H[-1, 0, x])/
              x - (16*(2 + 2*x + x^2)*H[-1, 2, x])/x + 
             (4*(128 - 61*x + 16*x^2)*H[0, 0, x])/3 - 
             (8*(7 - 13*x + 5*x^2)*H[1, 0, x])/(3*x) - 
             (8*(-72 + 59*x - 16*x^2 + 4*x^3)*H[1, 1, x])/(3*x) + 
             LQ*(-12*(1 + 2*x) + 4*(4 + 5*x)*H[0, x] + (24*(2 - 2*x + x^2)*
                 H[1, x])/x + 8*(-2 + x)*H[0, 0, x] - (16*(2 - 2*x + x^2)*
                 H[1, 1, x])/x) - (16*(2 - 2*x + x^2)*H[1, 2, x])/x - 
             (8*(4 - 6*x + 3*x^2)*H[2, 0, x])/x - (8*(4 - 14*x + x^2)*H[2, 1, 
                x])/x - (8*(2 + 2*x + x^2)*H[-1, 0, 0, x])/x - 
             32*(1 + x)*H[0, 0, 0, x] - (24*(2 - 2*x + x^2)*H[1, 0, 0, x])/
              x - (16*(2 - 2*x + x^2)*H[1, 1, 0, x])/x + 
             (16*(2 + 2*x + x^2)*H[-1, x]*zeta[2])/x + 
             (H[0, x]*(-150 + 147*x - 64*x^2 + 288*x*zeta[2]))/9 - 
             (8*H[1, x]*(355 - 273*x + 78*x^2 + 8*x^3 - 36*zeta[2] + 
                36*x*zeta[2] - 18*x^2*zeta[2]))/(9*x) - 
             (1764 - 4768*x - 77*x^2 + 336*x^3 - 1296*zeta[2] - 960*x*
                zeta[2] - 1392*x^2*zeta[2] + 192*x^3*zeta[2] + 864*zeta[3] + 
               288*x*zeta[3] + 288*x^2*zeta[3])/(18*x)) - 
           (2*H[-1, x]*(-127*zeta[2] - 38*x*zeta[2] + 67*x^2*zeta[2] - 
              120*zeta[3] - 116*x*zeta[3] - 106*x^2*zeta[3] + 514*zeta[4] + 
              502*x*zeta[4] + 251*x^2*zeta[4]))/(3*x) + 
           (H[1, x]*(-127022 + 50282*x + 33527*x^2 - 168169*x^3 - 24392*x^4 + 
              34578*zeta[2] - 35046*x*zeta[2] - 26010*x^2*zeta[2] + 
              41670*x^3*zeta[2] - 84132*zeta[3] + 57996*x*zeta[3] + 
              90180*x^2*zeta[3] - 36396*x^3*zeta[3] + 15552*x^4*zeta[3] + 
              62532*zeta[4] - 31266*x^2*zeta[4] + 31266*x^3*zeta[4]))/
            (243*x*(1 + x)) + (H[0, x]*(-17136 - 729569*x - 2099322*x^2 - 
              2107237*x^3 - 749104*x^4 - 28756*x^5 + 467280*x*zeta[2] + 
              578340*x^2*zeta[2] - 205740*x^3*zeta[2] - 282240*x^4*zeta[2] + 
              34560*x^5*zeta[2] + 250560*x*zeta[3] + 578340*x^2*zeta[3] + 
              379080*x^3*zeta[3] + 35100*x^4*zeta[3] - 25920*x^5*zeta[3] + 
              231660*x*zeta[4] + 575910*x^2*zeta[4] + 456840*x^3*zeta[4] + 
              112590*x^4*zeta[4]))/(1215*x*(1 + x)^2) + 
           Lp*((16*(-32 - 17*x + 4*x^2)*H[3, x])/3 - 16*(2 + 3*x)*H[4, x] - 
             32*(-6 + x)*H[-3, 0, x] + 560*H[-2, 0, x] - 
             (32*(2 + 2*x + x^2)*H[-2, 2, x])/x - (48*(2 + 2*x + x^2)*H[-1, 
                2, x])/x - (16*(2 + 2*x + x^2)*H[-1, 3, x])/x + 
             (4*(-179 + 62*x + 113*x^2)*H[1, 0, x])/(9*x) - 
             (8*(19 - 21*x + 27*x^2 + 8*x^3)*H[1, 2, x])/(3*x) - 
             (8*(36 + 28*x + 13*x^2 + 8*x^3)*H[2, 0, x])/(3*x) - 
             (8*(18 - 10*x + 15*x^2 + 4*x^3)*H[2, 1, x])/x + 
             (8*(8 + 2*x + 3*x^2)*H[2, 2, x])/x - 16*(-4 + x)*H[3, 0, x] + 
             16*(6 + x)*H[3, 1, x] + (16*(4 - 6*x + 3*x^2)*H[-2, -1, 0, x])/
              x - (8*(8 - 2*x + 5*x^2)*H[-2, 0, 0, x])/x - 
             (16*(2 + 2*x + x^2)*H[-1, -2, 0, x])/x - 
             (8*(12 + 56*x + 35*x^2)*H[-1, -1, 0, x])/x + 
             (4*(12 + 56*x + 35*x^2)*H[-1, 0, 0, x])/x + 
             (32*(2 + 2*x + x^2)*H[-1, 2, 1, x])/x + 
             (2*(578 - 289*x + 96*x^2)*H[0, 0, 0, x])/3 - 
             (80*(2 - 2*x + x^2)*H[1, -2, 0, x])/x - 
             (4*(8 - 204*x + 129*x^2 + 16*x^3)*H[1, 0, 0, x])/(3*x) - 
             (8*(-21 + 31*x + 4*x^2 + 8*x^3)*H[1, 1, 0, x])/(3*x) + 
             (8*(-239 + 232*x - 119*x^2 + 4*x^3)*H[1, 1, 1, x])/(3*x) + 
             LQ*(2*(-10 + x) - 10*(-3 + x)*H[0, x] + (4*(16 - 16*x + 5*x^2)*
                 H[1, x])/x + 2*(4 + 3*x)*H[0, 0, x] - (4*(6 - 6*x + x^2)*
                 H[1, 1, x])/x + 4*(-2 + x)*H[0, 0, 0, x] + (8*(2 - 2*x + 
                  x^2)*H[1, 1, 1, x])/x) + (64*(2 - 2*x + x^2)*H[1, 1, 2, x])/
              x + (32*(2 - 2*x + x^2)*H[1, 2, 0, x])/x + 
             (80*(2 - 2*x + x^2)*H[1, 2, 1, x])/x - 40*(-6 + x)*
              H[2, 0, 0, x] + (8*(8 - 2*x + 5*x^2)*H[2, 1, 0, x])/x + 
             (32*(-1 + x)*(-5 + 2*x)*H[2, 1, 1, x])/x + 
             (32*(2 + 2*x + x^2)*H[-1, -1, -1, 0, x])/x - 
             (16*(2 + 2*x + x^2)*H[-1, -1, 0, 0, x])/x - 
             (40*(2 + 2*x + x^2)*H[-1, 0, 0, 0, x])/x - 8*(10 + 9*x)*
              H[0, 0, 0, 0, x] - (56*(2 - 2*x + x^2)*H[1, 0, 0, 0, x])/x - 
             (80*(2 - 2*x + x^2)*H[1, 1, 0, 0, x])/x + 
             (96*(2 - 2*x + x^2)*H[1, 1, 1, 0, x])/x + 
             (128*(2 - 2*x + x^2)*H[1, 1, 1, 1, x])/x + 
             (8*(12 + 2*x + 7*x^2)*H[-2, x]*zeta[2])/x + 
             (16*(2 + 2*x + x^2)*H[-1, -1, x]*zeta[2])/x - 
             (2*H[0, 0, x]*(-83 + 2185*x + 128*x^2 - 144*zeta[2] - 
                144*x*zeta[2]))/9 + (16*H[2, x]*(-72 + 3*x + 69*x^2 + 
                10*x^3 - 18*zeta[2] - 54*x*zeta[2]))/(9*x) + 
             (8*H[-1, 0, x]*(-1 + 69*x + 84*x^2 + 12*zeta[2] + 12*x*zeta[2] + 
                6*x^2*zeta[2]))/x + (4*H[1, 1, x]*(934 - 690*x + 567*x^2 + 
                104*x^3 + 72*zeta[2] - 72*x*zeta[2] + 36*x^2*zeta[2]))/
              (9*x) - (4*H[0, x]*(-3074 + 1861*x + 242*x^2 - 504*zeta[2] - 
                774*x*zeta[2] + 288*x^2*zeta[2] + 108*zeta[3]))/27 - 
             (4*H[-1, x]*(-12*zeta[2] + 32*x*zeta[2] + 23*x^2*zeta[2] + 
                16*zeta[3] + 16*x*zeta[3] + 8*x^2*zeta[3]))/x + 
             (2*H[1, x]*(-17575 + 18710*x - 8236*x^2 + 524*x^3 + 
                2916*zeta[2] - 5940*x*zeta[2] + 3402*x^2*zeta[2] + 
                2160*zeta[3] - 2160*x*zeta[3] + 1080*x^2*zeta[3]))/(27*x) - 
             (5868 - 28546*x + 6301*x^2 - 608*x^3 - 5760*zeta[2] + 2112*x*
                zeta[2] - 20256*x^2*zeta[2] + 640*x^3*zeta[2] + 7776*
                zeta[3] - 4512*x*zeta[3] - 11568*x^2*zeta[3] + 1152*x^3*
                zeta[3] - 7776*zeta[4] - 12096*x*zeta[4] - 5328*x^2*zeta[4])/
              (36*x)) - (551004 - 889658*x - 3444097*x^2 - 1962308*x^3 + 
             94023*x^4 + 52896*x^5 - 285120*zeta[2] + 1911520*x*zeta[2] + 
             2059920*x^2*zeta[2] - 2750400*x^3*zeta[2] - 2590736*x^4*
              zeta[2] + 41088*x^5*zeta[2] + 18144*x^6*zeta[2] + 
             2177280*zeta[3] + 890880*x*zeta[3] - 3818160*x^2*zeta[3] - 
             1562400*x^3*zeta[3] + 980880*x^4*zeta[3] + 11520*x^5*zeta[3] + 
             552960*zeta[2]*zeta[3] + 380160*x*zeta[2]*zeta[3] - 
             760320*x^2*zeta[2]*zeta[3] - 449280*x^3*zeta[2]*zeta[3] + 
             138240*x^4*zeta[2]*zeta[3] - 1192320*zeta[4] - 
             4124160*x*zeta[4] - 6999480*x^2*zeta[4] - 6430320*x^3*zeta[4] - 
             2403720*x^4*zeta[4] - 34560*x^5*zeta[4] - 2626560*zeta[5] - 
             4397760*x*zeta[5] - 2302560*x^2*zeta[5] - 1918080*x^3*zeta[5] - 
             1386720*x^4*zeta[5])/(3240*x*(1 + x)^2))))
 
Beam["qg"] = as*TF*(4*(1 - x)*x - 2*Lp*(1 - 2*x + 2*x^2)) + 
     as^2*(CA*TF*((-2*(-172 + 315*x - 387*x^2 + 298*x^3))/(27*x) + 
         (4*(21 - 30*x + 68*x^2)*H[0, x])/9 + 2*x*(-3 + 4*x)*H[1, x] + 
         Lp^2*((2*(1 - x)*(4 + 7*x + 31*x^2))/(3*x) + 4*(1 + 4*x)*H[0, x] - 
           4*(1 - 2*x + 2*x^2)*H[1, x]) + 8*x*(1 + x)*H[-1, 0, x] - 
         (2*(3 - 12*x + 44*x^2)*H[0, 0, x])/3 - (8*(1 - x)*(2 - x + 11*x^2)*
           H[1, 0, x])/(3*x) - 8*(1 - x)*x*H[1, 1, x] + 
         4*(1 + 2*x)*H[0, 0, 0, x] + 4*(1 - 2*x + 2*x^2)*
          (H[1, 2, x] + H[1, 1, 0, x] - H[1, 1, 1, x]) + 
         (8*(-2 + 3*x - 9*x^2 + 11*x^3)*zeta[2])/(3*x) + 
         Lp*((4*(-26 + 36*x - 135*x^2 + 116*x^3))/(9*x) - 
           (4*(3 + 44*x^2)*H[0, x])/3 + 8*(1 + 2*x + 2*x^2)*H[-1, 0, x] + 
           8*(1 + 2*x)*H[0, 0, x] + 8*(1 - 2*x + 2*x^2)*H[1, 1, x] + 
           16*x*zeta[2]) + 4*(1 + 2*x + 2*x^2)*(2*H[-2, 0, x] - 
           2*H[-1, -1, 0, x] + H[-1, 0, 0, x] - H[-1, x]*zeta[2]) - 
         8*x*(2*H[2, 0, x] - zeta[3])) + CF*TF*(-13 + 75*x - 72*x^2 + 
         (8 + 15*x - 8*x^2)*H[0, x] + Lp^2*(-7 + 16*x - 12*x^2 - 
           2*(1 - 2*x + 4*x^2)*H[0, x] + (4*(1 - 2*x + 2*x^2)*
             (9*LQ - 9*H[1, x]))/9) - 2*x*(-3 + 4*x)*H[1, x] + 
         (1 + 12*x - 8*x^2)*H[0, 0, x] - 2*(1 - 2*x + 4*x^2)*H[0, 0, 0, x] + 
         8*(1 - x)*x*(H[2, x] + H[1, 0, x] + H[1, 1, x] - zeta[2]) + 
         Lp*(-8*LQ*(1 - x)*x - 2*(10 - 33*x + 28*x^2) - 2*(1 - 8*x + 8*x^2)*
            H[0, x] + 16*(1 - x)*x*H[1, x] - 4*(1 - 2*x + 4*x^2)*H[0, 0, x] + 
           (4*(1 - 2*x + 2*x^2)*(-18*H[2, x] - 18*H[1, 0, x] - 
              18*H[1, 1, x] + 18*zeta[2]))/9) + 4*(1 - 2*x + 2*x^2)*
          (H[2, 1, x] - H[1, 0, 0, x] + H[1, 1, 1, x] + 7*zeta[3]))) + 
     as^3*(CA*Nf*TF^2*((4*(-1582 - 8697*x - 24198*x^2 + 43324*x^3))/(729*x) + 
         (8*(-523 - 8119*x + 2280*x^2)*H[0, x])/243 + 
         (8*(-36 + 103*x - 1064*x^2 + 668*x^3)*H[1, x])/(243*x) + 
         Lp^3*((-8*(1 - x)*(4 + 7*x + 31*x^2))/(27*x) - 
           (16*(1 + 4*x)*H[0, x])/9 + (16*(1 - 2*x + 2*x^2)*H[1, x])/9) + 
         (16*(-3 - 23*x + 3*x^2)*H[2, x])/27 - (16*(10 + 21*x + 20*x^2)*
           H[-2, 0, x])/9 - (8*(85 + 290*x + 299*x^2)*H[-1, 0, x])/81 - 
         (8*(32 + 1407*x + 391*x^2)*H[0, 0, x])/81 - 
         (8*(85 - 326*x + 290*x^2)*H[1, 1, x])/81 + 
         (8*(12 + 65*x + 8*x^2)*H[2, 0, x])/9 - 
         (8*x*(5*H[3, x] - 2*H[2, 1, x]))/9 - (16*(25 + 62*x + 62*x^2)*
           H[-1, 0, 0, x])/27 + (32*(-4 - 74*x + 23*x^2)*H[0, 0, 0, x])/27 - 
         (32*(10 - 23*x + 23*x^2)*(H[1, 2, x] - H[1, 1, 1, x]))/27 + 
         (16*(1 + 6*x + 2*x^2)*H[2, 0, 0, x])/3 - 
         (32*(-1 + 12*x)*H[0, 0, 0, 0, x])/9 + (8*(12 + 27*x + 8*x^2)*H[0, x]*
           zeta[2])/9 + Lp^2*((4*(-40 + 6*x - 348*x^2 + 409*x^3))/(27*x) + 
           (16*(-5 - 32*x + 9*x^2)*H[0, x])/9 + (80*(1 - 2*x + 2*x^2)*
             H[1, x])/9 - (16*(1 + 2*x + 2*x^2)*H[-1, 0, x])/3 - 
           (64*x*H[0, 0, x])/3 - (16*(1 - 2*x + 2*x^2)*H[1, 1, x])/3 - 
           (32*x*zeta[2])/3) + (-24*(-40 + 3*x - 123*x^2 + 154*x^3)*
            H[1, 0, x] - 8*(-120 - 18*x - 172*x^2 + 435*x^3)*zeta[2])/
          (81*x) + (80*(1 + 2*x + 2*x^2)*(2*H[-1, -1, 0, x] + 
            H[-1, x]*zeta[2]))/9 + Lp*((4*(48 - 23*x - 976*x^2 + 1152*x^3))/
            (27*x) + (16*(17 - 250*x + 83*x^2)*H[0, x])/27 + 
           (8*(38 - 121*x + 112*x^2)*H[1, x])/27 - (16*x*H[2, x])/3 - 
           (160*(1 + 2*x + 2*x^2)*H[-1, 0, x])/9 + 
           (8*(-13 - 114*x + 28*x^2)*H[0, 0, x])/9 + 
           (32*(1 - x)*(2 - x + 11*x^2)*H[1, 0, x])/(9*x) - 
           (160*(1 - 2*x + 2*x^2)*H[1, 1, x])/9 + (64*x*H[2, 0, x])/3 - 
           (16*(-1 + 10*x)*H[0, 0, 0, x])/3 - 
           (16*(-1 + 2*x)*(4 + 2*x + 11*x^2)*zeta[2])/(9*x) + 
           (4*(1 + 2*x + 2*x^2)*(-24*H[-2, 0, x] + 24*H[-1, -1, 0, x] - 
              36*H[-1, 0, 0, x] + 12*H[-1, x]*zeta[2]))/9 + 
           (4*(1 - 2*x + 2*x^2)*(-24*H[1, 2, x] + 12*H[1, 0, 0, x] + 
              24*H[1, 1, 1, x] + 12*H[1, x]*zeta[2]))/9 + (64*x*zeta[3])/3) + 
         (-16*(-24 + 31*x - 128*x^2 + 116*x^3)*H[1, 0, 0, x] + 
           32*(-6 + 4*x - 29*x^2 + 26*x^3)*H[1, 1, 0, x] + 
           16*(-12 + 23*x - 88*x^2 + 82*x^3)*H[1, x]*zeta[2] + 
           48*(-4 + 18*x + 7*x^2 + 30*x^3)*zeta[3])/(27*x) - 
         (32*(1 + 2*x + 2*x^2)*(3*H[-3, 0, x] - 3*H[-2, -1, 0, x] + 
            (9*H[-2, 0, 0, x])/2 - 3*H[-1, -2, 0, x] + 
            3*H[-1, -1, -1, 0, x] - (9*H[-1, -1, 0, 0, x])/2 + 
            4*H[-1, 0, 0, 0, x] - (3*H[-2, x]*zeta[2])/2 + 
            (3*H[-1, -1, x]*zeta[2])/2 - (3*H[-1, 0, x]*zeta[2])/2 - 
            (3*H[-1, x]*zeta[3])/2))/9 - (16*(1 - 2*x + 2*x^2)*
           (2*H[1, 3, x] - 8*H[1, 1, 2, x] - 2*H[1, 2, 0, x] - 
            5*H[1, 2, 1, x] - 3*H[1, 0, 0, 0, x] + 4*H[1, 1, 0, 0, x] - 
            4*H[1, 1, 1, 0, x] + 5*H[1, 1, 1, 1, x] + H[1, 0, x]*zeta[2] + 
            2*H[1, 1, x]*zeta[2] - 10*H[1, x]*zeta[3]))/9 + 
         (16*x*(12*H[3, 0, x] - 12*H[2, 1, 0, x] - 12*H[2, x]*zeta[2] - 
            19*zeta[4]))/9) + CF*Nf*TF^2*((448*LQ*(1 - x)*x)/27 - 
         (-160736 - 1294539*x + 989034*x^2 + 441320*x^3)/(1458*x) + 
         (8*(20752 + 7693*x + 17172*x^2)*H[0, x])/243 + 
         (8*(-355 + 155*x + 268*x^2)*H[1, x])/243 + 
         (224*(4 - 11*x + 11*x^2)*H[2, x])/81 - 
         (4*(-6023 + 6559*x + 7424*x^2)*H[0, 0, x])/81 + 
         Lp^3*((4*(-16 + 195*x - 348*x^2 + 178*x^3))/(27*x) - 
           (8*(-11 + 4*x)*H[0, x])/9 + (4*(1 - 2*x + 2*x^2)*
             (-6*LQ + 8*H[1, x]))/9 - (16*(-1 + 2*x)*H[0, 0, x])/3) + 
         (8*(112 - 353*x + 308*x^2)*H[1, 1, x])/81 + 
         (4*(1805 - 1282*x + 1344*x^2)*H[0, 0, 0, x])/27 - 
         (32*(10 - 23*x + 23*x^2)*(H[2, 1, x] + H[1, 1, 1, x]))/27 - 
         (16*(-47 + 94*x + 44*x^2)*H[0, 0, 0, 0, x])/9 + 
         (80*(1 - 2*x + 2*x^2)*(H[2, 1, 1, x] + 2*H[1, 0, 0, 0, x] + 
            H[1, 1, 1, 1, x]))/9 - 64*(-1 + 2*x)*H[0, 0, 0, 0, 0, x] + 
         (32*(-96 + 131*x - 403*x^2 + 382*x^3)*H[1, 0, x] + 
           32*(-96 + 89*x - 274*x^2 + 253*x^3)*zeta[2])/(81*x) - 
         (32*x*(-9 + 10*x)*(H[2, 0, x] + H[0, x]*zeta[2]))/9 - 
         (32*(1 - x)*(4 + 13*x + 22*x^2)*(H[1, 1, 0, x] + H[1, x]*zeta[2]))/
          (9*x) + Lp^2*((-16*LQ*(5 - 13*x + 13*x^2))/9 + 
           (2*(256 + 3099*x - 3648*x^2 + 392*x^3))/(27*x) + 
           (4*(385 + 58*x + 192*x^2)*H[0, x])/9 + (16*(5 - 16*x + 16*x^2)*
             H[1, x])/9 - (32*(-5 + 7*x + 2*x^2)*H[0, 0, x])/3 - 
           32*(-1 + 2*x)*H[0, 0, 0, x] + (4*(1 - 2*x + 2*x^2)*
             (12*H[2, x] + 24*H[1, 0, x] + 12*H[1, 1, x] + 12*zeta[2]))/9) + 
         Lp*((-32*LQ*(7 - 29*x + 29*x^2))/27 + (-5504 + 56277*x - 76302*x^2 + 
             26906*x^3)/(81*x) - (4*(-2733 - 630*x + 1208*x^2)*H[0, x])/27 + 
           (16*x*(-17 + 20*x)*H[1, x])/9 + (8*(421 - 41*x + 232*x^2)*
             H[0, 0, x])/9 - (32*(-4 - 14*x + 7*x^2 + 6*x^3)*H[1, 0, x])/
            (9*x) + (4*(1 - 2*x + 2*x^2)*(40*H[2, x] + 40*H[1, 1, x]))/9 + 
           (32*(3 + 6*x + 4*x^2)*H[2, 0, x])/3 - (8*(-43 + 68*x + 32*x^2)*
             H[0, 0, 0, x])/3 + (4*(1 - 2*x + 2*x^2)*(-24*H[2, 1, x] + 
              48*H[1, 0, 0, x] - 24*H[1, 1, 1, x]))/9 - 80*(-1 + 2*x)*
            H[0, 0, 0, 0, x] - (16*(-8 - 13*x - 16*x^2 + 42*x^3)*zeta[2])/
            (9*x) + (32*(3 + 6*x + 4*x^2)*H[0, x]*zeta[2])/3 + 
           (16*(5 + 38*x + 2*x^2)*zeta[3])/3) + 
         (-16*(-48 - 133*x - 28*x^2 + 184*x^3)*H[1, 0, 0, x] - 
           32*(12 + 77*x - 133*x^2 + 100*x^3)*zeta[3])/(27*x) + 
         (32*(3 + 6*x + 4*x^2)*(H[3, 0, x] + 2*H[2, 0, 0, x] - 
            H[2, 1, 0, x] - H[2, x]*zeta[2] + H[0, 0, x]*zeta[2] + 
            H[0, x]*zeta[3]))/3 - (8*(73 + 106*x + 104*x^2)*zeta[4])/9) + 
       CF^2*TF*((2127 + 2406*x - 5020*x^2)/24 + 
         ((235 - 734*x - 708*x^2)*H[0, x])/3 - (2*(-505 + 191*x + 354*x^2)*
           H[1, x])/3 - (4*(-70 - 343*x + 151*x^2)*H[2, x])/3 + 
         (4*(49 - 11*x + 24*x^2)*H[3, x])/3 - (4*(5 - 136*x + 50*x^2)*
           H[4, x])/3 + (64*(7 + 16*x^2)*H[-4, 0, x])/3 + 
         (16*(47 + 46*x + 53*x^2)*H[-3, 0, x])/3 + 
         (8*(135 + 98*x + 63*x^2)*H[-2, 0, x])/3 + 
         (4*(395 + 634*x + 251*x^2)*H[-1, 0, x])/3 + 
         ((15 - 857*x - 1012*x^2)*H[0, 0, x])/3 - 
         (4*(77 - 26*x + 2*x^2)*H[1, 0, x])/3 - 
         (2*(110 - 353*x + 302*x^2)*H[1, 1, x])/3 + 
         (16*(2 - 9*x + 6*x^2)*H[1, 2, x])/3 - (8*(-7 - 12*x + 25*x^2)*
           H[1, 3, x])/3 - (4*(-7 + 108*x + 4*x^2)*H[2, 0, x])/3 + 
         (4*(35 - 47*x + 27*x^2)*H[2, 1, x])/3 + (8*(2 + 13*x^2)*H[2, 2, x])/
          3 - (32*(3 - 8*x + 3*x^2)*H[2, 3, x])/3 + 
         (8*(7 - 98*x + 33*x^2)*H[3, 0, x])/3 - 
         (8*(-3 - 8*x + 6*x^2)*H[3, 1, x])/3 + 
         (64*(1 - 2*x + 3*x^2)*H[3, 2, x])/3 + (32*(11 + 18*x + 26*x^2)*
           H[-3, 0, 0, x])/3 - (64*(3 + 4*x + 8*x^2)*H[-2, -2, 0, x])/3 + 
         (8*(55 + 138*x + 112*x^2)*H[-2, 0, 0, x])/3 - 
         (112*(1 + x)*(3 + 7*x)*H[-1, -2, 0, x])/3 + 
         (4*(183 + 384*x + 209*x^2)*H[-1, 0, 0, x])/3 + 
         64*x*(1 + x)*H[-1, 2, 0, x] + ((65 - 694*x - 792*x^2)*H[0, 0, 0, x])/
          3 + (32*(17 - 22*x + 2*x^2)*H[1, -2, 0, x])/3 + 
         (4*(1 + x)*(-21 + 11*x)*H[1, 0, 0, x])/3 - 
         (8*(-6 - 5*x + 2*x^2)*H[1, 1, 0, x])/3 + 
         (4*(15 - 38*x + 27*x^2)*H[1, 1, 1, x])/3 + 
         (8*(8 - 12*x + 13*x^2)*H[1, 1, 2, x])/3 + 
         (8*(23 - 68*x + 57*x^2)*H[1, 2, 0, x])/3 - 
         (8*(-5 - 4*x + 6*x^2)*H[1, 2, 1, x])/3 + 
         (64*(3 + 2*x^2)*H[2, -2, 0, x])/3 + (16*(2 - 35*x + 4*x^2)*
           H[2, 0, 0, x])/3 - (8*(-13 + 19*x^2)*H[2, 1, 0, x])/3 - 
         (4*(-1 + 2*x)*(3 + 8*x)*H[2, 1, 1, x])/3 + 
         (16*(5 - 6*x + 2*x^2)*H[2, 1, 2, x])/3 + 
         (32*(5 - 12*x + 17*x^2)*H[2, 2, 0, x])/3 + 
         (16*(7 - 14*x + 16*x^2)*H[2, 2, 1, x])/3 - 
         (32*(1 + 14*x + 16*x^2)*H[3, 0, 0, x])/3 + 
         (16*(13 - 2*x + 48*x^2)*H[3, 1, 0, x])/3 + 
         (16*(13 - 26*x + 28*x^2)*H[3, 1, 1, x])/3 - 
         (32*(9 + 10*x + 24*x^2)*H[-2, -1, 0, 0, x])/3 + 
         (64*(1 + x + 3*x^2)*H[-2, 0, 0, 0, x])/3 - 
         (64*(1 + x)*(9 + 14*x)*H[-1, -1, 0, 0, x])/3 + 
         (8*(27 + 82*x + 61*x^2)*H[-1, 0, 0, 0, x])/3 - 
         (8*(-4 + 21*x + 94*x^2)*H[0, 0, 0, 0, x])/3 - 
         (8*(17 - 56*x + 33*x^2)*H[1, 0, 0, 0, x])/3 + 
         (8*(45 - 50*x + 8*x^2)*H[1, 1, 0, 0, x])/3 - 
         (8*(26 - 42*x + 19*x^2)*H[1, 1, 1, 0, x])/3 - 
         (4*(1 - 20*x + 16*x^2)*H[1, 1, 1, 1, x])/3 - 
         (16*(11 - 26*x + 40*x^2)*H[2, 0, 0, 0, x])/3 + 
         (32*(1 + 2*x + 4*x^2)*H[2, 1, 0, 0, x])/3 - 
         (16*(-5 + 14*x + 4*x^2)*H[2, 1, 1, 0, x])/3 + 
         (8*(31 - 62*x + 60*x^2)*H[2, 1, 1, 1, x])/3 - 
         (16*(3 + 4*x + 24*x^2)*H[0, 0, 0, 0, 0, x])/3 + 
         (8*(-35 + 18*x + 194*x^2)*zeta[2])/3 + 
         (4*(-49 - 33*x + 57*x^2)*H[0, x]*zeta[2])/3 - 
         (8*(-10 - 9*x + 3*x^2)*H[1, x]*zeta[2])/3 - 
         (16*(-2 + 2*x + 5*x^2)*H[2, x]*zeta[2])/3 + 
         (64*(1 + 2*x + 7*x^2)*H[3, x]*zeta[2])/3 - 
         (64*x*(2 + 3*x)*H[-2, 0, x]*zeta[2])/3 - 
         (8*(-13 + 2*x + 21*x^2)*H[-1, 0, x]*zeta[2])/3 + 
         (4*(5 - 168*x + 158*x^2)*H[0, 0, x]*zeta[2])/3 + 
         (16*(15 - 35*x + 29*x^2)*H[1, 0, x]*zeta[2])/3 - 
         (8*(17 - 18*x + 10*x^2)*H[1, 1, x]*zeta[2])/3 + 
         (32*(6 - 10*x + 9*x^2)*H[2, 0, x]*zeta[2])/3 - 
         (16*(-1 + 6*x + 6*x^2)*H[2, 1, x]*zeta[2])/3 + 
         Lp^3*((-47 + 92*x - 54*x^2)/3 + 2*LQ*(7 - 16*x + 12*x^2) + 
           4*LQ*(1 - 2*x + 4*x^2)*H[0, x] - 2*(3 - 8*x + 12*x^2)*H[0, x] - 
           (4*(11 - 26*x + 18*x^2)*H[1, x])/3 - (16*(1 - 2*x + 4*x^2)*
             H[2, x])/3 - (4*(1 - 2*x + 8*x^2)*H[0, 0, x])/3 + 
           (4*(1 - 2*x + 2*x^2)*(-9*LQ^2 + 18*LQ*H[1, x] - 12*H[1, 0, x] - 
              24*H[1, 1, x]))/9 + (16*(1 - 2*x + 4*x^2)*zeta[2])/3) - 
         (32*(5 + 6*x + 10*x^2)*(2*H[-3, -1, 0, x] + H[-3, x]*zeta[2]))/3 - 
         (8*(21 + 38*x + 36*x^2)*(2*H[-2, -1, 0, x] + H[-2, x]*zeta[2]))/3 - 
         (4*(41 + 96*x + 63*x^2)*(2*H[-1, -1, 0, x] + H[-1, x]*zeta[2]))/3 + 
         32*(1 + x)*(1 + 3*x)*(2*H[-1, -1, -1, 0, x] + H[-1, -1, x]*
            zeta[2]) + (4*(317 - 758*x + 757*x^2)*zeta[3])/3 - 
         32*(1 + x)*(1 + 2*x)*H[-1, x]*zeta[3] + 
         (4*(57 - 344*x + 398*x^2)*H[0, x]*zeta[3])/3 - 
         (8*(1 - x)*(-73 + 175*x)*H[1, x]*zeta[3])/3 + 
         (32*(20 - 34*x + 39*x^2)*H[2, x]*zeta[3])/3 - 
         (64*(11 - 5*x + 23*x^2)*zeta[2]*zeta[3])/3 + 
         Lp^2*(8*LQ^2*(1 - x)*x + (-125 + 300*x - 208*x^2)/2 + 
           4*LQ*(10 - 33*x + 28*x^2) - 3*(9 - 22*x + 52*x^2)*H[0, x] - 
           4*(13 - 47*x + 39*x^2)*H[1, x] + LQ*(4*(1 - 8*x + 8*x^2)*H[0, x] - 
             32*(1 - x)*x*H[1, x]) - 8*(-1 + 2*x)*(-4 + 7*x)*H[2, x] - 
           24*(1 - 2*x + 4*x^2)*H[3, x] + 16*(1 + 2*x + 4*x^2)*H[-2, 0, x] + 
           16*(1 + x)*(2 + 3*x)*H[-1, 0, x] + 8*LQ*(1 - 2*x + 4*x^2)*
            H[0, 0, x] - 4*(3 + 6*x + 32*x^2)*H[0, 0, x] + 
           16*(1 - x)*(-2 + 5*x)*H[1, 0, x] - 4*(7 - 32*x + 28*x^2)*
            H[1, 1, x] - 32*(1 - 2*x + 3*x^2)*H[2, 0, x] - 
           8*(5 - 10*x + 12*x^2)*H[2, 1, x] - 8*(1 + 2*x + 8*x^2)*
            H[0, 0, 0, x] + 8*(7 - 11*x + 20*x^2)*zeta[2] + 
           8*(3 - 2*x + 12*x^2)*H[0, x]*zeta[2] + 
           (4*(1 + 2*x + 2*x^2)*(-72*H[-1, -1, 0, x] + 36*H[-1, 0, 0, x] - 
              36*H[-1, x]*zeta[2]))/9 + (4*(1 - 2*x + 2*x^2)*
             (-108*H[1, 2, x] - 36*H[1, 0, 0, x] - 108*H[1, 1, 0, x] - 
              108*H[1, 1, 1, x] + LQ*(36*H[2, x] + 36*H[1, 0, x] + 
                36*H[1, 1, x] - 36*zeta[2]) + 72*H[1, x]*zeta[2]))/9 + 
           8*(-3 + 14*x)*zeta[3]) + (32*(3 + 6*x + 8*x^2)*
           (2*H[-2, -1, -1, 0, x] + H[-2, -1, x]*zeta[2] - H[-2, x]*zeta[3]))/
          3 - (8*(1 - 2*x + 4*x^2)*(13*H[5, x] + 4*H[4, 0, x] - 
            4*H[4, 1, x] - 13*H[0, 0, 0, x]*zeta[2] - 43*H[0, 0, x]*zeta[3]))/
          3 + (2*(344 + 416*x + 227*x^2)*zeta[4])/3 + 
         (4*(109 - 118*x + 348*x^2)*H[0, x]*zeta[4])/3 + 
         Lp*(2*LQ*(13 - 75*x + 72*x^2) - (5*(69 - 230*x + 186*x^2))/4 + 
           (-11 - 16*x - 372*x^2)*H[0, x] - 4*(-6 - 77*x + 93*x^2)*H[1, x] + 
           LQ*(2*(-8 - 15*x + 8*x^2)*H[0, x] + 4*x*(-3 + 4*x)*H[1, x]) - 
           4*(11 - 94*x + 66*x^2)*H[2, x] - 4*(3 - 44*x + 32*x^2)*H[3, x] - 
           56*(1 - 2*x + 4*x^2)*H[4, x] + 32*(3 + 2*x + 8*x^2)*H[-3, 0, x] + 
           32*(6 + 7*x + 7*x^2)*H[-2, 0, x] + 16*(21 + 32*x + 13*x^2)*
            H[-1, 0, x] - 2*(14 + 123*x + 192*x^2)*H[0, 0, x] - 
           16*(6 - 14*x + 11*x^2)*H[1, 0, x] - 8*(9 - 35*x + 33*x^2)*
            H[1, 1, x] + 128*(1 - x)*x*H[1, 2, x] - 8*(3 + 4*x^2)*
            H[2, 0, x] - 8*x*(-11 + 9*x)*H[2, 1, x] - 64*(1 - x + 3*x^2)*
            H[3, 0, x] - 8*(9 - 18*x + 20*x^2)*H[3, 1, x] - 
           32*(3 + 2*x + 4*x^2)*H[-2, -1, 0, x] + 16*(5 + 6*x + 12*x^2)*
            H[-2, 0, 0, x] - 32*(1 + x)*(6 + 7*x)*H[-1, -1, 0, x] + 
           16*(1 + x)*(10 + 13*x)*H[-1, 0, 0, x] + 4*LQ*(1 - 2*x + 4*x^2)*
            H[0, 0, 0, x] - 2*(1 + 60*x + 156*x^2)*H[0, 0, 0, x] + 
           8*(1 - x)*(2 + 13*x)*H[1, 0, 0, x] + 32*(1 - x)*(2 + x)*
            H[1, 1, 0, x] + 8*(1 - x)*(2 + 9*x)*H[1, 1, 1, x] - 
           8*(3 - 14*x + 20*x^2)*H[2, 0, 0, x] + 16*(-1 + 2*x + 2*x^2)*
            H[2, 1, 0, x] - 8*(5 - 10*x + 8*x^2)*H[2, 1, 1, x] - 
           4*(5 + 6*x + 40*x^2)*H[0, 0, 0, 0, x] + 4*(19 - 18*x + 118*x^2)*
            zeta[2] - 16*(3 + 2*x + 4*x^2)*H[-2, x]*zeta[2] - 
           16*(1 + x)*(6 + 7*x)*H[-1, x]*zeta[2] + 4*(3 - 28*x + 56*x^2)*
            H[0, x]*zeta[2] - 16*(1 - x)*(2 + 7*x)*H[1, x]*zeta[2] + 
           32*(1 - 4*x + 5*x^2)*H[2, x]*zeta[2] + 56*(1 - 2*x + 4*x^2)*
            H[0, 0, x]*zeta[2] + LQ*(-16*(1 - x)*x*H[2, x] + 
             2*(-1 - 12*x + 8*x^2)*H[0, 0, x] - 16*(1 - x)*x*H[1, 0, x] - 
             16*(1 - x)*x*H[1, 1, x] + 16*(1 - x)*x*zeta[2]) + 
           8*(19 - 30*x + 74*x^2)*zeta[3] + 16*(7 - 18*x + 28*x^2)*H[0, x]*
            zeta[3] + (4*(1 + 2*x + 2*x^2)*(-216*H[-1, -2, 0, x] + 
              72*H[-1, 2, 0, x] + 144*H[-1, -1, -1, 0, x] - 216*H[-1, -1, 0, 
                0, x] + 72*H[-1, 0, 0, 0, x] + 72*H[-1, -1, x]*zeta[2] - 
              36*H[-1, x]*zeta[3]))/9 + (4*(1 - 2*x + 2*x^2)*
             (-252*H[1, 3, x] - 108*H[2, 2, x] + 72*H[1, -2, 0, x] - 
              108*H[1, 1, 2, x] - 144*H[1, 2, 0, x] - 180*H[1, 2, 1, x] - 
              108*H[1, 0, 0, 0, x] - 180*H[1, 1, 0, 0, x] + 36*H[1, 1, 1, 0, 
                x] - 72*H[1, 1, 1, 1, x] + 252*H[1, 0, x]*zeta[2] + 
              180*H[1, 1, x]*zeta[2] + LQ*(-18*H[2, 1, x] + 
                18*H[1, 0, 0, x] - 18*H[1, 1, 1, x] - 126*zeta[3]) + 
              468*H[1, x]*zeta[3]))/9 + 2*(-27 + 70*x + 20*x^2)*zeta[4]) - 
         (16*(1 + 2*x + 2*x^2)*(22*H[-1, -3, 0, x] - 6*H[-1, 3, 0, x] - 
            20*H[-1, -2, -1, 0, x] + 30*H[-1, -2, 0, 0, x] - 
            16*H[-1, -1, -2, 0, x] - 22*H[-1, 2, 0, 0, x] + 
            12*H[-1, 2, 1, 0, x] + 16*H[-1, -1, -1, -1, 0, x] - 
            24*H[-1, -1, -1, 0, 0, x] + 6*H[-1, -1, 0, 0, 0, x] - 
            5*H[-1, 0, 0, 0, 0, x] - 10*H[-1, -2, x]*zeta[2] + 
            12*H[-1, 2, x]*zeta[2] + 8*H[-1, -1, -1, x]*zeta[2] - 
            6*H[-1, -1, 0, x]*zeta[2] - 8*H[-1, -1, x]*zeta[3] + 
            4*H[-1, 0, x]*zeta[3] + 22*H[-1, x]*zeta[4]))/3 - 
         (16*(1 - 2*x + 2*x^2)*(12*H[1, 4, x] - 10*H[1, -3, 0, x] + 
            2*H[1, 1, 3, x] - 6*H[1, 2, 2, x] - 2*H[1, 3, 0, x] - 
            3*H[1, 3, 1, x] + 4*H[1, -2, 0, 0, x] - 4*H[1, 1, -2, 0, x] - 
            H[1, 1, 1, 2, x] - 17*H[1, 1, 2, 0, x] - 7*H[1, 1, 2, 1, x] - 
            5*H[1, 2, 0, 0, x] - 13*H[1, 2, 1, 0, x] - 14*H[1, 2, 1, 1, x] + 
            7*H[1, 0, 0, 0, 0, x] + 20*H[1, 1, 0, 0, 0, x] - 
            3*H[1, 1, 1, 0, 0, x] + H[1, 1, 1, 1, 0, x] - 
            15*H[1, 1, 1, 1, 1, x] - 2*H[1, 2, x]*zeta[2] - 
            12*H[1, 0, 0, x]*zeta[2] - 8*H[1, 1, 0, x]*zeta[2] + 
            3*H[1, 1, 1, x]*zeta[2] - 39*H[1, 0, x]*zeta[3] - 
            39*H[1, 1, x]*zeta[3] - 25*H[1, x]*zeta[4]))/3 - 
         (8*(63 - 454*x + 84*x^2)*zeta[5])/3) + 
       CA^2*TF*((2*(-470494 + 450714*x - 2175249*x^2 + 2153647*x^3))/
          (729*x) + (-2*(17152 + 167620*x + 62809*x^2 + 747175*x^3)*H[0, x] - 
           2*(-6528 - 50692*x + 24401*x^2 + 30151*x^3)*H[1, x])/(243*x) + 
         (4*(-321 - 483*x + 1460*x^2)*H[3, x])/27 - 
         (8*(51 - 48*x + 137*x^2)*H[4, x])/9 - (4*(9 - 58*x + 72*x^2)*
           H[5, x])/3 + (8*(-41 + 74*x + 8*x^2)*H[-4, 0, x])/3 + 
         (8*(216 + 180*x + 817*x^2)*H[-3, 0, x])/9 + 
         (8*(29 + 46*x + 56*x^2)*H[-3, 2, x])/3 - 
         (4*(-213 - 30*x + 2426*x^2)*H[-2, 0, x])/27 + 
         (8*(31 + 37*x + 96*x^2)*H[-2, 2, x])/3 + 
         (4*(49 + 110*x + 100*x^2)*H[-2, 3, x])/3 + 
         (2*(20278 + 29235*x + 126201*x^2)*H[0, 0, x])/81 - 
         (4*(29 + 66*x + 28*x^2)*H[2, 3, x])/3 + 
         (4*(51 - 135*x + 317*x^2)*H[3, 1, x])/9 - 
         (8*(19 + 50*x + 20*x^2)*H[3, 2, x])/3 - 192*x*H[4, 0, x] + 
         4*(-3 - 14*x + 8*x^2)*H[4, 1, x] - (16*(3 + 22*x + 10*x^2)*
           H[-3, -1, 0, x])/3 + (4*(-35 + 214*x + 52*x^2)*H[-3, 0, 0, x])/3 + 
         (8*(13 - 26*x + 8*x^2)*H[-2, -2, 0, x])/3 - 
         (8*(14 + 37*x + 78*x^2)*H[-2, -1, 0, x])/3 - 
         (8*(39 + 66*x + 76*x^2)*H[-2, -1, 2, x])/3 + 
         (4*(297 + 246*x + 1522*x^2)*H[-2, 0, 0, x])/9 - 
         (8*(3 + 18*x + 8*x^2)*H[-2, 2, 0, x])/3 + 
         (56*(1 + x)*H[-1, 2, 0, x])/3 + 
         ((1 + x)*(12*(8 + 9*x + 60*x^2)*H[-1, 3, x] - 
            8*(16 + 53*x + 112*x^2)*H[-1, -1, 2, x] - 32*(2 + 4*x + 17*x^2)*
             H[-1, 2, 1, x]))/(9*x) + 4*(3 + 6*x + 4*x^2)*H[-1, 3, 0, x] - 
         (4*(1679 - 1712*x + 7385*x^2)*H[0, 0, 0, x])/27 + 
         (16*(7 + 10*x + 8*x^2)*H[2, -2, 0, x])/3 - 
         (4*(9 - 62*x + 16*x^2)*H[2, 1, 2, x])/3 + 
         (8*(-1 - 62*x + 24*x^2)*H[2, 2, 0, x])/3 - 
         (8*(1 - 26*x + 2*x^2)*H[2, 2, 1, x])/3 + 
         (8*(17 - 100*x + 6*x^2)*H[3, 0, 0, x])/3 + 
         (4*(-25 - 86*x + 4*x^2)*H[3, 1, 0, x])/3 + 
         (16*(3 + 8*x)*H[3, 1, 1, x])/3 - 32*(1 + x^2)*H[-2, -1, -1, 0, x] - 
         (4*(5 + 254*x + 80*x^2)*H[-2, -1, 0, 0, x])/3 + 
         (8*(-7 + 78*x + 10*x^2)*H[-2, 0, 0, 0, x])/3 + 
         (8*(-1 - 2*x + 4*x^2)*H[-1, 2, 1, 0, x])/3 - 
         (8*(-55 - 345*x + 108*x^2)*H[0, 0, 0, 0, x])/9 - 
         (4*(-11 - 118*x + 52*x^2)*H[2, 0, 0, 0, x])/3 - 
         (4*(43 + 198*x + 20*x^2)*H[2, 1, 0, 0, x])/3 + 
         (4*(27 + 94*x + 20*x^2)*H[2, 1, 1, 0, x])/3 + 
         (16*(1 + 4*x)*H[2, 1, 1, 1, x])/3 + 16*(-4 + 15*x)*
          H[0, 0, 0, 0, 0, x] - (16*(16 + 34*x + 33*x^2)*H[-3, x]*zeta[2])/
          3 - (4*(76 + 111*x + 270*x^2)*H[-2, x]*zeta[2])/3 + 
         (4*(-13 + 18*x + 20*x^2)*H[3, x]*zeta[2])/3 + 
         (8*(33 + 66*x + 70*x^2)*H[-2, -1, x]*zeta[2])/3 - 
         (8*(17 + 90*x + 50*x^2)*H[-2, 0, x]*zeta[2])/3 + 
         (4*(47 - 2*x + 88*x^2)*H[2, 0, x]*zeta[2])/3 + 
         (32*(6 - x + 8*x^2)*H[2, 1, x]*zeta[2])/3 - 4*(7 + 14*x + 16*x^2)*
          H[-1, 0, 0, x]*zeta[2] + 12*(-1 + 2*x)*(-1 + 4*x)*H[0, 0, 0, x]*
          zeta[2] + Lp^3*((2*(1 - x)*(272 - 97*x + 1883*x^2))/(27*x) - 
           (4*(-8 - 11*x - 152*x^2 + 18*x^3)*H[0, x])/(9*x) - 
           (4*(-16 - x - 118*x^2 + 146*x^3)*H[1, x])/(9*x) + 
           (32*(1 + 4*x)*H[2, x])/3 + (16*(-1 + 8*x)*H[0, 0, x])/3 + 
           (4*(1 - 2*x + 2*x^2)*(-12*H[1, 0, x] - 24*H[1, 1, x]))/9 - 
           (32*(1 + 4*x)*zeta[2])/3) + 
         (-4*(-1256 - 702*x - 12231*x^2 + 98*x^3)*H[2, x] + 
           2*(5436 + 17579*x + 33484*x^2 + 23245*x^3)*H[-1, 0, x] - 
           2*(-9490 + 9435*x - 43401*x^2 + 43978*x^3)*H[1, 0, x] + 
           2*(-918 + 7796*x - 12541*x^2 + 6748*x^3)*H[1, 1, x] - 
           2*(-12536 + 11376*x - 58657*x^2 + 49619*x^3)*zeta[2])/(81*x) + 
         (-8*(116 + 96*x + 393*x^2 + 422*x^3)*H[-1, 2, x] - 
           4*(-208 + 1463*x - 1678*x^2 + 92*x^3)*H[1, 2, x] - 
           4*(-116 - 111*x - 861*x^2 + 445*x^3)*H[2, 1, x] + 
           8*(40 + 54*x + 276*x^2 + 7*x^3)*H[-1, -1, 0, x] - 
           4*(484 + 124*x + 431*x^2 + 393*x^3)*H[-1, 0, 0, x] - 
           4*(40 + 175*x - 194*x^2 + 337*x^3)*H[1, 1, 1, x] + 
           4*(272 + 246*x + 1062*x^2 + 851*x^3)*H[-1, x]*zeta[2])/(27*x) + 
         8*(5 + 10*x + 8*x^2)*(H[-1, 2, 0, 0, x] - H[-1, 2, x]*zeta[2]) + 
         (36*(-8 - 89*x - 138*x^2 - 37*x^3 + 19*x^4)*H[3, 0, x] + 
           4*(84 + 393*x + 1024*x^2 + 1133*x^3 + 436*x^4)*H[2, 1, 0, x] + 
           4*(30 - 321*x - 323*x^2 + 473*x^3 + 436*x^4)*H[0, 0, x]*zeta[2])/
          (9*(1 + x)^2) - (16*(8 + 22*x + 19*x^2)*H[-2, x]*zeta[3])/3 + 
         4*(27 + 30*x + 52*x^2)*H[2, x]*zeta[3] - 
         (16*(14 + 28*x + 25*x^2)*H[-1, 0, x]*zeta[3])/3 - 
         (16*(27 + 41*x)*H[0, 0, x]*zeta[3])/3 - 
         (4*(93 + 242*x + 136*x^2)*zeta[2]*zeta[3])/3 + 
         Lp^2*((4*(-103 + 77*x - 534*x^2 + 554*x^3))/(3*x) - 
           (4*(52 + 302*x + 146*x^2 + 1407*x^3)*H[0, x])/(9*x) + 
           (4*(-52 + 2*x - 178*x^2 + 143*x^3)*H[1, x])/(9*x) - 
           (8*(-4 - 3*x - 24*x^2 + 44*x^3)*H[2, x])/(3*x) + 
           32*(1 + 3*x)*H[3, x] + 32*(-1 + 4*x)*H[-2, 0, x] + 
           (4*(16 - x + 118*x^2 + 146*x^3)*H[-1, 0, x])/(3*x) - 
           (16*(-3 - 23*x + 9*x^2)*H[0, 0, x])/3 + 
           (8*(1 - x)*(4 + 7*x + 31*x^2)*H[1, 0, x])/(3*x) + 
           (4*(-8 + 5*x - 70*x^2 + 84*x^3)*H[1, 1, x])/(3*x) + 
           16*(1 + 4*x)*H[2, 0, x] - 16*(1 + 4*x)*H[2, 1, x] + 
           32*(-1 + 4*x)*H[0, 0, 0, x] + (8*(4 - 3*x + 35*x^2 + 44*x^3)*
             zeta[2])/(3*x) - 32*(1 - x)*H[0, x]*zeta[2] + 
           (4*(1 + 2*x + 2*x^2)*(36*H[-1, 2, x] - 72*H[-1, -1, 0, x] + 
              54*H[-1, 0, 0, x] - 72*H[-1, x]*zeta[2]))/9 + 
           (4*(1 - 2*x + 2*x^2)*(-18*H[1, 0, 0, x] + 108*H[1, 1, 1, x] - 
              36*H[1, x]*zeta[2]))/9 + 16*(-2 + 17*x)*zeta[3]) + 
         (6*(208 + 556*x + 1118*x^2 + 2811*x^3 + 2059*x^4)*H[2, 0, x] + 
           4*(-1494 - 235*x - 6050*x^2 + 123*x^3 + 7486*x^4)*H[1, 0, 0, x] - 
           2*(-1984 + 805*x - 6983*x^2 - 1361*x^3 + 8519*x^4)*H[1, 1, 0, x] + 
           2*(624 + 2238*x + 5946*x^2 + 7511*x^3 + 3233*x^4)*H[0, x]*
            zeta[2] - 2*(-1544 - 1467*x - 6989*x^2 + 1403*x^3 + 8577*x^4)*
            H[1, x]*zeta[2] - 2*(-3288 + 2178*x - 8142*x^2 - 13207*x^3 + 
             509*x^4)*zeta[3])/(27*x*(1 + x)) + 
         (4*(-112 + 217*x - 761*x^2 + 624*x^3)*H[1, 3, x] + 
           12*(-16 - 59*x - 172*x^2 + 97*x^3)*H[2, 2, x] - 
           8*(16 + 39*x + 195*x^2 + 205*x^3)*H[-1, -2, 0, x] - 
           16*(-8 - 60*x + 69*x^2 + 8*x^3)*H[1, -2, 0, x] - 
           4*(-64 + 220*x - 539*x^2 + 471*x^3)*H[1, 1, 2, x] + 
           4*(-48 - 25*x - 352*x^2 + 457*x^3)*H[1, 2, 0, x] - 
           4*(-48 + 124*x - 404*x^2 + 383*x^3)*H[1, 2, 1, x] - 
           16*(-2 + 6*x^2 + 53*x^3)*H[2, 1, 1, x] + 
           8*(8 + 51*x + 84*x^2 + 74*x^3)*H[-1, -1, -1, 0, x] - 
           12*(24 + 16*x + 245*x^2 + 286*x^3)*H[-1, -1, 0, 0, x] + 
           4*(48 + x + 494*x^2 + 647*x^3)*H[-1, 0, 0, 0, x] - 
           4*(-8 - 147*x - 63*x^2 + 233*x^3)*H[1, 0, 0, 0, x] + 
           4*(-112 - 4*x - 685*x^2 + 845*x^3)*H[1, 1, 0, 0, x] - 
           4*(-112 + 233*x - 811*x^2 + 734*x^3)*H[1, 1, 1, 0, x] - 
           4*(-8 - 61*x + 14*x^2)*H[1, 1, 1, 1, x] + 
           4*(40 + 189*x + 414*x^2 + 298*x^3)*H[-1, -1, x]*zeta[2] - 
           4*(56 - 30*x + 264*x^2 + 401*x^3)*H[-1, 0, x]*zeta[2] - 
           4*(-96 + 97*x - 389*x^2 + 287*x^3)*H[1, 0, x]*zeta[2] - 
           8*(-20 - 5*x - 98*x^2 + 112*x^3)*H[1, 1, x]*zeta[2] - 
           12*(8 + 33*x + 72*x^2 + 58*x^3)*H[-1, x]*zeta[3] - 
           4*(-176 + 38*x - 307*x^2 + 555*x^3)*H[1, x]*zeta[3])/(9*x) + 
         (8*(1 + 2*x + 2*x^2)*(10*H[-1, 4, x] - 16*H[-2, 2, 1, x] - 
            24*H[-1, -3, 0, x] - 24*H[-1, -2, 2, x] - 11*H[-1, -1, 3, x] + 
            10*H[-1, 2, 2, x] - 10*H[-1, 3, 1, x] + 8*H[-1, -2, -1, 0, x] - 
            16*H[-1, -2, 0, 0, x] + 2*H[-1, -1, -2, 0, x] + 
            18*H[-1, -1, -1, 2, x] + 16*H[-1, -1, 2, 1, x] + 
            4*H[-1, 2, 1, 1, x] + 7*H[-1, -1, -1, 0, 0, x] - 
            3*H[-1, -1, 0, 0, 0, x] + 13*H[-1, 0, 0, 0, 0, x] + 
            28*H[-1, -2, x]*zeta[2] - 18*H[-1, -1, -1, x]*zeta[2] + 
            18*H[-1, -1, 0, x]*zeta[2] + 4*H[-1, -1, x]*zeta[3]))/3 - 
         (4*(83 + 166*x + 163*x^2)*H[-1, x]*zeta[4])/3 + 
         ((-425 - 38*x + 136*x^2)*H[0, x]*zeta[4])/3 + 
         Lp*((-2*(-28300 + 32664*x - 196185*x^2 + 194638*x^3))/(81*x) + 
           (2*(1136 + 6994*x + 20623*x^2 + 45240*x^3)*H[0, x])/(27*x) - 
           (8*(1282 - 1691*x + 557*x^2)*H[1, x])/27 + 
           (4*(-104 - 291*x - 834*x^2 + 197*x^3)*H[2, x])/(9*x) - 
           4*(13 - 17*x + 44*x^2)*H[3, x] - 4*(-1 - 26*x + 24*x^2)*H[4, x] + 
           8*(-13 + 18*x)*H[-3, 0, x] + (8*(44 + 13*x + 234*x^2)*H[-2, 0, x])/
            3 - (8*(122 - 31*x + 388*x^2 + 447*x^3)*H[-1, 0, x])/(9*x) + 
           (32*(1 + x)*(2 + 4*x + 11*x^2)*H[-1, 2, x])/(3*x) - 
           (2*(1543 - 252*x + 6666*x^2)*H[0, 0, x])/9 - 
           (4*(1 - x)*(96 + 31*x + 513*x^2)*H[1, 0, x])/(3*x) - 
           (4*(-78 + x - 218*x^2 + 125*x^3)*H[1, 1, x])/(9*x) + 
           (8*(-12 + 20*x - 94*x^2 + 97*x^3)*H[1, 2, x])/(3*x) + 
           (16*(-4 - 9*x - 56*x^2 + 7*x^3)*H[2, 0, x])/(3*x) + 
           (8*(-4 - 18*x^2 + 97*x^3)*H[2, 1, x])/(3*x) - 
           16*(1 + 8*x)*H[2, 2, x] - 128*x*H[3, 0, x] - 16*(3 + 8*x)*
            H[3, 1, x] - 16*(3 + 2*x + 4*x^2)*H[-2, -1, 0, x] + 
           8*(-1 + 42*x + 12*x^2)*H[-2, 0, 0, x] - 
           (8*(47 + 76*x + 40*x^2)*H[-1, -1, 0, x])/3 + 
           (4*(40 + 69*x + 372*x^2 + 376*x^3)*H[-1, 0, 0, x])/(3*x) - 
           (4*(-37 - 176*x + 90*x^2)*H[0, 0, 0, x])/3 - 
           (4*(-8 - 100*x + 35*x^2 + 84*x^3)*H[1, 0, 0, x])/(3*x) - 
           (8*(1 - x)*(20 + 17*x + 137*x^2)*H[1, 1, 0, x])/(3*x) - 
           (88*(1 - 2*x + 2*x^2)*H[1, 1, 1, x])/3 + 4*(21 + 34*x + 16*x^2)*
            H[2, 0, 0, x] - 16*(3 + 16*x)*H[2, 1, 0, x] + 
           16*(-5 + 19*x)*H[0, 0, 0, 0, x] + (4*(-376 + 489*x - 1274*x^2 + 
              1173*x^3)*zeta[2])/(9*x) - 8*(11 + 18*x + 20*x^2)*H[-2, x]*
            zeta[2] - (4*(16 + 95*x + 196*x^2 + 128*x^3)*H[-1, x]*zeta[2])/
            (3*x) + (4*(-16 + 15*x - 261*x^2 + 168*x^3)*H[0, x]*zeta[2])/
            (3*x) + (4*(-8 - 53*x + 28*x^2 + 22*x^3)*H[1, x]*zeta[2])/(3*x) - 
           8*(5 + 6*x + 4*x^2)*H[2, x]*zeta[2] + 4*(-1 - 22*x + 24*x^2)*
            H[0, 0, x]*zeta[2] + (8*(-44 - 21*x - 364*x^2 + 408*x^3)*zeta[3])/
            (3*x) - 16*(13 + 34*x)*H[0, x]*zeta[3] + 
           (4*(1 + 2*x + 2*x^2)*(144*H[-2, 2, x] + 108*H[-1, 3, x] - 
              36*H[-1, -2, 0, x] - 144*H[-1, -1, 2, x] - 72*H[-1, 2, 1, x] - 
              72*H[-1, -1, -1, 0, x] - 180*H[-1, -1, 0, 0, x] + 
              90*H[-1, 0, 0, 0, x] + 108*H[-1, -1, x]*zeta[2] - 
              72*H[-1, 0, x]*zeta[2] - 36*H[-1, x]*zeta[3]))/9 + 
           (4*(1 - 2*x + 2*x^2)*(-72*H[1, 3, x] + 108*H[1, -2, 0, x] + 
              108*H[1, 1, 2, x] + 144*H[1, 2, 0, x] + 36*H[1, 2, 1, x] - 
              90*H[1, 0, 0, 0, x] + 72*H[1, 1, 0, 0, x] + 180*H[1, 1, 1, 0, 
                x] - 216*H[1, 1, 1, 1, x] + 180*H[1, 0, x]*zeta[2] + 
              72*H[1, 1, x]*zeta[2] + 540*H[1, x]*zeta[3]))/9 + 
           (-361 - 1294*x - 112*x^2)*zeta[4]) + 
         (-4*(144 + 426*x + 1830*x^2 + 3167*x^3 + 1756*x^4 + 155*x^5)*
            H[2, 0, 0, x] + 12*(16 + 103*x + 398*x^2 + 671*x^3 + 456*x^4 + 
             102*x^5)*H[2, x]*zeta[2] + 4*(48 - 42*x - 1470*x^2 - 811*x^3 + 
             2308*x^4 + 1757*x^5)*H[0, x]*zeta[3] + 
           (1840 + 5012*x + 17187*x^2 + 31855*x^3 + 22925*x^4 + 5103*x^5)*
            zeta[4])/(9*x*(1 + x)^2) - (2*(1 - 2*x + 2*x^2)*
           (4*H[1, 4, x] - 56*H[1, -3, 0, x] + 16*H[1, -2, 2, x] - 
            64*H[1, 1, 3, x] - 28*H[1, 2, 2, x] - 76*H[1, 3, 0, x] - 
            20*H[1, 3, 1, x] - 16*H[1, -2, -1, 0, x] + 140*H[1, 1, 1, 2, x] - 
            8*H[1, 1, 2, 0, x] + 80*H[1, 1, 2, 1, x] - 116*H[1, 2, 0, 0, x] - 
            4*H[1, 2, 1, 0, x] + 40*H[1, 2, 1, 1, x] + 
            44*H[1, 0, 0, 0, 0, x] + 76*H[1, 1, 0, 0, 0, x] - 
            52*H[1, 1, 1, 0, 0, x] + 172*H[1, 1, 1, 1, 0, x] - 
            120*H[1, 1, 1, 1, 1, x] - 24*H[1, -2, x]*zeta[2] - 
            4*H[1, 2, x]*zeta[2] - 44*H[1, 0, 0, x]*zeta[2] + 
            32*H[1, 1, 0, x]*zeta[2] + 16*H[1, 1, 1, x]*zeta[2] - 
            120*H[1, 0, x]*zeta[3] + 172*H[1, 1, x]*zeta[3] + 
            57*H[1, x]*zeta[4]))/3 - (4*(77 - 1206*x + 136*x^2)*zeta[5])/3) + 
       CA*CF*TF*((-1616*LQ*(1 - x)*x)/27 + (-116208 - 834293*x - 57058*x^2 + 
           920124*x^3)/(1944*x) + ((-13165 - 32212*x - 26970*x^2)*H[0, x])/
          243 + (2*(-2285 - 60229*x + 15479*x^2 + 48075*x^3)*H[1, x])/
          (243*x) - (8*(2576 + 3701*x + 2672*x^2)*H[2, x])/81 + 
         (4*(134 - 278*x + 179*x^2)*H[3, x])/9 - 
         (4*(-6 + 78*x + 631*x^2)*H[4, x])/9 + (16*(11 + 16*x + 8*x^2)*
           H[5, x])/3 - (16*(25 - 14*x + 28*x^2)*H[-4, 0, x])/3 - 
         (8*(139 + 84*x + 63*x^2)*H[-3, 0, x])/3 + 
         (16*(23 + 10*x + 44*x^2)*H[-3, 2, x])/3 + 
         (4*(-339 + 194*x + 70*x^2)*H[-2, 0, x])/3 + 8*(15 + 28*x + 16*x^2)*
          H[-2, 2, x] + (16*(23 + 30*x + 47*x^2)*H[-2, 3, x])/3 + 
         (2*(-929 - 824*x + 125*x^2)*H[-1, 0, x])/3 + 
         (8*(55 + 82*x + 28*x^2)*H[-1, 2, x])/3 + 8*(1 + x)*(10 + 13*x)*
          H[-1, 3, x] + ((1745 + 26249*x - 47946*x^2)*H[0, 0, x])/81 + 
         (4*(-2 - 881*x + 694*x^2)*H[2, 1, x])/27 - 
         (8*(-18 - 7*x + 14*x^2)*H[2, 2, x])/3 + 
         (16*(9 - 40*x + 3*x^2)*H[2, 3, x])/3 + 
         (4*(3 + 186*x + 172*x^2)*H[3, 1, x])/9 + 
         (16*(1 - 14*x + 4*x^2)*H[3, 2, x])/3 + (64*(1 - x)*H[4, 0, x])/3 + 
         (8*(-3 - 10*x + 4*x^2)*H[4, 1, x])/3 - 
         (16*(1 - 10*x + 10*x^2)*H[-3, -1, 0, x])/3 + 
         (16*(4 + 8*x + 25*x^2)*H[-3, 0, 0, x])/3 + 
         (16*(3 - 22*x + 8*x^2)*H[-2, -2, 0, x])/3 + 8*(6 + 20*x + x^2)*
          H[-2, -1, 0, x] - (32*(17 + 14*x + 33*x^2)*H[-2, -1, 2, x])/3 - 
         (4*(79 + 45*x^2)*H[-2, 0, 0, x])/3 + (16*(3 + 22*x + 4*x^2)*
           H[-2, 2, 0, x])/3 + (128*x*H[-2, 2, 1, x])/3 + 
         (8*(53 + 92*x + 27*x^2)*H[-1, -2, 0, x])/3 - 
         (8*(36 + 64*x + 35*x^2)*H[-1, -1, 0, x])/3 - 16*(1 + x)*(11 + 8*x)*
          H[-1, -1, 2, x] + (4*(-133 - 98*x + 27*x^2)*H[-1, 0, 0, x])/3 + 
         (8*(-14 - 18*x + 5*x^2)*H[-1, 2, 0, x])/3 + 
         (16*(-7 + x)*(1 + x)*H[-1, 2, 1, x])/3 - 16*(1 + 2*x + 3*x^2)*
          H[-1, 3, 0, x] + ((299 + 11222*x + 1836*x^2)*H[0, 0, 0, x])/27 - 
         (32*(22 - 34*x + 9*x^2)*H[1, -2, 0, x])/3 + 
         (4*(-16 + 1056*x - 1290*x^2 + 349*x^3)*H[1, 2, x] + 
           8*(46 + 20*x + 74*x^2 + 21*x^3)*H[1, 1, 1, x])/(27*x) - 
         (32*(5 - 4*x + 2*x^2)*H[2, -2, 0, x])/3 + 
         (4*(-37 + 128*x + 176*x^2)*H[2, 1, 1, x])/9 + 
         (8*(35 - 34*x + 76*x^2)*H[2, 1, 2, x])/3 - 
         (32*(1 + 7*x + 2*x^2)*H[2, 2, 0, x])/3 + 
         (8*(11 - 46*x + 18*x^2)*H[2, 2, 1, x])/3 - 
         (8*(17 - 22*x + 10*x^2)*H[3, 0, 0, x])/3 - 
         (16*(9 + 4*x + 31*x^2)*H[3, 1, 0, x])/3 - 
         (32*(2 + 3*x + 2*x^2)*H[3, 1, 1, x])/3 - 
         (16*(5 + 2*x + 18*x^2)*H[-2, -1, -1, 0, x])/3 - 
         (8*(27 + 70*x + 64*x^2)*H[-2, -1, 0, 0, x])/3 + 
         (8*(37 + 70*x + 90*x^2)*H[-2, 0, 0, 0, x])/3 - 8*(10 + 16*x + x^2)*
          H[-1, -1, -1, 0, x] + (4*(8 + 5*x)*(10 + 9*x)*H[-1, -1, 0, 0, x])/
          3 - (4*(-9 - 26*x + 13*x^2)*H[-1, 0, 0, 0, x])/3 - 
         (32*(2 + 4*x + 7*x^2)*H[-1, 2, 0, 0, x])/3 + 32*(2 + 4*x + 5*x^2)*
          H[-1, 2, 1, 0, x] - (4*(121 - 230*x + 948*x^2)*H[0, 0, 0, 0, x])/
          9 + (16*(-2 - 24*x + 7*x^2)*H[2, 0, 0, 0, x])/3 - 
         (16*(-3 - 14*x + 7*x^2)*H[2, 1, 0, 0, x])/3 + 
         (16*(10 - 14*x + 47*x^2)*H[2, 1, 1, 0, x])/3 - 
         8*(11 - 18*x + 20*x^2)*H[2, 1, 1, 1, x] + 
         (32*(3 + 8*x)*H[0, 0, 0, 0, 0, x])/3 - 
         (8*(47 + 10*x + 98*x^2)*H[-3, x]*zeta[2])/3 - 4*(24 + 36*x + 31*x^2)*
          H[-2, x]*zeta[2] - (4*(146 + 228*x + 91*x^2)*H[-1, x]*zeta[2])/3 - 
         16*(5 - 10*x + 17*x^2)*H[3, x]*zeta[2] + 8*(21 + 18*x + 38*x^2)*
          H[-2, -1, x]*zeta[2] - (8*(59 + 54*x + 102*x^2)*H[-2, 0, x]*
           zeta[2])/3 + 4*(34 + 60*x + 31*x^2)*H[-1, -1, x]*zeta[2] - 
         (4*(143 + 254*x + 93*x^2)*H[-1, 0, x]*zeta[2])/3 + 
         16*(3 + 6*x + 8*x^2)*H[-1, 2, x]*zeta[2] - 
         (8*(25 - 86*x + 8*x^2)*H[2, 0, x]*zeta[2])/3 - 
         (32*(6 - 11*x + x^2)*H[2, 1, x]*zeta[2])/3 - 
         (8*(23 + 46*x + 52*x^2)*H[-1, 0, 0, x]*zeta[2])/3 - 
         (16*(11 + 14*x + 8*x^2)*H[0, 0, 0, x]*zeta[2])/3 + 
         Lp^3*((2*LQ*(-8 + 5*x - 70*x^2 + 84*x^3))/(3*x) - 
           (-24 + 5*x - 242*x^2 + 272*x^3)/(3*x) - 8*LQ*(1 + 4*x)*H[0, x] - 
           (8*(-8 - 74*x + 53*x^2)*H[0, x])/9 - 
           (8*(-4 + 23*x - 79*x^2 + 80*x^3)*H[1, x])/(9*x) - 
           (8*(-1 - 10*x + 4*x^2)*H[2, x])/3 + (8*(1 + 4*x)*H[0, 0, x])/3 + 
           (4*(1 - 2*x + 2*x^2)*(18*LQ*H[1, x] - 12*H[1, 0, x] - 
              24*H[1, 1, x]))/9 + (8*(-1 - 10*x + 4*x^2)*zeta[2])/3) + 
         (-2*(-404 - 1007*x - 5051*x^2 + 6190*x^3)*H[1, 0, x] + 
           4*(661 - 1894*x + 905*x^2 + 564*x^3)*H[1, 1, x] + 
           2*(-1296 + 12248*x - 7057*x^2 + 11111*x^3)*zeta[2])/(81*x) + 
         (2*(708 + 180*x + 1765*x^2 + 2239*x^3)*H[2, 0, x] - 
           6*(268 - 1254*x - 1173*x^2 + 367*x^3)*H[0, x]*zeta[2])/
          (27*(1 + x)) + ((1 - x)*(-96*(2 + 17*x^2)*H[1, 2, 1, x] + 
            4*(16 + 49*x + 7*x^2)*H[1, 1, x]*zeta[2]))/(9*x) + 
         56*LQ*(1 - x)*x*zeta[3] - (16*(23 + 18*x + 42*x^2)*H[-2, x]*zeta[3])/
          3 - (8*(32 + 66*x + 37*x^2)*H[-1, x]*zeta[3])/3 + 
         (8*(-31 - 38*x + 20*x^2)*H[2, x]*zeta[3])/3 - 
         (8*(41 + 82*x + 70*x^2)*H[-1, 0, x]*zeta[3])/3 + 
         (8*(-33 - 66*x + 4*x^2)*H[0, 0, x]*zeta[3])/3 + 
         (8*(77 - 6*x + 128*x^2)*zeta[2]*zeta[3])/3 + 
         Lp^2*((-4*LQ*(-52 + 5*x - 103*x^2 + 65*x^3))/(9*x) - 
           (144 + 119*x - 1200*x^2 + 1100*x^3)/(6*x) + 
           ((91 + 1774*x - 1816*x^2)*H[0, x])/9 + (8*LQ*(3 + 44*x^2)*H[0, x])/
            3 - (4*(52 + 55*x - 143*x^2 + 166*x^3)*H[1, x])/(9*x) - 
           (8*(13 - 14*x + 86*x^2)*H[2, x])/3 - 8*(-3 - 14*x + 4*x^2)*
            H[3, x] + 12*(1 + 2*x + 2*x^2)*H[-1, 0, x] - 16*LQ*(1 + 2*x)*
            H[0, 0, x] - (4*(-1 - 94*x + 176*x^2)*H[0, 0, x])/3 - 
           (8*(-4 + 8*x - 46*x^2 + 53*x^3)*H[1, 0, x])/(3*x) - 
           (8*(-4 - 8*x - 11*x^2 + 24*x^3)*H[1, 1, x])/(3*x) - 
           32*(-3 + x)*x*H[2, 0, x] - 8*(1 - 14*x + 4*x^2)*H[2, 1, x] + 
           16*(1 + 4*x)*H[0, 0, 0, x] + (8*(2 + 17*x + 64*x^2)*zeta[2])/3 + 
           8*(-3 - 14*x + 4*x^2)*H[0, x]*zeta[2] + 
           (4*(1 + 2*x + 2*x^2)*(36*H[-1, 2, x] + 18*H[-1, 0, 0, x] + 
              LQ*(-36*H[-1, 0, x] - 18*zeta[2]) - 36*H[-1, x]*zeta[2]))/9 + 
           (4*(1 - 2*x + 2*x^2)*(-36*LQ*H[1, 1, x] - 36*H[1, 2, x] - 
              54*H[1, 0, 0, x] - 36*H[1, 1, 0, x] + 36*H[1, x]*zeta[2]))/9 + 
           8*(1 - 8*x + 6*x^2)*zeta[3]) + 
         (-4*(92 + 736*x - 575*x^2 - 563*x^3 + 710*x^4)*H[1, 0, 0, x] + 
           2*(-224 + 655*x - 1863*x^2 - 763*x^3 + 2087*x^4)*H[1, 1, 0, x] - 
           2*(-32 + 1999*x + 513*x^2 - 1351*x^3 + 59*x^4)*H[1, x]*zeta[2] - 
           2*(-1536 - 5458*x - 16010*x^2 - 4303*x^3 + 7677*x^4)*zeta[3])/
          (27*x*(1 + x)) + (-4*(84 - 546*x - 758*x^2 + 494*x^3 + 613*x^4)*
            H[3, 0, x] - 12*(72 + 40*x + 45*x^2 + 282*x^3 + 199*x^4)*
            H[2, 0, 0, x] + 12*(-11 - 48*x - 24*x^2 + 76*x^3 + 57*x^4)*
            H[2, 1, 0, x] + 12*(-39 - 104*x - 72*x^2 + 36*x^3 + 37*x^4)*
            H[2, x]*zeta[2] + 4*(-6 + 228*x + 889*x^2 + 1034*x^3 + 388*x^4)*
            H[0, 0, x]*zeta[2] + 4*(255 + 2046*x + 4405*x^2 + 3764*x^3 + 
             1132*x^4)*H[0, x]*zeta[3])/(9*(1 + x)^2) + 
         (4*(-32 - 81*x - 72*x^2 + 329*x^3)*H[1, 3, x] + 
           8*(-8 + 69*x - 87*x^2 + 17*x^3)*H[1, 1, 2, x] - 
           4*(16 + 114*x - 204*x^2 + 173*x^3)*H[1, 2, 0, x] - 
           4*(8 + 239*x - 340*x^2 + 203*x^3)*H[1, 0, 0, 0, x] - 
           4*(-16 + 174*x - 522*x^2 + 373*x^3)*H[1, 1, 0, 0, x] + 
           4*(-16 + 273*x - 552*x^2 + 277*x^3)*H[1, 1, 1, 0, x] + 
           8*(-4 - 29*x - 23*x^2 + 24*x^3)*H[1, 1, 1, 1, x] - 
           4*(-32 + 159*x - 492*x^2 + 617*x^3)*H[1, 0, x]*zeta[2] - 
           24*(8 + 97*x - 187*x^2 + 88*x^3)*H[1, x]*zeta[3])/(9*x) + 
         (8*(1 + 2*x + 2*x^2)*(20*H[-1, 4, x] + 32*H[-1, -3, 0, x] - 
            60*H[-1, -2, 2, x] - 53*H[-1, -1, 3, x] + 10*H[-1, 2, 2, x] - 
            6*H[-1, 3, 1, x] - 24*H[-1, -2, -1, 0, x] - 
            22*H[-1, -2, 0, 0, x] - 10*H[-1, -1, -2, 0, x] + 
            78*H[-1, -1, -1, 2, x] - 4*H[-1, -1, 2, 0, x] - 
            4*H[-1, 2, 1, 1, x] + 32*H[-1, -1, -1, -1, 0, x] + 
            41*H[-1, -1, -1, 0, 0, x] - 51*H[-1, -1, 0, 0, 0, x] + 
            15*H[-1, 0, 0, 0, 0, x] + 48*H[-1, -2, x]*zeta[2] - 
            62*H[-1, -1, -1, x]*zeta[2] + 58*H[-1, -1, 0, x]*zeta[2] + 
            44*H[-1, -1, x]*zeta[3]))/3 + 
         ((192 - 2351*x - 10812*x^2 - 15458*x^3 - 8772*x^4 - 1601*x^5)*
           zeta[4])/(9*x*(1 + x)^2) + (2*(221 + 442*x + 454*x^2)*H[-1, x]*
           zeta[4])/3 - (2*(167 - 130*x + 148*x^2)*H[0, x]*zeta[4])/3 + 
         Lp*((4*LQ*(-172 + 517*x - 1193*x^2 + 1104*x^3))/(27*x) + 
           (-288 - 26519*x + 5522*x^2 + 14778*x^3)/(108*x) + 
           ((-1377 - 3324*x - 18776*x^2)*H[0, x])/27 - 
           (4*(-344 - 177*x - 294*x^2 + 1022*x^3)*H[1, x])/(27*x) + 
           LQ*((-8*(21 - 30*x + 68*x^2)*H[0, x])/9 - 4*x*(-3 + 4*x)*
              H[1, x]) + (4*(244 + 124*x + 585*x^2)*H[2, x])/9 - 
           (4*(27 + 126*x + 388*x^2)*H[3, x])/3 + 8*(11 + 18*x + 4*x^2)*
            H[4, x] - 64*(1 + x^2)*H[-3, 0, x] - 16*(13 - 3*x + 5*x^2)*
            H[-2, 0, x] + 32*(3 + 2*x + 6*x^2)*H[-2, 2, x] + 
           24*(1 + x)*(-14 + 5*x)*H[-1, 0, x] + 16*(1 + x)*(7 + 5*x)*
            H[-1, 2, x] - (2*(-349 - 2704*x + 30*x^2)*H[0, 0, x])/9 + 
           (4*(-140 + 61*x - 164*x^2 + 91*x^3)*H[1, 0, x])/(9*x) + 
           (4*(-104 + 163*x - 848*x^2 + 745*x^3)*H[1, 1, x])/(9*x) - 
           8*(1 - x)*(-2 + 7*x)*H[1, 2, x] - 8*(4 - 5*x + 56*x^2)*
            H[2, 0, x] - (8*(-8 + 37*x + 54*x^2)*H[2, 1, x])/3 + 
           8*(1 - 2*x + 4*x^2)*H[2, 2, x] + 32*(2 + 7*x)*H[3, 0, x] + 
           16*(3 + 2*x + 4*x^2)*H[3, 1, x] - 16*(1 + 2*x)*(1 + 4*x)*
            H[-2, -1, 0, x] + 8*(7 + 10*x + 20*x^2)*H[-2, 0, 0, x] + 
           8*(19 + 32*x + 10*x^2)*H[-1, -1, 0, x] - 4*(11 + 20*x + 12*x^2)*
            H[-1, 0, 0, x] - (4*(31 - 86*x + 404*x^2)*H[0, 0, 0, x])/3 - 
           (8*(67 - 119*x + 65*x^2)*H[1, 0, 0, x])/3 - 
           (8*(-8 + 3*x - 63*x^2 + 59*x^3)*H[1, 1, 0, x])/(3*x) + 
           (8*(5 - 43*x + 49*x^2)*H[1, 1, 1, x])/3 - 24*(3 - 2*x + 4*x^2)*
            H[2, 0, 0, x] - 8*(-1 - 22*x + 12*x^2)*H[2, 1, 0, x] + 
           8*(11 - 22*x + 20*x^2)*H[2, 1, 1, x] + 8*(5 + 14*x)*
            H[0, 0, 0, 0, x] - (4*(36 + 266*x + 434*x^2 + 779*x^3)*zeta[2])/
            (9*x) - 8*(13 + 14*x + 32*x^2)*H[-2, x]*zeta[2] - 
           4*(9 + 16*x + 10*x^2)*H[-1, x]*zeta[2] + 
           (4*(27 + 186*x + 352*x^2)*H[0, x]*zeta[2])/3 - 
           4*(-13 + 6*x + 4*x^2)*H[1, x]*zeta[2] - 32*(1 - 3*x + 5*x^2)*
            H[2, x]*zeta[2] - 8*(11 + 14*x + 4*x^2)*H[0, 0, x]*zeta[2] + 
           LQ*(-16*x*(1 + x)*H[-1, 0, x] + (4*(3 - 12*x + 44*x^2)*H[0, 0, x])/
              3 + (16*(1 - x)*(2 - x + 11*x^2)*H[1, 0, x])/(3*x) + 
             16*(1 - x)*x*H[1, 1, x] - (16*(-2 + 3*x - 12*x^2 + 14*x^3)*zeta[
                2])/(3*x)) + (4*(-16 + 77*x - 190*x^2 + 92*x^3)*zeta[3])/
            (3*x) + 16*(-1 + 11*x)*H[0, x]*zeta[3] + 
           LQ*(32*x*H[2, 0, x] - 8*(1 + 2*x)*H[0, 0, 0, x] - 
             4*(7 - 10*x + 14*x^2)*zeta[3]) + (4*(1 + 2*x + 2*x^2)*
             (216*H[-1, 3, x] - 36*H[-1, -2, 0, x] - 216*H[-1, -1, 2, x] + 
              36*H[-1, 2, 0, x] + 72*H[-1, 2, 1, x] + 144*H[-1, -1, -1, 0, 
                x] - 180*H[-1, -1, 0, 0, x] + 180*H[-1, 0, 0, 0, x] + 
              288*H[-1, -1, x]*zeta[2] - 324*H[-1, 0, x]*zeta[2] + 
              LQ*(-36*H[-2, 0, x] + 36*H[-1, -1, 0, x] - 18*H[-1, 0, 0, x] + 
                18*H[-1, x]*zeta[2]) - 288*H[-1, x]*zeta[3]))/9 + 
           (4*(1 - 2*x + 2*x^2)*(180*H[1, 3, x] - 108*H[1, -2, 0, x] + 
              LQ*(-18*H[1, 2, x] - 18*H[1, 1, 0, x] + 18*H[1, 1, 1, x]) + 
              108*H[1, 1, 2, x] - 36*H[1, 2, 0, x] + 252*H[1, 2, 1, x] - 
              72*H[1, 1, 0, 0, x] - 108*H[1, 1, 1, 0, x] + 288*H[1, 1, 1, 1, 
                x] - 288*H[1, 0, x]*zeta[2] - 252*H[1, 1, x]*zeta[2] - 
              396*H[1, x]*zeta[3]))/9 + 2*(69 + 102*x + 38*x^2)*zeta[4]) + 
         (2*(1 - 2*x + 2*x^2)*(44*H[1, 4, x] - 8*H[1, -3, 0, x] - 
            16*H[1, -2, 2, x] + 24*H[1, 1, 3, x] + 44*H[1, 2, 2, x] - 
            52*H[1, 3, 0, x] + 52*H[1, 3, 1, x] - 80*H[1, -2, -1, 0, x] + 
            48*H[1, -2, 0, 0, x] - 32*H[1, 1, -2, 0, x] + 
            132*H[1, 1, 1, 2, x] - 24*H[1, 1, 2, 0, x] + 
            24*H[1, 1, 2, 1, x] - 92*H[1, 2, 0, 0, x] + 12*H[1, 2, 1, 0, x] - 
            72*H[1, 2, 1, 1, x] - 36*H[1, 0, 0, 0, 0, x] + 
            68*H[1, 1, 0, 0, 0, x] - 28*H[1, 1, 1, 0, 0, x] + 
            180*H[1, 1, 1, 1, 0, x] - 240*H[1, 1, 1, 1, 1, x] - 
            24*H[1, -2, x]*zeta[2] - 68*H[1, 2, x]*zeta[2] - 
            68*H[1, 0, 0, x]*zeta[2] - 32*H[1, 1, 0, x]*zeta[2] + 
            40*H[1, 1, 1, x]*zeta[2] - 80*H[1, 0, x]*zeta[3] - 
            20*H[1, 1, x]*zeta[3] + H[1, x]*zeta[4]))/3 + 
         (4*(-49 - 974*x + 304*x^2)*zeta[5])/3))
 
Beam["qq"] = as*CF*(2*(1 - x) + 2*Lp*(1 + x)) + delta[1 - x] + 
     as*(-2*CF*Lp*LQ*delta[1 - x] - 4*CF*Lp*plusD[0, 1 - x]) + 
     as^2*CF*TF*((2*(1 - x)*(172 - 143*x + 136*x^2))/(27*x) + 
       (4*(21 - 30*x + 32*x^2)*H[0, x])/9 + 
       Lp^2*((2*(1 - x)*(4 + 7*x + 4*x^2))/(3*x) + 4*(1 + x)*H[0, x]) - 
       (2*(3 + 3*x + 8*x^2)*H[0, 0, x])/3 + 
       Lp*((-8*(1 - x)*(13 - 5*x + 22*x^2))/(9*x) - 
         (4*(3 + 9*x + 8*x^2)*H[0, x])/3 + 8*(1 + x)*H[0, 0, x]) + 
       4*(1 + x)*H[0, 0, 0, x] - (8*(1 - x)*(2 - x + 2*x^2)*
         (H[1, 0, x] + zeta[2]))/(3*x)) + 
     as^2*(16*CF^2*Lp^2*plusD[1, 1 - x] + plusD[0, 1 - x]*
        (8*CF^2*Lp^2*LQ + CF*(224/27 + (80*Lp)/9 + (8*Lp^2)/3)*Nf*TF + 
         CA*CF*(-808/27 - (22*Lp^2)/3 + Lp*(-268/9 + 8*zeta[2]) + 
           28*zeta[3])) + delta[1 - x]*(CF*((112*LQ)/27 + (40*Lp*LQ)/9 + 
           (4*Lp^2*LQ)/3)*Nf*TF + CF^2*Lp^2*(2*LQ^2 - 8*zeta[2]) + 
         CA*CF*((-404*LQ)/27 - (11*Lp^2*LQ)/3 + Lp*((-134*LQ)/9 + 
             4*LQ*zeta[2]) + 14*LQ*zeta[3]))) + 
     as^2*(CF*Nf*TF*((-4*Lp^2*(1 + x))/3 - (4*(37 + 19*x))/27 + 
         (20*(1 + x^2)*H[0, x])/(9*(1 - x)) + Lp*((-16*(1 + 4*x))/9 + 
           (8*(1 + x^2)*H[0, x])/(3*(1 - x))) + (4*(1 + x^2)*H[0, 0, x])/
          (3*(1 - x))) + CF^2*(-22*(1 - x) + (2*(5 - 13*x + 16*x^2)*H[0, x])/
          (1 - x) + 2*x*H[1, x] + Lp^2*(-4*(1 - x) - (2*(1 + 3*x^2)*H[0, x])/
            (1 - x) + (1 + x)*(-4*LQ + 8*H[1, x])) - 
         (2*(-3 - 2*x + 2*x^2)*H[0, 0, x])/(1 - x) + 
         Lp*(28*(1 - x) - 4*LQ*(1 - x) - (4*(-2 + x)*(2 + x)*H[0, x])/
            (1 - x) + 8*(1 - x)*H[1, x] + 4*(1 + x)*H[0, 0, x] + 
           (4*(1 + x^2)*(-18*H[2, x] - 18*H[1, 0, x]))/(9*(1 - x))) + 
         2*(1 + x)*H[0, 0, 0, x] + 4*(1 - x)*(H[2, x] + 3*H[1, 0, x] + 
           2*zeta[2]) + (4*(1 + x^2)*(2*H[1, 2, x] + 2*H[2, 0, x] + 
            H[2, 1, x] - H[1, 0, 0, x] + 2*H[1, 1, 0, x] + 6*zeta[3]))/
          (1 - x)) + CA*CF*((11*Lp^2*(1 + x))/3 + (8*(100 + x))/27 - 
         (2*(29 - 36*x + 83*x^2)*H[0, x])/(9*(1 - x)) - 2*x*H[1, x] + 
         ((-11 - 12*x + x^2)*H[0, 0, x])/(3*(1 - x)) - 
         2*(1 - x)*(2*H[1, 0, x] + 3*zeta[2]) + 
         Lp*((4*(-10 + 77*x))/9 - (2*(17 + 5*x^2)*H[0, x])/(3*(1 - x)) - 
           (4*(1 + x^2)*H[0, 0, x])/(1 - x) - 4*(1 + x)*zeta[2]) + 
         (-2*(1 + x^2)*(2*H[1, 2, x] + 2*H[2, 0, x] + H[0, 0, 0, x] + 
             2*H[1, 1, 0, x]) + 2*(-13 + x^2)*zeta[3])/(1 - x))) + 
     as^3*(-32*CF^3*Lp^3*plusD[2, 1 - x] + plusD[1, 1 - x]*
        (-32*CF^3*Lp^3*LQ + CF^2*((-1792*Lp)/27 - (640*Lp^2)/9 - (64*Lp^3)/3)*
          Nf*TF + CA*CF^2*((176*Lp^3)/3 + Lp^2*(2144/9 - 64*zeta[2]) + 
           Lp*(6464/27 - 224*zeta[3]))) + delta[1 - x]*
        (CF^3*Lp^3*((-4*LQ^3)/3 + 16*LQ*zeta[2] - (64*zeta[3])/3) + 
         CF*Nf^2*TF^2*((-3712*LQ)/729 - (800*Lp*LQ)/81 - (160*Lp^2*LQ)/27 - 
           (32*Lp^3*LQ)/27 - (64*LQ*zeta[3])/9) + CF^2*Nf*TF*
          ((1711*LQ)/27 + Lp^3*((-8*LQ^2)/3 + (32*zeta[2])/3) + 
           Lp^2*(4*LQ - (80*LQ^2)/9 + (320*zeta[2])/9) - (304*LQ*zeta[3])/9 + 
           Lp*((110*LQ)/3 - (224*LQ^2)/27 + (896*zeta[2])/27 - 
             32*LQ*zeta[3]) - 16*LQ*zeta[4]) + CA*CF*Nf*TF*
          ((62626*LQ)/729 + (176*Lp^3*LQ)/27 - (824*LQ*zeta[2])/81 + 
           Lp*((8204*LQ)/81 - (160*LQ*zeta[2])/9) + 
           Lp^2*((1156*LQ)/27 - (16*LQ*zeta[2])/3) - (904*LQ*zeta[3])/27 + 
           (20*LQ*zeta[4])/3) + CA*CF^2*
          (Lp^3*((22*LQ^2)/3 - (88*zeta[2])/3) + Lp*((808*LQ^2)/27 - 
             (3232*zeta[2])/27 - 28*LQ^2*zeta[3] + 112*zeta[2]*zeta[3]) + 
           Lp^2*((268*LQ^2)/9 - (1072*zeta[2])/9 - 8*LQ^2*zeta[2] + 
             80*zeta[4])) + CA^2*CF*((-297029*LQ)/1458 - (242*Lp^3*LQ)/27 + 
           (3196*LQ*zeta[2])/81 + Lp^2*((-1780*LQ)/27 + (44*LQ*zeta[2])/3) + 
           (6164*LQ*zeta[3])/27 + (77*LQ*zeta[4])/3 + 
           Lp*((-15503*LQ)/81 + (536*LQ*zeta[2])/9 + 88*LQ*zeta[3] - 
             44*LQ*zeta[4]) + LQ*((-88*zeta[2]*zeta[3])/3 - 96*zeta[5]))) + 
       plusD[0, 1 - x]*(CF^3*Lp^3*(-8*LQ^2 + 32*zeta[2]) + 
         CF*Nf^2*TF^2*(-7424/729 - (1600*Lp)/81 - (320*Lp^2)/27 - 
           (64*Lp^3)/27 - (128*zeta[3])/9) + CA*CF^2*((88*Lp^3*LQ)/3 + 
           Lp^2*((1072*LQ)/9 - 32*LQ*zeta[2]) + Lp*((3232*LQ)/27 - 
             112*LQ*zeta[3])) + CF^2*Nf*TF*(3422/27 + Lp^2*(8 - (320*LQ)/9) - 
           (32*Lp^3*LQ)/3 + Lp*(220/3 - (896*LQ)/27 - 64*zeta[3]) - 
           (608*zeta[3])/9 - 32*zeta[4]) + CA*CF*Nf*TF*(125252/729 + 
           (352*Lp^3)/27 + Lp*(16408/81 - (320*zeta[2])/9) + 
           Lp^2*(2312/27 - (32*zeta[2])/3) - (1648*zeta[2])/81 - 
           (1808*zeta[3])/27 + (40*zeta[4])/3) + 
         CA^2*CF*(-297029/729 - (484*Lp^3)/27 + (6392*zeta[2])/81 + 
           Lp^2*(-3560/27 + (88*zeta[2])/3) + (12328*zeta[3])/27 - 
           (176*zeta[2]*zeta[3])/3 + Lp*(-31006/81 + (1072*zeta[2])/9 + 
             176*zeta[3] - 88*zeta[4]) + (154*zeta[4])/3 - 192*zeta[5]))) + 
     as^3*(CF*Nf*TF^2*((32*(1 - x)*(1058 - 2689*x + 1571*x^2))/(729*x) + 
         (16*(-661 - 337*x + 534*x^2)*H[0, x])/243 + 
         Lp^3*((-16*(1 - x)*(4 + 7*x + 4*x^2))/(27*x) - (32*(1 + x)*H[0, x])/
            9) + (32*(1 - x)*(75 + 19*x + 75*x^2)*H[1, x])/(81*x) + 
         (32*(100 - 26*x + 57*x^2)*H[2, x])/81 - 
         (32*(137 + 38*x + 18*x^2)*H[0, 0, x])/81 + 
         ((1 - x)*(-576*(1 - x + x^2)*H[1, 0, x] + 16*(38 - 79*x + 38*x^2)*
             H[1, 1, x]))/(81*x) + (16*(-49 - 49*x + 24*x^2)*H[0, 0, 0, x])/
          27 + Lp^2*((16*(1 - x)*(2 - 19*x + 2*x^2))/(9*x) + 
           (16*(-13 - 13*x + 4*x^2)*H[0, x])/9 + 
           (16*(1 - x)*(4 + 7*x + 4*x^2)*H[1, x])/(9*x) + 
           (4*(1 + x)*(72*H[2, x] - 72*H[0, 0, x] - 72*zeta[2]))/27) - 
         (32*(18 + 64*x + 10*x^2 + 39*x^3)*zeta[2])/(81*x) - 
         (32*(-5 - 5*x + 6*x^2)*(2*H[3, x] - H[2, 1, x] - 2*H[0, x]*zeta[2]))/
          27 + ((1 - x)*(16*(4 + 7*x + 4*x^2)*H[1, 1, 1, x] - 
            192*(2 - x + 2*x^2)*(H[1, 2, x] - H[1, 0, 0, x] + 
              2*H[1, 1, 0, x] + H[1, x]*zeta[2])))/(27*x) + 
         Lp*((-128*(1 - x)*(1 + 2*x)*(17 + 4*x))/(81*x) + 
           (32*(-58 - x + 13*x^2)*H[0, x])/27 - 
           (16*(1 - x)*(32 - 67*x + 50*x^2)*H[1, x])/(27*x) - 
           (32*(-5 - 2*x + 6*x^2)*H[2, x])/9 + (32*(-13 - 13*x + 4*x^2)*
             H[0, 0, x])/9 + (64*(1 - x)*(2 - x + 2*x^2)*H[1, 0, x])/(9*x) - 
           (16*(1 - x)*(4 + 7*x + 4*x^2)*H[1, 1, x])/(9*x) + 
           (32*(4 - 11*x + 4*x^2 + 2*x^3)*zeta[2])/(9*x) + 
           (4*(1 + x)*(144*H[3, x] - 72*H[2, 1, x] - 144*H[0, 0, 0, x] - 
              144*H[0, x]*zeta[2] - 72*zeta[3]))/27) + 
         (32*(-12 + 13*x - 23*x^2 + 18*x^3)*zeta[3])/(27*x) + 
         (16*(1 + x)*(8*H[4, x] - 4*H[3, 1, x] + 2*H[2, 1, 1, x] - 
            10*H[0, 0, 0, 0, x] - 8*H[0, 0, x]*zeta[2] - 4*H[0, x]*zeta[3] - 
            9*zeta[4]))/9) + CF^2*TF*((-2*(1 - x)*(2421 + 56*x + 7512*x^2))/
          (81*x) + (2*(2707 - 8308*x + 5720*x^2)*H[0, x])/81 - 
         (2*(1 - x)*(4343 - 5805*x + 7088*x^2)*H[1, x])/(81*x) - 
         (4*(-1524 + 75*x + 2882*x^2)*H[2, x])/81 + 
         (8*(229 - 55*x + 104*x^2)*H[3, x])/9 - 
         (16*(-24 - 27*x + 40*x^2)*H[4, x])/9 - (2*(2733 + 9273*x + 5864*x^2)*
           H[0, 0, x])/81 + ((1 - x)*(8*(101 + 161*x + 362*x^2)*H[1, 0, x] - 
            4*(361 + 2557*x + 406*x^2)*H[1, 1, x]))/(81*x) + 
         (16*(-15 + 123*x + 68*x^2)*H[2, 0, x])/27 - 
         (4*(612 + 423*x + 184*x^2)*H[2, 1, x])/27 + 
         (16*(11 + 10*x)*H[2, 2, x])/3 - (16*(12 + 45*x + 4*x^2)*H[3, 0, x])/
          9 + (16*(-6 + 9*x + 16*x^2)*H[3, 1, x])/9 + 
         (4*(257 - 167*x + 376*x^2)*H[0, 0, 0, x])/9 + 
         (16*(-2 + x)*(-5 + 4*x)*H[2, 0, 0, x])/3 - 
         (16*(7 + 2*x + 4*x^2)*H[2, 1, 0, x])/3 + 
         (16*(9 + 21*x + 4*x^2)*H[2, 1, 1, x])/9 - 
         (8*(66 - 15*x + 140*x^2)*H[0, 0, 0, 0, x])/9 + 
         Lp^3*((-4*LQ*(1 - x)*(4 + 7*x + 4*x^2))/(3*x) + 
           (2*(1 - x)*(36 + 109*x + 36*x^2))/(9*x) - 
           (4*(-27 - 15*x + 16*x^2)*H[0, x])/9 + 
           (16*(1 - x)*(4 + 7*x + 4*x^2)*H[1, x])/(9*x) + 
           (4*(1 + x)*(-54*LQ*H[0, x] + 72*H[2, x] + 36*H[0, 0, x] - 
              72*zeta[2]))/27) + (4*(-648 - 1380*x + 687*x^2 + 2774*x^3)*
           zeta[2])/(81*x) - (16*(149 - 26*x + 60*x^2)*H[0, x]*zeta[2])/9 - 
         (16*(14 + 7*x + 4*x^2)*H[2, x]*zeta[2])/3 + 
         (16*(-15 - 36*x + 52*x^2)*H[0, 0, x]*zeta[2])/9 + 
         ((1 - x)*(16*(20 + 203*x + 20*x^2)*H[1, 2, x] - 
            16*(-1 - 160*x + 26*x^2)*H[1, 0, 0, x] - 8*(8 + 209*x + 8*x^2)*
             H[1, 1, 0, x] + 12*(4 + 47*x + 40*x^2)*H[1, 1, 1, x] + 
            8*(8 - 493*x + 8*x^2)*H[1, x]*zeta[2]))/(27*x) + 
         Lp^2*((16*LQ*(1 - x)*(13 - 5*x + 22*x^2))/(9*x) - 
           (2*(1 - x)*(108 - 121*x + 276*x^2))/(9*x) + 
           (8*LQ*(3 + 9*x + 8*x^2)*H[0, x])/3 + (4*(138 - 219*x + 32*x^2)*
             H[0, x])/9 - (4*(1 - x)*(68 - 121*x + 104*x^2)*H[1, x])/(9*x) - 
           (16*(-3 + 3*x + 8*x^2)*H[2, x])/3 - (8*(-3 - 6*x + 20*x^2)*
             H[0, 0, x])/3 + (8*(1 - x)*(4 + 7*x + 4*x^2)*H[1, 0, x])/(3*x) + 
           (16*(-3 + 3*x + 8*x^2)*zeta[2])/3 + 
           (4*(1 + x)*(324*H[3, x] - 108*LQ*H[0, 0, x] + 108*H[2, 0, x] + 
              216*H[0, 0, 0, x] - 324*H[0, x]*zeta[2] - 108*zeta[3]))/27) - 
         (4*(-768 - 720*x - 999*x^2 + 1528*x^3)*zeta[3])/(27*x) + 
         (32*(42 + 81*x + 38*x^2)*H[0, x]*zeta[3])/9 + 
         ((1 - x)*(-16*(20 - 19*x + 20*x^2)*H[1, 3, x] + 64*(5 + 2*x + 5*x^2)*
             H[1, 1, 2, x] - 8*(52 - 17*x + 52*x^2)*H[1, 0, 0, 0, x] + 
            32*(2 + 17*x + 2*x^2)*H[1, 1, 0, 0, x] - 16*(4 + 7*x + 4*x^2)*
             H[1, 1, 1, 1, x] + 16*(32 - 25*x + 32*x^2)*(H[1, 1, 1, 0, x] + 
              H[1, 0, x]*zeta[2]) + 16*(8 - 13*x + 8*x^2)*(H[1, 2, 0, x] + 
              2*H[1, 1, x]*zeta[2]) + 96*(4 - 11*x + 4*x^2)*H[1, x]*zeta[3]))/
          (9*x) - (4*(-48 + 486*x + 111*x^2 + 52*x^3)*zeta[4])/(9*x) + 
         Lp*((-4*LQ*(1 - x)*(172 - 143*x + 136*x^2))/(27*x) - 
           (2*(1 - x)*(12 + 495*x + 704*x^2))/(9*x) - 
           (8*LQ*(21 - 30*x + 32*x^2)*H[0, x])/9 - 
           (4*(313 + 1139*x + 118*x^2)*H[0, x])/9 + 
           (8*(1 - x)*(122 + 359*x + 89*x^2)*H[1, x])/(9*x) + 
           (8*(116 + 31*x + 44*x^2)*H[2, x])/3 - (8*(-9 + 15*x + 40*x^2)*
             H[3, x])/3 + (4*LQ*(3 + 3*x + 8*x^2)*H[0, 0, x])/3 + 
           (2*(825 - 447*x + 664*x^2)*H[0, 0, x])/9 + 
           ((1 - x)*((-16*(35 - 19*x + 53*x^2)*H[1, 0, x])/9 - 
              (4*(12 + 29*x + 24*x^2)*H[1, 1, x])/3))/x - 
           (16*(3 + 21*x + 8*x^2)*H[2, 0, x])/3 - (8*(15 + 21*x + 4*x^2)*
             H[2, 1, x])/3 - (4*(33 - 3*x + 112*x^2)*H[0, 0, 0, x])/3 - 
           48*(-1 + x)*H[1, 1, 0, x] + (8*(1 - x)*(4 + 7*x + 4*x^2)*
             H[1, 1, 1, x])/(3*x) + (64*(1 - x)*(2 - x + 2*x^2)*
             ((-3*H[1, 2, x])/2 - (3*H[1, 0, 0, x])/2 + LQ*((3*H[1, 0, x])/
                 4 + (3*zeta[2])/4)))/(9*x) - 
           (8*(6 + 102*x + 45*x^2 + 38*x^3)*zeta[2])/(3*x) + 
           8*(-1 + 3*x + 16*x^2)*H[0, x]*zeta[2] + 
           (16*(-4 - 6*x - 21*x^2 + 10*x^3)*zeta[3])/(3*x) + 
           (4*(1 + x)*(756*H[4, x] + 432*H[3, 0, x] - 54*LQ*H[0, 0, 0, x] + 
              216*H[2, 1, 0, x] + 108*H[2, 1, 1, x] + 540*H[0, 0, 0, 0, x] - 
              756*H[0, 0, x]*zeta[2] - 108*H[0, x]*zeta[3] + 702*zeta[4]))/
            27) + (16*(1 + x)*(14*H[5, x] + 2*H[2, 3, x] + 4*H[4, 0, x] - 
            6*H[4, 1, x] + 4*H[2, 1, 2, x] - 2*H[2, 2, 0, x] + 
            4*H[3, 0, 0, x] - 2*H[3, 1, 0, x] - H[3, 1, 1, x] - 
            H[2, 0, 0, 0, x] + 8*H[2, 1, 0, 0, x] - 2*H[2, 1, 1, 0, x] - 
            2*H[2, 1, 1, 1, x] + 12*H[0, 0, 0, 0, 0, x] - 
            2*H[2, 0, x]*zeta[2] - 4*H[2, 1, x]*zeta[2] - 14*H[0, 0, 0, x]*
             zeta[2] - 12*H[2, x]*zeta[3] - 18*H[0, 0, x]*zeta[3] + 
            7*zeta[2]*zeta[3] - 14*H[0, x]*zeta[4] - 36*zeta[5]))/3) + 
       CA*CF*TF*((-4*(1 - x)*(228133 - 36824*x + 356788*x^2))/(729*x) - 
         (2*(17152 + 143678*x + 34691*x^2 + 214384*x^3)*H[0, x])/(243*x) + 
         (2*(1 - x)*(14944 - 3245*x + 15520*x^2)*H[1, x])/(243*x) + 
         (4*(-724 - 451*x + 224*x^2)*H[3, x])/27 + 
         (4*(-109 - 91*x + 8*x^2)*H[4, x])/9 + (16*(-25 + 13*x)*H[-4, 0, x])/
          3 + (8*(87 - 99*x + 112*x^2)*H[-3, 0, x])/9 - 
         (8*(576 + 93*x + 544*x^2)*H[-2, 0, x])/27 + 
         (8*(27 + x + 16*x^2)*H[-2, 2, x])/3 + 
         (4*(1 + x)*(906 - 77*x + 828*x^2)*H[-1, 0, x])/(27*x) + 
         (4*(14795 + 3176*x + 16868*x^2)*H[0, 0, x])/81 + 
         ((1 - x)*(4*(4481 + 272*x + 6272*x^2)*H[1, 0, x] + 
            4*(463 + 2098*x + 184*x^2)*H[1, 1, x]))/(81*x) + 
         (4*(59 + 35*x + 8*x^2)*H[3, 1, x])/9 - (16*(5 + 3*x)*H[3, 2, x])/3 - 
         64*x*H[4, 0, x] + (8*(-37 + 29*x)*H[-3, 0, 0, x])/3 - 
         (64*(-2 + x)*x*H[-2, -1, 0, x])/3 + (4*(159 - 315*x + 184*x^2)*
           H[-2, 0, 0, x])/9 + 8*(1 + x)*H[-1, 2, 0, x] - 
         (4*(1261 - 587*x + 1758*x^2)*H[0, 0, 0, x])/27 + 
         (48*(-4 - 6*x - 7*x^2 + 4*x^3)*H[2, 2, x] - 
           8*(-4 + 11*x + 35*x^2 + 4*x^3)*H[2, 1, 1, x])/(9*x) - 
         (16*(-6 + 11*x)*H[3, 0, 0, x])/3 + (8*(-11 + 3*x)*H[3, 1, 0, x])/3 + 
         (8*(121 + 25*x)*H[0, 0, 0, 0, x])/9 + 16*(-4 + 3*x)*
          H[0, 0, 0, 0, 0, x] + Lp^3*((4*(1 - x)*(44 - x + 44*x^2))/(9*x) + 
           (8*(4 + 11*x + 8*x^2)*H[0, x])/(9*x) + 
           (8*(1 - x)*(4 + 7*x + 4*x^2)*H[1, x])/(9*x) + 
           (16*(-1 + 2*x)*H[0, 0, x])/3 + (4*(1 + x)*(36*H[2, x] - 
              36*zeta[2]))/27) - (8*(27 - 7*x + 20*x^2)*H[-2, x]*zeta[2])/3 - 
         20*(1 - x)*H[1, 0, x]*zeta[2] + 
         (4*(1256 - 2068*x + 2969*x^2 + 1000*x^3)*H[2, x] - 
           8*(-3002 + 1099*x - 2936*x^2 + 3932*x^3)*zeta[2])/(81*x) + 
         ((1 + x)*(-8*(116 - 101*x + 116*x^2)*H[-1, 2, x] + 
            16*(20 + 31*x + 74*x^2)*H[-1, -1, 0, x] - 
            4*(484 - 25*x + 592*x^2)*H[-1, 0, 0, x] + 16*(68 - 35*x + 95*x^2)*
             H[-1, x]*zeta[2]))/(27*x) + 
         ((1 - x)*(8*(-5 + 2*x)*(-16 + 67*x)*H[1, 2, x] - 
            24*(249 - 2*x + 249*x^2)*H[1, 0, 0, x] + 
            16*(230 + 11*x + 257*x^2)*H[1, 1, 0, x] - 
            4*(-32 + 103*x + 76*x^2)*H[1, 1, 1, x] + 
            4*(748 + 475*x + 748*x^2)*H[1, x]*zeta[2]))/(27*x) + 
         (12*(-24 + 26*x + 47*x^2)*H[3, 0, x] + 4*(159 + 294*x + 265*x^2 + 
             112*x^3)*H[2, 1, 0, x] - 4*(-37 - 56*x - 2*x^2 + 8*x^3)*
            H[0, 0, x]*zeta[2])/(9*(1 + x)) - (208*(2 + x)*H[0, 0, x]*
           zeta[3])/3 - (8*(11 + 27*x)*zeta[2]*zeta[3])/3 + 
         Lp^2*((-4*(1 - x)*(883 - 476*x + 1450*x^2))/(27*x) - 
           (4*(52 + 175*x + 19*x^2 + 272*x^3)*H[0, x])/(9*x) - 
           (4*(1 - x)*(44 + 95*x + 80*x^2)*H[1, x])/(9*x) - 
           (8*(-4 + 11*x + 17*x^2 + 4*x^3)*H[2, x])/(3*x) + 
           32*(-1 + x)*H[-2, 0, x] - (8*(-17 + 4*x)*H[0, 0, x])/3 + 
           (8*(1 - x)*(4 + 7*x + 4*x^2)*H[1, 0, x])/(3*x) + 
           (4*(1 + x)*(108*H[3, x] + 108*H[2, 0, x]))/27 + 
           32*(-1 + x)*H[0, 0, 0, x] + 16*(-1 + x)*H[0, x]*zeta[2] + 
           ((1 + x)*((16*(4 - 7*x + 4*x^2)*H[-1, 0, x])/3 + 
              (8*(4 + 7*x + 4*x^2)*zeta[2])/3))/x + 32*(-1 + 2*x)*zeta[3]) + 
         (24*(52 + 144*x + 123*x^2 + 124*x^3)*H[2, 0, x] - 
           4*(-116 - 371*x - 488*x^2 + 40*x^3)*H[2, 1, x] + 
           8*(156 + 776*x + 731*x^2 + 254*x^3)*H[0, x]*zeta[2] - 
           4*(-1620 + 2203*x - 4100*x^2 + 700*x^3)*zeta[3])/(27*x) - 
         (8*(1 - x)*(H[5, x] - 2*H[-3, 2, x] + H[-2, 3, x] - 
            8*H[-3, -1, 0, x] - 10*H[-2, -2, 0, x] + 2*H[-2, -1, 2, x] - 
            2*H[-2, 2, 0, x] + 4*H[-2, -1, -1, 0, x] - 
            23*H[-2, -1, 0, 0, x] + 16*H[-2, 0, 0, 0, x] - 
            2*H[-3, x]*zeta[2] + 7*H[3, x]*zeta[2] - 8*H[-2, 0, x]*zeta[2] - 
            2*H[-2, x]*zeta[3]))/3 + 
         ((1 + x)*(12*(8 + x + 8*x^2)*H[-1, 3, x] - 8*(16 - 37*x + 16*x^2)*
             H[-1, -2, 0, x] - 8*(16 + 17*x + 16*x^2)*H[-1, -1, 2, x] + 
            16*(4 - 7*x + 4*x^2)*H[-1, -1, -1, 0, x] - 36*(8 - 19*x + 8*x^2)*
             H[-1, -1, 0, 0, x] + 96*(-2 + x)*(-1 + 2*x)*H[-1, 0, 0, 0, x] - 
            16*(14 - 11*x + 14*x^2)*H[-1, 0, x]*zeta[2] - 16*(2 + x + 2*x^2)*
             (2*H[-1, 2, 1, x] - 5*H[-1, -1, x]*zeta[2]) - 24*(4 - x + 4*x^2)*
             H[-1, x]*zeta[3]))/(9*x) + 
         ((1 - x)*(-4*(64 - 5*x + 64*x^2)*H[1, 3, x] + 16*(8 + 5*x + 8*x^2)*
             H[1, -2, 0, x] - 4*(32 + 29*x + 32*x^2)*H[1, 1, 2, x] - 
            24*(16 + 13*x + 16*x^2)*H[1, 2, 0, x] + 4*(104 + 119*x + 104*x^2)*
             H[1, 0, 0, 0, x] - 28*(16 + 19*x + 16*x^2)*H[1, 1, 0, 0, x] + 
            16*(4 + 7*x + 4*x^2)*H[1, 1, 1, 1, x] - 32*(1 - 5*x + x^2)*
             H[1, 1, x]*zeta[2] - 4*(32 - 25*x + 32*x^2)*(H[1, 1, 1, 0, x] - 
              H[1, x]*zeta[3])))/(9*x) + (2*(-201 + 5*x)*H[0, x]*zeta[4])/3 + 
         Lp*((4*(1 - x)*(4544 + 1231*x + 7922*x^2))/(27*x) + 
           (8*(284 + 2666*x + 1733*x^2 + 2877*x^3)*H[0, x])/(27*x) + 
           (4*(1 - x)*(-100 - 671*x + 2*x^2)*H[1, x])/(9*x) - 
           (4*(59 + 41*x + 8*x^2)*H[3, x])/3 + 16*(-7 + 3*x)*H[-3, 0, x] + 
           (8*(15 - 39*x + 32*x^2)*H[-2, 0, x])/3 - 
           (16*(1 + x)*(61 + 11*x + 88*x^2)*H[-1, 0, x])/(9*x) - 
           (4*(497 - 304*x + 700*x^2)*H[0, 0, x])/9 + 
           ((1 - x)*((-16*(70 + 19*x + 79*x^2)*H[1, 0, x])/9 + 
              (4*(6 + 25*x + 18*x^2)*H[1, 1, x])/3))/x - 32*x*H[3, 0, x] + 
           64*(-1 + x)*H[-2, 0, 0, x] - (8*(-46 + 5*x)*H[0, 0, 0, x])/3 + 
           16*(-5 + 4*x)*H[0, 0, 0, 0, x] + 8*(-1 + x)*H[0, 0, x]*zeta[2] + 
           ((4*(-104 - 383*x - 383*x^2 + 90*x^3)*H[2, x])/9 + 
             (4*(-368 + 599*x - 229*x^2 + 138*x^3)*zeta[2])/9)/x + 
           ((1 + x)*((32*(2 + x + 2*x^2)*H[-1, 2, x])/3 + 
              (16*(10 - 13*x + 10*x^2)*H[-1, 0, 0, x])/3 - 
              (32*(2 + x + 2*x^2)*H[-1, x]*zeta[2])/3))/x + 
           ((1 - x)*((-8*(4 + 7*x + 4*x^2)*H[1, 2, x])/3 + 4*(8 + 17*x + 
                8*x^2)*H[1, 0, 0, x] - 8*(4 + 7*x + 4*x^2)*H[1, 1, 0, x] - 
              (8*(4 + 7*x + 4*x^2)*H[1, 1, 1, x])/3 - (8*(4 + 7*x + 4*x^2)*
                H[1, x]*zeta[2])/3))/x + (4*(1 + x)*(54*H[4, x] - 
              108*H[2, 2, x] - 108*H[3, 1, x] + 378*H[2, 0, 0, x] - 
              324*H[2, 1, 0, x] - 108*H[2, 1, 1, x] - 108*H[2, x]*zeta[2]))/
            27 - 16*(13 + 8*x)*H[0, x]*zeta[3] + 
           ((-16*(4 + 9*x + 6*x^2 + 2*x^3)*H[2, 0, x])/3 + 
             (8*(-4 + 11*x + 20*x^2 + 4*x^3)*H[2, 1, x])/3 + 
             (4*(-16 + 35*x - 49*x^2 + 8*x^3)*H[0, x]*zeta[2])/3 + 
             (8*(-44 - 4*x - 49*x^2 + 52*x^3)*zeta[3])/3)/x - 
           2*(145 + 151*x)*zeta[4]) + 
         (-8*(72 + 141*x + 141*x^2 + 109*x^3 + 28*x^4)*H[2, 0, 0, x] + 
           12*(16 + 79*x + 120*x^2 + 87*x^3 + 24*x^4)*H[2, x]*zeta[2] + 
           8*(24 - 14*x - 136*x^2 + 47*x^3 + 136*x^4)*H[0, x]*zeta[3] + 
           (1840 + 2551*x + 4956*x^2 + 4935*x^3 + 672*x^4)*zeta[4])/
          (9*x*(1 + x)) - (8*(1 + x)*(3*H[2, 3, x] + H[4, 1, x] - 
            3*H[-1, 3, 0, x] - 4*H[2, -2, 0, x] + 5*H[2, 1, 2, x] + 
            14*H[2, 2, 0, x] - 2*H[3, 1, 1, x] - 6*H[-1, 2, 0, 0, x] + 
            6*H[-1, 2, 1, 0, x] - 19*H[2, 0, 0, 0, x] + 21*H[2, 1, 0, 0, x] - 
            H[2, 1, 1, 0, x] - 4*H[2, 1, 1, 1, x] + 6*H[-1, 2, x]*zeta[2] + 
            5*H[2, 0, x]*zeta[2] - 4*H[2, 1, x]*zeta[2] - 3*H[-1, 0, 0, x]*
             zeta[2] - H[0, 0, 0, x]*zeta[2] + H[2, x]*zeta[3] + 
            6*H[-1, 0, x]*zeta[3] + (3*H[-1, x]*zeta[4])/2))/3 + 
         32*(-1 + 9*x)*zeta[5]) + (dabc2*TF*((33280*(1 - x))/27 + 
          (16*(-388 + 369*x)*H[0, x])/27 + (16*(1 - x)*(-144 + 2243*x)*
            H[1, x])/(27*x) + (32*(116 + 773*x)*H[2, x])/27 - 
          (32*(222 + 273*x + 232*x^2)*H[3, x])/27 + 
          (224*(3 + 3*x + 8*x^2)*H[4, x])/9 - (64*(7 + 9*x)*H[5, x])/3 - 
          (128*(-1 + 5*x)*H[-4, 0, x])/3 - (64*(39 - 15*x + 32*x^2)*
            H[-3, 0, x])/9 + (64*(99 + 198*x + 116*x^2)*H[-2, 0, x])/27 - 
          (64*(27 + x + 16*x^2)*H[-2, 2, x])/3 - (7264*(1 + x)*H[-1, 0, x])/
           27 + (64*(-227 + 271*x)*H[0, 0, x])/27 - 
          (32*(1 - x)*(153*H[1, 0, x] - 91*H[1, 1, x]))/9 + 
          (128*(-5 + 4*x)*H[2, 0, x])/3 + (1312*(1 + x)*H[2, 1, x])/9 + 
          (64*(6 + 3*x + 8*x^2)*H[2, 2, x])/3 - (32*(-3 + 27*x + 16*x^2)*
            H[3, 1, x])/9 - (64*(-5 + 13*x)*H[-3, 0, 0, x])/3 + 
          (512*x^2*H[-2, -1, 0, x])/3 - (32*(87 - 99*x + 88*x^2)*
            H[-2, 0, 0, x])/9 - 64*(1 + x)*(H[-1, -2, 0, x] + 
            H[-1, 2, 0, x]) - (32*(336 + 261*x + 232*x^2)*H[0, 0, 0, x])/27 - 
          128*(1 - x)*H[1, -2, 0, x] - (64*(1 - x)*(27*H[1, 2, x] + 
             46*H[1, 0, 0, x] + 72*H[1, 1, 0, x]))/9 - 
          (128*(-1 + 2*x)*H[3, 0, 0, x])/3 + 
          (64*(3 + 8*x^2)*H[0, 0, 0, 0, x])/3 - (32*(757 + 359*x)*zeta[2])/
           27 + (64*(27 + x + 20*x^2)*H[-2, x]*zeta[2])/3 + 
          (128*(60 + 93*x + 116*x^2)*H[0, x]*zeta[2])/27 - 
          (32*(1 - x)*(116 + 83*x + 116*x^2)*H[1, x]*zeta[2])/(27*x) + 
          (64*(-1 + 9*x)*H[3, x]*zeta[2])/3 - (256*(1 + x)^3*H[-1, -1, x]*
            zeta[2])/(3*x) + ((1 + x)*(64*(116 - 101*x + 116*x^2)*
              H[-1, 2, x] - 256*(29 + 22*x + 29*x^2)*H[-1, -1, 0, x] + 
             32*(232 + 65*x + 232*x^2)*H[-1, 0, 0, x] - 
             192*(58 - 19*x + 58*x^2)*H[-1, x]*zeta[2]))/(27*x) + 
          (64*(522 - 141*x + 290*x^2)*zeta[3])/27 - 
          (64*(-7 + 5*x)*zeta[2]*zeta[3])/3 - 
          (64*(1 - x)*(2*H[-3, 2, x] - H[-2, 3, x] - 2*H[3, 2, x] + 
             8*H[-3, -1, 0, x] + 2*H[-2, -2, 0, x] - 2*H[-2, -1, 2, x] + 
             2*H[-2, 2, 0, x] + 5*H[3, 1, 0, x] + 4*H[-2, -1, -1, 0, x] + 
             11*H[-2, -1, 0, 0, x] - 8*H[-2, 0, 0, 0, x] + 
             2*H[-3, x]*zeta[2] + 4*H[-2, -1, x]*zeta[2] - 
             2*H[-2, x]*zeta[3]))/3 + ((1 + x)*(-96*(8 + x + 8*x^2)*
              H[-1, 3, x] + 64*(16 + 17*x + 16*x^2)*H[-1, -1, 2, x] + 
             128*(4 - 7*x + 4*x^2)*H[-1, -1, -1, 0, x] + 
             96*(8 - 29*x + 8*x^2)*H[-1, -1, 0, 0, x] - 512*(1 - 4*x + x^2)*
              H[-1, 0, 0, 0, x] + 128*(2 + x + 2*x^2)*(2*H[-1, 2, 1, x] + 3*
                H[-1, 0, x]*zeta[2]) + 64*(4 + 11*x + 4*x^2)*H[-1, x]*
              zeta[3]))/(9*x) + ((1 - x)*(32*(32 + 65*x + 32*x^2)*
              H[1, 3, x] - 96*(16 + 19*x + 16*x^2)*H[1, 1, 2, x] - 
             192*(8 - x + 8*x^2)*H[1, 2, 0, x] + 32*(32 - 7*x + 32*x^2)*
              H[1, 0, 0, 0, x] - 32*(16 + 73*x + 16*x^2)*H[1, 1, 0, 0, x] - 
             96*(32 + 29*x + 32*x^2)*H[1, 1, 1, 0, x] - 
             32*(80 + 77*x + 80*x^2)*H[1, 0, x]*zeta[2] - 
             128*(14 + 11*x + 14*x^2)*H[1, 1, x]*zeta[2] - 
             160*(16 + x + 16*x^2)*H[1, x]*zeta[3]))/(9*x) - 
          (128*(3*H[0, 0, 0, 0, 0, x] - 13*H[0, 0, x]*zeta[3]))/3 - 
          (16*(39 + 5*x)*H[0, x]*zeta[4])/3 + Lp*((6400*(-1 + x))/3 - 
            (32*(100 + 9*x)*H[0, x])/3 + (2912*(-1 + x)*H[1, x])/3 + 
            (32*(-3 + 27*x + 16*x^2)*H[3, x])/3 - 128*(-1 + x)*H[-3, 0, x] - 
            (64*(3 - 9*x + 8*x^2)*H[-2, 0, x])/3 + 
            (4*(1 + x)*(-2952*H[2, x] + 1872*H[-1, 0, x]))/27 - 
            (32*(38 + 29*x)*H[0, 0, x])/3 + 256*(-1 + x)*H[-2, -1, 0, x] - 
            128*(-1 + x)*H[-2, 0, 0, x] + (64*(3 + 8*x^2)*H[0, 0, 0, x])/3 - 
            96*(-1 + x)*H[1, 0, 0, x] - 128*H[0, 0, 0, 0, x] + 
            (32*(67 + 41*x)*zeta[2])/3 + 128*(-1 + x)*H[-2, x]*zeta[2] - 
            (32*(3 + 27*x + 32*x^2)*H[0, x]*zeta[2])/3 + 
            (64*(1 - x)*(4 + 7*x + 4*x^2)*H[1, x]*zeta[2])/(3*x) + 
            64*(5 + 3*x)*H[0, 0, x]*zeta[2] + 
            ((1 + x)*((-256*(2 + x + 2*x^2)*H[-1, 2, x])/3 + 
               (128*(4 - 7*x + 4*x^2)*H[-1, -1, 0, x])/3 - (64*(8 - 5*x + 
                  8*x^2)*H[-1, 0, 0, x])/3 + 64*(4 - x + 4*x^2)*H[-1, x]*
                zeta[2]))/x + (4*(1 + x)*(-1296*H[4, x] + 432*H[2, 0, 0, x] + 
               864*H[2, x]*zeta[2]))/27 - (256*(3 + 5*x^2)*zeta[3])/3 + 
            256*H[0, x]*zeta[3] - 80*(3 + 5*x)*zeta[4]) + 
          (96*(12 + 8*x + 9*x^2 + 16*x^3)*H[3, 0, x] + 
            64*(-6 + 5*x^2 + 8*x^3)*H[2, 0, 0, x] + 96*(15 + 12*x + 35*x^2 + 
              32*x^3)*H[2, 1, 0, x] + 96*(9 + 6*x + 11*x^2 + 8*x^3)*H[2, x]*
             zeta[2] - 96*(21 + 34*x + 40*x^2 + 24*x^3)*H[0, 0, x]*zeta[2] - 
            64*(-15 - 24*x + 26*x^2 + 44*x^3)*H[0, x]*zeta[3] + 
            8*(-15 - 606*x - 421*x^2 + 152*x^3)*zeta[4])/(9*(1 + x)) + 
          (64*(1 + x)*(9*H[2, 3, x] + 3*H[4, 1, x] + 3*H[-1, 3, 0, x] - 
             4*H[2, -2, 0, x] - 9*H[2, 1, 2, x] - 2*H[2, 2, 0, x] + 
             6*H[-1, 2, 0, 0, x] - 6*H[-1, 2, 1, 0, x] + H[2, 0, 0, 0, x] - 
             9*H[2, 1, 0, 0, x] - 15*H[2, 1, 1, 0, x] - 6*H[-1, 2, x]*
              zeta[2] - 13*H[2, 0, x]*zeta[2] - 8*H[2, 1, x]*zeta[2] + 
             3*H[-1, 0, 0, x]*zeta[2] + 9*H[0, 0, 0, x]*zeta[2] - 
             5*H[2, x]*zeta[3] - 6*H[-1, 0, x]*zeta[3] - (3*H[-1, x]*zeta[4])/
              2))/3 - (64*(53 + 15*x)*zeta[5])/3))/(16*nc)) + 
     as^3*(CF*Nf^2*TF^2*((32*Lp^3*(1 + x))/27 + (64*(-41 + 157*x))/729 - 
         (32*(43 - 34*x + 43*x^2)*H[0, x])/(81*(1 - x)) + 
         Lp^2*((64*(1 + 4*x))/27 - (32*(1 + x^2)*H[0, x])/(9*(1 - x))) - 
         (32*(37 - 24*x + 37*x^2)*H[0, 0, x])/(81*(1 - x)) + 
         Lp*((160*(-1 + 11*x))/81 - (128*(4 - 3*x + 4*x^2)*H[0, x])/
            (27*(1 - x)) - (64*(1 + x^2)*H[0, 0, x])/(9*(1 - x))) - 
         (160*(1 + x^2)*H[0, 0, 0, x])/(27*(1 - x)) + (64*(1 + x)*zeta[3])/
          9) + CA*CF*Nf*TF*((-176*Lp^3*(1 + x))/27 - (346*(-89 + 451*x))/
          729 + (80*(168 - 121*x + 157*x^2)*H[0, x])/(81*(1 - x)) + 
         (64*(1 + 5*x)*H[1, x])/27 - (8*H[1, 1, x])/3 - 
         (16*(1 + x)*H[2, 1, x])/9 + (8*(-25 + 18*x)*H[1, x]*zeta[2])/9 + 
         Lp^2*((-4*(49 + 529*x))/27 + (32*(7 + 4*x^2)*H[0, x])/(9*(1 - x)) + 
           (16*(1 + x^2)*H[0, 0, x])/(3*(1 - x)) + (16*(1 + x)*zeta[2])/3) + 
         (-24*(-25 + 27*x + x^2)*H[2, x] + 8*(1247 - 882*x + 1322*x^2)*
            H[0, 0, x] + 144*(4 - 6*x + x^2)*H[1, 0, x] + 
           8*(175 - 231*x + 47*x^2)*zeta[2])/(81*(1 - x)) + 
         (8*(28 - 33*x + 16*x^2)*H[3, x] + 24*(37 - 27*x + 30*x^2)*
            H[1, 2, x] + 24*(26 - 17*x + 34*x^2)*H[2, 0, x] + 
           16*(98 + 21*x + 41*x^2)*H[0, 0, 0, x] + 96*(4 - 13*x + 4*x^2)*
            H[1, 0, 0, x] + 24*(9 + 15*x + 16*x^2)*H[1, 1, 0, x] - 
           8*(20 + 3*x + 8*x^2)*H[0, x]*zeta[2] + 8*(391 - 51*x + 87*x^2)*
            zeta[3])/(27*(1 - x)) + Lp*((-4*(-871 + 4973*x))/81 + 
           (8*(553 - 480*x + 523*x^2)*H[0, x])/(27*(1 - x)) - 
           (16*(-2 + x)*H[1, x])/3 + (16*(1 + x)*H[2, x])/3 + 
           (16*(41 + 3*x + 20*x^2)*H[0, 0, x])/(9*(1 - x)) + 
           (32*(1 - x)*H[1, 0, x])/3 + (32*(5 + 2*x)*zeta[2])/9 + 
           (4*(1 + x^2)*(12*H[3, x] + 24*H[1, 2, x] + 24*H[2, 0, x] + 
              36*H[0, 0, 0, x] - 36*H[1, 0, 0, x] + 24*H[1, 1, 0, x] - 
              24*H[0, x]*zeta[2] + 96*zeta[3]))/(9*(1 - x))) + 
         (16*(4 + 3*x + x^2)*(H[4, x] + H[2, 2, x]) + 48*(3 - x + 4*x^2)*
            H[3, 0, x] + 16*(2 - 3*x + 5*x^2)*H[2, 1, 0, x] + 
           16*(-2 - 3*x + x^2)*H[2, x]*zeta[2] - 16*(5 + 3*x + 2*x^2)*
            H[0, 0, x]*zeta[2] + 16*(13 + 9*x + 4*x^2)*H[0, x]*zeta[3] + 
           16*(1 + x^2)*(9*H[1, 3, x] - H[3, 1, x] - 4*H[1, 1, 2, x] + 
             3*H[1, 2, 0, x] - 3*H[1, 2, 1, x] + H[2, 0, 0, x] + 
             8*H[0, 0, 0, 0, x] - 8*H[1, 0, 0, 0, x] + 5*H[1, 1, 0, 0, x] - 
             8*H[1, 1, 1, 0, x] - 7*H[1, 0, x]*zeta[2] - 4*H[1, 1, x]*
              zeta[2] - 5*H[1, x]*zeta[3]) + 12*(-3 - 14*x + 21*x^2)*zeta[4])/
          (9*(1 - x))) + CF^2*Nf*TF*((-6511 - 3755*x)/81 + 
         (224*LQ*(1 - x))/27 - (4*(1470 - 1628*x + 1127*x^2)*H[0, x])/
          (81*(1 - x)) + Lp^3*((16*(1 - x))/3 + (8*(1 + 3*x^2)*H[0, x])/
            (3*(1 - x)) + (1 + x)*((16*LQ)/3 - (32*H[1, x])/3)) - 
         (104*(2 + x)*H[1, x])/27 + Lp^2*((-4*(17 + x))/9 + 
           (8*LQ*(17 + 23*x))/9 + (8*(1 - 30*x + 51*x^2)*H[0, x])/
            (9*(1 - x)) - (16*(17 + 23*x)*H[1, x])/9 + (64*x^2*H[0, 0, x])/
            (3*(1 - x)) + (4*(1 + x^2)*(-12*LQ*H[0, x] + 48*H[2, x] + 
              48*H[1, 0, x]))/(9*(1 - x))) + (32*x*H[1, 1, x])/9 + 
         (224*(1 - x)*H[1, x]*zeta[2])/9 + 
         (8*(191 + 174*x + 146*x^2)*H[2, x] - 16*(503 - 474*x + 349*x^2)*
            H[0, 0, x] - 16*(53 - 312*x + 35*x^2)*H[1, 0, x] - 
           72*(41 - 70*x + 36*x^2)*zeta[2])/(81*(1 - x)) + 
         (16*(29 + 12*x + 8*x^2)*H[3, x] - 96*(13 - 6*x + 13*x^2)*
            H[1, 2, x] - 16*(73 - 72*x + 88*x^2)*H[2, 0, x] - 
           192*(3 - x + 3*x^2)*H[2, 1, x] + 8*(-169 - 126*x + 191*x^2)*
            H[0, 0, 0, x] + 16*(1 + 138*x + x^2)*H[1, 0, 0, x] - 
           192*(3 + 4*x + 3*x^2)*H[1, 1, 0, x] - 16*(37 - 24*x + 16*x^2)*
            H[0, x]*zeta[2] - 16*(221 - 138*x + 344*x^2)*zeta[3])/
          (27*(1 - x)) + Lp*((8*LQ*(95 + 17*x))/27 + (2*(-1099 + 109*x))/27 - 
           (40*LQ*(1 + x^2)*H[0, x])/(9*(1 - x)) - 
           (8*(311 - 342*x + 108*x^2)*H[0, x])/(27*(1 - x)) - 
           (16*(95 + 26*x)*H[1, x])/27 + (2*(24*(31 - 12*x + 31*x^2)*H[2, 
                x] + 24*(-30 - 27*x + 40*x^2)*H[0, 0, x] + 24*(13 + 24*x + 
                13*x^2)*H[1, 0, x]))/(27*(1 - x)) - 32*(1 - x)*zeta[2] + 
           (4*(1 + x^2)*(60*H[3, x] - 6*LQ*H[0, 0, x] - 48*H[1, 2, x] - 
              24*H[2, 1, x] + 132*H[1, 0, 0, x] - 48*H[1, 1, 0, x] - 
              36*H[0, x]*zeta[2]))/(9*(1 - x)) + 
           (2*(108*(-1 + 5*x^2)*H[0, 0, 0, x] - 864*(1 + 2*x^2)*zeta[3]))/
            (27*(1 - x))) + (16*(-5 + 17*x^2)*H[0, 0, 0, 0, x] + 
           32*(1 + x^2)*(3*H[4, x] - 5*H[1, 3, x] - 4*H[2, 2, x] - 
             7*H[3, 0, x] - 2*H[3, 1, x] + 6*H[1, 1, 2, x] - 
             5*H[1, 2, 0, x] + 4*H[1, 2, 1, x] + H[2, 0, 0, x] - 
             3*H[2, 1, 0, x] + 2*H[2, 1, 1, x] + 13*H[1, 0, 0, 0, x] - 
             4*H[1, 1, 0, 0, x] + 8*H[1, 1, 1, 0, x] + 2*H[2, x]*zeta[2] - 
             2*H[0, 0, x]*zeta[2] + 3*H[1, 0, x]*zeta[2] + 2*H[1, 1, x]*
              zeta[2] - 22*H[0, x]*zeta[3] - H[1, x]*zeta[3]) - 
           8*(23 + 59*x^2)*zeta[4])/(9*(1 - x))) + 
       CA^2*CF*((242*Lp^3*(1 + x))/27 + (-542581 + 1136639*x)/1458 + 
         (2*(-15080 - 12422*x + 12863*x^2)*H[0, x])/(81*(1 - x)) - 
         (2*(-4526 + 5369*x)*H[1, x])/27 - (32*(4 + 7*x)*H[-2, 2, x])/3 + 
         (4*(1 + x)*(3 + 64*x + 6*x^2)*H[-1, 0, x])/(3*x) + 
         (52*x*H[1, 1, x])/3 + (4*(14 + 11*x)*H[2, 1, x])/9 - 
         (32*(-2 + 9*x)*H[-2, -1, 0, x])/3 - (160*(1 - x)*H[-2, 0, 0, x])/3 + 
         (80*(2 + x)*H[-2, x]*zeta[2])/3 - (2*(-431 + 579*x)*H[1, x]*zeta[2])/
          9 + Lp^2*((2*(-67 + 1847*x))/27 - (22*(17 + 5*x^2)*H[0, x])/
            (9*(1 - x)) - (44*(1 + x^2)*H[0, 0, x])/(3*(1 - x)) - 
           (44*(1 + x)*zeta[2])/3) + (-6*(-1492 - 909*x + 2512*x^2)*H[2, x] + 
           6*(-2974 + 5026*x - 6333*x^2 + 108*x^3)*H[0, 0, x] + 
           18*(86 - 339*x + 185*x^2)*H[1, 0, x] - 
           2*(3605 + 4821*x - 8471*x^2 + 324*x^3)*zeta[2])/(81*(1 - x)) - 
         (8*(1 + x)*(14*H[-1, 2, x] - 44*H[-1, -1, 0, x] + 
            45*H[-1, 0, 0, x] - 36*H[-1, x]*zeta[2]))/3 + 
         (-2*(-100 + 492*x + 281*x^2)*H[3, x] + 36*(27 - 136*x + 127*x^2)*
            H[-2, 0, x] - 6*(527 - 642*x + 651*x^2)*H[1, 2, x] - 
           6*(232 - 406*x + 623*x^2)*H[2, 0, x] - 30*(103 - 64*x + 149*x^2)*
            H[0, 0, 0, x] - 12*(349 - 847*x + 340*x^2)*H[1, 0, 0, x] - 
           6*(309 - 18*x + 245*x^2)*H[1, 1, 0, x] + 
           2*(448 - 264*x + 1225*x^2)*H[0, x]*zeta[2] + 
           2*(-2183 - 4506*x + 2598*x^2)*zeta[3])/(27*(1 - x)) - 
         (32*(1 + x)*(3*H[-1, 3, x] + 2*H[-1, -2, 0, x] - 7*H[-1, -1, 2, x] - 
            2*H[-1, 2, 0, x] - H[-1, 2, 1, x] + H[-1, -1, -1, 0, x] - 
            2*H[-1, -1, 0, 0, x] + 4*H[-1, 0, 0, 0, x] + 
            (15*H[-1, -1, x]*zeta[2])/2 - 3*H[-1, 0, x]*zeta[2] - 
            6*H[-1, x]*zeta[3]))/3 + (-4*(68 - 39*x + 59*x^2)*H[4, x] - 
           24*(-8 - 25*x + 18*x^2)*H[-3, 0, x] + 12*(40 - 113*x + 31*x^2)*
            H[1, 3, x] - 8*(49 - 45*x + 49*x^2)*H[2, 2, x] + 
           4*(23 - 39*x + 56*x^2)*H[3, 1, x] + 48*(-1 + 2*x)*(-14 + 11*x)*
            H[1, -2, 0, x] - 4*(-14 - 75*x + x^2)*H[1, 1, 2, x] - 
           24*(2 + 3*x + 9*x^2)*H[1, 2, 0, x] + 12*(9 - x + 14*x^2)*
            H[1, 2, 1, x] - 4*(64 + 72*x + 67*x^2)*H[0, 0, 0, 0, x] + 
           4*(37 + 84*x + 19*x^2)*H[1, 0, 0, 0, x] - 
           4*(121 - 120*x + 109*x^2)*H[1, 1, 0, 0, x] + 352*(1 + x^2)*
            H[1, 1, 1, 0, x] - 4*(43 - 66*x + 13*x^2)*H[1, 0, x]*zeta[2] + 
           8*(31 - 27*x + 40*x^2)*H[1, 1, x]*zeta[2] + 
           4*(133 - 330*x + 145*x^2)*H[1, x]*zeta[3])/(9*(1 - x)) + 
         (-12*(15 + 65*x + 54*x^2 + 10*x^3)*H[3, 0, x] + 
           4*(-83 - 110*x + 124*x^2 + 115*x^3)*H[2, 0, 0, x] - 
           4*(85 + 76*x + 31*x^2 + 4*x^3)*H[2, 1, 0, x] + 
           8*(50 + 23*x - 28*x^2 + 17*x^3)*H[2, x]*zeta[2] + 
           4*(106 + 37*x - 23*x^2 + 28*x^3)*H[0, 0, x]*zeta[2] - 
           4*(-127 - 202*x + 59*x^2 + 98*x^3)*H[0, x]*zeta[3] - 
           3*(-240 + 313*x + 680*x^2 + 115*x^3)*zeta[4])/
          (9*(1 - x)*(1 + x)) + 2*(1 + x)*(2*H[-1, 3, 0, x] + 
           4*H[-1, 2, 0, 0, x] - 4*H[-1, 2, 1, 0, x] - 4*H[-1, 2, x]*
            zeta[2] + 2*H[-1, 0, 0, x]*zeta[2] - 4*H[-1, 0, x]*zeta[3] - 
           H[-1, x]*zeta[4]) + Lp*((10061 + 20945*x)/81 - 
           (4*(1241 - 1644*x + 2282*x^2)*H[0, x])/(27*(1 - x)) - 
           (4*(-8 + 19*x)*H[1, x])/3 + (1 + x)*((-56*H[2, x])/3 - 
             8*H[-1, 0, x]) - (4*(91 + 62*x + 17*x^2)*H[0, 0, x])/
            (3*(1 - x)) - (88*(1 - x)*H[1, 0, x])/3 + 
           (1 + x)*(-32*H[-1, 2, x] - 64*H[-1, -1, 0, x] + 
             16*H[-1, 0, 0, x]) + (4*(1 + x^2)*(-66*H[1, 2, x] - 
              66*H[2, 0, x] - 66*H[1, 1, 0, x]))/(9*(1 - x)) - 
           (4*(161 + 41*x)*zeta[2])/9 + (1 + x)*(8*H[2, x]*zeta[2] + 
             16*H[0, 0, x]*zeta[2]) + (2*(-18*(23 - 48*x + 47*x^2)*H[3, x] - 
              108*(-1 - 12*x + 7*x^2)*H[-2, 0, x] - 54*(7 + 12*x + 9*x^2)*H[
                0, 0, 0, x] + 54*(19 - 16*x + 19*x^2)*H[1, 0, 0, x] + 
              36*(11 - 6*x + 26*x^2)*H[0, x]*zeta[2] - 18*(175 - 108*x + 
                55*x^2)*zeta[3]))/(27*(1 - x)) + 
           (4*(1 + x^2)*(-36*H[-3, 0, x] - 72*H[-2, 2, x] - 144*H[1, 3, x] - 
              144*H[-2, -1, 0, x] + 36*H[-2, 0, 0, x] - 216*H[1, -2, 0, x] + 
              108*H[1, 0, 0, 0, x] + 144*H[1, 1, 0, 0, x] + 36*H[1, 0, x]*
               zeta[2] - 324*H[1, x]*zeta[3]))/(9*(1 - x)) + 
           (2*(-54*(7 + x^2)*H[4, x] + 54*(9 + 7*x^2)*H[2, 0, 0, x] + 
              54*(3 + 5*x^2)*H[0, 0, 0, 0, x] - 108*(7 + 9*x^2)*H[0, x]*zeta[
                3] - 54*(7 + 19*x^2)*zeta[4]))/(27*(1 - x))) + 
         (-16*(5 + x^2)*H[5, x] - 32*(2 + x^2)*H[-4, 0, x] - 
           4*(13 + 31*x^2)*H[2, 3, x] + 4*(7 + x^2)*H[4, 1, x] - 
           16*(7 + 5*x^2)*H[-3, 0, 0, x] - 16*(9 + 7*x^2)*H[2, -2, 0, x] + 
           16*(1 + 2*x^2)*H[2, 2, 0, x] + 4*(13 + 15*x^2)*H[3, 0, 0, x] + 
           4*(35 + 33*x^2)*H[2, 0, 0, 0, x] + 4*(31 + 49*x^2)*
            H[2, 1, 0, 0, x] + 4*(-17 + 13*x^2)*H[2, 1, 1, 0, x] + 
           12*(3 + 5*x^2)*H[0, 0, 0, 0, 0, x] + 8*(21 + 17*x^2)*H[3, x]*
            zeta[2] + 4*(9 + 35*x^2)*H[2, 0, x]*zeta[2] + 64*x^2*H[2, 1, x]*
            zeta[2] + 4*(-17 + x^2)*(H[2, 1, 2, x] - H[0, 0, 0, x]*zeta[2]) - 
           20*(13 + 11*x^2)*H[2, x]*zeta[3] - 4*(11 + 37*x^2)*H[0, 0, x]*
            zeta[3] + 4*(95 + 49*x^2)*zeta[2]*zeta[3] - 4*(42 + 31*x^2)*
            H[0, x]*zeta[4] - 4*(1 + x^2)*(64*H[-3, 2, x] + 24*H[-2, 3, x] + 
             6*H[1, 4, x] + 12*H[3, 2, x] - 12*H[4, 0, x] + 
             48*H[-3, -1, 0, x] + 16*H[-2, -2, 0, x] - 56*H[-2, -1, 2, x] - 
             16*H[-2, 2, 0, x] - 8*H[-2, 2, 1, x] + 72*H[1, -3, 0, x] + 
             8*H[1, -2, 2, x] - 32*H[1, 1, 3, x] + 16*H[1, 2, 2, x] - 
             44*H[1, 3, 0, x] - 16*H[1, 3, 1, x] + 2*H[2, 2, 1, x] + 
             6*H[3, 1, 0, x] + 8*H[-2, -1, -1, 0, x] - 
             16*H[-2, -1, 0, 0, x] + 32*H[-2, 0, 0, 0, x] - 
             24*H[1, -2, -1, 0, x] + 64*H[1, -2, 0, 0, x] - 
             40*H[1, 1, -2, 0, x] + 16*H[1, 1, 1, 2, x] - 
             12*H[1, 1, 2, 0, x] + 8*H[1, 1, 2, 1, x] - 30*H[1, 2, 0, 0, x] + 
             2*H[1, 2, 1, 0, x] - 32*H[1, 0, 0, 0, 0, x] - 
             28*H[1, 1, 0, 0, 0, x] - 16*H[1, 1, 1, 0, 0, x] - 
             40*H[-3, x]*zeta[2] + 60*H[-2, -1, x]*zeta[2] - 
             24*H[-2, 0, x]*zeta[2] - 20*H[1, -2, x]*zeta[2] - 
             40*H[1, 2, x]*zeta[2] + 2*H[1, 0, 0, x]*zeta[2] - 
             12*H[1, 1, 0, x]*zeta[2] - 16*H[1, 1, 1, x]*zeta[2] - 
             48*H[-2, x]*zeta[3] + 38*H[1, 0, x]*zeta[3] - 12*H[1, 1, x]*
              zeta[3] + 21*H[1, x]*zeta[4]) - 4*(-1 + 75*x^2)*zeta[5])/
          (3*(1 - x))) + CA*CF^2*((23060*(1 - x))/81 - (808*LQ*(1 - x))/27 + 
         ((30003 + 68912*x - 76790*x^2)*H[0, x])/(81*(1 - x)) + 
         (4*(-6709 + 7333*x)*H[1, x])/27 + Lp^3*((-44*(1 - x))/3 - 
           (22*(1 + 3*x^2)*H[0, x])/(3*(1 - x)) + (1 + x)*((-44*LQ)/3 + 
             (88*H[1, x])/3)) + (32*(11 + 14*x)*H[-2, 2, x])/3 - 
         (4*(1 + x)*(8 + x)*(1 + 16*x)*H[-1, 0, x])/(3*x) - 
         (4*(-15 + 91*x)*H[1, 1, x])/9 + (32*(-5 + 28*x)*H[-2, -1, 0, x])/3 - 
         144*H[-2, x]*zeta[2] + (2*(-15685 - 13731*x + 23474*x^2)*H[2, x] - 
           2*(-12035 + 29454*x - 29056*x^2 + 864*x^3)*H[0, 0, x] - 
           2*(-704 + 4155*x + 1069*x^2)*H[1, 0, x] + 
           18*(1450 + 841*x - 2229*x^2 + 96*x^3)*zeta[2])/(81*(1 - x)) + 
         (8*(1 + x)*(44*H[-1, 2, x] - 134*H[-1, -1, 0, x] + 
            143*H[-1, 0, 0, x] - 111*H[-1, x]*zeta[2]))/3 + 
         28*LQ*(1 - x)*zeta[3] + (-2*(1382 - 3354*x + 1217*x^2)*H[3, x] - 
           36*(51 - 370*x + 345*x^2)*H[-2, 0, x] + 
           6*(1079 - 1686*x + 1631*x^2)*H[1, 2, x] + 
           2*(1348 - 4554*x + 4387*x^2)*H[2, 0, x] + 
           12*(168 - 137*x + 225*x^2)*H[2, 1, x] + 
           2*(2081 - 3024*x + 3305*x^2)*H[0, 0, 0, x] + 
           4*(1837 - 6279*x + 1810*x^2)*H[1, 0, 0, x] + 
           6*(1209 - 1010*x + 873*x^2)*H[1, 1, 0, x] - 
           2*(-286 + 690*x + 2291*x^2)*H[0, x]*zeta[2] - 
           6*(671 - 2014*x + 1295*x^2)*H[1, x]*zeta[2] + 
           2*(-3193 + 6378*x + 4376*x^2)*zeta[3])/(27*(1 - x)) + 
         (16*(1 + x)*(14*H[-1, 3, x] + 8*H[-1, -2, 0, x] - 
            32*H[-1, -1, 2, x] - 8*H[-1, 2, 0, x] - 4*H[-1, 2, 1, x] + 
            8*H[-1, -1, -1, 0, x] - 8*H[-1, -1, 0, 0, x] + 
            22*H[-1, 0, 0, 0, x] + 36*H[-1, -1, x]*zeta[2] - 
            13*H[-1, 0, x]*zeta[2] - 29*H[-1, x]*zeta[3]))/3 + 
         (12*(16 - 66*x + 45*x^2)*H[4, x] + 48*(-8 - 31*x + 24*x^2)*
            H[-3, 0, x] - 4*(517 - 1116*x + 469*x^2)*H[1, 3, x] + 
           8*(125 - 120*x + 101*x^2)*H[2, 2, x] - 16*(-2 - 18*x + 25*x^2)*
            H[3, 1, x] + 48*(31 - 66*x + 41*x^2)*H[-2, 0, 0, x] - 
           144*(15 - 38*x + 21*x^2)*H[1, -2, 0, x] + 12*(-11 - 54*x + x^2)*
            H[1, 1, 2, x] + 4*(71 + 96*x + 161*x^2)*H[1, 2, 0, x] - 
           4*(61 - 12*x + 91*x^2)*H[1, 2, 1, x] - 176*(1 + x^2)*
            H[2, 1, 1, x] - 4*(-52 - 162*x + 157*x^2)*H[0, 0, 0, 0, x] - 
           8*(35 + 288*x + 8*x^2)*H[1, 0, 0, 0, x] + 8*(62 - 3*x + 47*x^2)*
            H[1, 1, 0, 0, x] - 8*(70 + 33*x + 73*x^2)*H[1, 1, 1, 0, x] + 
           24*(28 - 19*x + 17*x^2)*H[1, 0, x]*zeta[2] - 
           16*(20 - 9*x + 29*x^2)*H[1, 1, x]*zeta[2] - 
           4*(239 - 1008*x + 239*x^2)*H[1, x]*zeta[3])/(9*(1 - x)) + 
         Lp^2*((-728*(1 - x))/9 - (2*LQ*(127 + 409*x))/9 - 
           (2*(215 - 546*x + 669*x^2)*H[0, x])/(9*(1 - x)) + 
           (4*(127 + 409*x)*H[1, x])/9 + (2*(18*LQ*(17 + 5*x^2)*H[0, x] - 
              144*(7 + 4*x^2)*H[2, x] - 72*(3 - 3*x + 11*x^2)*H[0, 0, x]))/
            (27*(1 - x)) - (176*(1 + x^2)*H[1, 0, x])/(3*(1 - x)) + 
           32*zeta[2] + (2*(-108*(1 + 3*x^2)*H[0, 0, 0, x] + 
              108*(3 + 5*x^2)*H[0, x]*zeta[2]))/(27*(1 - x)) + 
           (1 + x)*(16*LQ*zeta[2] - 32*H[1, x]*zeta[2]) + 
           (4*(1 + x^2)*(-36*H[3, x] + 18*LQ*H[0, 0, x] - 36*H[1, 0, 0, x] + 
              72*zeta[3]))/(9*(1 - x))) + 
         (-4*(-82 - 628*x - 307*x^2 + 167*x^3)*H[3, 0, x] - 
           4*(-83 - 389*x + 406*x^2 + 568*x^3)*H[2, 0, 0, x] - 
           12*(-99 - 139*x - 32*x^2 + 56*x^3)*H[2, 1, 0, x] - 
           4*(269 + 35*x - 235*x^2 + 143*x^3)*H[2, x]*zeta[2] - 
           16*(40 - 35*x - 35*x^2 + 22*x^3)*H[0, 0, x]*zeta[2] + 
           4*(43 - 479*x + 355*x^2 + 733*x^3)*H[0, x]*zeta[3] + 
           (56 + 3482*x + 4331*x^2 + 761*x^3)*zeta[4])/(9*(1 - x)*(1 + x)) + 
         (8*(1 + x)*(16*H[5, x] + 4*H[3, 2, x] - 6*H[-1, 3, 0, x] - 
            12*H[-1, 2, 0, 0, x] + 12*H[-1, 2, 1, 0, x] + 12*H[-1, 2, x]*
             zeta[2] - 6*H[-1, 0, 0, x]*zeta[2] + 12*H[-1, 0, x]*zeta[3] + 
            3*H[-1, x]*zeta[4]))/3 + Lp*((-5648*(1 - x))/27 - 
           (4*LQ*(803 + 5*x))/27 + (2*(526 - 1602*x + 2403*x^2)*H[0, x])/
            (27*(1 - x)) + 4*LQ*x*H[1, x] + (28*(187 + 58*x)*H[1, x])/27 - 
           16*(1 + x)*H[-1, 0, x] + (2*(6*LQ*(29 - 36*x + 83*x^2)*H[0, x] - 
              6*(428 - 429*x + 689*x^2)*H[2, x] - 3*(-219 - 1854*x + 
                1711*x^2)*H[0, 0, x] - 12*(187 - 21*x + 178*x^2)*H[1, 0, x]))/
            (27*(1 - x)) - 16*x*H[1, 1, x] + 8*(-4 + x)*H[2, 0, x] + 
           (88*(1 + x^2)*H[2, 1, x])/(3*(1 - x)) - 4*(-14 + 47*x)*zeta[2] - 
           24*(1 - x)*H[1, x]*zeta[2] + LQ*(8*(1 - x)*H[1, 0, x] + 
             20*(1 - x)*zeta[2]) + (1 + x)*(64*H[-1, 2, x] + 
             224*H[-1, -1, 0, x] - 80*H[-1, 0, 0, x] + 48*H[-1, x]*zeta[2]) + 
           (4*(1 + x^2)*(144*H[-2, 2, x] + 252*H[1, 3, x] + 504*H[-2, -1, 0, 
                x] - 180*H[-2, 0, 0, x] + 576*H[1, -2, 0, x] + 
              LQ*(18*H[1, 2, x] + 18*H[2, 0, x] + 9*H[0, 0, 0, x] + 
                18*H[1, 1, 0, x]) - 108*H[1, 1, 2, x] - 108*H[1, 2, 0, x] - 
              72*H[1, 2, 1, x] - 414*H[1, 0, 0, 0, x] - 324*H[1, 1, 0, 0, 
                x] - 108*H[1, 1, 1, 0, x] + 108*H[-2, x]*zeta[2] + 
              72*H[1, 0, x]*zeta[2]))/(9*(1 - x)) + 
           (2*(18*(-19 - 102*x + 83*x^2)*H[3, x] + 432*(-1 - 8*x + 6*x^2)*H[
                -2, 0, x] - 9*LQ*(-11 - 12*x + x^2)*H[0, 0, x] + 
              72*(5 + 12*x + 5*x^2)*H[1, 2, x] - 27*(3 - 80*x + 61*x^2)*H[0, 
                0, 0, x] - 18*(205 - 96*x + 205*x^2)*H[1, 0, 0, x] + 
              72*(5 + 12*x + 5*x^2)*H[1, 1, 0, x] - 108*x*(-3 + 13*x)*H[0, 
                x]*zeta[2] + 108*(39 - 43*x + 52*x^2)*zeta[3]))/
            (27*(1 - x)) + (2*(-324*(-1 + 3*x^2)*H[4, x] + 432*H[-3, 0, x] - 
              108*(3 + 5*x^2)*H[2, 2, x] - 108*(3 + 5*x^2)*H[3, 0, x] - 
              864*(2 + x^2)*H[2, 0, 0, x] - 108*(3 + 5*x^2)*H[2, 1, 0, x] - 
              54*(13 + 31*x^2)*H[0, 0, 0, 0, x] + 432*(1 + 2*x^2)*H[2, x]*
               zeta[2] + 108*(1 + 17*x^2)*H[0, 0, x]*zeta[2] - 
              216*LQ*(-5 + 2*x^2)*zeta[3] + 54*(39 + 37*x^2)*H[0, x]*zeta[
                3] + 432*(6 + 13*x^2)*H[1, x]*zeta[3] - 54*(-75 + 4*x^2)*zeta[
                4]))/(27*(1 - x))) + (-64*(-2 + x^2)*H[-4, 0, x] - 
           8*(23 + 3*x^2)*H[2, 3, x] - 16*(11 + 17*x^2)*H[4, 0, x] + 
           16*(13 + 5*x^2)*H[-3, 0, 0, x] + 32*(13 + 11*x^2)*H[2, -2, 0, x] - 
           48*(-1 + 5*x^2)*H[2, 1, 2, x] - 8*(29 + 45*x^2)*H[2, 2, 0, x] - 
           8*(35 + 43*x^2)*H[3, 0, 0, x] - 8*(47 + 27*x^2)*H[2, 0, 0, 0, x] - 
           352*(1 + 2*x^2)*H[2, 1, 0, 0, x] - 8*(-13 + 35*x^2)*
            H[2, 1, 1, 0, x] - 8*(3 + 7*x^2)*(H[3, 1, 0, x] + 
             6*H[0, 0, 0, 0, 0, x]) - 48*(7 + 5*x^2)*H[3, x]*zeta[2] - 
           8*(-17 + 23*x^2)*H[2, 0, x]*zeta[2] - 16*(-1 + 7*x^2)*H[2, 1, x]*
            zeta[2] + 32*(-1 + 2*x^2)*(H[4, 1, x] + 3*H[0, 0, 0, x]*
              zeta[2]) + 8*(107 + 79*x^2)*H[2, x]*zeta[3] + 
           16*(15 + 29*x^2)*H[0, 0, x]*zeta[3] - 24*(43 + 45*x^2)*zeta[2]*
            zeta[3] + 4*(181 + 153*x^2)*H[0, x]*zeta[4] + 
           8*(1 + x^2)*(78*H[-3, 2, x] + 28*H[-2, 3, x] - 11*H[1, 4, x] + 
             90*H[-3, -1, 0, x] + 16*H[-2, -2, 0, x] - 64*H[-2, -1, 2, x] - 
             16*H[-2, 2, 0, x] - 8*H[-2, 2, 1, x] + 76*H[1, -3, 0, x] + 
             20*H[1, -2, 2, x] - 94*H[1, 1, 3, x] - 4*H[1, 2, 2, x] - 
             88*H[1, 3, 0, x] - 36*H[1, 3, 1, x] - 7*H[2, 2, 1, x] + 
             16*H[-2, -1, -1, 0, x] - 16*H[-2, -1, 0, 0, x] + 
             44*H[-2, 0, 0, 0, x] - 20*H[1, -2, -1, 0, x] + 
             92*H[1, -2, 0, 0, x] - 60*H[1, 1, -2, 0, x] + 
             8*H[1, 1, 1, 2, x] - 36*H[1, 1, 2, 0, x] + 4*H[1, 1, 2, 1, x] - 
             67*H[1, 2, 0, 0, x] - 21*H[1, 2, 1, 0, x] - 
             50*H[1, 0, 0, 0, 0, x] - 44*H[1, 1, 1, 0, 0, x] - 
             33*H[-3, x]*zeta[2] + 72*H[-2, -1, x]*zeta[2] - 
             26*H[-2, 0, x]*zeta[2] - 30*H[1, -2, x]*zeta[2] - 
             50*H[1, 2, x]*zeta[2] + 19*H[1, 0, 0, x]*zeta[2] + 
             10*H[1, 1, 0, x]*zeta[2] - 8*H[1, 1, 1, x]*zeta[2] - 
             58*H[-2, x]*zeta[3] + 39*H[1, 0, x]*zeta[3] - 12*H[1, 1, x]*
              zeta[3] + (111*H[1, x]*zeta[4])/2) + 8*(325 + 289*x^2)*zeta[5])/
          (3*(1 - x))) + CF^3*(964*(1 - x) + ((471 - 648*x + 250*x^2)*
           H[0, x])/(3*(1 - x)) - (2*(-1204 + 1245*x)*H[1, x])/3 + 
         64*x*H[-3, 0, x] - 64*H[-2, 2, x] + (8*(1 + x)*(2 + x + 4*x^2)*
           H[-1, 0, x])/(3*x) - (8*(-13 + 7*x)*H[1, 1, x])/3 - 
         (64*(-1 + 10*x)*H[-2, -1, 0, x])/3 - 
         (32*(-17 + 19*x)*H[1, -2, 0, x])/3 + 
         (4*(-173 + 133*x)*H[1, 1, 0, x])/3 + (8*(-13 + 15*x)*H[1, 1, 2, x])/
          3 + (32*(-2 + x)*H[1, 2, 1, x])/3 - 
         (8*(-29 + 35*x)*H[1, 1, 0, 0, x])/3 + 
         (8*(-9 + 11*x)*H[1, 1, 1, 0, x])/3 + 
         Lp^3*(-8*(1 - x) + 8*LQ*(1 - x) + 4*(-1 + 3*x)*H[0, x] - 
           16*(1 - x)*H[1, x] + (2*(54*LQ*(1 + 3*x^2)*H[0, x] - 
              108*(1 + 3*x^2)*H[2, x] - 18*(1 + 7*x^2)*H[0, 0, x]))/
            (27*(1 - x)) - (16*(1 + x^2)*H[1, 0, x])/(1 - x) + 
           (1 + x)*(4*LQ^2 - 16*LQ*H[1, x] + 32*H[1, 1, x] - 24*zeta[2])) - 
         (32*(-7 + 10*x)*H[-2, x]*zeta[2])/3 + 
         (-2*(-199 - 624*x + 840*x^2)*H[2, x] + 8*(-27 + 93*x - 95*x^2 + 
             4*x^3)*H[0, 0, x] - 16*(39 - 67*x + 34*x^2)*H[1, 0, x] - 
           2*(553 - 36*x - 502*x^2 + 16*x^3)*zeta[2])/(3*(1 - x)) - 
         (16*(1 + x)*(16*H[-1, 2, x] - 46*H[-1, -1, 0, x] + 
            53*H[-1, 0, 0, x] - 39*H[-1, x]*zeta[2]))/3 + 
         Lp^2*(176*(1 - x) - 56*LQ*(1 - x) + 4*LQ^2*(1 - x) - 
           4*(-21 + 5*x)*H[0, x] + 112*(1 - x)*H[1, x] - 16*LQ*(1 - x)*
            H[1, x] + (2*(108*LQ*(-2 + x)*(2 + x)*H[0, x] - 216*(-3 - 2*x + 
                2*x^2)*H[2, x] - 162*(-3 + x)*(1 + x)*H[0, 0, x] + 
              108*(1 + 4*x + x^2)*H[1, 0, x]))/(27*(1 - x)) + 
           32*(1 - x)*H[1, 1, x] + (2*(-864*x^2*H[3, x] - 216*(3 + 5*x^2)*H[
                2, 0, x]))/(27*(1 - x)) - 8*(7 + 3*x)*zeta[2] + 
           (1 + x)*(-8*LQ*H[0, 0, x] + 8*H[0, 0, 0, x] - 16*H[0, x]*
              zeta[2]) + (4*(1 + x^2)*(LQ*(36*H[2, x] + 36*H[1, 0, x]) - 
              144*H[1, 2, x] - 144*H[2, 1, x] - 72*H[1, 0, 0, x] - 
              144*H[1, 1, 0, x] - 144*zeta[3]))/(9*(1 - x))) + 
         (8*(29 - 130*x + 89*x^2)*H[3, x] + 8*(-3 - 98*x + 91*x^2)*
            H[-2, 0, x] - 4*(95 - 264*x + 161*x^2)*H[1, 2, x] - 
           24*(1 - 24*x + 7*x^2)*H[2, 0, x] - 4*(5 - 60*x + 51*x^2)*
            H[2, 1, x] - 4*(36 - 126*x + 119*x^2)*H[0, 0, 0, x] - 
           4*(91 - 314*x + 91*x^2)*H[1, 0, 0, x] + 8*(-29 + 66*x + x^2)*
            H[0, x]*zeta[2] + 4*(23 - 128*x + 97*x^2)*H[1, x]*zeta[2] - 
           4*(-83 - 176*x + 193*x^2)*zeta[3])/(3*(1 - x)) - 
         (32*(1 + x)*(2*H[-1, 3, x] - 4*H[-1, -1, 2, x] + 
            4*H[-1, -1, -1, 0, x] + 6*H[-1, 0, 0, 0, x] + 6*H[-1, -1, x]*
             zeta[2] - H[-1, 0, x]*zeta[2] - 5*H[-1, x]*zeta[3]))/3 + 
         (-8*(-3 - 26*x + 17*x^2)*H[4, x] + 8*(95 - 164*x + 93*x^2)*
            H[1, 3, x] + 24*(-6 - 2*x + 7*x^2)*H[2, 2, x] + 
           8*(3 - 22*x + 25*x^2)*H[3, 1, x] - 32*(11 - 26*x + 21*x^2)*
            H[-2, 0, 0, x] + 16*(3 - 26*x + 2*x^2)*H[1, 2, 0, x] - 
           12*(-1 - 10*x + 5*x^2)*H[0, 0, 0, 0, x] - 16*(10 - 50*x + 13*x^2)*
            H[1, 0, 0, 0, x] - 48*(5 - 2*x + 4*x^2)*H[1, 0, x]*zeta[2] - 
           16*(11 + 28*x + 15*x^2)*H[1, x]*zeta[3])/(3*(1 - x)) + 
         (8*(9 - 73*x - 12*x^2 + 58*x^3)*H[3, 0, x] + 
           24*(7 - 23*x + 13*x^2 + 35*x^3)*H[2, 0, 0, x] + 
           8*(-25 - 77*x - 23*x^2 + 53*x^3)*H[2, 1, 0, x] + 
           8*(23 + 7*x - 38*x^2 + 2*x^3)*H[2, x]*zeta[2] + 
           8*(9 - 31*x - 6*x^2 + 22*x^3)*H[0, 0, x]*zeta[2] - 
           8*(61 + x + 2*x^2 + 38*x^3)*H[0, x]*zeta[3] + 
           2*(-367 - 523*x - 62*x^2 + 118*x^3)*zeta[4])/(3*(1 - x)*(1 + x)) + 
         8*(1 + x)*(2*H[-1, 3, 0, x] + 4*H[-1, 2, 0, 0, x] - 
           4*H[-1, 2, 1, 0, x] - 4*H[-1, 2, x]*zeta[2] + 2*H[-1, 0, 0, x]*
            zeta[2] - 4*H[-1, 0, x]*zeta[3] - H[-1, x]*zeta[4]) + 
         Lp*(-158*(1 - x) + 44*LQ*(1 - x) + (6*(13 - 28*x + 16*x^2)*H[0, x])/
            (1 - x) - 196*(1 - x)*H[1, x] - 4*LQ*x*H[1, x] + 
           32*(1 + 5*x)*H[-2, 0, x] + 64*(1 + x)*H[-1, 0, x] + 
           (2*(-54*LQ*(5 - 13*x + 16*x^2)*H[0, x] + 54*(-3 + 4*x)*(-5 + 21*x)*
               H[2, x] + 162*(5 - 28*x + 24*x^2)*H[0, 0, x] + 
              108*(23 - 37*x + 22*x^2)*H[1, 0, x]))/(27*(1 - x)) + 
           16*x*H[1, 1, x] + 112*(1 - x)*H[1, 2, x] + 40*(1 - x)*H[2, 1, x] + 
           112*(1 - x)*H[1, 1, 0, x] + 4*(23 + 62*x)*zeta[2] + 
           LQ*(-8*(1 - x)*H[2, x] - 24*(1 - x)*H[1, 0, x] - 
             16*(1 - x)*zeta[2]) + (1 + x)*(-192*H[-1, -1, 0, x] + 
             96*H[-1, 0, 0, x] - 96*H[-1, x]*zeta[2]) + 
           (1 + x)*(-4*LQ*H[0, 0, 0, x] - 8*H[0, 0, x]*zeta[2]) + 
           (4*(1 + x^2)*(-252*H[1, 3, x] - 432*H[-2, -1, 0, x] + 
              216*H[-2, 0, 0, x] - 288*H[1, -2, 0, x] + 216*H[1, 1, 2, x] + 
              72*H[1, 2, 0, x] + 180*H[1, 2, 1, x] + 108*H[2, 1, 1, x] + 
              108*H[1, 0, 0, 0, x] + 216*H[1, 1, 1, 0, x] - 216*H[-2, x]*zeta[
                2] - 108*H[2, x]*zeta[2] + 36*H[1, 0, x]*zeta[2] + 
              LQ*(-36*H[1, 2, x] - 36*H[2, 0, x] - 18*H[2, 1, x] + 
                18*H[1, 0, 0, x] - 36*H[1, 1, 0, x] - 108*zeta[3])))/
            (9*(1 - x)) + (2*(-108*(-8 - 10*x + 15*x^2)*H[3, x] + 
              54*LQ*(-3 - 2*x + 2*x^2)*H[0, 0, x] + 432*(4 - 3*x + 2*x^2)*H[
                2, 0, x] + 108*(4 - 4*x + 3*x^2)*H[0, 0, 0, x] + 
              54*(35 - 16*x + 35*x^2)*H[1, 0, 0, x] + 108*(-1 - 6*x + 10*x^2)*
               H[0, x]*zeta[2] - 54*(-31 + 40*x + 3*x^2)*zeta[3]))/
            (27*(1 - x)) + (2*(-108*(1 + 7*x^2)*H[4, x] + 864*x^2*H[-3, 0, 
                x] + 432*x^2*H[2, 2, x] - 216*(1 + 3*x^2)*H[3, 0, x] - 
              108*(7 + 5*x^2)*H[3, 1, x] - 108*(-5 + 9*x^2)*H[2, 0, 0, x] + 
              432*x^2*H[2, 1, 0, x] + 54*(9 + 7*x^2)*H[0, 0, 0, 0, x] + 
              108*(-3 + 23*x^2)*H[0, x]*zeta[3] + 27*(-95 + 139*x^2)*zeta[
                4]))/(27*(1 - x))) + (-16*(5 + 7*x^2)*H[5, x] + 
           256*x^2*H[-4, 0, x] + 16*(23 + 17*x^2)*H[2, 3, x] + 
           32*(5 + 9*x^2)*H[3, 2, x] + 128*(1 + 2*x^2)*H[4, 0, x] + 
           32*(1 + 5*x^2)*H[-3, 0, 0, x] + 32*(7 + 13*x^2)*H[2, 1, 2, x] + 
           32*(15 + 23*x^2)*H[2, 2, 0, x] + 32*(9 + 10*x^2)*H[3, 0, 0, x] + 
           96*(2 + 3*x^2)*H[3, 1, 0, x] - 96*(-1 + 2*x^2)*H[2, 0, 0, 0, x] + 
           32*(9 + 19*x^2)*H[2, 1, 0, 0, x] + 16*(-13 + 5*x^2)*H[2, 0, x]*
            zeta[2] + 16*(-5 + x^2)*H[2, 1, x]*zeta[2] + 16*(1 + 3*x^2)*
            (H[4, 1, x] + 9*H[2, 1, 1, 0, x] - 2*H[3, x]*zeta[2]) + 
           16*(-5 + 19*x^2)*H[2, x]*zeta[3] + 48*(-1 + 3*x)*(1 + 3*x)*
            H[0, 0, x]*zeta[3] + 16*(41 + 47*x^2)*zeta[2]*zeta[3] - 
           4*(139 + 17*x^2)*H[0, x]*zeta[4] - 8*(1 + x^2)*(28*H[-3, 2, x] + 
             8*H[-2, 3, x] + 84*H[-3, -1, 0, x] - 16*H[-2, -1, 2, x] + 
             8*H[1, -3, 0, x] + 24*H[1, -2, 2, x] - 96*H[1, 1, 3, x] - 
             42*H[1, 2, 2, x] - 76*H[1, 3, 0, x] - 52*H[1, 3, 1, x] + 
             32*H[2, -2, 0, x] - 32*H[2, 2, 1, x] - 24*H[3, 1, 1, x] + 
             16*H[-2, -1, -1, 0, x] + 24*H[-2, 0, 0, 0, x] + 
             8*H[1, -2, -1, 0, x] + 56*H[1, -2, 0, 0, x] - 
             40*H[1, 1, -2, 0, x] - 60*H[1, 1, 2, 0, x] - 
             68*H[1, 2, 0, 0, x] - 52*H[1, 2, 1, 0, x] - 
             12*H[0, 0, 0, 0, 0, x] + 56*H[1, 1, 0, 0, 0, x] - 
             48*H[1, 1, 1, 0, 0, x] + 14*H[-3, x]*zeta[2] + 
             24*H[-2, -1, x]*zeta[2] - 4*H[-2, 0, x]*zeta[2] - 
             20*H[1, -2, x]*zeta[2] - 18*H[1, 2, x]*zeta[2] - 
             8*H[0, 0, 0, x]*zeta[2] + 16*H[1, 1, 0, x]*zeta[2] - 
             20*H[-2, x]*zeta[3] - 68*H[1, 0, x]*zeta[3] - 36*H[1, 1, x]*
              zeta[3] + 9*H[1, x]*zeta[4]) - 8*(381 + 355*x^2)*zeta[5])/
          (3*(1 - x))))
 
Beam["qqb"] = as^2*CF*TF*((2*(1 - x)*(172 - 143*x + 136*x^2))/(27*x) + 
       (4*(21 - 30*x + 32*x^2)*H[0, x])/9 + 
       Lp^2*((2*(1 - x)*(4 + 7*x + 4*x^2))/(3*x) + 4*(1 + x)*H[0, x]) - 
       (2*(3 + 3*x + 8*x^2)*H[0, 0, x])/3 + 
       Lp*((-8*(1 - x)*(13 - 5*x + 22*x^2))/(9*x) - 
         (4*(3 + 9*x + 8*x^2)*H[0, x])/3 + 8*(1 + x)*H[0, 0, x]) + 
       4*(1 + x)*H[0, 0, 0, x] - (8*(1 - x)*(2 - x + 2*x^2)*
         (H[1, 0, x] + zeta[2]))/(3*x)) + as^2*(CA - 2*CF)*CF*
      (-15*(1 - x) + (-3 - 11*x)*H[0, x] + 4*(1 + x)*H[-1, 0, x] + 
       4*(1 - x)*H[1, 0, x] + Lp*(8*(1 - x) + 4*(1 + x)*H[0, x] + 
         (8*(1 + x^2)*(-9*H[-1, 0, x] + (9*H[0, 0, x])/2 - (9*zeta[2])/2))/
          (9*(1 + x))) - 2*(-3 + x)*zeta[2] - 
       (2*(1 + x^2)*(4*H[-2, 0, x] - 2*H[2, 0, x] - 4*H[-1, -1, 0, x] + 
          2*H[-1, 0, 0, x] - H[0, 0, 0, x] - 2*H[-1, x]*zeta[2] + zeta[3]))/
        (1 + x)) + as^3*(CF*Nf*TF^2*((32*(1 - x)*(1058 - 2689*x + 1571*x^2))/
          (729*x) + (16*(-661 - 337*x + 534*x^2)*H[0, x])/243 + 
         Lp^3*((-16*(1 - x)*(4 + 7*x + 4*x^2))/(27*x) - (32*(1 + x)*H[0, x])/
            9) + (32*(1 - x)*(75 + 19*x + 75*x^2)*H[1, x])/(81*x) + 
         (32*(100 - 26*x + 57*x^2)*H[2, x])/81 - 
         (32*(137 + 38*x + 18*x^2)*H[0, 0, x])/81 + 
         ((1 - x)*(-576*(1 - x + x^2)*H[1, 0, x] + 16*(38 - 79*x + 38*x^2)*
             H[1, 1, x]))/(81*x) + (16*(-49 - 49*x + 24*x^2)*H[0, 0, 0, x])/
          27 + Lp^2*((16*(1 - x)*(2 - 19*x + 2*x^2))/(9*x) + 
           (16*(-13 - 13*x + 4*x^2)*H[0, x])/9 + 
           (16*(1 - x)*(4 + 7*x + 4*x^2)*H[1, x])/(9*x) + 
           (4*(1 + x)*(72*H[2, x] - 72*H[0, 0, x] - 72*zeta[2]))/27) - 
         (32*(18 + 64*x + 10*x^2 + 39*x^3)*zeta[2])/(81*x) - 
         (32*(-5 - 5*x + 6*x^2)*(2*H[3, x] - H[2, 1, x] - 2*H[0, x]*zeta[2]))/
          27 + ((1 - x)*(16*(4 + 7*x + 4*x^2)*H[1, 1, 1, x] - 
            192*(2 - x + 2*x^2)*(H[1, 2, x] - H[1, 0, 0, x] + 
              2*H[1, 1, 0, x] + H[1, x]*zeta[2])))/(27*x) + 
         Lp*((-128*(1 - x)*(1 + 2*x)*(17 + 4*x))/(81*x) + 
           (32*(-58 - x + 13*x^2)*H[0, x])/27 - 
           (16*(1 - x)*(32 - 67*x + 50*x^2)*H[1, x])/(27*x) - 
           (32*(-5 - 2*x + 6*x^2)*H[2, x])/9 + (32*(-13 - 13*x + 4*x^2)*
             H[0, 0, x])/9 + (64*(1 - x)*(2 - x + 2*x^2)*H[1, 0, x])/(9*x) - 
           (16*(1 - x)*(4 + 7*x + 4*x^2)*H[1, 1, x])/(9*x) + 
           (32*(4 - 11*x + 4*x^2 + 2*x^3)*zeta[2])/(9*x) + 
           (4*(1 + x)*(144*H[3, x] - 72*H[2, 1, x] - 144*H[0, 0, 0, x] - 
              144*H[0, x]*zeta[2] - 72*zeta[3]))/27) + 
         (32*(-12 + 13*x - 23*x^2 + 18*x^3)*zeta[3])/(27*x) + 
         (16*(1 + x)*(8*H[4, x] - 4*H[3, 1, x] + 2*H[2, 1, 1, x] - 
            10*H[0, 0, 0, 0, x] - 8*H[0, 0, x]*zeta[2] - 4*H[0, x]*zeta[3] - 
            9*zeta[4]))/9) + CF^2*TF*((-2*(1 - x)*(2421 + 56*x + 7512*x^2))/
          (81*x) + (2*(2707 - 8308*x + 5720*x^2)*H[0, x])/81 - 
         (2*(1 - x)*(4343 - 5805*x + 7088*x^2)*H[1, x])/(81*x) - 
         (4*(-1524 + 75*x + 2882*x^2)*H[2, x])/81 + 
         (8*(229 - 55*x + 104*x^2)*H[3, x])/9 - 
         (16*(-24 - 27*x + 40*x^2)*H[4, x])/9 - (2*(2733 + 9273*x + 5864*x^2)*
           H[0, 0, x])/81 + ((1 - x)*(8*(101 + 161*x + 362*x^2)*H[1, 0, x] - 
            4*(361 + 2557*x + 406*x^2)*H[1, 1, x]))/(81*x) + 
         (16*(-15 + 123*x + 68*x^2)*H[2, 0, x])/27 - 
         (4*(612 + 423*x + 184*x^2)*H[2, 1, x])/27 + 
         (16*(11 + 10*x)*H[2, 2, x])/3 - (16*(12 + 45*x + 4*x^2)*H[3, 0, x])/
          9 + (16*(-6 + 9*x + 16*x^2)*H[3, 1, x])/9 + 
         (4*(257 - 167*x + 376*x^2)*H[0, 0, 0, x])/9 + 
         (16*(-2 + x)*(-5 + 4*x)*H[2, 0, 0, x])/3 - 
         (16*(7 + 2*x + 4*x^2)*H[2, 1, 0, x])/3 + 
         (16*(9 + 21*x + 4*x^2)*H[2, 1, 1, x])/9 - 
         (8*(66 - 15*x + 140*x^2)*H[0, 0, 0, 0, x])/9 + 
         Lp^3*((-4*LQ*(1 - x)*(4 + 7*x + 4*x^2))/(3*x) + 
           (2*(1 - x)*(36 + 109*x + 36*x^2))/(9*x) - 
           (4*(-27 - 15*x + 16*x^2)*H[0, x])/9 + 
           (16*(1 - x)*(4 + 7*x + 4*x^2)*H[1, x])/(9*x) + 
           (4*(1 + x)*(-54*LQ*H[0, x] + 72*H[2, x] + 36*H[0, 0, x] - 
              72*zeta[2]))/27) + (4*(-648 - 1380*x + 687*x^2 + 2774*x^3)*
           zeta[2])/(81*x) - (16*(149 - 26*x + 60*x^2)*H[0, x]*zeta[2])/9 - 
         (16*(14 + 7*x + 4*x^2)*H[2, x]*zeta[2])/3 + 
         (16*(-15 - 36*x + 52*x^2)*H[0, 0, x]*zeta[2])/9 + 
         ((1 - x)*(16*(20 + 203*x + 20*x^2)*H[1, 2, x] - 
            16*(-1 - 160*x + 26*x^2)*H[1, 0, 0, x] - 8*(8 + 209*x + 8*x^2)*
             H[1, 1, 0, x] + 12*(4 + 47*x + 40*x^2)*H[1, 1, 1, x] + 
            8*(8 - 493*x + 8*x^2)*H[1, x]*zeta[2]))/(27*x) + 
         Lp^2*((16*LQ*(1 - x)*(13 - 5*x + 22*x^2))/(9*x) - 
           (2*(1 - x)*(108 - 121*x + 276*x^2))/(9*x) + 
           (8*LQ*(3 + 9*x + 8*x^2)*H[0, x])/3 + (4*(138 - 219*x + 32*x^2)*
             H[0, x])/9 - (4*(1 - x)*(68 - 121*x + 104*x^2)*H[1, x])/(9*x) - 
           (16*(-3 + 3*x + 8*x^2)*H[2, x])/3 - (8*(-3 - 6*x + 20*x^2)*
             H[0, 0, x])/3 + (8*(1 - x)*(4 + 7*x + 4*x^2)*H[1, 0, x])/(3*x) + 
           (16*(-3 + 3*x + 8*x^2)*zeta[2])/3 + 
           (4*(1 + x)*(324*H[3, x] - 108*LQ*H[0, 0, x] + 108*H[2, 0, x] + 
              216*H[0, 0, 0, x] - 324*H[0, x]*zeta[2] - 108*zeta[3]))/27) - 
         (4*(-768 - 720*x - 999*x^2 + 1528*x^3)*zeta[3])/(27*x) + 
         (32*(42 + 81*x + 38*x^2)*H[0, x]*zeta[3])/9 + 
         ((1 - x)*(-16*(20 - 19*x + 20*x^2)*H[1, 3, x] + 64*(5 + 2*x + 5*x^2)*
             H[1, 1, 2, x] - 8*(52 - 17*x + 52*x^2)*H[1, 0, 0, 0, x] + 
            32*(2 + 17*x + 2*x^2)*H[1, 1, 0, 0, x] - 16*(4 + 7*x + 4*x^2)*
             H[1, 1, 1, 1, x] + 16*(32 - 25*x + 32*x^2)*(H[1, 1, 1, 0, x] + 
              H[1, 0, x]*zeta[2]) + 16*(8 - 13*x + 8*x^2)*(H[1, 2, 0, x] + 
              2*H[1, 1, x]*zeta[2]) + 96*(4 - 11*x + 4*x^2)*H[1, x]*zeta[3]))/
          (9*x) - (4*(-48 + 486*x + 111*x^2 + 52*x^3)*zeta[4])/(9*x) + 
         Lp*((-4*LQ*(1 - x)*(172 - 143*x + 136*x^2))/(27*x) - 
           (2*(1 - x)*(12 + 495*x + 704*x^2))/(9*x) - 
           (8*LQ*(21 - 30*x + 32*x^2)*H[0, x])/9 - 
           (4*(313 + 1139*x + 118*x^2)*H[0, x])/9 + 
           (8*(1 - x)*(122 + 359*x + 89*x^2)*H[1, x])/(9*x) + 
           (8*(116 + 31*x + 44*x^2)*H[2, x])/3 - (8*(-9 + 15*x + 40*x^2)*
             H[3, x])/3 + (4*LQ*(3 + 3*x + 8*x^2)*H[0, 0, x])/3 + 
           (2*(825 - 447*x + 664*x^2)*H[0, 0, x])/9 + 
           ((1 - x)*((-16*(35 - 19*x + 53*x^2)*H[1, 0, x])/9 - 
              (4*(12 + 29*x + 24*x^2)*H[1, 1, x])/3))/x - 
           (16*(3 + 21*x + 8*x^2)*H[2, 0, x])/3 - (8*(15 + 21*x + 4*x^2)*
             H[2, 1, x])/3 - (4*(33 - 3*x + 112*x^2)*H[0, 0, 0, x])/3 - 
           48*(-1 + x)*H[1, 1, 0, x] + (8*(1 - x)*(4 + 7*x + 4*x^2)*
             H[1, 1, 1, x])/(3*x) + (64*(1 - x)*(2 - x + 2*x^2)*
             ((-3*H[1, 2, x])/2 - (3*H[1, 0, 0, x])/2 + LQ*((3*H[1, 0, x])/
                 4 + (3*zeta[2])/4)))/(9*x) - 
           (8*(6 + 102*x + 45*x^2 + 38*x^3)*zeta[2])/(3*x) + 
           8*(-1 + 3*x + 16*x^2)*H[0, x]*zeta[2] + 
           (16*(-4 - 6*x - 21*x^2 + 10*x^3)*zeta[3])/(3*x) + 
           (4*(1 + x)*(756*H[4, x] + 432*H[3, 0, x] - 54*LQ*H[0, 0, 0, x] + 
              216*H[2, 1, 0, x] + 108*H[2, 1, 1, x] + 540*H[0, 0, 0, 0, x] - 
              756*H[0, 0, x]*zeta[2] - 108*H[0, x]*zeta[3] + 702*zeta[4]))/
            27) + (16*(1 + x)*(14*H[5, x] + 2*H[2, 3, x] + 4*H[4, 0, x] - 
            6*H[4, 1, x] + 4*H[2, 1, 2, x] - 2*H[2, 2, 0, x] + 
            4*H[3, 0, 0, x] - 2*H[3, 1, 0, x] - H[3, 1, 1, x] - 
            H[2, 0, 0, 0, x] + 8*H[2, 1, 0, 0, x] - 2*H[2, 1, 1, 0, x] - 
            2*H[2, 1, 1, 1, x] + 12*H[0, 0, 0, 0, 0, x] - 
            2*H[2, 0, x]*zeta[2] - 4*H[2, 1, x]*zeta[2] - 14*H[0, 0, 0, x]*
             zeta[2] - 12*H[2, x]*zeta[3] - 18*H[0, 0, x]*zeta[3] + 
            7*zeta[2]*zeta[3] - 14*H[0, x]*zeta[4] - 36*zeta[5]))/3) + 
       CA*CF*TF*((-4*(1 - x)*(228133 - 36824*x + 356788*x^2))/(729*x) - 
         (2*(17152 + 143678*x + 34691*x^2 + 214384*x^3)*H[0, x])/(243*x) + 
         (2*(1 - x)*(14944 - 3245*x + 15520*x^2)*H[1, x])/(243*x) + 
         (4*(-724 - 451*x + 224*x^2)*H[3, x])/27 + 
         (4*(-109 - 91*x + 8*x^2)*H[4, x])/9 + (16*(-25 + 13*x)*H[-4, 0, x])/
          3 + (8*(87 - 99*x + 112*x^2)*H[-3, 0, x])/9 - 
         (8*(576 + 93*x + 544*x^2)*H[-2, 0, x])/27 + 
         (8*(27 + x + 16*x^2)*H[-2, 2, x])/3 + 
         (4*(1 + x)*(906 - 77*x + 828*x^2)*H[-1, 0, x])/(27*x) + 
         (4*(14795 + 3176*x + 16868*x^2)*H[0, 0, x])/81 + 
         ((1 - x)*(4*(4481 + 272*x + 6272*x^2)*H[1, 0, x] + 
            4*(463 + 2098*x + 184*x^2)*H[1, 1, x]))/(81*x) + 
         (4*(59 + 35*x + 8*x^2)*H[3, 1, x])/9 - (16*(5 + 3*x)*H[3, 2, x])/3 - 
         64*x*H[4, 0, x] + (8*(-37 + 29*x)*H[-3, 0, 0, x])/3 - 
         (64*(-2 + x)*x*H[-2, -1, 0, x])/3 + (4*(159 - 315*x + 184*x^2)*
           H[-2, 0, 0, x])/9 + 8*(1 + x)*H[-1, 2, 0, x] - 
         (4*(1261 - 587*x + 1758*x^2)*H[0, 0, 0, x])/27 + 
         (48*(-4 - 6*x - 7*x^2 + 4*x^3)*H[2, 2, x] - 
           8*(-4 + 11*x + 35*x^2 + 4*x^3)*H[2, 1, 1, x])/(9*x) - 
         (16*(-6 + 11*x)*H[3, 0, 0, x])/3 + (8*(-11 + 3*x)*H[3, 1, 0, x])/3 + 
         (8*(121 + 25*x)*H[0, 0, 0, 0, x])/9 + 16*(-4 + 3*x)*
          H[0, 0, 0, 0, 0, x] + Lp^3*((4*(1 - x)*(44 - x + 44*x^2))/(9*x) + 
           (8*(4 + 11*x + 8*x^2)*H[0, x])/(9*x) + 
           (8*(1 - x)*(4 + 7*x + 4*x^2)*H[1, x])/(9*x) + 
           (16*(-1 + 2*x)*H[0, 0, x])/3 + (4*(1 + x)*(36*H[2, x] - 
              36*zeta[2]))/27) - (8*(27 - 7*x + 20*x^2)*H[-2, x]*zeta[2])/3 - 
         20*(1 - x)*H[1, 0, x]*zeta[2] + 
         (4*(1256 - 2068*x + 2969*x^2 + 1000*x^3)*H[2, x] - 
           8*(-3002 + 1099*x - 2936*x^2 + 3932*x^3)*zeta[2])/(81*x) + 
         ((1 + x)*(-8*(116 - 101*x + 116*x^2)*H[-1, 2, x] + 
            16*(20 + 31*x + 74*x^2)*H[-1, -1, 0, x] - 
            4*(484 - 25*x + 592*x^2)*H[-1, 0, 0, x] + 16*(68 - 35*x + 95*x^2)*
             H[-1, x]*zeta[2]))/(27*x) + 
         ((1 - x)*(8*(-5 + 2*x)*(-16 + 67*x)*H[1, 2, x] - 
            24*(249 - 2*x + 249*x^2)*H[1, 0, 0, x] + 
            16*(230 + 11*x + 257*x^2)*H[1, 1, 0, x] - 
            4*(-32 + 103*x + 76*x^2)*H[1, 1, 1, x] + 
            4*(748 + 475*x + 748*x^2)*H[1, x]*zeta[2]))/(27*x) + 
         (12*(-24 + 26*x + 47*x^2)*H[3, 0, x] + 4*(159 + 294*x + 265*x^2 + 
             112*x^3)*H[2, 1, 0, x] - 4*(-37 - 56*x - 2*x^2 + 8*x^3)*
            H[0, 0, x]*zeta[2])/(9*(1 + x)) - (208*(2 + x)*H[0, 0, x]*
           zeta[3])/3 - (8*(11 + 27*x)*zeta[2]*zeta[3])/3 + 
         Lp^2*((-4*(1 - x)*(883 - 476*x + 1450*x^2))/(27*x) - 
           (4*(52 + 175*x + 19*x^2 + 272*x^3)*H[0, x])/(9*x) - 
           (4*(1 - x)*(44 + 95*x + 80*x^2)*H[1, x])/(9*x) - 
           (8*(-4 + 11*x + 17*x^2 + 4*x^3)*H[2, x])/(3*x) + 
           32*(-1 + x)*H[-2, 0, x] - (8*(-17 + 4*x)*H[0, 0, x])/3 + 
           (8*(1 - x)*(4 + 7*x + 4*x^2)*H[1, 0, x])/(3*x) + 
           (4*(1 + x)*(108*H[3, x] + 108*H[2, 0, x]))/27 + 
           32*(-1 + x)*H[0, 0, 0, x] + 16*(-1 + x)*H[0, x]*zeta[2] + 
           ((1 + x)*((16*(4 - 7*x + 4*x^2)*H[-1, 0, x])/3 + 
              (8*(4 + 7*x + 4*x^2)*zeta[2])/3))/x + 32*(-1 + 2*x)*zeta[3]) + 
         (24*(52 + 144*x + 123*x^2 + 124*x^3)*H[2, 0, x] - 
           4*(-116 - 371*x - 488*x^2 + 40*x^3)*H[2, 1, x] + 
           8*(156 + 776*x + 731*x^2 + 254*x^3)*H[0, x]*zeta[2] - 
           4*(-1620 + 2203*x - 4100*x^2 + 700*x^3)*zeta[3])/(27*x) - 
         (8*(1 - x)*(H[5, x] - 2*H[-3, 2, x] + H[-2, 3, x] - 
            8*H[-3, -1, 0, x] - 10*H[-2, -2, 0, x] + 2*H[-2, -1, 2, x] - 
            2*H[-2, 2, 0, x] + 4*H[-2, -1, -1, 0, x] - 
            23*H[-2, -1, 0, 0, x] + 16*H[-2, 0, 0, 0, x] - 
            2*H[-3, x]*zeta[2] + 7*H[3, x]*zeta[2] - 8*H[-2, 0, x]*zeta[2] - 
            2*H[-2, x]*zeta[3]))/3 + 
         ((1 + x)*(12*(8 + x + 8*x^2)*H[-1, 3, x] - 8*(16 - 37*x + 16*x^2)*
             H[-1, -2, 0, x] - 8*(16 + 17*x + 16*x^2)*H[-1, -1, 2, x] + 
            16*(4 - 7*x + 4*x^2)*H[-1, -1, -1, 0, x] - 36*(8 - 19*x + 8*x^2)*
             H[-1, -1, 0, 0, x] + 96*(-2 + x)*(-1 + 2*x)*H[-1, 0, 0, 0, x] - 
            16*(14 - 11*x + 14*x^2)*H[-1, 0, x]*zeta[2] - 16*(2 + x + 2*x^2)*
             (2*H[-1, 2, 1, x] - 5*H[-1, -1, x]*zeta[2]) - 24*(4 - x + 4*x^2)*
             H[-1, x]*zeta[3]))/(9*x) + 
         ((1 - x)*(-4*(64 - 5*x + 64*x^2)*H[1, 3, x] + 16*(8 + 5*x + 8*x^2)*
             H[1, -2, 0, x] - 4*(32 + 29*x + 32*x^2)*H[1, 1, 2, x] - 
            24*(16 + 13*x + 16*x^2)*H[1, 2, 0, x] + 4*(104 + 119*x + 104*x^2)*
             H[1, 0, 0, 0, x] - 28*(16 + 19*x + 16*x^2)*H[1, 1, 0, 0, x] + 
            16*(4 + 7*x + 4*x^2)*H[1, 1, 1, 1, x] - 32*(1 - 5*x + x^2)*
             H[1, 1, x]*zeta[2] - 4*(32 - 25*x + 32*x^2)*(H[1, 1, 1, 0, x] - 
              H[1, x]*zeta[3])))/(9*x) + (2*(-201 + 5*x)*H[0, x]*zeta[4])/3 + 
         Lp*((4*(1 - x)*(4544 + 1231*x + 7922*x^2))/(27*x) + 
           (8*(284 + 2666*x + 1733*x^2 + 2877*x^3)*H[0, x])/(27*x) + 
           (4*(1 - x)*(-100 - 671*x + 2*x^2)*H[1, x])/(9*x) - 
           (4*(59 + 41*x + 8*x^2)*H[3, x])/3 + 16*(-7 + 3*x)*H[-3, 0, x] + 
           (8*(15 - 39*x + 32*x^2)*H[-2, 0, x])/3 - 
           (16*(1 + x)*(61 + 11*x + 88*x^2)*H[-1, 0, x])/(9*x) - 
           (4*(497 - 304*x + 700*x^2)*H[0, 0, x])/9 + 
           ((1 - x)*((-16*(70 + 19*x + 79*x^2)*H[1, 0, x])/9 + 
              (4*(6 + 25*x + 18*x^2)*H[1, 1, x])/3))/x - 32*x*H[3, 0, x] + 
           64*(-1 + x)*H[-2, 0, 0, x] - (8*(-46 + 5*x)*H[0, 0, 0, x])/3 + 
           16*(-5 + 4*x)*H[0, 0, 0, 0, x] + 8*(-1 + x)*H[0, 0, x]*zeta[2] + 
           ((4*(-104 - 383*x - 383*x^2 + 90*x^3)*H[2, x])/9 + 
             (4*(-368 + 599*x - 229*x^2 + 138*x^3)*zeta[2])/9)/x + 
           ((1 + x)*((32*(2 + x + 2*x^2)*H[-1, 2, x])/3 + 
              (16*(10 - 13*x + 10*x^2)*H[-1, 0, 0, x])/3 - 
              (32*(2 + x + 2*x^2)*H[-1, x]*zeta[2])/3))/x + 
           ((1 - x)*((-8*(4 + 7*x + 4*x^2)*H[1, 2, x])/3 + 4*(8 + 17*x + 
                8*x^2)*H[1, 0, 0, x] - 8*(4 + 7*x + 4*x^2)*H[1, 1, 0, x] - 
              (8*(4 + 7*x + 4*x^2)*H[1, 1, 1, x])/3 - (8*(4 + 7*x + 4*x^2)*
                H[1, x]*zeta[2])/3))/x + (4*(1 + x)*(54*H[4, x] - 
              108*H[2, 2, x] - 108*H[3, 1, x] + 378*H[2, 0, 0, x] - 
              324*H[2, 1, 0, x] - 108*H[2, 1, 1, x] - 108*H[2, x]*zeta[2]))/
            27 - 16*(13 + 8*x)*H[0, x]*zeta[3] + 
           ((-16*(4 + 9*x + 6*x^2 + 2*x^3)*H[2, 0, x])/3 + 
             (8*(-4 + 11*x + 20*x^2 + 4*x^3)*H[2, 1, x])/3 + 
             (4*(-16 + 35*x - 49*x^2 + 8*x^3)*H[0, x]*zeta[2])/3 + 
             (8*(-44 - 4*x - 49*x^2 + 52*x^3)*zeta[3])/3)/x - 
           2*(145 + 151*x)*zeta[4]) + 
         (-8*(72 + 141*x + 141*x^2 + 109*x^3 + 28*x^4)*H[2, 0, 0, x] + 
           12*(16 + 79*x + 120*x^2 + 87*x^3 + 24*x^4)*H[2, x]*zeta[2] + 
           8*(24 - 14*x - 136*x^2 + 47*x^3 + 136*x^4)*H[0, x]*zeta[3] + 
           (1840 + 2551*x + 4956*x^2 + 4935*x^3 + 672*x^4)*zeta[4])/
          (9*x*(1 + x)) - (8*(1 + x)*(3*H[2, 3, x] + H[4, 1, x] - 
            3*H[-1, 3, 0, x] - 4*H[2, -2, 0, x] + 5*H[2, 1, 2, x] + 
            14*H[2, 2, 0, x] - 2*H[3, 1, 1, x] - 6*H[-1, 2, 0, 0, x] + 
            6*H[-1, 2, 1, 0, x] - 19*H[2, 0, 0, 0, x] + 21*H[2, 1, 0, 0, x] - 
            H[2, 1, 1, 0, x] - 4*H[2, 1, 1, 1, x] + 6*H[-1, 2, x]*zeta[2] + 
            5*H[2, 0, x]*zeta[2] - 4*H[2, 1, x]*zeta[2] - 3*H[-1, 0, 0, x]*
             zeta[2] - H[0, 0, 0, x]*zeta[2] + H[2, x]*zeta[3] + 
            6*H[-1, 0, x]*zeta[3] + (3*H[-1, x]*zeta[4])/2))/3 + 
         32*(-1 + 9*x)*zeta[5]) - (dabc2*TF*((33280*(1 - x))/27 + 
          (16*(-388 + 369*x)*H[0, x])/27 + (16*(1 - x)*(-144 + 2243*x)*
            H[1, x])/(27*x) + (32*(116 + 773*x)*H[2, x])/27 - 
          (32*(222 + 273*x + 232*x^2)*H[3, x])/27 + 
          (224*(3 + 3*x + 8*x^2)*H[4, x])/9 - (64*(7 + 9*x)*H[5, x])/3 - 
          (128*(-1 + 5*x)*H[-4, 0, x])/3 - (64*(39 - 15*x + 32*x^2)*
            H[-3, 0, x])/9 + (64*(99 + 198*x + 116*x^2)*H[-2, 0, x])/27 - 
          (64*(27 + x + 16*x^2)*H[-2, 2, x])/3 - (7264*(1 + x)*H[-1, 0, x])/
           27 + (64*(-227 + 271*x)*H[0, 0, x])/27 - 
          (32*(1 - x)*(153*H[1, 0, x] - 91*H[1, 1, x]))/9 + 
          (128*(-5 + 4*x)*H[2, 0, x])/3 + (1312*(1 + x)*H[2, 1, x])/9 + 
          (64*(6 + 3*x + 8*x^2)*H[2, 2, x])/3 - (32*(-3 + 27*x + 16*x^2)*
            H[3, 1, x])/9 - (64*(-5 + 13*x)*H[-3, 0, 0, x])/3 + 
          (512*x^2*H[-2, -1, 0, x])/3 - (32*(87 - 99*x + 88*x^2)*
            H[-2, 0, 0, x])/9 - 64*(1 + x)*(H[-1, -2, 0, x] + 
            H[-1, 2, 0, x]) - (32*(336 + 261*x + 232*x^2)*H[0, 0, 0, x])/27 - 
          128*(1 - x)*H[1, -2, 0, x] - (64*(1 - x)*(27*H[1, 2, x] + 
             46*H[1, 0, 0, x] + 72*H[1, 1, 0, x]))/9 - 
          (128*(-1 + 2*x)*H[3, 0, 0, x])/3 + 
          (64*(3 + 8*x^2)*H[0, 0, 0, 0, x])/3 - (32*(757 + 359*x)*zeta[2])/
           27 + (64*(27 + x + 20*x^2)*H[-2, x]*zeta[2])/3 + 
          (128*(60 + 93*x + 116*x^2)*H[0, x]*zeta[2])/27 - 
          (32*(1 - x)*(116 + 83*x + 116*x^2)*H[1, x]*zeta[2])/(27*x) + 
          (64*(-1 + 9*x)*H[3, x]*zeta[2])/3 - (256*(1 + x)^3*H[-1, -1, x]*
            zeta[2])/(3*x) + ((1 + x)*(64*(116 - 101*x + 116*x^2)*
              H[-1, 2, x] - 256*(29 + 22*x + 29*x^2)*H[-1, -1, 0, x] + 
             32*(232 + 65*x + 232*x^2)*H[-1, 0, 0, x] - 
             192*(58 - 19*x + 58*x^2)*H[-1, x]*zeta[2]))/(27*x) + 
          (64*(522 - 141*x + 290*x^2)*zeta[3])/27 - 
          (64*(-7 + 5*x)*zeta[2]*zeta[3])/3 - 
          (64*(1 - x)*(2*H[-3, 2, x] - H[-2, 3, x] - 2*H[3, 2, x] + 
             8*H[-3, -1, 0, x] + 2*H[-2, -2, 0, x] - 2*H[-2, -1, 2, x] + 
             2*H[-2, 2, 0, x] + 5*H[3, 1, 0, x] + 4*H[-2, -1, -1, 0, x] + 
             11*H[-2, -1, 0, 0, x] - 8*H[-2, 0, 0, 0, x] + 
             2*H[-3, x]*zeta[2] + 4*H[-2, -1, x]*zeta[2] - 
             2*H[-2, x]*zeta[3]))/3 + ((1 + x)*(-96*(8 + x + 8*x^2)*
              H[-1, 3, x] + 64*(16 + 17*x + 16*x^2)*H[-1, -1, 2, x] + 
             128*(4 - 7*x + 4*x^2)*H[-1, -1, -1, 0, x] + 
             96*(8 - 29*x + 8*x^2)*H[-1, -1, 0, 0, x] - 512*(1 - 4*x + x^2)*
              H[-1, 0, 0, 0, x] + 128*(2 + x + 2*x^2)*(2*H[-1, 2, 1, x] + 3*
                H[-1, 0, x]*zeta[2]) + 64*(4 + 11*x + 4*x^2)*H[-1, x]*
              zeta[3]))/(9*x) + ((1 - x)*(32*(32 + 65*x + 32*x^2)*
              H[1, 3, x] - 96*(16 + 19*x + 16*x^2)*H[1, 1, 2, x] - 
             192*(8 - x + 8*x^2)*H[1, 2, 0, x] + 32*(32 - 7*x + 32*x^2)*
              H[1, 0, 0, 0, x] - 32*(16 + 73*x + 16*x^2)*H[1, 1, 0, 0, x] - 
             96*(32 + 29*x + 32*x^2)*H[1, 1, 1, 0, x] - 
             32*(80 + 77*x + 80*x^2)*H[1, 0, x]*zeta[2] - 
             128*(14 + 11*x + 14*x^2)*H[1, 1, x]*zeta[2] - 
             160*(16 + x + 16*x^2)*H[1, x]*zeta[3]))/(9*x) - 
          (128*(3*H[0, 0, 0, 0, 0, x] - 13*H[0, 0, x]*zeta[3]))/3 - 
          (16*(39 + 5*x)*H[0, x]*zeta[4])/3 + Lp*((6400*(-1 + x))/3 - 
            (32*(100 + 9*x)*H[0, x])/3 + (2912*(-1 + x)*H[1, x])/3 + 
            (32*(-3 + 27*x + 16*x^2)*H[3, x])/3 - 128*(-1 + x)*H[-3, 0, x] - 
            (64*(3 - 9*x + 8*x^2)*H[-2, 0, x])/3 + 
            (4*(1 + x)*(-2952*H[2, x] + 1872*H[-1, 0, x]))/27 - 
            (32*(38 + 29*x)*H[0, 0, x])/3 + 256*(-1 + x)*H[-2, -1, 0, x] - 
            128*(-1 + x)*H[-2, 0, 0, x] + (64*(3 + 8*x^2)*H[0, 0, 0, x])/3 - 
            96*(-1 + x)*H[1, 0, 0, x] - 128*H[0, 0, 0, 0, x] + 
            (32*(67 + 41*x)*zeta[2])/3 + 128*(-1 + x)*H[-2, x]*zeta[2] - 
            (32*(3 + 27*x + 32*x^2)*H[0, x]*zeta[2])/3 + 
            (64*(1 - x)*(4 + 7*x + 4*x^2)*H[1, x]*zeta[2])/(3*x) + 
            64*(5 + 3*x)*H[0, 0, x]*zeta[2] + 
            ((1 + x)*((-256*(2 + x + 2*x^2)*H[-1, 2, x])/3 + 
               (128*(4 - 7*x + 4*x^2)*H[-1, -1, 0, x])/3 - (64*(8 - 5*x + 
                  8*x^2)*H[-1, 0, 0, x])/3 + 64*(4 - x + 4*x^2)*H[-1, x]*
                zeta[2]))/x + (4*(1 + x)*(-1296*H[4, x] + 432*H[2, 0, 0, x] + 
               864*H[2, x]*zeta[2]))/27 - (256*(3 + 5*x^2)*zeta[3])/3 + 
            256*H[0, x]*zeta[3] - 80*(3 + 5*x)*zeta[4]) + 
          (96*(12 + 8*x + 9*x^2 + 16*x^3)*H[3, 0, x] + 
            64*(-6 + 5*x^2 + 8*x^3)*H[2, 0, 0, x] + 96*(15 + 12*x + 35*x^2 + 
              32*x^3)*H[2, 1, 0, x] + 96*(9 + 6*x + 11*x^2 + 8*x^3)*H[2, x]*
             zeta[2] - 96*(21 + 34*x + 40*x^2 + 24*x^3)*H[0, 0, x]*zeta[2] - 
            64*(-15 - 24*x + 26*x^2 + 44*x^3)*H[0, x]*zeta[3] + 
            8*(-15 - 606*x - 421*x^2 + 152*x^3)*zeta[4])/(9*(1 + x)) + 
          (64*(1 + x)*(9*H[2, 3, x] + 3*H[4, 1, x] + 3*H[-1, 3, 0, x] - 
             4*H[2, -2, 0, x] - 9*H[2, 1, 2, x] - 2*H[2, 2, 0, x] + 
             6*H[-1, 2, 0, 0, x] - 6*H[-1, 2, 1, 0, x] + H[2, 0, 0, 0, x] - 
             9*H[2, 1, 0, 0, x] - 15*H[2, 1, 1, 0, x] - 6*H[-1, 2, x]*
              zeta[2] - 13*H[2, 0, x]*zeta[2] - 8*H[2, 1, x]*zeta[2] + 
             3*H[-1, 0, 0, x]*zeta[2] + 9*H[0, 0, 0, x]*zeta[2] - 
             5*H[2, x]*zeta[3] - 6*H[-1, 0, x]*zeta[3] - (3*H[-1, x]*zeta[4])/
              2))/3 - (64*(53 + 15*x)*zeta[5])/3))/(16*nc)) + 
     as^3*(CA - 2*CF)*CF*(Nf*TF*((392*(1 - x))/81 + (32*(11 + 47*x)*H[0, x])/
          81 - (592*(1 - x)*H[1, x])/27 - (16*(-7 + 29*x)*H[2, x])/27 - 
         (64*(1 - x)*(H[1, 0, x] + H[1, 1, x]))/9 + 
         (448*(1 - 6*x + x^2)*H[-1, 0, x] + 8*(-193 + 54*x + 23*x^2)*
            H[0, 0, x] + 16*(-43 - 18*x + 137*x^2)*zeta[2])/(81*(1 + x)) + 
         (16*(19 + 18*x + 19*x^2)*H[3, x] + 32*(35 + 18*x + 53*x^2)*
            H[-2, 0, x] - 32*(7 - 6*x + 7*x^2)*H[-1, 2, x] - 
           48*(13 + 6*x + 13*x^2)*H[2, 0, x] - 192*(7 + 4*x + 7*x^2)*
            H[-1, -1, 0, x] + 16*(49 + 18*x + 49*x^2)*H[-1, 0, 0, x] - 
           16*(43 + 36*x + 43*x^2)*H[0, 0, 0, x] - 64*(7 + 9*x + 7*x^2)*
            H[-1, x]*zeta[2] - 16*(23 + 18*x + 5*x^2)*H[0, x]*zeta[2])/
          (27*(1 + x)) + (16*(1 - x)*(2*H[1, 2, x] - 3*H[1, 0, 0, x] + 
            4*H[1, 1, 0, x] + 2*H[1, x]*zeta[2]))/3 + 
         Lp^2*((-32*(1 - x))/3 - (16*(1 + x)*H[0, x])/3 + 
           (8*(1 + x^2)*(12*H[-1, 0, x] - 6*H[0, 0, x] + 6*zeta[2]))/
            (9*(1 + x))) + Lp*((-128*(1 - x))/9 - (64*(4 + x)*H[0, x])/9 + 
           (64*(1 - x)*H[1, x])/3 + (32*(1 + x)*H[2, x])/3 - 
           (32*(1 - x)*H[1, 0, x])/3 + ((32*(13 + 6*x + 13*x^2)*H[-1, 0, x])/
              9 - (16*(19 + 18*x + 19*x^2)*H[0, 0, x])/9 + 
             (16*(1 - 6*x + 13*x^2)*zeta[2])/9)/(1 + x) + 
           (8*(1 + x^2)*(12*H[3, x] + 36*H[-2, 0, x] - 24*H[-1, 2, x] - 
              12*H[2, 0, x] - 24*H[-1, -1, 0, x] + 24*H[-1, 0, 0, x] - 
              18*H[0, 0, 0, x] + 12*H[-1, x]*zeta[2] - 6*H[0, x]*zeta[2] - 
              12*zeta[3]))/(9*(1 + x))) - (32*(1 + x)*(H[2, 1, x] - zeta[3]))/
          9 + (16*(1 + x^2)*(5*H[4, x] + 20*H[-3, 0, x] - 14*H[-2, 2, x] - 
            8*H[-1, 3, x] + 6*H[2, 2, x] - 9*H[3, 0, x] - 2*H[3, 1, x] - 
            20*H[-2, -1, 0, x] + 17*H[-2, 0, 0, x] - 20*H[-1, -2, 0, x] + 
            12*H[-1, -1, 2, x] + 6*H[-1, 2, 0, x] + 4*H[-1, 2, 1, x] - 
            9*H[2, 0, 0, x] + 12*H[2, 1, 0, x] + 16*H[-1, -1, -1, 0, x] - 
            14*H[-1, -1, 0, 0, x] + 11*H[-1, 0, 0, 0, x] - 
            8*H[0, 0, 0, 0, x] + 4*H[-2, x]*zeta[2] + 6*H[2, x]*zeta[2] - 
            4*H[-1, -1, x]*zeta[2] + 4*H[-1, 0, x]*zeta[2] - 
            4*H[0, 0, x]*zeta[2] + 2*H[-1, x]*zeta[3] - H[0, x]*zeta[3] + 
            6*zeta[4]))/(9*(1 + x))) + CA*((22292*(1 - x))/81 - 
         (4*(-859 + 2287*x + 3065*x^2)*H[0, x])/(81*(1 + x)) + 
         (10832*(1 - x)*H[1, x])/27 + (4*(439 + 1744*x)*H[2, x])/27 - 
         (4*(81 + 1457*x - 723*x^2 + 1619*x^3 + 162*x^4)*H[-1, 0, x])/
          (81*x*(1 + x)) - (8*(1 - x)*(17*H[1, 0, x] - 70*H[1, 1, x]))/9 + 
         (280*(1 + x)*H[2, 1, x])/9 + (16*(1 - x)*H[-2, -1, -1, 0, x])/3 + 
         Lp^2*((88*(1 - x))/3 + (44*(1 + x)*H[0, x])/3 + 
           (8*(1 + x^2)*(-33*H[-1, 0, x] + (33*H[0, 0, x])/2 - 
              (33*zeta[2])/2))/(9*(1 + x))) + 
         (2*(2183 + 4590*x + 6287*x^2 + 324*x^3)*H[0, 0, x] - 
           2*(6701 + 12294*x + 9473*x^2 + 324*x^3)*zeta[2])/(81*(1 + x)) - 
         (4*(1 - x)*(86*H[1, 2, x] + 41*H[1, 0, 0, x] + 67*H[1, 1, 0, x] - 
            47*H[1, x]*zeta[2]))/3 + (4*(-296 + 81*x + 73*x^2)*H[3, x] - 
           4*(983 + 486*x + 1415*x^2)*H[-2, 0, x] - 8*(259 + 822*x + 259*x^2)*
            H[-1, 2, x] + 12*(116 + 33*x + 185*x^2)*H[2, 0, x] + 
           24*(229 + 166*x + 205*x^2)*H[-1, -1, 0, x] - 
           8*(709 + 864*x + 709*x^2)*H[-1, 0, 0, x] + 
           4*(470 + 972*x + 1307*x^2)*H[0, 0, 0, x] + 
           4*(1205 + 2142*x + 1133*x^2)*H[-1, x]*zeta[2] - 
           4*(-22 + 738*x + 689*x^2)*H[0, x]*zeta[2] - 
           6*(515 + 592*x + 41*x^2)*zeta[3])/(27*(1 + x)) - 
         (16*(1 - x)*(11*H[1, 3, x] + 8*H[1, -2, 0, x] - 13*H[1, 1, 2, x] - 
            13*H[1, 2, 0, x] + 11*H[1, 0, 0, 0, x] - H[1, 1, 0, 0, x] - 
            20*H[1, 1, 1, 0, x] - 20*H[1, 0, x]*zeta[2] - 
            9*H[1, 1, x]*zeta[2] - 22*H[1, x]*zeta[3]))/3 + 
         (-4*(103 + 186*x + 193*x^2)*H[4, x] - 8*(59 - 39*x + 95*x^2)*
            H[-3, 0, x] + 8*(101 + 261*x + 314*x^2)*H[-2, 2, x] + 
           64*(10 + 9*x + 10*x^2)*H[-1, 3, x] - 24*(27 + 58*x + 53*x^2)*
            H[2, 2, x] - 12*(-15 + 62*x + 11*x^2)*H[3, 0, x] + 
           8*(23 + 48*x + 47*x^2)*H[3, 1, x] + 8*(161 + 9*x + 95*x^2)*
            H[-2, -1, 0, x] - 4*(184 - 168*x + 31*x^2)*H[-2, 0, 0, x] + 
           8*(98 + 39*x + 134*x^2)*H[-1, -2, 0, x] - 48*(23 + 24*x + 23*x^2)*
            H[-1, -1, 2, x] - 24*(6 + 8*x + 15*x^2)*H[-1, 2, 0, x] - 
           16*(35 + 48*x + 35*x^2)*H[-1, 2, 1, x] - 12*(11 + 68*x + 15*x^2)*
            H[2, 0, 0, x] - 12*(51 + 112*x + 131*x^2)*H[2, 1, 0, x] - 
           8*(76 - 21*x + 79*x^2)*H[-1, -1, -1, 0, x] + 
           44*(14 + 3*x + 17*x^2)*H[-1, -1, 0, 0, x] - 8*(50 - 30*x + 59*x^2)*
            H[-1, 0, 0, 0, x] + 4*(64 - 72*x + 67*x^2)*H[0, 0, 0, 0, x] - 
           4*(41 + 513*x + 533*x^2)*H[-2, x]*zeta[2] - 12*(-3 - 28*x + x^2)*
            H[2, x]*zeta[2] + 4*(200 + 309*x + 197*x^2)*H[-1, -1, x]*
            zeta[2] - 4*(62 + 15*x + 32*x^2)*H[-1, 0, x]*zeta[2] + 
           4*(65 + 129*x + 134*x^2)*H[0, 0, x]*zeta[2] - 
           4*(67 + 141*x + 91*x^2)*H[-1, x]*zeta[3] + 4*(-19 + 21*x + 35*x^2)*
            H[0, x]*zeta[3] + 3*(279 + 249*x + 145*x^2)*zeta[4])/
          (9*(1 + x)) + Lp*((-1724*(1 - x))/9 + (8*(-35 - 19*x + 43*x^2)*
             H[0, x])/(9*(1 + x)) - (560*(1 - x)*H[1, x])/3 - 
           (280*(1 + x)*H[2, x])/3 + (88*(1 - x)*H[1, 0, x])/3 + 
           16*(1 - x)*H[-2, -1, 0, x] + (8*(1 + x^2)*(33*H[2, 0, x] + 
              66*H[-1, -1, 0, x]))/(9*(1 + x)) - 32*(1 - x)*H[1, x]*zeta[2] + 
           ((-32*(35 + 3*x + 35*x^2)*H[-1, 0, x])/9 + 
             (16*(38 + 29*x^2)*H[0, 0, x])/9 - (4*(-145 - 408*x + 5*x^2)*zeta[
                2])/9)/(1 + x) + ((-8*(23 + 48*x + 47*x^2)*H[3, x])/3 - 
             16*(3 + 8*x^2)*H[-2, 0, x] + (16*(35 + 48*x + 35*x^2)*H[-1, 2, 
                x])/3 + (16*(1 + 24*x + x^2)*H[-1, 0, 0, x])/3 + 
             4*(7 - 12*x + 9*x^2)*H[0, 0, 0, x] - (8*(59 + 96*x + 59*x^2)*H[
                -1, x]*zeta[2])/3 + (4*(47 + 132*x + 89*x^2)*H[0, x]*zeta[2])/
              3 + (4*(97 + 144*x + 91*x^2)*zeta[3])/3)/(1 + x) + 
           (8*(1 + x^2)*(-36*H[4, x] + 144*H[-2, 2, x] + 144*H[-1, 3, x] - 
              288*H[-1, -1, 2, x] - 144*H[-1, -1, 0, 0, x] + 54*H[-1, 0, 0, 
                0, x] - 36*H[2, x]*zeta[2] + 288*H[-1, -1, x]*zeta[2] - 
              198*H[-1, 0, x]*zeta[2] - 216*H[-1, x]*zeta[3]))/(9*(1 + x)) + 
           (8*(1 + 3*x^2)*H[-3, 0, x] + 8*(7 + 9*x^2)*H[-2, 0, 0, x] - 
             4*(3 + 5*x^2)*H[0, 0, 0, 0, x] - 8*(15 + 17*x^2)*H[-2, x]*
              zeta[2] + 4*(11 + 13*x^2)*H[0, 0, x]*zeta[2] + 
             8*(7 + 9*x^2)*H[0, x]*zeta[3] + 5*(7 + 9*x^2)*zeta[4])/
            (1 + x)) + (-4*(25 + 23*x^2)*H[5, x] + 8*(7 + 13*x^2)*
            H[-4, 0, x] + 8*(73 + 71*x^2)*H[-3, 2, x] + 4*(145 + 147*x^2)*
            H[-2, 3, x] - 8*(17 + 15*x^2)*H[3, 2, x] + 16*(15 + 11*x^2)*
            H[-3, -1, 0, x] + 4*(41 + 59*x^2)*H[-3, 0, 0, x] + 
           8*(11 + 9*x^2)*H[-2, -2, 0, x] - 8*(151 + 149*x^2)*
            H[-2, -1, 2, x] - 8*(7 + 9*x^2)*H[-2, 2, 0, x] - 
           4*(35 + 29*x^2)*H[3, 0, 0, x] - 4*(111 + 133*x^2)*
            H[-2, -1, 0, 0, x] + 8*(25 + 33*x^2)*H[-2, 0, 0, 0, x] - 
           12*(3 + 5*x^2)*H[0, 0, 0, 0, 0, x] - 16*(29 + 30*x^2)*H[-3, x]*
            zeta[2] + 32*(38 + 37*x^2)*H[-2, -1, x]*zeta[2] - 
           4*(11 + 21*x^2)*(H[3, 1, 0, x] + H[3, x]*zeta[2]) - 
           8*(107 + 105*x^2)*H[-2, x]*zeta[3] + 4*(11 + 37*x^2)*H[0, 0, x]*
            zeta[3] + 16*(5 + 8*x^2)*zeta[2]*zeta[3] + (231 + 197*x^2)*
            H[0, x]*zeta[4] + 8*(1 + x^2)*(36*H[-1, 4, x] - 22*H[2, 3, x] - 
             6*H[4, 0, x] + 4*H[4, 1, x] - 16*H[-2, 2, 1, x] - 
             20*H[-1, -3, 0, x] - 150*H[-1, -2, 2, x] - 84*H[-1, -1, 3, x] + 
             58*H[-1, 2, 2, x] + 31*H[-1, 3, 0, x] - 16*H[-1, 3, 1, x] - 
             16*H[2, -2, 0, x] + 26*H[2, 1, 2, x] + 26*H[2, 2, 0, x] - 
             24*H[-1, -2, -1, 0, x] - 57*H[-1, -2, 0, 0, x] - 
             18*H[-1, -1, -2, 0, x] + 168*H[-1, -1, -1, 2, x] + 
             14*H[-1, -1, 2, 0, x] + 32*H[-1, -1, 2, 1, x] + 
             34*H[-1, 2, 0, 0, x] + 56*H[-1, 2, 1, 0, x] - 
             22*H[2, 0, 0, 0, x] + 2*H[2, 1, 0, 0, x] + 40*H[2, 1, 1, 0, x] + 
             60*H[-1, -1, -1, 0, 0, x] - 38*H[-1, -1, 0, 0, 0, x] + 
             16*H[-1, 0, 0, 0, 0, x] - 94*H[-2, 0, x]*zeta[2] + 
             138*H[-1, -2, x]*zeta[2] + 2*H[-1, 2, x]*zeta[2] + 
             40*H[2, 0, x]*zeta[2] + 18*H[2, 1, x]*zeta[2] - 
             168*H[-1, -1, -1, x]*zeta[2] + 95*H[-1, -1, 0, x]*zeta[2] - 
             34*H[-1, 0, 0, x]*zeta[2] + 14*H[0, 0, 0, x]*zeta[2] + 
             44*H[2, x]*zeta[3] + 113*H[-1, -1, x]*zeta[3] - 
             22*H[-1, 0, x]*zeta[3] - 34*H[-1, x]*zeta[4]) + 
           8*(30 + 11*x^2)*zeta[5])/(3*(1 + x))) + 
       CF*((1294*(1 - x))/3 + (4*(62 + 703*x + 638*x^2)*H[0, x])/
          (3*(1 + x)) - (1532*(1 - x)*H[1, x])/3 - (4*(103 + 205*x)*H[2, x])/
          3 + (8*(1 - 29*x - 65*x^2 - 27*x^3 + 2*x^4)*H[-1, 0, x])/
          (3*x*(1 + x)) - 80*(1 - x)*(H[1, 0, x] + H[1, 1, x]) - 
         (4*(17 + 56*x)*H[2, 0, x])/3 - (8*(19 + 11*x)*H[2, 1, x])/3 - 
         (16*(1 - x)*H[-2, 2, 0, x])/3 - (8*(51 + 43*x)*H[-1, -1, 0, x])/3 + 
         (176*(1 + x)*H[-1, 2, 0, x])/3 + (16*(25 + 13*x)*H[2, 0, 0, x])/3 + 
         (8*(11 + 9*x)*H[-1, -1, -1, 0, x])/3 + 
         (-2*(19 + 670*x + 671*x^2 + 8*x^3)*H[0, 0, x] + 
           2*(53 + 484*x + 451*x^2 + 8*x^3)*zeta[2])/(3*(1 + x)) + 
         (4*(1 - x)*(101*H[1, 2, x] + 174*H[1, 0, 0, x] + 15*H[1, 1, 0, x] - 
            129*H[1, x]*zeta[2]))/3 + (-4*(-30 + 87*x + 85*x^2)*H[3, x] + 
           4*(27 + 162*x + 167*x^2)*H[-2, 0, x] + 8*(49 + 130*x + 49*x^2)*
            H[-1, 2, x] + 16*(45 + 82*x + 45*x^2)*H[-1, 0, 0, x] - 
           4*(33 + 177*x + 187*x^2)*H[0, 0, 0, x] - 4*(149 + 354*x + 141*x^2)*
            H[-1, x]*zeta[2] + 4*(-30 + 151*x + 160*x^2)*H[0, x]*zeta[2] + 
           2*(-123 + 368*x + 395*x^2)*zeta[3])/(3*(1 + x)) + 
         (16*(1 - x)*(24*H[1, 3, x] + 2*H[1, -2, 0, x] - 19*H[1, 1, 2, x] - 
            13*H[1, 2, 0, x] + 21*H[1, 0, 0, 0, x] + 6*H[1, 1, 0, 0, x] - 
            32*H[1, 1, 1, 0, x] - 38*H[1, 0, x]*zeta[2] - 16*H[1, 1, x]*
             zeta[2] - 47*H[1, x]*zeta[3]))/3 + 
         Lp^2*(64*(1 - x) + 32*H[0, x] - 8*LQ*(1 + x)*H[0, x] + 
           (2*(1 - x)*(-648*LQ + 1296*H[1, x]))/81 + 16*(1 + x)*H[2, x] - 
           32*(1 + x)*H[-1, 0, x] + 16*(1 + 2*x)*H[0, 0, x] - 
           32*(1 + x)*zeta[2] + (8*(1 + x^2)*(18*H[3, x] - 36*H[-1, 2, x] + 
              72*H[-1, -1, 0, x] - 54*H[-1, 0, 0, x] + 72*H[-1, x]*zeta[2] + 
              LQ*(18*H[-1, 0, x] - 9*H[0, 0, x] + 9*zeta[2])))/(9*(1 + x)) + 
           (-16*(1 + 3*x^2)*H[-2, 0, x] + 8*(1 + 3*x^2)*H[0, 0, 0, x] - 
             8*(3 + 5*x^2)*H[0, x]*zeta[2] - 16*(2 + 5*x^2)*zeta[3])/
            (1 + x)) + (8*(28 + 50*x + 43*x^2)*H[4, x] - 
           8*(-18 + 22*x + 13*x^2)*H[-3, 0, x] - 8*(28 + 118*x + 135*x^2)*
            H[-2, 2, x] - 16*(11 + 10*x + 11*x^2)*H[-1, 3, x] + 
           4*(73 + 156*x + 125*x^2)*H[2, 2, x] + 4*(-12 + 44*x + 29*x^2)*
            H[3, 0, x] - 8*(13 + 32*x + 25*x^2)*H[3, 1, x] + 
           8*(-47 - 16*x + x^2)*H[-2, -1, 0, x] - 4*(-61 + 98*x + 108*x^2)*
            H[-2, 0, 0, x] - 8*(37 + 56*x + 37*x^2)*H[-1, -2, 0, x] + 
           144*(3 + 4*x + 3*x^2)*H[-1, -1, 2, x] + 48*(5 + 8*x + 5*x^2)*
            H[-1, 2, 1, x] + 4*(27 + 128*x + 131*x^2)*H[2, 1, 0, x] - 
           4*(35 + 36*x + 37*x^2)*H[-1, -1, 0, 0, x] + 8*(10 - 4*x + 13*x^2)*
            H[-1, 0, 0, 0, x] + 12*(-5 + 26*x + 16*x^2)*H[0, 0, 0, 0, x] + 
           4*(9 + 220*x + 271*x^2)*H[-2, x]*zeta[2] - 4*(47 + 68*x + 27*x^2)*
            H[2, x]*zeta[2] - 4*(97 + 124*x + 99*x^2)*H[-1, -1, x]*zeta[2] + 
           4*(33 + 32*x + 29*x^2)*H[-1, 0, x]*zeta[2] - 
           4*(44 + 104*x + 93*x^2)*H[0, 0, x]*zeta[2] + 
           8*(26 + 32*x + 27*x^2)*H[-1, x]*zeta[3] - 4*(49 + 140*x + 109*x^2)*
            H[0, x]*zeta[3] - 2*(631 + 510*x + 56*x^2)*zeta[4])/(3*(1 + x)) + 
         Lp*(-116*(1 - x) + 2*LQ*(3 + 11*x)*H[0, x] - 
           (4*x*(71 + 77*x)*H[0, x])/(1 + x) + 
           (2*(1 - x)*(1215*LQ + 7290*H[1, x]))/81 + 4*(35 + 11*x)*H[2, x] + 
           48*(1 + x)*H[-1, 0, x] + 2*(7 + 23*x)*H[0, 0, x] + 
           64*(1 - x)*H[1, 0, x] + 16*(2 + x)*H[2, 0, x] - 
           16*(1 + x)*H[-1, -1, 0, x] - 68*(1 + x)*zeta[2] + 
           LQ*(-8*(1 + x)*H[-1, 0, x] + 4*(-3 + x)*zeta[2]) + 
           (2*(1 - x)*(-324*LQ*H[1, 0, x] + 648*H[1, 2, x] + 648*H[1, 0, 0, 
                x] + 648*H[1, 1, 0, x] + 1944*H[1, x]*zeta[2]))/81 + 
           (8*(13 + 32*x + 25*x^2)*H[3, x] - 8*(-1 + 8*x + 3*x^2)*
              H[-2, 0, x] - 32*(7 + 11*x + 7*x^2)*H[-1, 2, x] - 
             24*(5 + 12*x + 5*x^2)*H[-1, 0, 0, x] + 4*(-1 + 44*x + 27*x^2)*
              H[0, 0, 0, x] + 24*(9 + 14*x + 9*x^2)*H[-1, x]*zeta[2] - 
             4*(19 + 76*x + 63*x^2)*H[0, x]*zeta[2] - 4*(13 + 64*x + 69*x^2)*
              zeta[3])/(1 + x) + (8*(1 + x^2)*(117*H[4, x] - 288*H[-2, 2, 
                x] - 306*H[-1, 3, x] + 18*H[2, 2, x] + 144*H[-1, -2, 0, x] + 
              468*H[-1, -1, 2, x] - 54*H[-1, 2, 0, x] + 18*H[2, 0, 0, x] + 
              18*H[2, 1, 0, x] - 108*H[-1, -1, -1, 0, x] + 432*H[-1, -1, 0, 
                0, x] - 225*H[-1, 0, 0, 0, x] + 54*H[2, x]*zeta[2] - 
              522*H[-1, -1, x]*zeta[2] + 396*H[-1, 0, x]*zeta[2] + 
              396*H[-1, x]*zeta[3] + LQ*(18*H[-2, 0, x] - 9*H[2, 0, x] - 
                18*H[-1, -1, 0, x] + 9*H[-1, 0, 0, x] - (9*H[0, 0, 0, x])/2 - 
                9*H[-1, x]*zeta[2] + (9*zeta[3])/2)))/(9*(1 + x)) + 
           (-32*(1 + 4*x^2)*H[-3, 0, x] + 8*(3 + 5*x^2)*H[3, 0, x] + 
             16*(7 + 9*x^2)*H[-2, -1, 0, x] - 8*(27 + 37*x^2)*
              H[-2, 0, 0, x] + 28*(1 + 3*x^2)*H[0, 0, 0, 0, x] + 
             8*(39 + 41*x^2)*H[-2, x]*zeta[2] - 16*(7 + 8*x^2)*H[0, 0, x]*
              zeta[2] - 4*(23 + 37*x^2)*H[0, x]*zeta[3] + 2*(25 + 23*x^2)*
              zeta[4])/(1 + x)) + (8*(31 + 29*x^2)*H[5, x] - 
           16*(7 + 29*x^2)*H[-4, 0, x] - 32*(32 + 31*x^2)*H[-3, 2, x] - 
           16*(68 + 69*x^2)*H[-2, 3, x] + 16*(17 + 15*x^2)*H[3, 2, x] + 
           16*(5 + 11*x^2)*H[4, 0, x] - 16*(38 + 59*x^2)*H[-3, 0, 0, x] + 
           96*(1 + 2*x^2)*H[-2, -2, 0, x] + 32*(59 + 58*x^2)*
            H[-2, -1, 2, x] + 56*(7 + 9*x^2)*H[3, 0, 0, x] + 
           8*(13 + 11*x^2)*H[3, 1, 0, x] + 272*(4 + 5*x^2)*
            H[-2, -1, 0, 0, x] - 24*(25 + 33*x^2)*H[-2, 0, 0, 0, x] + 
           8*(1 + 3*x^2)*(8*H[-3, -1, 0, x] + 9*H[0, 0, 0, 0, 0, x]) + 
           32*(33 + 34*x^2)*H[-3, x]*zeta[2] + 16*H[3, x]*zeta[2] - 
           16*(121 + 119*x^2)*H[-2, -1, x]*zeta[2] + 64*(21 + 22*x^2)*
            H[-2, 0, x]*zeta[2] - 8*(31 + 57*x^2)*H[0, 0, x]*zeta[3] + 
           8*(29 + 31*x^2)*zeta[2]*zeta[3] - 2*(267 + 353*x^2)*H[0, x]*
            zeta[4] - 8*(1 + x^2)*(66*H[-1, 4, x] - 48*H[2, 3, x] + 
             12*H[4, 1, x] - 28*H[-2, 2, 1, x] - 56*H[-1, -3, 0, x] - 
             234*H[-1, -2, 2, x] - 148*H[-1, -1, 3, x] + 78*H[-1, 2, 2, x] + 
             37*H[-1, 3, 0, x] - 32*H[-1, 3, 1, x] - 4*H[2, -2, 0, x] + 
             38*H[2, 1, 2, x] + 26*H[2, 2, 0, x] + 12*H[-2, -1, -1, 0, x] - 
             155*H[-1, -2, 0, 0, x] + 6*H[-1, -1, -2, 0, x] + 
             264*H[-1, -1, -1, 2, x] + 10*H[-1, -1, 2, 0, x] + 
             48*H[-1, -1, 2, 1, x] + 76*H[-1, 2, 0, 0, x] + 
             64*H[-1, 2, 1, 0, x] - 42*H[2, 0, 0, 0, x] - 
             12*H[2, 1, 0, 0, x] + 64*H[2, 1, 1, 0, x] + 
             156*H[-1, -1, -1, 0, 0, x] - 104*H[-1, -1, 0, 0, 0, x] + 
             54*H[-1, 0, 0, 0, 0, x] + 234*H[-1, -2, x]*zeta[2] - 
             10*H[-1, 2, x]*zeta[2] + 76*H[2, 0, x]*zeta[2] + 
             32*H[2, 1, x]*zeta[2] - 264*H[-1, -1, -1, x]*zeta[2] + 
             183*H[-1, -1, 0, x]*zeta[2] - 72*H[-1, 0, 0, x]*zeta[2] + 
             32*H[0, 0, 0, x]*zeta[2] - 169*H[-2, x]*zeta[3] + 
             94*H[2, x]*zeta[3] + 177*H[-1, -1, x]*zeta[3] - 
             90*H[-1, 0, x]*zeta[3] - 62*H[-1, x]*zeta[4]) - 
           4*(231 + 313*x^2)*zeta[5])/(3*(1 + x))))
 
Beam["qqbp"] = as^2*CF*TF*((2*(1 - x)*(172 - 143*x + 136*x^2))/(27*x) + 
       (4*(21 - 30*x + 32*x^2)*H[0, x])/9 + 
       Lp^2*((2*(1 - x)*(4 + 7*x + 4*x^2))/(3*x) + 4*(1 + x)*H[0, x]) - 
       (2*(3 + 3*x + 8*x^2)*H[0, 0, x])/3 + 
       Lp*((-8*(1 - x)*(13 - 5*x + 22*x^2))/(9*x) - 
         (4*(3 + 9*x + 8*x^2)*H[0, x])/3 + 8*(1 + x)*H[0, 0, x]) + 
       4*(1 + x)*H[0, 0, 0, x] - (8*(1 - x)*(2 - x + 2*x^2)*
         (H[1, 0, x] + zeta[2]))/(3*x)) + 
     as^3*(CF*Nf*TF^2*((32*(1 - x)*(1058 - 2689*x + 1571*x^2))/(729*x) + 
         (16*(-661 - 337*x + 534*x^2)*H[0, x])/243 + 
         Lp^3*((-16*(1 - x)*(4 + 7*x + 4*x^2))/(27*x) - (32*(1 + x)*H[0, x])/
            9) + (32*(1 - x)*(75 + 19*x + 75*x^2)*H[1, x])/(81*x) + 
         (32*(100 - 26*x + 57*x^2)*H[2, x])/81 - 
         (32*(137 + 38*x + 18*x^2)*H[0, 0, x])/81 + 
         ((1 - x)*(-576*(1 - x + x^2)*H[1, 0, x] + 16*(38 - 79*x + 38*x^2)*
             H[1, 1, x]))/(81*x) + (16*(-49 - 49*x + 24*x^2)*H[0, 0, 0, x])/
          27 + Lp^2*((16*(1 - x)*(2 - 19*x + 2*x^2))/(9*x) + 
           (16*(-13 - 13*x + 4*x^2)*H[0, x])/9 + 
           (16*(1 - x)*(4 + 7*x + 4*x^2)*H[1, x])/(9*x) + 
           (4*(1 + x)*(72*H[2, x] - 72*H[0, 0, x] - 72*zeta[2]))/27) - 
         (32*(18 + 64*x + 10*x^2 + 39*x^3)*zeta[2])/(81*x) - 
         (32*(-5 - 5*x + 6*x^2)*(2*H[3, x] - H[2, 1, x] - 2*H[0, x]*zeta[2]))/
          27 + ((1 - x)*(16*(4 + 7*x + 4*x^2)*H[1, 1, 1, x] - 
            192*(2 - x + 2*x^2)*(H[1, 2, x] - H[1, 0, 0, x] + 
              2*H[1, 1, 0, x] + H[1, x]*zeta[2])))/(27*x) + 
         Lp*((-128*(1 - x)*(1 + 2*x)*(17 + 4*x))/(81*x) + 
           (32*(-58 - x + 13*x^2)*H[0, x])/27 - 
           (16*(1 - x)*(32 - 67*x + 50*x^2)*H[1, x])/(27*x) - 
           (32*(-5 - 2*x + 6*x^2)*H[2, x])/9 + (32*(-13 - 13*x + 4*x^2)*
             H[0, 0, x])/9 + (64*(1 - x)*(2 - x + 2*x^2)*H[1, 0, x])/(9*x) - 
           (16*(1 - x)*(4 + 7*x + 4*x^2)*H[1, 1, x])/(9*x) + 
           (32*(4 - 11*x + 4*x^2 + 2*x^3)*zeta[2])/(9*x) + 
           (4*(1 + x)*(144*H[3, x] - 72*H[2, 1, x] - 144*H[0, 0, 0, x] - 
              144*H[0, x]*zeta[2] - 72*zeta[3]))/27) + 
         (32*(-12 + 13*x - 23*x^2 + 18*x^3)*zeta[3])/(27*x) + 
         (16*(1 + x)*(8*H[4, x] - 4*H[3, 1, x] + 2*H[2, 1, 1, x] - 
            10*H[0, 0, 0, 0, x] - 8*H[0, 0, x]*zeta[2] - 4*H[0, x]*zeta[3] - 
            9*zeta[4]))/9) + CF^2*TF*((-2*(1 - x)*(2421 + 56*x + 7512*x^2))/
          (81*x) + (2*(2707 - 8308*x + 5720*x^2)*H[0, x])/81 - 
         (2*(1 - x)*(4343 - 5805*x + 7088*x^2)*H[1, x])/(81*x) - 
         (4*(-1524 + 75*x + 2882*x^2)*H[2, x])/81 + 
         (8*(229 - 55*x + 104*x^2)*H[3, x])/9 - 
         (16*(-24 - 27*x + 40*x^2)*H[4, x])/9 - (2*(2733 + 9273*x + 5864*x^2)*
           H[0, 0, x])/81 + ((1 - x)*(8*(101 + 161*x + 362*x^2)*H[1, 0, x] - 
            4*(361 + 2557*x + 406*x^2)*H[1, 1, x]))/(81*x) + 
         (16*(-15 + 123*x + 68*x^2)*H[2, 0, x])/27 - 
         (4*(612 + 423*x + 184*x^2)*H[2, 1, x])/27 + 
         (16*(11 + 10*x)*H[2, 2, x])/3 - (16*(12 + 45*x + 4*x^2)*H[3, 0, x])/
          9 + (16*(-6 + 9*x + 16*x^2)*H[3, 1, x])/9 + 
         (4*(257 - 167*x + 376*x^2)*H[0, 0, 0, x])/9 + 
         (16*(-2 + x)*(-5 + 4*x)*H[2, 0, 0, x])/3 - 
         (16*(7 + 2*x + 4*x^2)*H[2, 1, 0, x])/3 + 
         (16*(9 + 21*x + 4*x^2)*H[2, 1, 1, x])/9 - 
         (8*(66 - 15*x + 140*x^2)*H[0, 0, 0, 0, x])/9 + 
         Lp^3*((-4*LQ*(1 - x)*(4 + 7*x + 4*x^2))/(3*x) + 
           (2*(1 - x)*(36 + 109*x + 36*x^2))/(9*x) - 
           (4*(-27 - 15*x + 16*x^2)*H[0, x])/9 + 
           (16*(1 - x)*(4 + 7*x + 4*x^2)*H[1, x])/(9*x) + 
           (4*(1 + x)*(-54*LQ*H[0, x] + 72*H[2, x] + 36*H[0, 0, x] - 
              72*zeta[2]))/27) + (4*(-648 - 1380*x + 687*x^2 + 2774*x^3)*
           zeta[2])/(81*x) - (16*(149 - 26*x + 60*x^2)*H[0, x]*zeta[2])/9 - 
         (16*(14 + 7*x + 4*x^2)*H[2, x]*zeta[2])/3 + 
         (16*(-15 - 36*x + 52*x^2)*H[0, 0, x]*zeta[2])/9 + 
         ((1 - x)*(16*(20 + 203*x + 20*x^2)*H[1, 2, x] - 
            16*(-1 - 160*x + 26*x^2)*H[1, 0, 0, x] - 8*(8 + 209*x + 8*x^2)*
             H[1, 1, 0, x] + 12*(4 + 47*x + 40*x^2)*H[1, 1, 1, x] + 
            8*(8 - 493*x + 8*x^2)*H[1, x]*zeta[2]))/(27*x) + 
         Lp^2*((16*LQ*(1 - x)*(13 - 5*x + 22*x^2))/(9*x) - 
           (2*(1 - x)*(108 - 121*x + 276*x^2))/(9*x) + 
           (8*LQ*(3 + 9*x + 8*x^2)*H[0, x])/3 + (4*(138 - 219*x + 32*x^2)*
             H[0, x])/9 - (4*(1 - x)*(68 - 121*x + 104*x^2)*H[1, x])/(9*x) - 
           (16*(-3 + 3*x + 8*x^2)*H[2, x])/3 - (8*(-3 - 6*x + 20*x^2)*
             H[0, 0, x])/3 + (8*(1 - x)*(4 + 7*x + 4*x^2)*H[1, 0, x])/(3*x) + 
           (16*(-3 + 3*x + 8*x^2)*zeta[2])/3 + 
           (4*(1 + x)*(324*H[3, x] - 108*LQ*H[0, 0, x] + 108*H[2, 0, x] + 
              216*H[0, 0, 0, x] - 324*H[0, x]*zeta[2] - 108*zeta[3]))/27) - 
         (4*(-768 - 720*x - 999*x^2 + 1528*x^3)*zeta[3])/(27*x) + 
         (32*(42 + 81*x + 38*x^2)*H[0, x]*zeta[3])/9 + 
         ((1 - x)*(-16*(20 - 19*x + 20*x^2)*H[1, 3, x] + 64*(5 + 2*x + 5*x^2)*
             H[1, 1, 2, x] - 8*(52 - 17*x + 52*x^2)*H[1, 0, 0, 0, x] + 
            32*(2 + 17*x + 2*x^2)*H[1, 1, 0, 0, x] - 16*(4 + 7*x + 4*x^2)*
             H[1, 1, 1, 1, x] + 16*(32 - 25*x + 32*x^2)*(H[1, 1, 1, 0, x] + 
              H[1, 0, x]*zeta[2]) + 16*(8 - 13*x + 8*x^2)*(H[1, 2, 0, x] + 
              2*H[1, 1, x]*zeta[2]) + 96*(4 - 11*x + 4*x^2)*H[1, x]*zeta[3]))/
          (9*x) - (4*(-48 + 486*x + 111*x^2 + 52*x^3)*zeta[4])/(9*x) + 
         Lp*((-4*LQ*(1 - x)*(172 - 143*x + 136*x^2))/(27*x) - 
           (2*(1 - x)*(12 + 495*x + 704*x^2))/(9*x) - 
           (8*LQ*(21 - 30*x + 32*x^2)*H[0, x])/9 - 
           (4*(313 + 1139*x + 118*x^2)*H[0, x])/9 + 
           (8*(1 - x)*(122 + 359*x + 89*x^2)*H[1, x])/(9*x) + 
           (8*(116 + 31*x + 44*x^2)*H[2, x])/3 - (8*(-9 + 15*x + 40*x^2)*
             H[3, x])/3 + (4*LQ*(3 + 3*x + 8*x^2)*H[0, 0, x])/3 + 
           (2*(825 - 447*x + 664*x^2)*H[0, 0, x])/9 + 
           ((1 - x)*((-16*(35 - 19*x + 53*x^2)*H[1, 0, x])/9 - 
              (4*(12 + 29*x + 24*x^2)*H[1, 1, x])/3))/x - 
           (16*(3 + 21*x + 8*x^2)*H[2, 0, x])/3 - (8*(15 + 21*x + 4*x^2)*
             H[2, 1, x])/3 - (4*(33 - 3*x + 112*x^2)*H[0, 0, 0, x])/3 - 
           48*(-1 + x)*H[1, 1, 0, x] + (8*(1 - x)*(4 + 7*x + 4*x^2)*
             H[1, 1, 1, x])/(3*x) + (64*(1 - x)*(2 - x + 2*x^2)*
             ((-3*H[1, 2, x])/2 - (3*H[1, 0, 0, x])/2 + LQ*((3*H[1, 0, x])/
                 4 + (3*zeta[2])/4)))/(9*x) - 
           (8*(6 + 102*x + 45*x^2 + 38*x^3)*zeta[2])/(3*x) + 
           8*(-1 + 3*x + 16*x^2)*H[0, x]*zeta[2] + 
           (16*(-4 - 6*x - 21*x^2 + 10*x^3)*zeta[3])/(3*x) + 
           (4*(1 + x)*(756*H[4, x] + 432*H[3, 0, x] - 54*LQ*H[0, 0, 0, x] + 
              216*H[2, 1, 0, x] + 108*H[2, 1, 1, x] + 540*H[0, 0, 0, 0, x] - 
              756*H[0, 0, x]*zeta[2] - 108*H[0, x]*zeta[3] + 702*zeta[4]))/
            27) + (16*(1 + x)*(14*H[5, x] + 2*H[2, 3, x] + 4*H[4, 0, x] - 
            6*H[4, 1, x] + 4*H[2, 1, 2, x] - 2*H[2, 2, 0, x] + 
            4*H[3, 0, 0, x] - 2*H[3, 1, 0, x] - H[3, 1, 1, x] - 
            H[2, 0, 0, 0, x] + 8*H[2, 1, 0, 0, x] - 2*H[2, 1, 1, 0, x] - 
            2*H[2, 1, 1, 1, x] + 12*H[0, 0, 0, 0, 0, x] - 
            2*H[2, 0, x]*zeta[2] - 4*H[2, 1, x]*zeta[2] - 14*H[0, 0, 0, x]*
             zeta[2] - 12*H[2, x]*zeta[3] - 18*H[0, 0, x]*zeta[3] + 
            7*zeta[2]*zeta[3] - 14*H[0, x]*zeta[4] - 36*zeta[5]))/3) + 
       CA*CF*TF*((-4*(1 - x)*(228133 - 36824*x + 356788*x^2))/(729*x) - 
         (2*(17152 + 143678*x + 34691*x^2 + 214384*x^3)*H[0, x])/(243*x) + 
         (2*(1 - x)*(14944 - 3245*x + 15520*x^2)*H[1, x])/(243*x) + 
         (4*(-724 - 451*x + 224*x^2)*H[3, x])/27 + 
         (4*(-109 - 91*x + 8*x^2)*H[4, x])/9 + (16*(-25 + 13*x)*H[-4, 0, x])/
          3 + (8*(87 - 99*x + 112*x^2)*H[-3, 0, x])/9 - 
         (8*(576 + 93*x + 544*x^2)*H[-2, 0, x])/27 + 
         (8*(27 + x + 16*x^2)*H[-2, 2, x])/3 + 
         (4*(1 + x)*(906 - 77*x + 828*x^2)*H[-1, 0, x])/(27*x) + 
         (4*(14795 + 3176*x + 16868*x^2)*H[0, 0, x])/81 + 
         ((1 - x)*(4*(4481 + 272*x + 6272*x^2)*H[1, 0, x] + 
            4*(463 + 2098*x + 184*x^2)*H[1, 1, x]))/(81*x) + 
         (4*(59 + 35*x + 8*x^2)*H[3, 1, x])/9 - (16*(5 + 3*x)*H[3, 2, x])/3 - 
         64*x*H[4, 0, x] + (8*(-37 + 29*x)*H[-3, 0, 0, x])/3 - 
         (64*(-2 + x)*x*H[-2, -1, 0, x])/3 + (4*(159 - 315*x + 184*x^2)*
           H[-2, 0, 0, x])/9 + 8*(1 + x)*H[-1, 2, 0, x] - 
         (4*(1261 - 587*x + 1758*x^2)*H[0, 0, 0, x])/27 + 
         (48*(-4 - 6*x - 7*x^2 + 4*x^3)*H[2, 2, x] - 
           8*(-4 + 11*x + 35*x^2 + 4*x^3)*H[2, 1, 1, x])/(9*x) - 
         (16*(-6 + 11*x)*H[3, 0, 0, x])/3 + (8*(-11 + 3*x)*H[3, 1, 0, x])/3 + 
         (8*(121 + 25*x)*H[0, 0, 0, 0, x])/9 + 16*(-4 + 3*x)*
          H[0, 0, 0, 0, 0, x] + Lp^3*((4*(1 - x)*(44 - x + 44*x^2))/(9*x) + 
           (8*(4 + 11*x + 8*x^2)*H[0, x])/(9*x) + 
           (8*(1 - x)*(4 + 7*x + 4*x^2)*H[1, x])/(9*x) + 
           (16*(-1 + 2*x)*H[0, 0, x])/3 + (4*(1 + x)*(36*H[2, x] - 
              36*zeta[2]))/27) - (8*(27 - 7*x + 20*x^2)*H[-2, x]*zeta[2])/3 - 
         20*(1 - x)*H[1, 0, x]*zeta[2] + 
         (4*(1256 - 2068*x + 2969*x^2 + 1000*x^3)*H[2, x] - 
           8*(-3002 + 1099*x - 2936*x^2 + 3932*x^3)*zeta[2])/(81*x) + 
         ((1 + x)*(-8*(116 - 101*x + 116*x^2)*H[-1, 2, x] + 
            16*(20 + 31*x + 74*x^2)*H[-1, -1, 0, x] - 
            4*(484 - 25*x + 592*x^2)*H[-1, 0, 0, x] + 16*(68 - 35*x + 95*x^2)*
             H[-1, x]*zeta[2]))/(27*x) + 
         ((1 - x)*(8*(-5 + 2*x)*(-16 + 67*x)*H[1, 2, x] - 
            24*(249 - 2*x + 249*x^2)*H[1, 0, 0, x] + 
            16*(230 + 11*x + 257*x^2)*H[1, 1, 0, x] - 
            4*(-32 + 103*x + 76*x^2)*H[1, 1, 1, x] + 
            4*(748 + 475*x + 748*x^2)*H[1, x]*zeta[2]))/(27*x) + 
         (12*(-24 + 26*x + 47*x^2)*H[3, 0, x] + 4*(159 + 294*x + 265*x^2 + 
             112*x^3)*H[2, 1, 0, x] - 4*(-37 - 56*x - 2*x^2 + 8*x^3)*
            H[0, 0, x]*zeta[2])/(9*(1 + x)) - (208*(2 + x)*H[0, 0, x]*
           zeta[3])/3 - (8*(11 + 27*x)*zeta[2]*zeta[3])/3 + 
         Lp^2*((-4*(1 - x)*(883 - 476*x + 1450*x^2))/(27*x) - 
           (4*(52 + 175*x + 19*x^2 + 272*x^3)*H[0, x])/(9*x) - 
           (4*(1 - x)*(44 + 95*x + 80*x^2)*H[1, x])/(9*x) - 
           (8*(-4 + 11*x + 17*x^2 + 4*x^3)*H[2, x])/(3*x) + 
           32*(-1 + x)*H[-2, 0, x] - (8*(-17 + 4*x)*H[0, 0, x])/3 + 
           (8*(1 - x)*(4 + 7*x + 4*x^2)*H[1, 0, x])/(3*x) + 
           (4*(1 + x)*(108*H[3, x] + 108*H[2, 0, x]))/27 + 
           32*(-1 + x)*H[0, 0, 0, x] + 16*(-1 + x)*H[0, x]*zeta[2] + 
           ((1 + x)*((16*(4 - 7*x + 4*x^2)*H[-1, 0, x])/3 + 
              (8*(4 + 7*x + 4*x^2)*zeta[2])/3))/x + 32*(-1 + 2*x)*zeta[3]) + 
         (24*(52 + 144*x + 123*x^2 + 124*x^3)*H[2, 0, x] - 
           4*(-116 - 371*x - 488*x^2 + 40*x^3)*H[2, 1, x] + 
           8*(156 + 776*x + 731*x^2 + 254*x^3)*H[0, x]*zeta[2] - 
           4*(-1620 + 2203*x - 4100*x^2 + 700*x^3)*zeta[3])/(27*x) - 
         (8*(1 - x)*(H[5, x] - 2*H[-3, 2, x] + H[-2, 3, x] - 
            8*H[-3, -1, 0, x] - 10*H[-2, -2, 0, x] + 2*H[-2, -1, 2, x] - 
            2*H[-2, 2, 0, x] + 4*H[-2, -1, -1, 0, x] - 
            23*H[-2, -1, 0, 0, x] + 16*H[-2, 0, 0, 0, x] - 
            2*H[-3, x]*zeta[2] + 7*H[3, x]*zeta[2] - 8*H[-2, 0, x]*zeta[2] - 
            2*H[-2, x]*zeta[3]))/3 + 
         ((1 + x)*(12*(8 + x + 8*x^2)*H[-1, 3, x] - 8*(16 - 37*x + 16*x^2)*
             H[-1, -2, 0, x] - 8*(16 + 17*x + 16*x^2)*H[-1, -1, 2, x] + 
            16*(4 - 7*x + 4*x^2)*H[-1, -1, -1, 0, x] - 36*(8 - 19*x + 8*x^2)*
             H[-1, -1, 0, 0, x] + 96*(-2 + x)*(-1 + 2*x)*H[-1, 0, 0, 0, x] - 
            16*(14 - 11*x + 14*x^2)*H[-1, 0, x]*zeta[2] - 16*(2 + x + 2*x^2)*
             (2*H[-1, 2, 1, x] - 5*H[-1, -1, x]*zeta[2]) - 24*(4 - x + 4*x^2)*
             H[-1, x]*zeta[3]))/(9*x) + 
         ((1 - x)*(-4*(64 - 5*x + 64*x^2)*H[1, 3, x] + 16*(8 + 5*x + 8*x^2)*
             H[1, -2, 0, x] - 4*(32 + 29*x + 32*x^2)*H[1, 1, 2, x] - 
            24*(16 + 13*x + 16*x^2)*H[1, 2, 0, x] + 4*(104 + 119*x + 104*x^2)*
             H[1, 0, 0, 0, x] - 28*(16 + 19*x + 16*x^2)*H[1, 1, 0, 0, x] + 
            16*(4 + 7*x + 4*x^2)*H[1, 1, 1, 1, x] - 32*(1 - 5*x + x^2)*
             H[1, 1, x]*zeta[2] - 4*(32 - 25*x + 32*x^2)*(H[1, 1, 1, 0, x] - 
              H[1, x]*zeta[3])))/(9*x) + (2*(-201 + 5*x)*H[0, x]*zeta[4])/3 + 
         Lp*((4*(1 - x)*(4544 + 1231*x + 7922*x^2))/(27*x) + 
           (8*(284 + 2666*x + 1733*x^2 + 2877*x^3)*H[0, x])/(27*x) + 
           (4*(1 - x)*(-100 - 671*x + 2*x^2)*H[1, x])/(9*x) - 
           (4*(59 + 41*x + 8*x^2)*H[3, x])/3 + 16*(-7 + 3*x)*H[-3, 0, x] + 
           (8*(15 - 39*x + 32*x^2)*H[-2, 0, x])/3 - 
           (16*(1 + x)*(61 + 11*x + 88*x^2)*H[-1, 0, x])/(9*x) - 
           (4*(497 - 304*x + 700*x^2)*H[0, 0, x])/9 + 
           ((1 - x)*((-16*(70 + 19*x + 79*x^2)*H[1, 0, x])/9 + 
              (4*(6 + 25*x + 18*x^2)*H[1, 1, x])/3))/x - 32*x*H[3, 0, x] + 
           64*(-1 + x)*H[-2, 0, 0, x] - (8*(-46 + 5*x)*H[0, 0, 0, x])/3 + 
           16*(-5 + 4*x)*H[0, 0, 0, 0, x] + 8*(-1 + x)*H[0, 0, x]*zeta[2] + 
           ((4*(-104 - 383*x - 383*x^2 + 90*x^3)*H[2, x])/9 + 
             (4*(-368 + 599*x - 229*x^2 + 138*x^3)*zeta[2])/9)/x + 
           ((1 + x)*((32*(2 + x + 2*x^2)*H[-1, 2, x])/3 + 
              (16*(10 - 13*x + 10*x^2)*H[-1, 0, 0, x])/3 - 
              (32*(2 + x + 2*x^2)*H[-1, x]*zeta[2])/3))/x + 
           ((1 - x)*((-8*(4 + 7*x + 4*x^2)*H[1, 2, x])/3 + 4*(8 + 17*x + 
                8*x^2)*H[1, 0, 0, x] - 8*(4 + 7*x + 4*x^2)*H[1, 1, 0, x] - 
              (8*(4 + 7*x + 4*x^2)*H[1, 1, 1, x])/3 - (8*(4 + 7*x + 4*x^2)*
                H[1, x]*zeta[2])/3))/x + (4*(1 + x)*(54*H[4, x] - 
              108*H[2, 2, x] - 108*H[3, 1, x] + 378*H[2, 0, 0, x] - 
              324*H[2, 1, 0, x] - 108*H[2, 1, 1, x] - 108*H[2, x]*zeta[2]))/
            27 - 16*(13 + 8*x)*H[0, x]*zeta[3] + 
           ((-16*(4 + 9*x + 6*x^2 + 2*x^3)*H[2, 0, x])/3 + 
             (8*(-4 + 11*x + 20*x^2 + 4*x^3)*H[2, 1, x])/3 + 
             (4*(-16 + 35*x - 49*x^2 + 8*x^3)*H[0, x]*zeta[2])/3 + 
             (8*(-44 - 4*x - 49*x^2 + 52*x^3)*zeta[3])/3)/x - 
           2*(145 + 151*x)*zeta[4]) + 
         (-8*(72 + 141*x + 141*x^2 + 109*x^3 + 28*x^4)*H[2, 0, 0, x] + 
           12*(16 + 79*x + 120*x^2 + 87*x^3 + 24*x^4)*H[2, x]*zeta[2] + 
           8*(24 - 14*x - 136*x^2 + 47*x^3 + 136*x^4)*H[0, x]*zeta[3] + 
           (1840 + 2551*x + 4956*x^2 + 4935*x^3 + 672*x^4)*zeta[4])/
          (9*x*(1 + x)) - (8*(1 + x)*(3*H[2, 3, x] + H[4, 1, x] - 
            3*H[-1, 3, 0, x] - 4*H[2, -2, 0, x] + 5*H[2, 1, 2, x] + 
            14*H[2, 2, 0, x] - 2*H[3, 1, 1, x] - 6*H[-1, 2, 0, 0, x] + 
            6*H[-1, 2, 1, 0, x] - 19*H[2, 0, 0, 0, x] + 21*H[2, 1, 0, 0, x] - 
            H[2, 1, 1, 0, x] - 4*H[2, 1, 1, 1, x] + 6*H[-1, 2, x]*zeta[2] + 
            5*H[2, 0, x]*zeta[2] - 4*H[2, 1, x]*zeta[2] - 3*H[-1, 0, 0, x]*
             zeta[2] - H[0, 0, 0, x]*zeta[2] + H[2, x]*zeta[3] + 
            6*H[-1, 0, x]*zeta[3] + (3*H[-1, x]*zeta[4])/2))/3 + 
         32*(-1 + 9*x)*zeta[5]) - (dabc2*TF*((33280*(1 - x))/27 + 
          (16*(-388 + 369*x)*H[0, x])/27 + (16*(1 - x)*(-144 + 2243*x)*
            H[1, x])/(27*x) + (32*(116 + 773*x)*H[2, x])/27 - 
          (32*(222 + 273*x + 232*x^2)*H[3, x])/27 + 
          (224*(3 + 3*x + 8*x^2)*H[4, x])/9 - (64*(7 + 9*x)*H[5, x])/3 - 
          (128*(-1 + 5*x)*H[-4, 0, x])/3 - (64*(39 - 15*x + 32*x^2)*
            H[-3, 0, x])/9 + (64*(99 + 198*x + 116*x^2)*H[-2, 0, x])/27 - 
          (64*(27 + x + 16*x^2)*H[-2, 2, x])/3 - (7264*(1 + x)*H[-1, 0, x])/
           27 + (64*(-227 + 271*x)*H[0, 0, x])/27 - 
          (32*(1 - x)*(153*H[1, 0, x] - 91*H[1, 1, x]))/9 + 
          (128*(-5 + 4*x)*H[2, 0, x])/3 + (1312*(1 + x)*H[2, 1, x])/9 + 
          (64*(6 + 3*x + 8*x^2)*H[2, 2, x])/3 - (32*(-3 + 27*x + 16*x^2)*
            H[3, 1, x])/9 - (64*(-5 + 13*x)*H[-3, 0, 0, x])/3 + 
          (512*x^2*H[-2, -1, 0, x])/3 - (32*(87 - 99*x + 88*x^2)*
            H[-2, 0, 0, x])/9 - 64*(1 + x)*(H[-1, -2, 0, x] + 
            H[-1, 2, 0, x]) - (32*(336 + 261*x + 232*x^2)*H[0, 0, 0, x])/27 - 
          128*(1 - x)*H[1, -2, 0, x] - (64*(1 - x)*(27*H[1, 2, x] + 
             46*H[1, 0, 0, x] + 72*H[1, 1, 0, x]))/9 - 
          (128*(-1 + 2*x)*H[3, 0, 0, x])/3 + 
          (64*(3 + 8*x^2)*H[0, 0, 0, 0, x])/3 - (32*(757 + 359*x)*zeta[2])/
           27 + (64*(27 + x + 20*x^2)*H[-2, x]*zeta[2])/3 + 
          (128*(60 + 93*x + 116*x^2)*H[0, x]*zeta[2])/27 - 
          (32*(1 - x)*(116 + 83*x + 116*x^2)*H[1, x]*zeta[2])/(27*x) + 
          (64*(-1 + 9*x)*H[3, x]*zeta[2])/3 - (256*(1 + x)^3*H[-1, -1, x]*
            zeta[2])/(3*x) + ((1 + x)*(64*(116 - 101*x + 116*x^2)*
              H[-1, 2, x] - 256*(29 + 22*x + 29*x^2)*H[-1, -1, 0, x] + 
             32*(232 + 65*x + 232*x^2)*H[-1, 0, 0, x] - 
             192*(58 - 19*x + 58*x^2)*H[-1, x]*zeta[2]))/(27*x) + 
          (64*(522 - 141*x + 290*x^2)*zeta[3])/27 - 
          (64*(-7 + 5*x)*zeta[2]*zeta[3])/3 - 
          (64*(1 - x)*(2*H[-3, 2, x] - H[-2, 3, x] - 2*H[3, 2, x] + 
             8*H[-3, -1, 0, x] + 2*H[-2, -2, 0, x] - 2*H[-2, -1, 2, x] + 
             2*H[-2, 2, 0, x] + 5*H[3, 1, 0, x] + 4*H[-2, -1, -1, 0, x] + 
             11*H[-2, -1, 0, 0, x] - 8*H[-2, 0, 0, 0, x] + 
             2*H[-3, x]*zeta[2] + 4*H[-2, -1, x]*zeta[2] - 
             2*H[-2, x]*zeta[3]))/3 + ((1 + x)*(-96*(8 + x + 8*x^2)*
              H[-1, 3, x] + 64*(16 + 17*x + 16*x^2)*H[-1, -1, 2, x] + 
             128*(4 - 7*x + 4*x^2)*H[-1, -1, -1, 0, x] + 
             96*(8 - 29*x + 8*x^2)*H[-1, -1, 0, 0, x] - 512*(1 - 4*x + x^2)*
              H[-1, 0, 0, 0, x] + 128*(2 + x + 2*x^2)*(2*H[-1, 2, 1, x] + 3*
                H[-1, 0, x]*zeta[2]) + 64*(4 + 11*x + 4*x^2)*H[-1, x]*
              zeta[3]))/(9*x) + ((1 - x)*(32*(32 + 65*x + 32*x^2)*
              H[1, 3, x] - 96*(16 + 19*x + 16*x^2)*H[1, 1, 2, x] - 
             192*(8 - x + 8*x^2)*H[1, 2, 0, x] + 32*(32 - 7*x + 32*x^2)*
              H[1, 0, 0, 0, x] - 32*(16 + 73*x + 16*x^2)*H[1, 1, 0, 0, x] - 
             96*(32 + 29*x + 32*x^2)*H[1, 1, 1, 0, x] - 
             32*(80 + 77*x + 80*x^2)*H[1, 0, x]*zeta[2] - 
             128*(14 + 11*x + 14*x^2)*H[1, 1, x]*zeta[2] - 
             160*(16 + x + 16*x^2)*H[1, x]*zeta[3]))/(9*x) - 
          (128*(3*H[0, 0, 0, 0, 0, x] - 13*H[0, 0, x]*zeta[3]))/3 - 
          (16*(39 + 5*x)*H[0, x]*zeta[4])/3 + Lp*((6400*(-1 + x))/3 - 
            (32*(100 + 9*x)*H[0, x])/3 + (2912*(-1 + x)*H[1, x])/3 + 
            (32*(-3 + 27*x + 16*x^2)*H[3, x])/3 - 128*(-1 + x)*H[-3, 0, x] - 
            (64*(3 - 9*x + 8*x^2)*H[-2, 0, x])/3 + 
            (4*(1 + x)*(-2952*H[2, x] + 1872*H[-1, 0, x]))/27 - 
            (32*(38 + 29*x)*H[0, 0, x])/3 + 256*(-1 + x)*H[-2, -1, 0, x] - 
            128*(-1 + x)*H[-2, 0, 0, x] + (64*(3 + 8*x^2)*H[0, 0, 0, x])/3 - 
            96*(-1 + x)*H[1, 0, 0, x] - 128*H[0, 0, 0, 0, x] + 
            (32*(67 + 41*x)*zeta[2])/3 + 128*(-1 + x)*H[-2, x]*zeta[2] - 
            (32*(3 + 27*x + 32*x^2)*H[0, x]*zeta[2])/3 + 
            (64*(1 - x)*(4 + 7*x + 4*x^2)*H[1, x]*zeta[2])/(3*x) + 
            64*(5 + 3*x)*H[0, 0, x]*zeta[2] + 
            ((1 + x)*((-256*(2 + x + 2*x^2)*H[-1, 2, x])/3 + 
               (128*(4 - 7*x + 4*x^2)*H[-1, -1, 0, x])/3 - (64*(8 - 5*x + 
                  8*x^2)*H[-1, 0, 0, x])/3 + 64*(4 - x + 4*x^2)*H[-1, x]*
                zeta[2]))/x + (4*(1 + x)*(-1296*H[4, x] + 432*H[2, 0, 0, x] + 
               864*H[2, x]*zeta[2]))/27 - (256*(3 + 5*x^2)*zeta[3])/3 + 
            256*H[0, x]*zeta[3] - 80*(3 + 5*x)*zeta[4]) + 
          (96*(12 + 8*x + 9*x^2 + 16*x^3)*H[3, 0, x] + 
            64*(-6 + 5*x^2 + 8*x^3)*H[2, 0, 0, x] + 96*(15 + 12*x + 35*x^2 + 
              32*x^3)*H[2, 1, 0, x] + 96*(9 + 6*x + 11*x^2 + 8*x^3)*H[2, x]*
             zeta[2] - 96*(21 + 34*x + 40*x^2 + 24*x^3)*H[0, 0, x]*zeta[2] - 
            64*(-15 - 24*x + 26*x^2 + 44*x^3)*H[0, x]*zeta[3] + 
            8*(-15 - 606*x - 421*x^2 + 152*x^3)*zeta[4])/(9*(1 + x)) + 
          (64*(1 + x)*(9*H[2, 3, x] + 3*H[4, 1, x] + 3*H[-1, 3, 0, x] - 
             4*H[2, -2, 0, x] - 9*H[2, 1, 2, x] - 2*H[2, 2, 0, x] + 
             6*H[-1, 2, 0, 0, x] - 6*H[-1, 2, 1, 0, x] + H[2, 0, 0, 0, x] - 
             9*H[2, 1, 0, 0, x] - 15*H[2, 1, 1, 0, x] - 6*H[-1, 2, x]*
              zeta[2] - 13*H[2, 0, x]*zeta[2] - 8*H[2, 1, x]*zeta[2] + 
             3*H[-1, 0, 0, x]*zeta[2] + 9*H[0, 0, 0, x]*zeta[2] - 
             5*H[2, x]*zeta[3] - 6*H[-1, 0, x]*zeta[3] - (3*H[-1, x]*zeta[4])/
              2))/3 - (64*(53 + 15*x)*zeta[5])/3))/(16*nc))
 
Beam["qqp"] = as^2*CF*TF*((2*(1 - x)*(172 - 143*x + 136*x^2))/(27*x) + 
       (4*(21 - 30*x + 32*x^2)*H[0, x])/9 + 
       Lp^2*((2*(1 - x)*(4 + 7*x + 4*x^2))/(3*x) + 4*(1 + x)*H[0, x]) - 
       (2*(3 + 3*x + 8*x^2)*H[0, 0, x])/3 + 
       Lp*((-8*(1 - x)*(13 - 5*x + 22*x^2))/(9*x) - 
         (4*(3 + 9*x + 8*x^2)*H[0, x])/3 + 8*(1 + x)*H[0, 0, x]) + 
       4*(1 + x)*H[0, 0, 0, x] - (8*(1 - x)*(2 - x + 2*x^2)*
         (H[1, 0, x] + zeta[2]))/(3*x)) + 
     as^3*(CF*Nf*TF^2*((32*(1 - x)*(1058 - 2689*x + 1571*x^2))/(729*x) + 
         (16*(-661 - 337*x + 534*x^2)*H[0, x])/243 + 
         Lp^3*((-16*(1 - x)*(4 + 7*x + 4*x^2))/(27*x) - (32*(1 + x)*H[0, x])/
            9) + (32*(1 - x)*(75 + 19*x + 75*x^2)*H[1, x])/(81*x) + 
         (32*(100 - 26*x + 57*x^2)*H[2, x])/81 - 
         (32*(137 + 38*x + 18*x^2)*H[0, 0, x])/81 + 
         ((1 - x)*(-576*(1 - x + x^2)*H[1, 0, x] + 16*(38 - 79*x + 38*x^2)*
             H[1, 1, x]))/(81*x) + (16*(-49 - 49*x + 24*x^2)*H[0, 0, 0, x])/
          27 + Lp^2*((16*(1 - x)*(2 - 19*x + 2*x^2))/(9*x) + 
           (16*(-13 - 13*x + 4*x^2)*H[0, x])/9 + 
           (16*(1 - x)*(4 + 7*x + 4*x^2)*H[1, x])/(9*x) + 
           (4*(1 + x)*(72*H[2, x] - 72*H[0, 0, x] - 72*zeta[2]))/27) - 
         (32*(18 + 64*x + 10*x^2 + 39*x^3)*zeta[2])/(81*x) - 
         (32*(-5 - 5*x + 6*x^2)*(2*H[3, x] - H[2, 1, x] - 2*H[0, x]*zeta[2]))/
          27 + ((1 - x)*(16*(4 + 7*x + 4*x^2)*H[1, 1, 1, x] - 
            192*(2 - x + 2*x^2)*(H[1, 2, x] - H[1, 0, 0, x] + 
              2*H[1, 1, 0, x] + H[1, x]*zeta[2])))/(27*x) + 
         Lp*((-128*(1 - x)*(1 + 2*x)*(17 + 4*x))/(81*x) + 
           (32*(-58 - x + 13*x^2)*H[0, x])/27 - 
           (16*(1 - x)*(32 - 67*x + 50*x^2)*H[1, x])/(27*x) - 
           (32*(-5 - 2*x + 6*x^2)*H[2, x])/9 + (32*(-13 - 13*x + 4*x^2)*
             H[0, 0, x])/9 + (64*(1 - x)*(2 - x + 2*x^2)*H[1, 0, x])/(9*x) - 
           (16*(1 - x)*(4 + 7*x + 4*x^2)*H[1, 1, x])/(9*x) + 
           (32*(4 - 11*x + 4*x^2 + 2*x^3)*zeta[2])/(9*x) + 
           (4*(1 + x)*(144*H[3, x] - 72*H[2, 1, x] - 144*H[0, 0, 0, x] - 
              144*H[0, x]*zeta[2] - 72*zeta[3]))/27) + 
         (32*(-12 + 13*x - 23*x^2 + 18*x^3)*zeta[3])/(27*x) + 
         (16*(1 + x)*(8*H[4, x] - 4*H[3, 1, x] + 2*H[2, 1, 1, x] - 
            10*H[0, 0, 0, 0, x] - 8*H[0, 0, x]*zeta[2] - 4*H[0, x]*zeta[3] - 
            9*zeta[4]))/9) + CF^2*TF*((-2*(1 - x)*(2421 + 56*x + 7512*x^2))/
          (81*x) + (2*(2707 - 8308*x + 5720*x^2)*H[0, x])/81 - 
         (2*(1 - x)*(4343 - 5805*x + 7088*x^2)*H[1, x])/(81*x) - 
         (4*(-1524 + 75*x + 2882*x^2)*H[2, x])/81 + 
         (8*(229 - 55*x + 104*x^2)*H[3, x])/9 - 
         (16*(-24 - 27*x + 40*x^2)*H[4, x])/9 - (2*(2733 + 9273*x + 5864*x^2)*
           H[0, 0, x])/81 + ((1 - x)*(8*(101 + 161*x + 362*x^2)*H[1, 0, x] - 
            4*(361 + 2557*x + 406*x^2)*H[1, 1, x]))/(81*x) + 
         (16*(-15 + 123*x + 68*x^2)*H[2, 0, x])/27 - 
         (4*(612 + 423*x + 184*x^2)*H[2, 1, x])/27 + 
         (16*(11 + 10*x)*H[2, 2, x])/3 - (16*(12 + 45*x + 4*x^2)*H[3, 0, x])/
          9 + (16*(-6 + 9*x + 16*x^2)*H[3, 1, x])/9 + 
         (4*(257 - 167*x + 376*x^2)*H[0, 0, 0, x])/9 + 
         (16*(-2 + x)*(-5 + 4*x)*H[2, 0, 0, x])/3 - 
         (16*(7 + 2*x + 4*x^2)*H[2, 1, 0, x])/3 + 
         (16*(9 + 21*x + 4*x^2)*H[2, 1, 1, x])/9 - 
         (8*(66 - 15*x + 140*x^2)*H[0, 0, 0, 0, x])/9 + 
         Lp^3*((-4*LQ*(1 - x)*(4 + 7*x + 4*x^2))/(3*x) + 
           (2*(1 - x)*(36 + 109*x + 36*x^2))/(9*x) - 
           (4*(-27 - 15*x + 16*x^2)*H[0, x])/9 + 
           (16*(1 - x)*(4 + 7*x + 4*x^2)*H[1, x])/(9*x) + 
           (4*(1 + x)*(-54*LQ*H[0, x] + 72*H[2, x] + 36*H[0, 0, x] - 
              72*zeta[2]))/27) + (4*(-648 - 1380*x + 687*x^2 + 2774*x^3)*
           zeta[2])/(81*x) - (16*(149 - 26*x + 60*x^2)*H[0, x]*zeta[2])/9 - 
         (16*(14 + 7*x + 4*x^2)*H[2, x]*zeta[2])/3 + 
         (16*(-15 - 36*x + 52*x^2)*H[0, 0, x]*zeta[2])/9 + 
         ((1 - x)*(16*(20 + 203*x + 20*x^2)*H[1, 2, x] - 
            16*(-1 - 160*x + 26*x^2)*H[1, 0, 0, x] - 8*(8 + 209*x + 8*x^2)*
             H[1, 1, 0, x] + 12*(4 + 47*x + 40*x^2)*H[1, 1, 1, x] + 
            8*(8 - 493*x + 8*x^2)*H[1, x]*zeta[2]))/(27*x) + 
         Lp^2*((16*LQ*(1 - x)*(13 - 5*x + 22*x^2))/(9*x) - 
           (2*(1 - x)*(108 - 121*x + 276*x^2))/(9*x) + 
           (8*LQ*(3 + 9*x + 8*x^2)*H[0, x])/3 + (4*(138 - 219*x + 32*x^2)*
             H[0, x])/9 - (4*(1 - x)*(68 - 121*x + 104*x^2)*H[1, x])/(9*x) - 
           (16*(-3 + 3*x + 8*x^2)*H[2, x])/3 - (8*(-3 - 6*x + 20*x^2)*
             H[0, 0, x])/3 + (8*(1 - x)*(4 + 7*x + 4*x^2)*H[1, 0, x])/(3*x) + 
           (16*(-3 + 3*x + 8*x^2)*zeta[2])/3 + 
           (4*(1 + x)*(324*H[3, x] - 108*LQ*H[0, 0, x] + 108*H[2, 0, x] + 
              216*H[0, 0, 0, x] - 324*H[0, x]*zeta[2] - 108*zeta[3]))/27) - 
         (4*(-768 - 720*x - 999*x^2 + 1528*x^3)*zeta[3])/(27*x) + 
         (32*(42 + 81*x + 38*x^2)*H[0, x]*zeta[3])/9 + 
         ((1 - x)*(-16*(20 - 19*x + 20*x^2)*H[1, 3, x] + 64*(5 + 2*x + 5*x^2)*
             H[1, 1, 2, x] - 8*(52 - 17*x + 52*x^2)*H[1, 0, 0, 0, x] + 
            32*(2 + 17*x + 2*x^2)*H[1, 1, 0, 0, x] - 16*(4 + 7*x + 4*x^2)*
             H[1, 1, 1, 1, x] + 16*(32 - 25*x + 32*x^2)*(H[1, 1, 1, 0, x] + 
              H[1, 0, x]*zeta[2]) + 16*(8 - 13*x + 8*x^2)*(H[1, 2, 0, x] + 
              2*H[1, 1, x]*zeta[2]) + 96*(4 - 11*x + 4*x^2)*H[1, x]*zeta[3]))/
          (9*x) - (4*(-48 + 486*x + 111*x^2 + 52*x^3)*zeta[4])/(9*x) + 
         Lp*((-4*LQ*(1 - x)*(172 - 143*x + 136*x^2))/(27*x) - 
           (2*(1 - x)*(12 + 495*x + 704*x^2))/(9*x) - 
           (8*LQ*(21 - 30*x + 32*x^2)*H[0, x])/9 - 
           (4*(313 + 1139*x + 118*x^2)*H[0, x])/9 + 
           (8*(1 - x)*(122 + 359*x + 89*x^2)*H[1, x])/(9*x) + 
           (8*(116 + 31*x + 44*x^2)*H[2, x])/3 - (8*(-9 + 15*x + 40*x^2)*
             H[3, x])/3 + (4*LQ*(3 + 3*x + 8*x^2)*H[0, 0, x])/3 + 
           (2*(825 - 447*x + 664*x^2)*H[0, 0, x])/9 + 
           ((1 - x)*((-16*(35 - 19*x + 53*x^2)*H[1, 0, x])/9 - 
              (4*(12 + 29*x + 24*x^2)*H[1, 1, x])/3))/x - 
           (16*(3 + 21*x + 8*x^2)*H[2, 0, x])/3 - (8*(15 + 21*x + 4*x^2)*
             H[2, 1, x])/3 - (4*(33 - 3*x + 112*x^2)*H[0, 0, 0, x])/3 - 
           48*(-1 + x)*H[1, 1, 0, x] + (8*(1 - x)*(4 + 7*x + 4*x^2)*
             H[1, 1, 1, x])/(3*x) + (64*(1 - x)*(2 - x + 2*x^2)*
             ((-3*H[1, 2, x])/2 - (3*H[1, 0, 0, x])/2 + LQ*((3*H[1, 0, x])/
                 4 + (3*zeta[2])/4)))/(9*x) - 
           (8*(6 + 102*x + 45*x^2 + 38*x^3)*zeta[2])/(3*x) + 
           8*(-1 + 3*x + 16*x^2)*H[0, x]*zeta[2] + 
           (16*(-4 - 6*x - 21*x^2 + 10*x^3)*zeta[3])/(3*x) + 
           (4*(1 + x)*(756*H[4, x] + 432*H[3, 0, x] - 54*LQ*H[0, 0, 0, x] + 
              216*H[2, 1, 0, x] + 108*H[2, 1, 1, x] + 540*H[0, 0, 0, 0, x] - 
              756*H[0, 0, x]*zeta[2] - 108*H[0, x]*zeta[3] + 702*zeta[4]))/
            27) + (16*(1 + x)*(14*H[5, x] + 2*H[2, 3, x] + 4*H[4, 0, x] - 
            6*H[4, 1, x] + 4*H[2, 1, 2, x] - 2*H[2, 2, 0, x] + 
            4*H[3, 0, 0, x] - 2*H[3, 1, 0, x] - H[3, 1, 1, x] - 
            H[2, 0, 0, 0, x] + 8*H[2, 1, 0, 0, x] - 2*H[2, 1, 1, 0, x] - 
            2*H[2, 1, 1, 1, x] + 12*H[0, 0, 0, 0, 0, x] - 
            2*H[2, 0, x]*zeta[2] - 4*H[2, 1, x]*zeta[2] - 14*H[0, 0, 0, x]*
             zeta[2] - 12*H[2, x]*zeta[3] - 18*H[0, 0, x]*zeta[3] + 
            7*zeta[2]*zeta[3] - 14*H[0, x]*zeta[4] - 36*zeta[5]))/3) + 
       CA*CF*TF*((-4*(1 - x)*(228133 - 36824*x + 356788*x^2))/(729*x) - 
         (2*(17152 + 143678*x + 34691*x^2 + 214384*x^3)*H[0, x])/(243*x) + 
         (2*(1 - x)*(14944 - 3245*x + 15520*x^2)*H[1, x])/(243*x) + 
         (4*(-724 - 451*x + 224*x^2)*H[3, x])/27 + 
         (4*(-109 - 91*x + 8*x^2)*H[4, x])/9 + (16*(-25 + 13*x)*H[-4, 0, x])/
          3 + (8*(87 - 99*x + 112*x^2)*H[-3, 0, x])/9 - 
         (8*(576 + 93*x + 544*x^2)*H[-2, 0, x])/27 + 
         (8*(27 + x + 16*x^2)*H[-2, 2, x])/3 + 
         (4*(1 + x)*(906 - 77*x + 828*x^2)*H[-1, 0, x])/(27*x) + 
         (4*(14795 + 3176*x + 16868*x^2)*H[0, 0, x])/81 + 
         ((1 - x)*(4*(4481 + 272*x + 6272*x^2)*H[1, 0, x] + 
            4*(463 + 2098*x + 184*x^2)*H[1, 1, x]))/(81*x) + 
         (4*(59 + 35*x + 8*x^2)*H[3, 1, x])/9 - (16*(5 + 3*x)*H[3, 2, x])/3 - 
         64*x*H[4, 0, x] + (8*(-37 + 29*x)*H[-3, 0, 0, x])/3 - 
         (64*(-2 + x)*x*H[-2, -1, 0, x])/3 + (4*(159 - 315*x + 184*x^2)*
           H[-2, 0, 0, x])/9 + 8*(1 + x)*H[-1, 2, 0, x] - 
         (4*(1261 - 587*x + 1758*x^2)*H[0, 0, 0, x])/27 + 
         (48*(-4 - 6*x - 7*x^2 + 4*x^3)*H[2, 2, x] - 
           8*(-4 + 11*x + 35*x^2 + 4*x^3)*H[2, 1, 1, x])/(9*x) - 
         (16*(-6 + 11*x)*H[3, 0, 0, x])/3 + (8*(-11 + 3*x)*H[3, 1, 0, x])/3 + 
         (8*(121 + 25*x)*H[0, 0, 0, 0, x])/9 + 16*(-4 + 3*x)*
          H[0, 0, 0, 0, 0, x] + Lp^3*((4*(1 - x)*(44 - x + 44*x^2))/(9*x) + 
           (8*(4 + 11*x + 8*x^2)*H[0, x])/(9*x) + 
           (8*(1 - x)*(4 + 7*x + 4*x^2)*H[1, x])/(9*x) + 
           (16*(-1 + 2*x)*H[0, 0, x])/3 + (4*(1 + x)*(36*H[2, x] - 
              36*zeta[2]))/27) - (8*(27 - 7*x + 20*x^2)*H[-2, x]*zeta[2])/3 - 
         20*(1 - x)*H[1, 0, x]*zeta[2] + 
         (4*(1256 - 2068*x + 2969*x^2 + 1000*x^3)*H[2, x] - 
           8*(-3002 + 1099*x - 2936*x^2 + 3932*x^3)*zeta[2])/(81*x) + 
         ((1 + x)*(-8*(116 - 101*x + 116*x^2)*H[-1, 2, x] + 
            16*(20 + 31*x + 74*x^2)*H[-1, -1, 0, x] - 
            4*(484 - 25*x + 592*x^2)*H[-1, 0, 0, x] + 16*(68 - 35*x + 95*x^2)*
             H[-1, x]*zeta[2]))/(27*x) + 
         ((1 - x)*(8*(-5 + 2*x)*(-16 + 67*x)*H[1, 2, x] - 
            24*(249 - 2*x + 249*x^2)*H[1, 0, 0, x] + 
            16*(230 + 11*x + 257*x^2)*H[1, 1, 0, x] - 
            4*(-32 + 103*x + 76*x^2)*H[1, 1, 1, x] + 
            4*(748 + 475*x + 748*x^2)*H[1, x]*zeta[2]))/(27*x) + 
         (12*(-24 + 26*x + 47*x^2)*H[3, 0, x] + 4*(159 + 294*x + 265*x^2 + 
             112*x^3)*H[2, 1, 0, x] - 4*(-37 - 56*x - 2*x^2 + 8*x^3)*
            H[0, 0, x]*zeta[2])/(9*(1 + x)) - (208*(2 + x)*H[0, 0, x]*
           zeta[3])/3 - (8*(11 + 27*x)*zeta[2]*zeta[3])/3 + 
         Lp^2*((-4*(1 - x)*(883 - 476*x + 1450*x^2))/(27*x) - 
           (4*(52 + 175*x + 19*x^2 + 272*x^3)*H[0, x])/(9*x) - 
           (4*(1 - x)*(44 + 95*x + 80*x^2)*H[1, x])/(9*x) - 
           (8*(-4 + 11*x + 17*x^2 + 4*x^3)*H[2, x])/(3*x) + 
           32*(-1 + x)*H[-2, 0, x] - (8*(-17 + 4*x)*H[0, 0, x])/3 + 
           (8*(1 - x)*(4 + 7*x + 4*x^2)*H[1, 0, x])/(3*x) + 
           (4*(1 + x)*(108*H[3, x] + 108*H[2, 0, x]))/27 + 
           32*(-1 + x)*H[0, 0, 0, x] + 16*(-1 + x)*H[0, x]*zeta[2] + 
           ((1 + x)*((16*(4 - 7*x + 4*x^2)*H[-1, 0, x])/3 + 
              (8*(4 + 7*x + 4*x^2)*zeta[2])/3))/x + 32*(-1 + 2*x)*zeta[3]) + 
         (24*(52 + 144*x + 123*x^2 + 124*x^3)*H[2, 0, x] - 
           4*(-116 - 371*x - 488*x^2 + 40*x^3)*H[2, 1, x] + 
           8*(156 + 776*x + 731*x^2 + 254*x^3)*H[0, x]*zeta[2] - 
           4*(-1620 + 2203*x - 4100*x^2 + 700*x^3)*zeta[3])/(27*x) - 
         (8*(1 - x)*(H[5, x] - 2*H[-3, 2, x] + H[-2, 3, x] - 
            8*H[-3, -1, 0, x] - 10*H[-2, -2, 0, x] + 2*H[-2, -1, 2, x] - 
            2*H[-2, 2, 0, x] + 4*H[-2, -1, -1, 0, x] - 
            23*H[-2, -1, 0, 0, x] + 16*H[-2, 0, 0, 0, x] - 
            2*H[-3, x]*zeta[2] + 7*H[3, x]*zeta[2] - 8*H[-2, 0, x]*zeta[2] - 
            2*H[-2, x]*zeta[3]))/3 + 
         ((1 + x)*(12*(8 + x + 8*x^2)*H[-1, 3, x] - 8*(16 - 37*x + 16*x^2)*
             H[-1, -2, 0, x] - 8*(16 + 17*x + 16*x^2)*H[-1, -1, 2, x] + 
            16*(4 - 7*x + 4*x^2)*H[-1, -1, -1, 0, x] - 36*(8 - 19*x + 8*x^2)*
             H[-1, -1, 0, 0, x] + 96*(-2 + x)*(-1 + 2*x)*H[-1, 0, 0, 0, x] - 
            16*(14 - 11*x + 14*x^2)*H[-1, 0, x]*zeta[2] - 16*(2 + x + 2*x^2)*
             (2*H[-1, 2, 1, x] - 5*H[-1, -1, x]*zeta[2]) - 24*(4 - x + 4*x^2)*
             H[-1, x]*zeta[3]))/(9*x) + 
         ((1 - x)*(-4*(64 - 5*x + 64*x^2)*H[1, 3, x] + 16*(8 + 5*x + 8*x^2)*
             H[1, -2, 0, x] - 4*(32 + 29*x + 32*x^2)*H[1, 1, 2, x] - 
            24*(16 + 13*x + 16*x^2)*H[1, 2, 0, x] + 4*(104 + 119*x + 104*x^2)*
             H[1, 0, 0, 0, x] - 28*(16 + 19*x + 16*x^2)*H[1, 1, 0, 0, x] + 
            16*(4 + 7*x + 4*x^2)*H[1, 1, 1, 1, x] - 32*(1 - 5*x + x^2)*
             H[1, 1, x]*zeta[2] - 4*(32 - 25*x + 32*x^2)*(H[1, 1, 1, 0, x] - 
              H[1, x]*zeta[3])))/(9*x) + (2*(-201 + 5*x)*H[0, x]*zeta[4])/3 + 
         Lp*((4*(1 - x)*(4544 + 1231*x + 7922*x^2))/(27*x) + 
           (8*(284 + 2666*x + 1733*x^2 + 2877*x^3)*H[0, x])/(27*x) + 
           (4*(1 - x)*(-100 - 671*x + 2*x^2)*H[1, x])/(9*x) - 
           (4*(59 + 41*x + 8*x^2)*H[3, x])/3 + 16*(-7 + 3*x)*H[-3, 0, x] + 
           (8*(15 - 39*x + 32*x^2)*H[-2, 0, x])/3 - 
           (16*(1 + x)*(61 + 11*x + 88*x^2)*H[-1, 0, x])/(9*x) - 
           (4*(497 - 304*x + 700*x^2)*H[0, 0, x])/9 + 
           ((1 - x)*((-16*(70 + 19*x + 79*x^2)*H[1, 0, x])/9 + 
              (4*(6 + 25*x + 18*x^2)*H[1, 1, x])/3))/x - 32*x*H[3, 0, x] + 
           64*(-1 + x)*H[-2, 0, 0, x] - (8*(-46 + 5*x)*H[0, 0, 0, x])/3 + 
           16*(-5 + 4*x)*H[0, 0, 0, 0, x] + 8*(-1 + x)*H[0, 0, x]*zeta[2] + 
           ((4*(-104 - 383*x - 383*x^2 + 90*x^3)*H[2, x])/9 + 
             (4*(-368 + 599*x - 229*x^2 + 138*x^3)*zeta[2])/9)/x + 
           ((1 + x)*((32*(2 + x + 2*x^2)*H[-1, 2, x])/3 + 
              (16*(10 - 13*x + 10*x^2)*H[-1, 0, 0, x])/3 - 
              (32*(2 + x + 2*x^2)*H[-1, x]*zeta[2])/3))/x + 
           ((1 - x)*((-8*(4 + 7*x + 4*x^2)*H[1, 2, x])/3 + 4*(8 + 17*x + 
                8*x^2)*H[1, 0, 0, x] - 8*(4 + 7*x + 4*x^2)*H[1, 1, 0, x] - 
              (8*(4 + 7*x + 4*x^2)*H[1, 1, 1, x])/3 - (8*(4 + 7*x + 4*x^2)*
                H[1, x]*zeta[2])/3))/x + (4*(1 + x)*(54*H[4, x] - 
              108*H[2, 2, x] - 108*H[3, 1, x] + 378*H[2, 0, 0, x] - 
              324*H[2, 1, 0, x] - 108*H[2, 1, 1, x] - 108*H[2, x]*zeta[2]))/
            27 - 16*(13 + 8*x)*H[0, x]*zeta[3] + 
           ((-16*(4 + 9*x + 6*x^2 + 2*x^3)*H[2, 0, x])/3 + 
             (8*(-4 + 11*x + 20*x^2 + 4*x^3)*H[2, 1, x])/3 + 
             (4*(-16 + 35*x - 49*x^2 + 8*x^3)*H[0, x]*zeta[2])/3 + 
             (8*(-44 - 4*x - 49*x^2 + 52*x^3)*zeta[3])/3)/x - 
           2*(145 + 151*x)*zeta[4]) + 
         (-8*(72 + 141*x + 141*x^2 + 109*x^3 + 28*x^4)*H[2, 0, 0, x] + 
           12*(16 + 79*x + 120*x^2 + 87*x^3 + 24*x^4)*H[2, x]*zeta[2] + 
           8*(24 - 14*x - 136*x^2 + 47*x^3 + 136*x^4)*H[0, x]*zeta[3] + 
           (1840 + 2551*x + 4956*x^2 + 4935*x^3 + 672*x^4)*zeta[4])/
          (9*x*(1 + x)) - (8*(1 + x)*(3*H[2, 3, x] + H[4, 1, x] - 
            3*H[-1, 3, 0, x] - 4*H[2, -2, 0, x] + 5*H[2, 1, 2, x] + 
            14*H[2, 2, 0, x] - 2*H[3, 1, 1, x] - 6*H[-1, 2, 0, 0, x] + 
            6*H[-1, 2, 1, 0, x] - 19*H[2, 0, 0, 0, x] + 21*H[2, 1, 0, 0, x] - 
            H[2, 1, 1, 0, x] - 4*H[2, 1, 1, 1, x] + 6*H[-1, 2, x]*zeta[2] + 
            5*H[2, 0, x]*zeta[2] - 4*H[2, 1, x]*zeta[2] - 3*H[-1, 0, 0, x]*
             zeta[2] - H[0, 0, 0, x]*zeta[2] + H[2, x]*zeta[3] + 
            6*H[-1, 0, x]*zeta[3] + (3*H[-1, x]*zeta[4])/2))/3 + 
         32*(-1 + 9*x)*zeta[5]) + (dabc2*TF*((33280*(1 - x))/27 + 
          (16*(-388 + 369*x)*H[0, x])/27 + (16*(1 - x)*(-144 + 2243*x)*
            H[1, x])/(27*x) + (32*(116 + 773*x)*H[2, x])/27 - 
          (32*(222 + 273*x + 232*x^2)*H[3, x])/27 + 
          (224*(3 + 3*x + 8*x^2)*H[4, x])/9 - (64*(7 + 9*x)*H[5, x])/3 - 
          (128*(-1 + 5*x)*H[-4, 0, x])/3 - (64*(39 - 15*x + 32*x^2)*
            H[-3, 0, x])/9 + (64*(99 + 198*x + 116*x^2)*H[-2, 0, x])/27 - 
          (64*(27 + x + 16*x^2)*H[-2, 2, x])/3 - (7264*(1 + x)*H[-1, 0, x])/
           27 + (64*(-227 + 271*x)*H[0, 0, x])/27 - 
          (32*(1 - x)*(153*H[1, 0, x] - 91*H[1, 1, x]))/9 + 
          (128*(-5 + 4*x)*H[2, 0, x])/3 + (1312*(1 + x)*H[2, 1, x])/9 + 
          (64*(6 + 3*x + 8*x^2)*H[2, 2, x])/3 - (32*(-3 + 27*x + 16*x^2)*
            H[3, 1, x])/9 - (64*(-5 + 13*x)*H[-3, 0, 0, x])/3 + 
          (512*x^2*H[-2, -1, 0, x])/3 - (32*(87 - 99*x + 88*x^2)*
            H[-2, 0, 0, x])/9 - 64*(1 + x)*(H[-1, -2, 0, x] + 
            H[-1, 2, 0, x]) - (32*(336 + 261*x + 232*x^2)*H[0, 0, 0, x])/27 - 
          128*(1 - x)*H[1, -2, 0, x] - (64*(1 - x)*(27*H[1, 2, x] + 
             46*H[1, 0, 0, x] + 72*H[1, 1, 0, x]))/9 - 
          (128*(-1 + 2*x)*H[3, 0, 0, x])/3 + 
          (64*(3 + 8*x^2)*H[0, 0, 0, 0, x])/3 - (32*(757 + 359*x)*zeta[2])/
           27 + (64*(27 + x + 20*x^2)*H[-2, x]*zeta[2])/3 + 
          (128*(60 + 93*x + 116*x^2)*H[0, x]*zeta[2])/27 - 
          (32*(1 - x)*(116 + 83*x + 116*x^2)*H[1, x]*zeta[2])/(27*x) + 
          (64*(-1 + 9*x)*H[3, x]*zeta[2])/3 - (256*(1 + x)^3*H[-1, -1, x]*
            zeta[2])/(3*x) + ((1 + x)*(64*(116 - 101*x + 116*x^2)*
              H[-1, 2, x] - 256*(29 + 22*x + 29*x^2)*H[-1, -1, 0, x] + 
             32*(232 + 65*x + 232*x^2)*H[-1, 0, 0, x] - 
             192*(58 - 19*x + 58*x^2)*H[-1, x]*zeta[2]))/(27*x) + 
          (64*(522 - 141*x + 290*x^2)*zeta[3])/27 - 
          (64*(-7 + 5*x)*zeta[2]*zeta[3])/3 - 
          (64*(1 - x)*(2*H[-3, 2, x] - H[-2, 3, x] - 2*H[3, 2, x] + 
             8*H[-3, -1, 0, x] + 2*H[-2, -2, 0, x] - 2*H[-2, -1, 2, x] + 
             2*H[-2, 2, 0, x] + 5*H[3, 1, 0, x] + 4*H[-2, -1, -1, 0, x] + 
             11*H[-2, -1, 0, 0, x] - 8*H[-2, 0, 0, 0, x] + 
             2*H[-3, x]*zeta[2] + 4*H[-2, -1, x]*zeta[2] - 
             2*H[-2, x]*zeta[3]))/3 + ((1 + x)*(-96*(8 + x + 8*x^2)*
              H[-1, 3, x] + 64*(16 + 17*x + 16*x^2)*H[-1, -1, 2, x] + 
             128*(4 - 7*x + 4*x^2)*H[-1, -1, -1, 0, x] + 
             96*(8 - 29*x + 8*x^2)*H[-1, -1, 0, 0, x] - 512*(1 - 4*x + x^2)*
              H[-1, 0, 0, 0, x] + 128*(2 + x + 2*x^2)*(2*H[-1, 2, 1, x] + 3*
                H[-1, 0, x]*zeta[2]) + 64*(4 + 11*x + 4*x^2)*H[-1, x]*
              zeta[3]))/(9*x) + ((1 - x)*(32*(32 + 65*x + 32*x^2)*
              H[1, 3, x] - 96*(16 + 19*x + 16*x^2)*H[1, 1, 2, x] - 
             192*(8 - x + 8*x^2)*H[1, 2, 0, x] + 32*(32 - 7*x + 32*x^2)*
              H[1, 0, 0, 0, x] - 32*(16 + 73*x + 16*x^2)*H[1, 1, 0, 0, x] - 
             96*(32 + 29*x + 32*x^2)*H[1, 1, 1, 0, x] - 
             32*(80 + 77*x + 80*x^2)*H[1, 0, x]*zeta[2] - 
             128*(14 + 11*x + 14*x^2)*H[1, 1, x]*zeta[2] - 
             160*(16 + x + 16*x^2)*H[1, x]*zeta[3]))/(9*x) - 
          (128*(3*H[0, 0, 0, 0, 0, x] - 13*H[0, 0, x]*zeta[3]))/3 - 
          (16*(39 + 5*x)*H[0, x]*zeta[4])/3 + Lp*((6400*(-1 + x))/3 - 
            (32*(100 + 9*x)*H[0, x])/3 + (2912*(-1 + x)*H[1, x])/3 + 
            (32*(-3 + 27*x + 16*x^2)*H[3, x])/3 - 128*(-1 + x)*H[-3, 0, x] - 
            (64*(3 - 9*x + 8*x^2)*H[-2, 0, x])/3 + 
            (4*(1 + x)*(-2952*H[2, x] + 1872*H[-1, 0, x]))/27 - 
            (32*(38 + 29*x)*H[0, 0, x])/3 + 256*(-1 + x)*H[-2, -1, 0, x] - 
            128*(-1 + x)*H[-2, 0, 0, x] + (64*(3 + 8*x^2)*H[0, 0, 0, x])/3 - 
            96*(-1 + x)*H[1, 0, 0, x] - 128*H[0, 0, 0, 0, x] + 
            (32*(67 + 41*x)*zeta[2])/3 + 128*(-1 + x)*H[-2, x]*zeta[2] - 
            (32*(3 + 27*x + 32*x^2)*H[0, x]*zeta[2])/3 + 
            (64*(1 - x)*(4 + 7*x + 4*x^2)*H[1, x]*zeta[2])/(3*x) + 
            64*(5 + 3*x)*H[0, 0, x]*zeta[2] + 
            ((1 + x)*((-256*(2 + x + 2*x^2)*H[-1, 2, x])/3 + 
               (128*(4 - 7*x + 4*x^2)*H[-1, -1, 0, x])/3 - (64*(8 - 5*x + 
                  8*x^2)*H[-1, 0, 0, x])/3 + 64*(4 - x + 4*x^2)*H[-1, x]*
                zeta[2]))/x + (4*(1 + x)*(-1296*H[4, x] + 432*H[2, 0, 0, x] + 
               864*H[2, x]*zeta[2]))/27 - (256*(3 + 5*x^2)*zeta[3])/3 + 
            256*H[0, x]*zeta[3] - 80*(3 + 5*x)*zeta[4]) + 
          (96*(12 + 8*x + 9*x^2 + 16*x^3)*H[3, 0, x] + 
            64*(-6 + 5*x^2 + 8*x^3)*H[2, 0, 0, x] + 96*(15 + 12*x + 35*x^2 + 
              32*x^3)*H[2, 1, 0, x] + 96*(9 + 6*x + 11*x^2 + 8*x^3)*H[2, x]*
             zeta[2] - 96*(21 + 34*x + 40*x^2 + 24*x^3)*H[0, 0, x]*zeta[2] - 
            64*(-15 - 24*x + 26*x^2 + 44*x^3)*H[0, x]*zeta[3] + 
            8*(-15 - 606*x - 421*x^2 + 152*x^3)*zeta[4])/(9*(1 + x)) + 
          (64*(1 + x)*(9*H[2, 3, x] + 3*H[4, 1, x] + 3*H[-1, 3, 0, x] - 
             4*H[2, -2, 0, x] - 9*H[2, 1, 2, x] - 2*H[2, 2, 0, x] + 
             6*H[-1, 2, 0, 0, x] - 6*H[-1, 2, 1, 0, x] + H[2, 0, 0, 0, x] - 
             9*H[2, 1, 0, 0, x] - 15*H[2, 1, 1, 0, x] - 6*H[-1, 2, x]*
              zeta[2] - 13*H[2, 0, x]*zeta[2] - 8*H[2, 1, x]*zeta[2] + 
             3*H[-1, 0, 0, x]*zeta[2] + 9*H[0, 0, 0, x]*zeta[2] - 
             5*H[2, x]*zeta[3] - 6*H[-1, 0, x]*zeta[3] - (3*H[-1, x]*zeta[4])/
              2))/3 - (64*(53 + 15*x)*zeta[5])/3))/(16*nc))


==> anc/BeamfunctionN.m <==
BeamN["gg"] = 0. + delta[1 - x] + as*Lp*(48. - 24.*(1 - x) - 12./x - 36.*x + 
       12.*x^2 - 6.*LQ*delta[1 - x] - 12.*plusD[0., 1 - x]) + 
     as^2*(-85.34649558996301 - 99.78215752045685/x - 756.6756476683938*x^4 + 
       160.2193044712562*x^5 - 23.03903743315508*x^6 + 
       16.792503131442203*LQ*delta[1 - x] + 6.*Log[1 - x] - 
       36.*Log[1 - x]^2 + (1 - x)^2*(-16.305959302325583*Log[1 - x] - 
         67.42499020759891*Log[1 - x]^2) + (1 - x)^3*
        (4.982017982017982*Log[1 - x] - 3.1174289245982694*Log[1 - x]^2) + 
       (1 - x)*(-352.04761388076736 - 6.*Log[1 - x] + 18.*Log[1 - x]^2) - 
       293.*Log[x] + 3.*Log[x]^2 - 12.*Log[x]^3 + 
       x^3*(2428.998643147897 - 477.5598548972189*Log[x] + 
         433.57529794149514*Log[x]^2 - 51.513090785447126*Log[x]^3) + 
       x*(221.8731904043225 - 269.*Log[x] - 33.*Log[x]^2 - 24.*Log[x]^3) + 
       x^2*(-1749.3975515463917 - 706.4640151515151*Log[x] - 
         97.54483541430193*Log[x]^2 - 4.948320413436693*Log[x]^3) + 
       Lp*(551.8237397055651 - 542.6627860297069*x^4 + 105.14900153609831*
          x^5 - 9.846043165467625*x^6 - 74.78237359346386*LQ*delta[1 - x] - 
         144.*Log[1 - x] - 261.2605965463108*(1 - x)^2*Log[1 - x] - 
         65.54942528735633*(1 - x)^3*Log[1 - x] + 
         (1 - x)*(-713.1294943738554 + 72.*Log[1 - x]) + 12.*Log[x] - 
         72.*Log[x]^2 + x*(-904.4049968006595 - 132.*Log[x] - 
           144.*Log[x]^2) + x^2*(581.1153552330023 + 2.2320887991927347*
            Log[x] + 0.9825783972125436*Log[x]^2) + 
         x^3*(368.39046988749175 + 458.7309417040359*Log[x] + 
           103.00736497545009*Log[x]^2) - 149.56474718692772*
          plusD[0., 1 - x]) + 33.585006262884406*plusD[0., 1 - x] + 
       Nf*(-48.44444444444444 + 25.11111111111111/x - 29.111113251155626*
          x^2 + 6.222222222222222*LQ*delta[1 - x] - 2.*Log[1 - x] + 
         (1 - x)*(54.22222222222222 + 2.*Log[1 - x]) + 
         x^3*(1.343964992399878*^-6 - 1.2336221242726255*^-6*Log[x]) + 
         24.666666666666668*Log[x] + 6.*Log[x]^2 + 0.8888888888888888*
          Log[x]^3 + x*(36. + 22.666666666666668*Log[x] + 3.3333333333333335*
            Log[x]^2 + 0.8888888888888888*Log[x]^3) + 12.444444444444445*
          plusD[0., 1 - x] + Lp^2*(-16. + 10.666666666666666*(1 - x) + 
           7.555555555555555/x - 7.555555555555555*x^2 + 2.*LQ*delta[1 - x] + 
           5.333333333333333*Log[x] + x*(12. + 5.333333333333333*Log[x]) + 
           4.*plusD[0., 1 - x]) + Lp*(-57.333333333333336 + 56.*(1 - x) + 
           27.11111111111111/x - 37.77777777777778*x^2 + 6.666666666666667*LQ*
            delta[1 - x] + 24.*Log[x] + 5.333333333333333*Log[x]^2 + 
           x*(54.666666666666664 + 24.*Log[x] + 5.333333333333333*Log[x]^2) + 
           13.333333333333334*plusD[0., 1 - x])) + 
       Lp^2*(659.9999936643499 + 0.8431876606683805*x^4 - 
         3.8417329796640143*x^5 - 1.7164912280701754*x^6 - 
         118.4352528130723*delta[1 - x] + 18.*LQ^2*delta[1 - x] - 
         144.*Log[1 - x] - 2.2517214996174446*(1 - x)^2*Log[1 - x] + 
         96.38817480719794*(1 - x)^3*Log[1 - x] + 
         (1 - x)*(-456. + 288.*Log[1 - x]) + x*(-283.84834368530016 - 
           288.*Log[x]) + (-330. - 72.*Log[x])/x + 
         x^3*(261.89724310776944 - 44.49895031490553*Log[x]) - 72.*Log[x] + 
         x^2*(-165.33384972889232 + 1.47918188458729*Log[x]) - 
         66.*plusD[0., 1 - x] + LQ*(-288. + 144.*(1 - x) + 72./x + 216.*x - 
           72.*x^2 - 33.*delta[1 - x] + 72.*plusD[0., 1 - x]) + 
         144.*plusD[1., 1 - x])) + as^3*(31575.928838417043 - 
       1.0626419345372461*^6*x^4 + 66758.38540332907*x^5 - 
       6265.654568210263*x^6 + 157.65302078242257*LQ*delta[1 - x] + 
       1142.1130803901924*Log[1 - x] - 839.8237359346385*Log[1 - x]^2 - 
       176.*Log[1 - x]^3 + (1 - x)^2*(11535.257264957265*Log[1 - x] - 
         499.57325860688553*Log[1 - x]^2 - 231.5080745341615*Log[1 - x]^3) + 
       (1 - x)*(-23676.718459689735 - 10.177821542035417*Log[1 - x] - 
         3.5674508620934375*Log[1 - x]^2 - 200.*Log[1 - x]^3) + 
       (1 - x)^3*(51848.500619578685*Log[1 - x] - 969.0040096230954*
          Log[1 - x]^2 + 2652.9462169553326*Log[1 - x]^3) + 
       44693.956680754636*Log[x] + 2488.890824989129*Log[x]^2 + 
       3055.2781835451005*Log[x]^3 - 62.*Log[x]^4 + 28.8*Log[x]^5 + 
       (23355.43154306794 + 7128.586925899883*Log[x] + 2077.154328659779*
          Log[x]^2)/x + x*(19813.58126465924 + 13857.311207815907*Log[x] + 
         7123.3291028243*Log[x]^2 - 1570.1654493646988*Log[x]^3 - 
         496.*Log[x]^4 - 100.8*Log[x]^5) + x^2*(439670.3493589744 + 
         615132.6263345196*Log[x] + 189429.02200488996*Log[x]^2 + 
         27126.63489932886*Log[x]^3 + 1945.8287910552062*Log[x]^4 + 
         57.284084084084085*Log[x]^5) + x^3*(495748.9108187134 + 
         910511.21534937*Log[x] + 546585.8363019509*Log[x]^2 + 
         63961.50105559465*Log[x]^3 + 24477.33321799308*Log[x]^4 + 
         378.8297520661157*Log[x]^5) + Nf^2*(41.27964004719517 - 
         60.57489132361303/x - 4.13448275862069*x^4 + 0.09665427509293681*
          x^5 - 0.035789473684210524*x^6 - 10.229900191336766*LQ*
          delta[1 - x] + 6.222222222222222*Log[1 - x] + 0.8888888888888888*
          Log[1 - x]^2 + (1 - x)^2*(-8.486825595984943*Log[1 - x] + 
           1.2125874125874125*Log[1 - x]^2 + 0.0009794319294809011*
            Log[1 - x]^3) + (1 - x)*(-121.66282779474437 - 
           17.89087252059497*Log[1 - x] - 3.271604938271605*Log[1 - x]^2 + 
           0.19753086419753085*Log[1 - x]^3) + (1 - x)^3*
          (0.4094931617055511*Log[1 - x] + 0.2931297709923664*Log[1 - x]^2 + 
           0.4380911435941531*Log[1 - x]^3) - 102.72147365317323*Log[x] - 
         19.224205853928307*Log[x]^2 - 1.2181069958847737*Log[x]^3 + 
         0.09876543209876543*Log[x]^4 + x^2*(148.98202614379085 - 
           20.999877134783144*Log[x] - 2.153256704980843*Log[x]^2 - 
           0.6197339246119734*Log[x]^3 - 0.0027378507871321013*Log[x]^4) + 
         x*(-118.21045857406075 - 155.48293848852651*Log[x] - 
           25.3846996810888*Log[x]^2 - 1.6131687242798354*Log[x]^3 + 
           0.09876543209876543*Log[x]^4) + x^3*(21.63037634408602 - 
           9.745923913043478*Log[x] + 4.561757719714964*Log[x]^2 - 
           0.3809897879025923*Log[x]^3 + 0.1307901907356948*Log[x]^4) + 
         Lp*(22.303487011060838 - 45.4320987654321/x + 6.819786096256684*
            x^4 - 1.4100801832760597*x^5 + 0.4088717454194793*x^6 - 
           7.407407407407407*LQ*delta[1 - x] + (1 - x)*(-103.40101262351332 - 
             15.777777777777779*Log[1 - x]) + 2.6666666666666665*Log[1 - x] + 
           0.0796277145811789*(1 - x)^2*Log[1 - x] - 6.523032629558541*
            (1 - x)^3*Log[1 - x] - 80.2835067285081*Log[x] - 
           18.962962962962962*Log[x]^2 + x*(-79.8318374943883 - 
             120.06128450628589*Log[x] - 18.962962962962962*Log[x]^2) + 
           x^2*(133.99921996879874 - 2.4098786828422876*Log[x] - 
             4.622988505747126*Log[x]^2) + x^3*(-16.70920245398773 - 
             3.399009900990099*Log[x] - 1.7004383828543594*Log[x]^2) - 
           14.814814814814815*plusD[0., 1 - x]) + 
         Lp^2*(26.524913302412614 - 25.97530864197531/x + 3.0231124807395995*
            x^4 - 0.6386516853932585*x^5 + 0.18543342269883825*x^6 - 
           4.444444444444445*LQ*delta[1 - x] + (1 - x)*(-39.7037037037037 - 
             3.5555555555555554*Log[1 - x]) + 0.03737373737373737*(1 - x)^2*
            Log[1 - x] - 2.5785536159600997*(1 - x)^3*Log[1 - x] - 
           34.96296296296296*Log[x] - 3.5555555555555554*Log[x]^2 + 
           x*(-36.46118931396523 - 34.96296296296296*Log[x] - 
             3.5555555555555554*Log[x]^2) + x^3*(-9.551818181818183 - 
             0.3748558246828143*Log[x] - 0.8774002954209749*Log[x]^2) + 
           x^2*(51.78239845261122 - 4.134747348721148*Log[x] + 
             0.05705394190871369*Log[x]^2) - 8.88888888888889*
            plusD[0., 1 - x]) + Lp^3*(7.111111111111111 - 5.925925925925926*
            (1 - x) - 4.938271604938271/x + 4.938271604938271*x^2 - 
           0.8888888888888888*LQ*delta[1 - x] + x*(-5.333333333333333 - 
             4.7407407407407405*Log[x]) - 4.7407407407407405*Log[x] - 
           1.7777777777777777*plusD[0., 1 - x]) - 20.45980038267353*
          plusD[0., 1 - x]) + 315.30604156484515*plusD[0., 1 - x] + 
       Nf*(-9860.15334183455 - 64513.179313929315*x^4 + 1878.6213307240705*
          x^5 - 65.33871478315923*x^6 + 173.53938637057507*LQ*delta[1 - x] - 
         43.88449334543732*Log[1 - x] + 64.53627106775602*Log[1 - x]^2 + 
         10.666666666666666*Log[1 - x]^3 + (1 - x)^3*
          (6458.65815324165*Log[1 - x] - 3263.8719923002886*Log[1 - x]^2 + 
           181.90016638935109*Log[1 - x]^3 - 83.59259664877888*
            Log[1 - x]^4) + (1 - x)*(4782.370033498213 + 470.2870991258559*
            Log[1 - x] + 14.110067566265927*Log[1 - x]^2 - 
           3.45679012345679*Log[1 - x]^3 - 0.49382716049382713*
            Log[1 - x]^4) + (1 - x)^2*(5625.158439490446*Log[1 - x] + 
           968.988727858293*Log[1 - x]^2 + 69.51684470008217*Log[1 - x]^3 + 
           1.5723849372384937*Log[1 - x]^4) - 3835.17811831697*Log[x] - 
         1313.8700626889936*Log[x]^2 - 254.88830445467795*Log[x]^3 - 
         19.358024691358025*Log[x]^4 - 3.7925925925925927*Log[x]^5 + 
         (788.4759686855689 + 176.95651548462848*Log[x])/x + 
         x^2*(22497.014557670773 - 27711.77269200931*Log[x] - 
           13513.01415571284*Log[x]^2 - 2113.2833545108006*Log[x]^3 - 
           150.1987534626039*Log[x]^4 - 4.214463840399002*Log[x]^5) + 
         x*(22082.41109078044 + 274.6854571886763*Log[x] + 
           915.6477116868305*Log[x]^2 + 377.27630459882005*Log[x]^3 + 
           50.23456790123457*Log[x]^4 + 5.674074074074074*Log[x]^5) + 
         x^3*(25910.68254950495 + 136126.95014955135*Log[x] - 
           7284.343866171003*Log[x]^2 + 19161.809097688292*Log[x]^3 + 
           47.58798999165972*Log[x]^4 + 426.68602362204723*Log[x]^5) + 
         347.07877274115015*plusD[0., 1 - x] + Lp^2*(-3839.0031503471982 + 
           1981.4759725400459*x^4 - 273.49252669039146*x^5 + 
           43.71372930866602*x^6 + 263.18945069571623*delta[1 - x] - 
           40.*LQ^2*delta[1 - x] + (1 - x)*(2391.58060063184 - 
             1002.6666666666666*Log[1 - x]) + 416.*Log[1 - x] + 
           210.18250377073906*(1 - x)^2*Log[1 - x] - 291.50590219224284*
            (1 - x)^3*Log[1 - x] - 337.727687625209*Log[x] + 
           33.77777777777778*Log[x]^2 - 37.925925925925924*Log[x]^3 + 
           (1154.628297963302 + 254.22222222222223*Log[x])/x + 
           x^3*(1425.3871706758305 - 3957.162720403023*Log[x] + 
             142.9264853977845*Log[x]^2 - 229.83758700696055*Log[x]^3) + 
           x^2*(-4246.847653869591 - 1556.9377652050919*Log[x] - 
             204.99138461538462*Log[x]^2 - 9.75536809815951*Log[x]^3) + 
           x*(3271.7616589328554 + 877.2683173758084*Log[x] + 
             408.8888888888889*Log[x]^2 + 68.74074074074075*Log[x]^3) + 
           LQ*(664. - 496.*(1 - x) - 242.66666666666666/x + 306.6666666666667*
              x^2 + 161.18824906230924*delta[1 - x] - 144.*Log[x] - 
             32.*Log[x]^2 + x*(-568. - 144.*Log[x] - 32.*Log[x]^2) - 
             160.*plusD[0., 1 - x]) + 322.3764981246185*plusD[0., 1 - x] - 
           320.*plusD[1., 1 - x]) + Lp*(-8972.41579402698 - 
           15276.697654941374*x^4 + 474.7271186440678*x^5 + 
           1.5502901353965184*x^6 + 245.6434873160018*delta[1 - x] - 
           37.333333333333336*LQ^2*delta[1 - x] + 614.6666666666666*
            Log[1 - x] + 72.*Log[1 - x]^2 + (1 - x)^3*
            (-1011.3184764991896*Log[1 - x] - 32.71915584415584*
              Log[1 - x]^2 - 72.38334858188472*Log[1 - x]^3) + 
           (1 - x)*(5407.761735262948 - 767.7840390468489*Log[1 - x] - 
             39.111111111111114*Log[1 - x]^2 - 2.962962962962963*
              Log[1 - x]^3) + (1 - x)^2*(633.7175208581644*Log[1 - x] + 
             50.61092985318108*Log[1 - x]^2 - 1.6919385796545106*
              Log[1 - x]^3) - 2091.526723066818*Log[x] - 701.6015874336326*
            Log[x]^2 - 75.55555555555556*Log[x]^3 - 23.703703703703702*
            Log[x]^4 + (1494.9928291339613 + 144.06448189823294*Log[x])/x + 
           x^2*(-170721.97704081633 - 65208.60409745293*Log[x] - 
             9891.282345442958*Log[x]^2 - 717.4545119705341*Log[x]^3 - 
             21.00261780104712*Log[x]^4) + x*(7718.414076252549 + 
             771.0208069245932*Log[x] + 886.166998712773*Log[x]^2 + 
             278.0740740740741*Log[x]^3 + 36.96296296296296*Log[x]^4) + 
           x^3*(184165.51126760565 - 92167.09335443038*Log[x] + 
             37876.07524536532*Log[x]^2 - 3268.308201058201*Log[x]^3 + 
             948.1076534903281*Log[x]^4) + LQ*(589.3333333333333 - 
             225.33333333333334/x - 1.2785761775686596*^-6*x^4 + 
             320.58474396103895*delta[1 - x] + (1 - x)*(-474.6666666666667 - 
               12.*Log[1 - x]) + 12.*Log[1 - x] + x^2*(249.33334140435835 + 
               2.7058766228495045*^-6*Log[x]) + x^3*(-5.891606228606105*^-6 + 
               5.464510735031339*^-6*Log[x]) - 148.*Log[x] - 36.*Log[x]^2 - 
             5.333333333333333*Log[x]^3 + x*(-440. - 136.*Log[x] - 20.*
                Log[x]^2 - 5.333333333333333*Log[x]^3) - 149.33333333333334*
              plusD[0., 1 - x]) + 641.1694879220779*plusD[0., 1 - x] - 
           298.6666666666667*plusD[1., 1 - x]) + 
         Lp^3*(-762.2247078498242 + 106.8391881342701*x^4 - 
           22.198295894655306*x^5 + 6.443130118289354*x^6 + 
           78.95683520871486*delta[1 - x] - 12.*LQ^2*delta[1 - x] + 
           (1 - x)*(394.962962962963 - 218.07407407407408*Log[1 - x]) + 
           96.*Log[1 - x] + 1.2991094814038764*(1 - x)^2*Log[1 - x] - 
           88.23205741626795*(1 - x)^3*Log[1 - x] + 126.22222222222223*
            Log[x] - 18.962962962962962*Log[x]^2 + 
           (391.1111111111111 + 76.44444444444444*Log[x])/x + 
           x^3*(-381.7455268389662 + 13.218095238095238*Log[x] - 
             36.61378413524057*Log[x]^2) + x^2*(149.76487252124645 + 
             16.407482305358947*Log[x] + 2.121037463976945*Log[x]^2) + 
           x*(405.34355990591797 + 244.14814814814815*Log[x] + 
             45.03703703703704*Log[x]^2) + LQ*(192. - 112.*(1 - x) - 
             69.33333333333333/x + 69.33333333333333*x^2 + 29.333333333333332*
              delta[1 - x] + x*(-144. - 32.*Log[x]) - 32.*Log[x] - 
             48.*plusD[0., 1 - x]) + 58.666666666666664*plusD[0., 1 - x] - 
           96.*plusD[1., 1 - x])) + Lp*(67723.90267564452 - 
         864505.5154320988*x^4 + 63616.71742313324*x^5 - 
         7113.928700361011*x^6 + 662.941451245556*delta[1 - x] - 
         100.75501878865327*LQ^2*delta[1 - x] - 5637.959849690774*
          Log[1 - x] - 864.*Log[1 - x]^2 + 432.*Log[1 - x]^3 + 
         (1 - x)*(-25888.662613214627 + 4757.308182503113*Log[1 - x] - 
           180.*Log[1 - x]^2 - 216.*Log[1 - x]^3) + 
         (1 - x)^2*(4977.682914572864*Log[1 - x] + 413.50647820965844*
            Log[1 - x]^2 + 917.770731707317*Log[1 - x]^3) + 
         (1 - x)^3*(83344.1506373117*Log[1 - x] + 1595.6659242761693*
            Log[1 - x]^2 + 5467.282717282717*Log[1 - x]^3) + 
         (-21309.511088093306 - 3873.2331640280036*Log[x])/x - 
         2035.7434353161862*Log[x] + 10779.669101270603*Log[x]^2 - 
         420.*Log[x]^3 + 180.*Log[x]^4 + x*(42398.444167504844 + 
           9841.102404836223*Log[x] - 4004.050280580361*Log[x]^2 - 
           1920.*Log[x]^3 - 648.*Log[x]^4) + x^2*(-1.2710887340529931*^6 - 
           325320.92495636997*Log[x] - 38181.01655172414*Log[x]^2 - 
           1827.3906150919468*Log[x]^3 - 23.18308227114716*Log[x]^4) + 
         x^3*(1.9943209781328847*^6 - 483.1946107784431*Log[x] + 
           558550.7912900575*Log[x]^2 + 30022.539358600585*Log[x]^3 + 
           17054.803303303303*Log[x]^4) + LQ*(1318.1191261819 + 
           397.1829075454352/x + 4540.053896576839*x^4 - 961.3158249158249*
            x^5 + 138.2342256214149*x^6 - 952.3254869163557*delta[1 - x] - 
           36.*Log[1 - x] + 216.*Log[1 - x]^2 + (1 - x)*(1709.265608129991 + 
             36.*Log[1 - x] - 108.*Log[1 - x]^2) + (1 - x)^3*
            (-29.89210950080515*Log[1 - x] + 18.70457902511078*
              Log[1 - x]^2) + (1 - x)^2*(97.83575581395348*Log[1 - x] + 
             404.54994511525797*Log[1 - x]^2) + 1758.*Log[x] - 18.*Log[x]^2 + 
           72.*Log[x]^3 + x^2*(10697.8953125 + 4238.784078516903*Log[x] + 
             585.2690081049788*Log[x]^2 + 29.689926547743966*Log[x]^3) + 
           x*(-1935.7692549861058 + 1614.*Log[x] + 198.*Log[x]^2 + 
             144.*Log[x]^3) + x^3*(-14573.991827637445 + 2865.3590944574553*
              Log[x] - 2601.45178197065*Log[x]^2 + 309.07853982300884*
              Log[x]^3) - 403.0200751546131*plusD[0., 1 - x]) - 
         1904.6509738327113*plusD[0., 1 - x] - 806.0401503092262*
          plusD[1., 1 - x]) + Lp^2*(21404.838118505126 + 
         456.6744724104283/x - 71751.37082405345*x^4 + 9404.553271028037*
          x^5 - 1343.3704512372635*x^6 - 2952.289774167837*delta[1 - x] + 
         448.6942415607831*LQ^2*delta[1 - x] - 5173.553932486265*Log[1 - x] + 
         1728.*Log[1 - x]^2 + (1 - x)*(-19827.69775244964 + 
           13803.10786497253*Log[1 - x] - 864.*Log[1 - x]^2) + 
         (1 - x)^3*(6261.096*Log[1 - x] + 1819.5390334572492*Log[1 - x]^2) + 
         (1 - x)^2*(-9879.127253446448*Log[1 - x] + 3161.6340718105425*
            Log[1 - x]^2) + 9800.89213502747*Log[x] - 1296.*Log[x]^2 + 
         288.*Log[x]^3 + x*(-22576.398871269033 - 1215.1078649725296*Log[x] - 
           4032.*Log[x]^2 - 1152.*Log[x]^3) + x^2*(14017.954511558539 + 
           6318.287774725275*Log[x] + 574.1479122434537*Log[x]^2 + 
           14.483916083916084*Log[x]^3) + x^3*(51596.66288659794 + 
           73345.98106904232*Log[x] + 15087.345471521941*Log[x]^2 + 
           4431.171881349045*Log[x]^3) - 2257.212219056205*plusD[0., 1 - x] + 
         LQ*(-6900.496368802328 + 897.3884831215662/x + 3255.9767184035477*
            x^4 - 630.8940058479532*x^5 + 59.076254826254825*x^6 - 
           1128.6061095281025*delta[1 - x] + (1 - x)*(6073.553932486265 - 
             432.*Log[1 - x]) + 864.*Log[1 - x] + 1567.5635738831616*
            (1 - x)^2*Log[1 - x] + 393.2965478211658*(1 - x)^3*Log[1 - x] - 
           72.*Log[x] + 432.*Log[x]^2 + x^3*(-2210.3428232502965 - 
             2752.3856459330145*Log[x] - 618.0441898527005*Log[x]^2) + 
           x^2*(-4384.0806174957115 - 13.392535392535393*Log[x] - 
             5.895473251028807*Log[x]^2) + x*(8118.595430107527 + 
             792.*Log[x] + 864.*Log[x]^2) + 1794.7769662431324*
            plusD[0., 1 - x]) + 3589.553932486265*plusD[1., 1 - x]) + 
       Lp^3*(8777.553931508215 + 860.5815085158151*x^4 - 
         22.595044247787612*x^5 + 30.482045701849838*x^6 - 
         1995.1725571637216*delta[1 - x] - 36.*LQ^3*delta[1 - x] - 
         2448.*Log[1 - x] + 864.*Log[1 - x]^2 + (1 - x)*(-5289.553932486265 + 
           7056.*Log[1 - x] - 1728.*Log[1 - x]^2) + 
         (1 - x)^3*(1971.6950398040417*Log[1 - x] - 1079.9410358565738*
            Log[1 - x]^2) + (1 - x)^2*(-1591.7325134511914*Log[1 - x] - 
           1.180263157894737*Log[1 - x]^2) - 1224.*Log[x] + 144.*Log[x]^2 + 
         x*(-3001.90935741092 - 4896.*Log[x] - 1152.*Log[x]^2) + 
         (-6478.776966243133 - 2376.*Log[x] - 144.*Log[x]^2)/x + 
         x^2*(-3229.1036106750394 - 52.02866593164278*Log[x] - 
           4.078444747612552*Log[x]^2) + x^3*(2918.5444579780756 - 
           738.5231143552311*Log[x] + 84.6061684460261*Log[x]^2) + 
         LQ^2*(864. - 432.*(1 - x) - 216./x - 648.*x + 216.*x^2 + 
           198.*delta[1 - x] - 216.*plusD[0., 1 - x]) + 
         937.2230337568676*plusD[0., 1 - x] + LQ*(-5543.999967477559 - 
           5.059121621621622*x^4 + 23.050393700787403*x^5 + 
           10.298951048951048*x^6 + 468.6115168784338*delta[1 - x] + 
           (1 - x)*(3528. - 1728.*Log[1 - x]) + 864.*Log[1 - x] + 
           13.510330578512397*(1 - x)^2*Log[1 - x] - 578.3290488431877*
            (1 - x)^3*Log[1 - x] + x^2*(596.0030991735537 - 8.875087229588276*
              Log[x]) + 432.*Log[x] + x^3*(-1571.3834519572954 + 
             266.99370409233995*Log[x]) + (2376. + 432.*Log[x])/x + 
           x*(2891.090058479532 + 1728.*Log[x]) + 792.*plusD[0., 1 - x] - 
           864.*plusD[1., 1 - x]) + 1584.*plusD[1., 1 - x] - 
         864.*plusD[2., 1 - x]))
 
BeamN["gq"] = 0. + as*(2.6666666666666665 + 
       Lp*(8. - 2.6666666666666665*(1 - x) - 5.333333333333333/x - 
         5.333333333333333*x) - 2.6666666666666665*(1 - x)) + 
     as^2*(25.143090689292322 - 44.347625564647444/x - 
       72.93175074183976*x^4 + 7.84991423670669*x^5 - 
       1.2441960447119518*x^6 - 20.444444444444443*Log[1 - x] - 
       4.888888888888889*Log[1 - x]^2 - 1.4814814814814814*Log[1 - x]^3 + 
       (1 - x)^2*(-43.856670341786106*Log[1 - x] - 25.43354037267081*
          Log[1 - x]^2 - 2.727390180878553*Log[1 - x]^3) + 
       (1 - x)*(-68.91009952240897 - 41.77777777777778*Log[1 - x] - 
         21.77777777777778*Log[1 - x]^2 - 1.4814814814814814*Log[1 - x]^3) + 
       (1 - x)^3*(101.27627627627628*Log[1 - x] - 26.974308300395258*
          Log[1 - x]^2 + 8.67537122375832*Log[1 - x]^3) + 
       Nf*(-25.48148148148148 + 11.061728395061728/x + 32.004682843763305*x - 
         25.001344086021504*x^2 + 10.776111408677021*x^3 - 
         0.7109533468559838*x^4 - 0.06066734074823053*x^5 - 
         0.0201765447667087*x^6 + Lp^2*(-5.333333333333333 + 
           1.7777777777777777*(1 - x) + 3.5555555555555554/x + 
           3.5555555555555554*x) + 1.1851851851851851*Log[1 - x] + 
         0.8888888888888888*Log[1 - x]^2 + (1 - x)^3*
          (3.6768968456947997*Log[1 - x] + 0.31933701657458563*
            Log[1 - x]^2) + (1 - x)*(8.493827160493828 + 4.7407407407407405*
            Log[1 - x] + 0.8888888888888888*Log[1 - x]^2) + 
         (1 - x)^2*(6.599383667180278*Log[1 - x] + 1.8374578177727785*
            Log[1 - x]^2) + Lp*(-24.888888888888886 + 11.851851851851851/x + 
           34.08572858572859*x - 24.312534209085932*x^2 + 10.164082687338501*
            x^3 - 0.8577745025792188*x^4 - 0.030690537084398978*x^5 - 
           0.08584686774941995*x^6 + 3.5555555555555554*Log[1 - x] + 
           6.978095238095238*(1 - x)^2*Log[1 - x] + 4.588987217305801*
            (1 - x)^3*Log[1 - x] + (1 - x)*(5.925925925925926 + 
             3.5555555555555554*Log[1 - x]))) - 66.66666666666667*Log[x] + 
       12.444444444444445*Log[x]^2 - 4.148148148148148*Log[x]^3 + 
       x*(48.93765747556546 - 39.111111111111114*Log[x] + 
         9.333333333333334*Log[x]^2 - 3.259259259259259*Log[x]^3) + 
       x^2*(-86.2200328407225 + 2.688618925831202*Log[x] + 
         0.1952662721893491*Log[x]^2 + 0.001443001443001443*Log[x]^3) + 
       x^3*(124.8205078876491 + 67.72398685651697*Log[x] + 
         11.018819503849445*Log[x]^2 + 2.7276657060518734*Log[x]^3) + 
       Lp^2*(130.66666666666669 - 9.073199527744983*x^4 + 
         1.3794506612410986*x^5 - 1.1011826544021024*x^6 + 
         LQ*(-48. + 16.*(1 - x) + 32./x + 32.*x) + 23.11111111111111*
          Log[1 - x] + 45.57465794170137*(1 - x)^2*Log[1 - x] + 
         31.727268369841347*(1 - x)^3*Log[1 - x] + 
         (1 - x)*(-47.111111111111114 + 23.11111111111111*Log[1 - x]) + 
         x*(76.4150289017341 - 35.55555555555556*Log[x]) + 
         (-141.33333333333334 - 32.*Log[x])/x + 
         x^2*(-151.83575418994414 + 0.15075707702435814*Log[x]) - 
         24.88888888888889*Log[x] + x^3*(70.8823244552058 + 
           1.5782652043868395*Log[x])) + Lp*(140.40527390638826 + 
         LQ*(-16. + 16.*(1 - x)) - 16./x - 7.902693310165074*x^4 + 
         2.719227674979887*x^5 + 0.21675531914893617*x^6 - 
         69.33333333333333*Log[1 - x] - 8.88888888888889*Log[1 - x]^2 + 
         (1 - x)^2*(-130.5878661087866*Log[1 - x] - 18.435830277632267*
            Log[1 - x]^2) + (1 - x)*(-130.12549937487285 - 
           37.333333333333336*Log[1 - x] - 8.88888888888889*Log[1 - x]^2) + 
         (1 - x)^3*(-88.17281879194631*Log[1 - x] + 8.163377192982455*
            Log[1 - x]^2) + 49.77777777777778*Log[x] - 24.88888888888889*
          Log[x]^2 + x*(-448.44232068732504 + 62.22222222222222*Log[x] - 
           19.555555555555557*Log[x]^2) + x^2*(430.7011207970112 + 
           0.3026389668725435*Log[x] + 0.03954802259887006*Log[x]^2) + 
         x^3*(-178.48953068592058 + 10.917067307692308*Log[x] + 
           1.697350069735007*Log[x]^2))) + 
     as^3*(-5656.9359675603555 + LQ*(44.78000835051256 - 
         44.78000835051256*(1 - x) - 9.909167033583799*^-7*x) - 
       94871.67466666667*x^4 + 3445.644535240041*x^5 - 
       348.19374523264685*x^6 - 2040.6228725048065*Log[1 - x] - 
       843.6084375694517*Log[1 - x]^2 - 210.13099623330965*Log[1 - x]^3 - 
       30.5761316872428*Log[1 - x]^4 - 2.4691358024691357*Log[1 - x]^5 + 
       (1 - x)^2*(-4439.252988047809*Log[1 - x] - 3650.0775862068967*
          Log[1 - x]^2 - 990.4029850746268*Log[1 - x]^3 - 
         114.33326897084379*Log[1 - x]^4 - 5.3150751333010176*Log[1 - x]^5) + 
       (1 - x)*(-1728.7856576399672 - 3150.6776095195787*Log[1 - x] - 
         1600.9728102184947*Log[1 - x]^2 - 435.1515723649969*Log[1 - x]^3 - 
         58.39506172839506*Log[1 - x]^4 - 2.4691358024691357*Log[1 - x]^5) + 
       (1 - x)^3*(32059.028350515466*Log[1 - x] - 409.55625790139067*
          Log[1 - x]^2 + 3663.991245136187*Log[1 - x]^3 + 
         121.32318710832587*Log[1 - x]^4 + 89.44044502617801*Log[1 - x]^5) + 
       Nf^2*(61.06774865699044 + Lp^3*(3.5555555555555554 - 
           1.1851851851851851*(1 - x) - 2.3703703703703702/x - 
           2.3703703703703702*x) - 27.279733843564706/x - 
         44.417987075650196*x - 26.247694334650856*x^2 + 
         21.88598781549173*x^3 + 0.8288920056100981*x^4 + 
         0.1076417419884963*x^5 + 0.02021772939346812*x^6 - 
         8.296296296296296*Log[1 - x] - 4.345679012345679*Log[1 - x]^2 - 
         0.9876543209876543*Log[1 - x]^3 + Lp^2*(24.888888888888886 - 
           11.851851851851851/x - 34.08572858572859*x + 24.31253451131971*
            x^2 - 10.164082687338501*x^3 + 0.8577745025792188*x^4 + 
           0.030690537084398978*x^5 + 0.08584686774941995*x^6 + 
           (1 - x)*(-5.925925925925926 - 3.5555555555555554*Log[1 - x]) - 
           3.5555555555555554*Log[1 - x] - 6.978095238095238*(1 - x)^2*
            Log[1 - x] - 4.588987217305801*(1 - x)^3*Log[1 - x]) + 
         (1 - x)^2*(-4.360513532269257*Log[1 - x] - 7.796178343949045*
            Log[1 - x]^2 - 1.8771084337349397*Log[1 - x]^3) + 
         (1 - x)*(-13.244805193387293 - 12.246913580246913*Log[1 - x] - 
           5.530864197530864*Log[1 - x]^2 - 0.9876543209876543*
            Log[1 - x]^3) + (1 - x)^3*(27.913618677042802*Log[1 - x] - 
           10.49977588525325*Log[1 - x]^2 + 1.2904073587385019*
            Log[1 - x]^3) + Lp*(53.333333333333336 - 19.753086419753085/x - 
           103.52490372635633*x + 100.00537221795855*x^2 - 
           43.10444874274661*x^3 + 2.843813387423935*x^4 + 
           0.24267100977198697*x^5 + 0.08070500927643785*x^6 - 
           11.851851851851851*Log[1 - x] - 3.5555555555555554*Log[1 - x]^2 + 
           (1 - x)^2*(-26.39753737906772*Log[1 - x] - 7.349827387802072*
              Log[1 - x]^2) + (1 - x)*(-9.876543209876543 - 
             11.851851851851851*Log[1 - x] - 3.5555555555555554*
              Log[1 - x]^2) + (1 - x)^3*(-14.707587382779199*Log[1 - x] - 
             1.2773480662983425*Log[1 - x]^2))) + 10247.683894655249*Log[x] - 
       1109.3478467972222*Log[x]^2 + 890.8173914588563*Log[x]^3 - 
       58.76543209876543*Log[x]^4 + 10.587654320987655*Log[x]^5 + 
       (9121.840263630947 + 2860.5342887466486*Log[x] + 
         923.1797016265684*Log[x]^2)/x + x*(20018.35577920603 + 
         285.2647518077538*Log[x] + 1422.913903295821*Log[x]^2 - 
         169.3037401081355*Log[x]^3 + 3.720164609053498*Log[x]^4 - 
         13.948971193415638*Log[x]^5) + x^2*(30141.18600368324 + 
         20659.779705117086*Log[x] + 596.7176411794103*Log[x]^2 - 
         244.7486842105263*Log[x]^3 - 25.033492822966508*Log[x]^4 - 
         0.7566742944317315*Log[x]^5) + x^3*(35826.494042163155 + 
         151636.0169154229*Log[x] + 6246.8259493670885*Log[x]^2 + 
         16404.30026572188*Log[x]^3 + 710.5834378920954*Log[x]^4 + 
         304.8141745894555*Log[x]^5) + Lp^3*(2730.379964362387 + 
         LQ^2*(144. - 48.*(1 - x) - 96./x - 96.*x) + 193.03358208955223*x^4 + 
         1.2726326742976066*x^5 + 5.879696243005595*x^6 + 
         324.74074074074076*Log[1 - x] - 105.08641975308642*Log[1 - x]^2 + 
         (1 - x)^3*(479.79991663193*Log[1 - x] - 270.2808174027686*
            Log[1 - x]^2) + (1 - x)^2*(1003.5186880244089*Log[1 - x] - 
           210.45609756097562*Log[1 - x]^2) + (1 - x)*(-699.1397681850358 + 
           534.9135802469136*Log[1 - x] - 105.08641975308642*Log[1 - x]^2) - 
         497.77777777777777*Log[x] + 52.93827160493827*Log[x]^2 + 
         x*(1564.7757922135581 - 364.641975308642*Log[x] - 
           143.80246913580248*Log[x]^2) + (-2749.318407528377 - 
           1034.6666666666667*Log[x] - 64.*Log[x]^2)/x + 
         x^3*(413.77181818181816 - 29.932569974554706*Log[x] - 
           5.101605685706765*Log[x]^2) + x^2*(-2218.9348484848483 - 
           4.300921187308086*Log[x] + 0.38361719383617193*Log[x]^2) + 
         LQ*(-1047.999994506702 + 54.43919885550787*x^4 - 8.276705276705277*
            x^5 + 6.607095926412615*x^6 + (1 - x)*(370.6666666666667 - 
             138.66666666666666*Log[1 - x]) - 138.66666666666666*Log[1 - x] - 
           273.44795221843003*(1 - x)^2*Log[1 - x] - 190.36361556064074*
            (1 - x)^3*Log[1 - x] + x^3*(-425.29395218002816 - 
             9.4695885509839*Log[x]) + x^2*(911.0145228215767 - 
             0.9045368620037807*Log[x]) + 149.33333333333334*Log[x] + 
           (1024. + 192.*Log[x])/x + x*(-282.4901768172888 + 
             213.33333333333334*Log[x]))) + Lp^2*(3233.070204630555 + 
         LQ^2*(48. - 48.*(1 - x)) - 2959.7781094527363*x^4 + 
         251.55225409836066*x^5 - 62.57066666666667*x^6 - 
         17.192296690671924*Log[1 - x] + 386.6666666666667*Log[1 - x]^2 + 
         77.03703703703704*Log[1 - x]^3 + (1 - x)^3*
          (-2356.8278867102395*Log[1 - x] + 1463.3826940231936*Log[1 - x]^2 + 
           2.7379209370424595*Log[1 - x]^3) + (1 - x)*(-3425.184550837438 + 
           376.8817773834021*Log[1 - x] + 202.96296296296296*Log[1 - x]^2 + 
           77.03703703703704*Log[1 - x]^3) + (1 - x)^2*
          (-1963.4722703639516*Log[1 - x] + 578.307392996109*Log[1 - x]^2 + 
           149.86790986790987*Log[1 - x]^3) + (-339.43764719077626 - 
           96.*Log[x])/x + 3709.155712827484*Log[x] - 672.*Log[x]^2 + 
         105.87654320987654*Log[x]^3 + x*(-8624.194361907978 + 
           527.8220141695493*Log[x] + 97.77777777777777*Log[x]^2 - 
           153.28395061728395*Log[x]^3) + x^2*(7000.264395782644 + 
           362.63246073298427*Log[x] + 32.30459231490159*Log[x]^2 + 
           1.9324055666003976*Log[x]^3) + x^3*(-620.3378947368421 + 
           2598.4235033259424*Log[x] + 323.61640430820216*Log[x]^2 + 
           134.5964240102171*Log[x]^3) + LQ*(-1528.6906360560338 + 
           494.8393258318072/x + 47.416158536585364*x^4 - 16.315369261477045*
            x^5 - 1.3005291005291004*x^6 + 416.*Log[1 - x] + 
           53.333333333333336*Log[1 - x]^2 + (1 - x)^3*
            (529.0369163952225*Log[1 - x] - 48.980267794221284*
              Log[1 - x]^2) + (1 - x)*(1068.1726591651404 + 224.*Log[1 - x] + 
             53.333333333333336*Log[1 - x]^2) + (1 - x)^2*
            (783.5272020725389*Log[1 - x] + 110.6149802890933*Log[1 - x]^2) - 
           298.6666666666667*Log[x] + 149.33333333333334*Log[x]^2 + 
           x^3*(1070.9371794871795 - 65.50240615976901*Log[x] - 
             10.184094256259204*Log[x]^2) + x^2*(-2584.206722689076 - 
             1.8158295281582952*Log[x] - 0.2372842347525892*Log[x]^2) + 
           x*(3089.493252659493 - 373.3333333333333*Log[x] + 
             117.33333333333333*Log[x]^2))) + 
       Lp*(15518.090861745577 - 44482.09825327511*x^4 + 2259.3466063348415*
          x^5 - 315.1850203930293*x^6 - 3052.778335942406*Log[1 - x] - 
         675.8257386569835*Log[1 - x]^2 - 98.37037037037037*Log[1 - x]^3 + 
         2.962962962962963*Log[1 - x]^4 + (1 - x)^2*
          (-19694.373446046742*Log[1 - x] - 3813.112737920937*Log[1 - x]^2 - 
           256.57773851590105*Log[1 - x]^3 + 2.4305993690851735*
            Log[1 - x]^4) + (1 - x)*(-3860.0533464606856 - 
           3908.520773674076*Log[1 - x] - 1250.6405534717983*Log[1 - x]^2 - 
           20.14814814814815*Log[1 - x]^3 + 2.962962962962963*Log[1 - x]^4) + 
         (1 - x)^3*(-12846.587389380531*Log[1 - x] + 9866.317208564631*
            Log[1 - x]^2 + 161.31744749596123*Log[1 - x]^3 + 
           313.005082592122*Log[1 - x]^4) + (-9227.896260484598 - 
           1721.4369617902225*Log[x])/x - 4913.186800217548*Log[x] + 
         3243.516751087854*Log[x]^2 - 331.85185185185185*Log[x]^3 + 
         66.17283950617283*Log[x]^4 + x*(-44518.87897299811 + 
           3045.3835727801184*Log[x] - 689.539336786042*Log[x]^2 + 
           144.39506172839506*Log[x]^3 - 89.23456790123457*Log[x]^4) + 
         x^2*(-65762.26003824091 - 44231.49607672188*Log[x] - 
           6532.938625204582*Log[x]^2 - 454.5869205298013*Log[x]^3 - 
           12.508541392904073*Log[x]^4) + x^3*(143336.96806387225 - 
           46851.914475672405*Log[x] + 37991.55403726708*Log[x]^2 - 
           640.3994252873563*Log[x]^3 + 1014.0617760617761*Log[x]^4) + 
         LQ*(-215.9381799327627 + 176.52573668686/x + 437.5904995904996*x^4 - 
           47.09948717948718*x^5 + 7.4651721377101685*x^6 + 
           122.66666666666667*Log[1 - x] + 29.333333333333332*Log[1 - x]^2 + 
           8.88888888888889*Log[1 - x]^3 + (1 - x)^3*
            (-607.657645466847*Log[1 - x] + 161.84585492227978*Log[1 - x]^2 - 
             52.052230685527746*Log[1 - x]^3) + (1 - x)*(568.1002516998451 + 
             250.66666666666666*Log[1 - x] + 130.66666666666666*
              Log[1 - x]^2 + 8.88888888888889*Log[1 - x]^3) + 
           (1 - x)^2*(263.14002828854314*Log[1 - x] + 152.60124395300622*
              Log[1 - x]^2 + 16.364341085271317*Log[1 - x]^3) + 400.*Log[x] - 
           74.66666666666667*Log[x]^2 + 24.88888888888889*Log[x]^3 + 
           x^3*(-748.9230467216333 - 406.34389857369257*Log[x] - 
             66.11291569992267*Log[x]^2 - 16.365997638724913*Log[x]^3) + 
           x^2*(517.3201892744479 - 16.13170731707317*Log[x] - 
             1.1715976331360947*Log[x]^2 - 0.008663366336633664*Log[x]^3) + 
           x*(-383.1859512566002 + 234.66666666666666*Log[x] - 56.*Log[x]^2 + 
             19.555555555555557*Log[x]^3))) + 
       Nf*(-617.4899114255093 + LQ*(16.59259259259259 - 16.59259259259259*
            (1 - x)) - 37319.063101604275*x^4 + 1147.9384993849937*x^5 - 
         147.6035379812695*x^6 + 392.7376677205671*Log[1 - x] + 
         127.18167182949509*Log[1 - x]^2 + 28.356652949245543*Log[1 - x]^3 + 
         2.880658436213992*Log[1 - x]^4 + (1 - x)^2*
          (-12486.03029682702*Log[1 - x] - 1685.8933884297521*Log[1 - x]^2 - 
           64.50162074554295*Log[1 - x]^3 + 1.345352564102564*Log[1 - x]^4) + 
         (1 - x)*(467.69109260901905 + 471.46348652513217*Log[1 - x] + 
           198.78661010110002*Log[1 - x]^2 + 48.30727023319616*Log[1 - x]^3 + 
           2.880658436213992*Log[1 - x]^4) + (1 - x)^3*
          (-17173.48964677223*Log[1 - x] + 8354.240038872693*Log[1 - x]^2 - 
           535.6529411764706*Log[1 - x]^3 + 197.15028901734104*
            Log[1 - x]^4) - 206.82543760377862*Log[x] - 104.95370601500125*
          Log[x]^2 - 39.46227709190672*Log[x]^3 - 2.831275720164609*
          Log[x]^4 - 0.9481481481481482*Log[x]^5 + 
         (299.16941676707194 + 66.85499822000071*Log[x])/x + 
         x^2*(31014.664420485176 - 36449.28966223132*Log[x] - 
           11432.693452380952*Log[x]^2 - 1575.987044534413*Log[x]^3 - 
           105.47199533255542*Log[x]^4 - 2.85130890052356*Log[x]^5) + 
         x*(-28583.306224070926 + 333.0650805773116*Log[x] - 
           8.308237388561654*Log[x]^2 + 25.29492455418381*Log[x]^3 + 
           1.1193415637860082*Log[x]^4 + 0.4740740740740741*Log[x]^5) + 
         x^3*(34567.9822812846 + 43827.543301759135*Log[x] + 
           1416.7368821292775*Log[x]^2 + 8704.259040590407*Log[x]^3 + 
           10.557038834951456*Log[x]^4 + 208.85885486018643*Log[x]^5) + 
         Lp^3*(-189.62962962962962 + LQ*(48. - 16.*(1 - x) - 32./x - 32.*x) + 
           38.32705882352941*x^4 - 8.101510067114093*x^5 + 
           2.3545310015898253*x^6 + (1 - x)*(55.30864197530864 - 
             22.123456790123456*Log[1 - x]) - 22.123456790123456*Log[1 - x] - 
           43.775396825396825*(1 - x)^2*Log[1 - x] - 31.9623507805326*
            (1 - x)^3*Log[1 - x] + 20.54320987654321*Log[x] - 
           4.7407407407407405*Log[x]^2 + (168.03292181069958 + 
             34.76543209876543*Log[x])/x + x^3*(-118.31698455949137 - 
             4.758196721311475*Log[x] - 11.12646793134598*Log[x]^2) + 
           x^2*(172.01569858712716 + 7.683510638297872*Log[x] + 
             0.7233727810650887*Log[x]^2) + x*(-31.496902596546725 + 
             25.28395061728395*Log[x] + 2.3703703703703702*Log[x]^2)) + 
         Lp^2*(-807.5227797795595 + 110.44780876494023*x^4 - 
           9.427667269439421*x^5 + 2.9657228017883757*x^6 + 
           22.51851851851852*Log[1 - x] - 21.925925925925927*Log[1 - x]^2 + 
           LQ*(208.00000235114325 - 106.66666666666667/x - 240.06992787707748*
              x + 145.87520259319288*x^2 - 60.98449868073879*x^3 + 
             5.146651270207852*x^4 + 0.18414918414918416*x^5 + 
             0.5150837988826815*x^6 + (1 - x)*(-58.666666666666664 - 
               21.333333333333332*Log[1 - x]) - 21.333333333333332*
              Log[1 - x] - 41.86857142857143*(1 - x)^2*Log[1 - x] - 
             27.53391959798995*(1 - x)^3*Log[1 - x]) + 
           (1 - x)^3*(68.56059624108879*Log[1 - x] - 55.58603896103896*
              Log[1 - x]^2) + (1 - x)^2*(124.97741530740277*Log[1 - x] - 
             43.88104448742747*Log[1 - x]^2) + (1 - x)*(288.2748913401006 + 
             64.*Log[1 - x] - 21.925925925925927*Log[1 - x]^2) - 
           97.18518518518519*Log[x] + 11.851851851851851*Log[x]^2 - 
           9.481481481481481*Log[x]^3 + (524.2743884982815 + 
             111.80246913580247*Log[x])/x + x^3*(52.71587743732591 - 
             127.0247320692498*Log[x] + 1.1552346570397112*Log[x]^2 - 
             6.832326283987915*Log[x]^3) + x^2*(-366.60143884892085 - 
             53.24476295479603*Log[x] - 4.910955207771182*Log[x]^2 - 
             0.23712183156173344*Log[x]^3) + x*(729.2748346349331 + 
             123.25925925925925*Log[x] + 4.7407407407407405*Log[x]^2 + 
             4.7407407407407405*Log[x]^3)) + Lp*(-1446.9209879291298 - 
           537.3589364844904*x^4 + 39.11792905081496*x^5 - 
           3.5498154981549814*x^6 + 354.47902390416084*Log[1 - x] + 
           97.18518518518519*Log[1 - x]^2 + 3.1604938271604937*Log[1 - x]^3 + 
           (1 - x)^3*(-430.58856682769726*Log[1 - x] + 145.47952586206895*
              Log[1 - x]^2 - 61.738921001926784*Log[1 - x]^3) + 
           (1 - x)*(663.9913236583973 + 361.5901350152719*Log[1 - x] + 
             118.51851851851852*Log[1 - x]^2 + 3.1604938271604937*
              Log[1 - x]^3) + (1 - x)^2*(506.1599045346062*Log[1 - x] + 
             225.52287302265927*Log[1 - x]^2 + 5.363554757630162*
              Log[1 - x]^3) + LQ*(220.44444444444446 - 99.55555555555556/x - 
             225.21328099443897*x + 150.00805910006716*x^2 - 
             64.65667311411993*x^3 + 4.265718562874252*x^4 + 
             0.36400817995910023*x^5 + 0.12105711849957375*x^6 - 
             7.111111111111111*Log[1 - x] - 5.333333333333333*Log[1 - x]^2 + 
             (1 - x)^2*(-39.596306068601585*Log[1 - x] - 11.024742268041237*
                Log[1 - x]^2) + (1 - x)*(-85.33333333333333 - 
               28.444444444444443*Log[1 - x] - 5.333333333333333*
                Log[1 - x]^2) + (1 - x)^3*(-22.061381074168796*Log[1 - x] - 
               1.916022099447514*Log[1 - x]^2)) - 154.46297683074818*Log[x] - 
           96.39506172839506*Log[x]^2 - 8.691358024691358*Log[x]^3 - 
           5.925925925925926*Log[x]^4 + (769.8681649404934 + 
             62.84347343625167*Log[x])/x + x^2*(-5352.019104477612 - 
             1955.525466893039*Log[x] - 303.94589371980675*Log[x]^2 - 
             21.33322102425876*Log[x]^3 - 0.6308139534883721*Log[x]^4) + 
           x*(1557.7352620309591 + 150.48168955808418*Log[x] + 
             41.08641975308642*Log[x]^2 + 5.530864197530864*Log[x]^3 + 
             2.962962962962963*Log[x]^4) + x^3*(5463.469230769231 - 
             2602.4251290877796*Log[x] + 1192.0502793296089*Log[x]^2 - 
             85.47043701799485*Log[x]^3 + 29.153427638737757*Log[x]^4))))
 
BeamN["qg"] = as*(2.*(1 - x)*x + Lp*(-1. + 2.*x - 2.*x^2)) + 
     as^2*(-52.398221645596344 + 5.9516385763253/x - 16.769336143308745*x^4 + 
       4.082696945337621*x^5 - 1.6666666666666667*Log[1 - x] + 
       0.5555555555555556*Log[1 - x]^3 + (1 - x)^3*
        (-54.8176444640494*Log[1 - x] + 2.5205581395348835*Log[1 - x]^2 - 
         2.916343891402715*Log[1 - x]^3) + (1 - x)*(58.909159327066284 + 
         5.*Log[1 - x] - 4.666666666666667*Log[1 - x]^2 - 
         1.1111111111111112*Log[1 - x]^3) + (1 - x)^2*
        (-15.064441915693648*Log[1 - x] + 2.7222338715314183*Log[1 - x]^2 + 
         0.9826539787202158*Log[1 - x]^3) + 11.333333333333334*Log[x] - 
       1.1666666666666667*Log[x]^2 + 0.7777777777777778*Log[x]^3 + 
       x^2*(200.41873048907388 - 24.73187968628803*Log[x] - 
         20.465598027127005*Log[x]^2 - 1.0086275130599969*Log[x]^3) + 
       x^3*(-103.13731364576645 + 21.54247493927264*Log[x] + 
         15.293497059840886*Log[x]^2 - 0.5403004572175049*Log[x]^3) + 
       x*(-53.61966066670899 + 6.666666666666667*Log[x] + 
         11.666666666666666*Log[x]^2 + 2.4444444444444446*Log[x]^3) + 
       Lp^2*(-23. + 4./x + LQ*(8. - 5.333333333333333*(1 - x) - 
           10.666666666666666*x + 5.333333333333333*x^2) + 
         (1 - x)*(21.333333333333332 - 17.333333333333332*Log[1 - x]) + 
         8.666666666666666*Log[1 - x] + 17.333333333333332*(1 - x)^2*
          Log[1 - x] + x^2*(-39. - 5.333333333333333*Log[x]) + 
         4.666666666666667*Log[x] + x*(56. + 26.666666666666668*Log[x])) + 
       Lp*(-26.753597014669165 - 17.333333333333332/x - 10.858290621969802*
          x^4 + 1.6911060433295324*x^5 + LQ*(5.333333333333333 - 
           5.333333333333333*(1 - x) - 10.666666666666666*x + 
           5.333333333333333*x^2) + 3.3333333333333335*Log[1 - x]^2 + 
         (1 - x)*(46.1932454224643 - 16.*Log[1 - x] - 6.666666666666667*
            Log[1 - x]^2) + (1 - x)^3*(-5.797317162807791*Log[1 - x] - 
           0.764066016504126*Log[1 - x]^2) + (1 - x)^2*
          (19.444934190388736*Log[1 - x] + 6.742492134617218*Log[1 - x]^2) - 
         7.333333333333333*Log[x] + 4.666666666666667*Log[x]^2 + 
         x^2*(40.8638945038021 - 72.65790509942902*Log[x] - 
           5.319453991947364*Log[x]^2) + x^3*(-9.145891105850524 + 
           18.23998653651969*Log[x] + 1.9444742694991948*Log[x]^2) + 
         x*(7.772822223648426 + 17.333333333333332*Log[x] + 
           14.666666666666666*Log[x]^2))) + 
     as^3*(-3636.553128825686 + 4328.886011166253*x^4 + 
       1274.59628124059*x^5 + LQ*(-14.92666945490032 + 14.926669450170854*
          (1 - x) + 29.85333890507117*x - 14.92666945490032*x^2) - 
       103.5264322579111*Log[1 - x] - 34.21129784306734*Log[1 - x]^2 + 
       14.150975439342968*Log[1 - x]^3 + 2.361111111111111*Log[1 - x]^4 - 
       0.9259259259259259*Log[1 - x]^5 + (1 - x)^3*
        (-431667.0990692201*Log[1 - x] + 107808.79705823892*Log[1 - x]^2 - 
         23536.075184124387*Log[1 - x]^3 + 1791.2076153131773*Log[1 - x]^4 - 
         264.81470226466973*Log[1 - x]^5) + (1 - x)^2*
        (-262007.420434674*Log[1 - x] - 43136.153308128545*Log[1 - x]^2 - 
         3771.603329145729*Log[1 - x]^3 - 180.75517102615694*Log[1 - x]^4 - 
         5.383578485181119*Log[1 - x]^5) + (1 - x)*(2491.420114091174 + 
         85.09029672082508*Log[1 - x] - 107.05541082783556*Log[1 - x]^2 - 
         37.8328150762168*Log[1 - x]^3 + 1.0802469135802468*Log[1 - x]^4 + 
         1.8518518518518519*Log[1 - x]^5) + 
       (-1109.2832604773268 - 177.71551065150712*Log[x])/x - 
       2331.016102507675*Log[x] - 103.23807254263733*Log[x]^2 - 
       171.0879759919305*Log[x]^3 + 5.080246913580247*Log[x]^4 - 
       1.9851851851851852*Log[x]^5 + x^3*(594755.7624053031 - 
         768026.9982940446*Log[x] + 221223.87802512245*Log[x]^2 - 
         34085.00653822683*Log[x]^3 + 3952.9617292300754*Log[x]^4 - 
         259.0994455049541*Log[x]^5) + x^2*(96171.93911044161 - 
         536652.9694954612*Log[x] - 91774.58395610633*Log[x]^2 - 
         8964.71106064654*Log[x]^3 - 463.9959882901442*Log[x]^4 - 
         10.131536475145255*Log[x]^5) + x*(-692465.6661404679 - 
         1754.577058104661*Log[x] - 49.28380484505823*Log[x]^2 + 
         175.49736011385323*Log[x]^3 + 65.88271604938272*Log[x]^4 + 
         10.264197530864198*Log[x]^5) + Lp^3*(-311.8790297640292 - 
         0.4942348008385744*x^4 - 0.010576844845822147*x^5 + 
         LQ^2*(-3.5555555555555554 + 7.111111111111111*x - 
           7.111111111111111*x^2) + 61.111111111111114*Log[1 - x] - 
         39.407407407407405*Log[1 - x]^2 + (1 - x)^2*
          (370.98155548724253*Log[1 - x] - 79.0550551563607*Log[1 - x]^2) + 
         (1 - x)^3*(-53.08120874462545*Log[1 - x] + 8.426555886502587*
            Log[1 - x]^2) + (1 - x)*(130.79927058322127 - 279.85185185185185*
            Log[1 - x] + 78.81481481481481*Log[1 - x]^2) + 
         30.88888888888889*Log[x] - 9.925925925925926*Log[x]^2 + 
         (106.66666666666667 + 16.*Log[x])/x + x^2*(-433.87674040142247 - 
           94.31040402884285*Log[x] - 4.904683840749414*Log[x]^2) + 
         x^3*(-20.612096754936843 - 39.69260194875496*Log[x] + 
           4.875785001847063*Log[x]^2) + x*(715.0285987417899 + 
           410.3703703703704*Log[x] + 107.85185185185185*Log[x]^2) + 
         LQ*(105.33333333333333 - 10.666666666666666/x - 23.11111111111111*
            Log[1 - x] - 46.22222222222222*(1 - x)^2*Log[1 - x] + 
           (1 - x)*(-86.22222222222223 + 46.22222222222222*Log[1 - x]) + 
           x*(-208. - 71.11111111111111*Log[x]) - 12.444444444444445*Log[x] + 
           x^2*(133.33333333333334 + 14.222222222222221*Log[x]))) + 
       Lp^2*(-790.8312437839669 + 7.111111111111111*LQ^2*(1 - x)*x - 
         554.941084969862*x^4 + 92.08457923964117*x^5 + 
         322.3414603280239*Log[1 - x] + 25.*Log[1 - x]^2 - 
         28.88888888888889*Log[1 - x]^3 + (1 - x)^3*
          (-1314.062647314229*Log[1 - x] + 107.4829435554774*Log[1 - x]^2 - 
           62.75679336324389*Log[1 - x]^3) + (1 - x)^2*
          (825.8472319551506*Log[1 - x] - 8.000523765876654*Log[1 - x]^2 - 
           60.401545343635625*Log[1 - x]^3) + (1 - x)*(750.7558015556449 - 
           771.794031767159*Log[1 - x] - 33.111111111111114*Log[1 - x]^2 + 
           57.77777777777778*Log[1 - x]^3) + (-587.0431647912851 - 
           104.*Log[x])/x - 723.179858519875*Log[x] + 32.*Log[x]^2 - 
         19.85185185185185*Log[x]^3 + x^2*(4247.838130324661 - 
           1133.3261715445778*Log[x] - 245.37569318037507*Log[x]^2 - 
           10.818628775190447*Log[x]^3) + x^3*(-1660.4464414667416 + 
           632.7356786628926*Log[x] + 332.1288234680029*Log[x]^2 + 
           31.844111969111967*Log[x]^3) + x*(-891.9264992473452 - 
           122.32267652081066*Log[x] + 410.6666666666667*Log[x]^2 + 
           114.96296296296296*Log[x]^3) + LQ*(200.38609014284074 + 
           46.22222222222222/x + 28.95544167462868*x^4 - 4.50961612137001*
            x^5 - 8.88888888888889*Log[1 - x]^2 + (1 - x)^2*
            (-51.853157812255134*Log[1 - x] - 17.979979047840764*
              Log[1 - x]^2) + (1 - x)^3*(15.45951243415411*Log[1 - x] + 
             2.0375093773443362*Log[1 - x]^2) + (1 - x)*(-218.9885420985393 + 
             42.666666666666664*Log[1 - x] + 17.77777777777778*
              Log[1 - x]^2) + 19.555555555555557*Log[x] - 12.444444444444445*
            Log[x]^2 + x*(-212.34063452686735 - 46.22222222222222*Log[x] - 
             39.111111111111114*Log[x]^2) + x^3*(24.389042929534373 - 
             48.63996407723395*Log[x] - 5.185264707686645*Log[x]^2) + 
           x^2*(-13.163831023321437 + 193.75441359303773*Log[x] + 
             14.185210622710622*Log[x]^2))) + 
       Lp*(-4784.633349025099 - 6897.052845528456*x^4 + 
         877.7339484603625*x^5 + 6.6277587958082265*Log[1 - x] + 
         110.93391940579353*Log[1 - x]^2 + 12.222222222222221*Log[1 - x]^3 - 
         8.518518518518519*Log[1 - x]^4 + (1 - x)^3*
          (36299.97101416276*Log[1 - x] - 15328.853971708379*Log[1 - x]^2 + 
           1359.9173705869612*Log[1 - x]^3 - 364.8179715302491*
            Log[1 - x]^4) + (1 - x)^2*(27788.219202628043*Log[1 - x] + 
           4486.675804625586*Log[1 - x]^2 + 284.8977305167*Log[1 - x]^3 - 
           7.916493015358493*Log[1 - x]^4) + (1 - x)*(1838.8259110309734 - 
           723.8391855824829*Log[1 - x] - 266.75672770047595*Log[1 - x]^2 + 
           12.296296296296296*Log[1 - x]^3 + 17.037037037037038*
            Log[1 - x]^4) - 112.78324613480495*Log[x] - 
         681.0069121538331*Log[x]^2 + 22.925925925925927*Log[x]^3 - 
         12.407407407407407*Log[x]^4 + (1163.5089966323599 + 
           220.75299624923696*Log[x])/x + x^2*(-129192.085835895 + 
           2447.733057871688*Log[x] - 1036.865865292883*Log[x]^2 - 
           154.99813088897992*Log[x]^3 - 4.964967156709415*Log[x]^4) + 
         x*(69569.0629889979 - 341.41121724074156*Log[x] + 
           447.30038794949365*Log[x]^2 + 220.74074074074073*Log[x]^3 + 
           65.44444444444444*Log[x]^4) + x^3*(68833.43417436922 + 
           4463.640143691065*Log[x] + 7943.323482526058*Log[x]^2 + 
           746.1868065605403*Log[x]^3 + 245.79940434477925*Log[x]^4) + 
         LQ*(183.8118078535592 - 15.871036203534134/x + 44.718230129390015*
            x^4 - 10.887191880135331*x^5 + 4.444444444444445*Log[1 - x] - 
           1.4814814814814814*Log[1 - x]^3 + (1 - x)^2*
            (40.171845223299364*Log[1 - x] - 7.259290322580645*Log[1 - x]^2 - 
             2.6204105803395183*Log[1 - x]^3) + (1 - x)*(-208.6376430606404 - 
             13.333333333333334*Log[1 - x] + 12.444444444444445*
              Log[1 - x]^2 + 2.962962962962963*Log[1 - x]^3) + 
           (1 - x)^3*(146.18038563829788*Log[1 - x] - 6.721488414219941*
              Log[1 - x]^2 + 7.776917080775601*Log[1 - x]^3) - 
           30.22222222222222*Log[x] + 3.111111111111111*Log[x]^2 - 
           2.074074074074074*Log[x]^3 + x*(39.892659299137875 - 
             17.77777777777778*Log[x] - 31.11111111111111*Log[x]^2 - 
             6.518518518518518*Log[x]^3) + x^3*(275.0328399054609 - 
             57.44660225442834*Log[x] - 40.78265848670757*Log[x]^2 + 
             1.4408010995483997*Log[x]^3) + x^2*(-482.90340092607374 + 
             65.95167792856738*Log[x] + 54.574927896961796*Log[x]^2 + 
             2.6896733403582718*Log[x]^3))) + 
       Nf*(532.3892905369767 + 11.954578641471228/x - 287.42787276181235*
          x^4 - 2.0060722275487377*x^5 + LQ*(-5.530864197530864 + 
           5.530864197530864*(1 - x) + 11.061728395061728*x - 
           5.530864197530864*x^2) + 22.251835881196165*Log[1 - x] + 
         1.4813112660857009*Log[1 - x]^2 - 0.823045267489712*Log[1 - x]^3 - 
         0.15432098765432098*Log[1 - x]^4 + (1 - x)^2*
          (-203.04366812227073*Log[1 - x] - 38.95319381674775*Log[1 - x]^2 - 
           4.941899731578491*Log[1 - x]^3 - 0.3780081803481404*
            Log[1 - x]^4) + (1 - x)*(-275.43099458537114 - 
           18.914853965345625*Log[1 - x] + 3.8521922826434136*Log[1 - x]^2 + 
           2.3868312757201644*Log[1 - x]^3 + 0.30864197530864196*
            Log[1 - x]^4) + (1 - x)^3*(-267.94036979969184*Log[1 - x] + 
           116.9679720483331*Log[1 - x]^2 - 9.97839917147507*Log[1 - x]^3 + 
           2.6122063956230543*Log[1 - x]^4) + 216.89773656629333*Log[x] + 
         67.23388703965145*Log[x]^2 + 14.263374485596708*Log[x]^3 + 
         1.271604938271605*Log[x]^4 + 0.17777777777777778*Log[x]^5 + 
         x*(-1040.702316793837 - 71.98083276696133*Log[x] - 
           75.78325472728147*Log[x]^2 - 21.637860082304528*Log[x]^3 - 
           3.654320987654321*Log[x]^4 - 0.35555555555555557*Log[x]^5) + 
         x^2*(424.05519662921347 - 561.2871173243674*Log[x] - 
           202.06556363074068*Log[x]^2 - 20.142619680851062*Log[x]^3 - 
           3.104622898300718*Log[x]^4 - 0.05652110413319702*Log[x]^5) + 
         x^3*(442.25008552856656 + 453.907736333136*Log[x] - 
           119.87409778812572*Log[x]^2 + 120.4826609640504*Log[x]^3 - 
           4.682166732206056*Log[x]^4 + 3.236072206660442*Log[x]^5) + 
         Lp^3*(14.88888888888889 - 1.6790123456790123/x + 15.679012345679013*
            x^2 + LQ*(-2.6666666666666665 + 1.7777777777777777*(1 - x) + 
             3.5555555555555554*x - 1.7777777777777777*x^2) - 
           2.5185185185185186*Log[1 - x] - 5.037037037037037*(1 - x)^2*
            Log[1 - x] + (1 - x)*(-5.925925925925926 + 5.037037037037037*
              Log[1 - x]) + 1.9259259259259258*Log[x] + 0.8888888888888888*
            Log[x]^2 + x*(-28.444444444444443 - 6.518518518518518*Log[x] - 
             1.7777777777777777*Log[x]^2)) + Lp^2*(121.2818412555397 + 
           1.876543209876543/x - 1.66601235914213*x^4 - 0.13370149687545416*
            x^5 + LQ*(-10.666666666666666 + 7.703703703703703*(1 - x) + 
             15.407407407407407*x - 7.703703703703703*x^2) - 
           9.62962962962963*Log[1 - x] - 1.1111111111111112*Log[1 - x]^2 + 
           (1 - x)^2*(-25.49139904506508*Log[1 - x] - 2.223655154138327*
              Log[1 - x]^2) + (1 - x)^3*(1.8515865744982094*Log[1 - x] - 
             0.08226564168268204*Log[1 - x]^2) + (1 - x)*
            (-41.17232885998549 + 24.59259259259259*Log[1 - x] + 
             2.2222222222222223*Log[1 - x]^2) + 50.370370370370374*Log[x] + 
           8.88888888888889*Log[x]^2 + 1.7777777777777777*Log[x]^3 + 
           x*(-185.74568572396035 - 34.51851851851852*Log[x] - 
             20.444444444444443*Log[x]^2 - 3.5555555555555554*Log[x]^3) + 
           x^2*(96.37155893536122 + 38.95244150559512*Log[x] - 
             2.232350732256853*Log[x]^2 + 0.06560190073917635*Log[x]^3) + 
           x^3*(-23.250231248743212 + 17.158043940467753*Log[x] - 
             3.468035118090763*Log[x]^2 + 1.2826381569040808*Log[x]^3)) + 
         Lp*(404.77230775022923 - 0.7456847915865921/x - 105.80302534215178*
            x^4 + 0.8514062046970137*x^5 + LQ*(-14.222222222222221 + 
             11.45679012345679*(1 - x) + 22.91358024691358*x - 
             11.45679012345679*x^2) - 1.6424859548293167*Log[1 - x] - 
           3.7037037037037037*Log[1 - x]^2 - 0.7407407407407407*
            Log[1 - x]^3 + (1 - x)^2*(-36.01831269185985*Log[1 - x] - 
             9.765820521987845*Log[1 - x]^2 - 1.4658254808312896*
              Log[1 - x]^3) + (1 - x)^3*(15.811826411840782*Log[1 - x] + 
             0.5610909490817112*Log[1 - x]^2 + 0.12360953461975029*
              Log[1 - x]^3) + (1 - x)*(-175.61178242842527 + 
             29.72941635410308*Log[1 - x] + 9.185185185185185*Log[1 - x]^2 + 
             1.4814814814814814*Log[1 - x]^3) + 170.13855597230702*Log[x] + 
           58.03703703703704*Log[x]^2 + 7.037037037037037*Log[x]^3 + 
           1.1111111111111112*Log[x]^4 + x*(-435.2556391714903 - 
             41.05622138871932*Log[x] - 44.51851851851852*Log[x]^2 - 
             16.74074074074074*Log[x]^3 - 2.2222222222222223*Log[x]^4) + 
           x^2*(-2266.7719703415582 - 789.4531928480204*Log[x] - 
             108.8747624649353*Log[x]^2 - 14.79422398785877*Log[x]^3 - 
             0.30381875741986547*Log[x]^4) + x^3*(2455.2093695051494 - 
             1318.2484107185967*Log[x] + 447.7548033189073*Log[x]^2 - 
             50.083411045487516*Log[x]^3 + 10.512828074314362*Log[x]^4))))
 
BeamN["qq"] = delta[1 - x] + as^2*(-4.5603516434761255 + 
       1.3333333333333333*(1 - x) + 2.6451727005890224/x + 
       0.05637832379670145*x^4 - 0.0013164390324173112*x^5 + 
       2.6666666666666665*Log[x] - 0.6666666666666666*Log[x]^2 + 
       0.4444444444444444*Log[x]^3 + Lp^2*(1.3333333333333333*(1 - x) + 
         1.7777777777777777/x - 1.7777777777777777*x^2 + 
         2.6666666666666665*Log[x] + 2.6666666666666665*x*Log[x]) + 
       x^3*(-3.6040303008016474 + 1.215623396613648*Log[x] - 
         0.14346862340441793*Log[x]^2 - 0.0170296134428453*Log[x]^3) + 
       x^2*(3.5704568978264084 + 5.654771516227999*Log[x] - 
         1.773058773058773*Log[x]^2 + 0.00030671710459053266*Log[x]^3) + 
       x*(1.893690489731749 - 5.333333333333333*Log[x] - 
         0.6666666666666666*Log[x]^2 + 0.4444444444444444*Log[x]^3) + 
       Lp*(10.666666666666666 - 7.703703703703703/x + 
         x^2*(13.037037037037036 - 7.111111111111111*Log[x]) - 
         2.6666666666666665*Log[x] + 2.6666666666666665*Log[x]^2 + 
         x*(-16. - 8.*Log[x] + 2.6666666666666665*Log[x]^2))) - 
     (1.*as^3*dabc2*(13.066698101256804 + 729428.8399516005*x^4 - 
        8847.276233088314*x^5 + (1 - x)^2*(-876.8807484407484*Log[1 - x] - 
          93.25044880898155*Log[1 - x]^2) + (1 - x)*(-0.5823359520940077 - 
          0.2789021514032832*Log[1 - x] + 0.024155677808037717*
           Log[1 - x]^2) + (1 - x)^3*(121.7962511091393*Log[1 - x] + 
          1023.7929044930027*Log[1 - x]^2) + 12.641753830328481*Log[x] + 
        0.33944273991897467*Log[x]^2 + 0.13284371092955144*Log[x]^3 - 
        0.08333333333333333*Log[x]^4 + 0.03333333333333333*Log[x]^5 + 
        x*(-774.5136729985788 + 0.3978263896647597*Log[x] + 
          3.7524230779895973*Log[x]^2 - 1.6449340668482262*Log[x]^3) + 
        x^3*(7.521465351566352*^7 - 4.573400684737262*^7*Log[x] + 
          1.2082958848115643*^7*Log[x]^2 - 2.1861363567177285*^6*Log[x]^3 + 
          199730.60765050168*Log[x]^4 - 19156.81282644062*Log[x]^5) + 
        x^2*(-7.593447363235475*^7 - 3.0913726540546816*^7*Log[x] - 
          5.377444016644809*^6*Log[x]^2 - 500678.1295623091*Log[x]^3 - 
          25014.184617023544*Log[x]^4 - 538.8174699843397*Log[x]^5) + 
        Lp*(36.41844206065227 - 30693.89491251138*x^4 + 699.0302244389028*
           x^5 + (1 - x)*(-0.9674011002723395 + 0.1449340668482263*
             Log[1 - x]) - 12.722344468893779*(1 - x)^2*Log[1 - x] - 
          77.86707643418632*(1 - x)^3*Log[1 - x] + 20.02847884157147*Log[x] + 
          0.7753296657588677*Log[x]^2 - 0.3333333333333333*Log[x]^3 + 
          0.16666666666666666*Log[x]^4 + x*(-118.88872938882245 + 
            18.804406601634035*Log[x] - 4.934802200544679*Log[x]^2) + 
          x^2*(-925732.9731977673 - 370266.74427570094*Log[x] - 
            60174.01639245827*Log[x]^2 - 4729.308103708871*Log[x]^3 - 
            152.7531427927166*Log[x]^4) + x^3*(955810.3081181592 - 
            526335.8863012193*Log[x] + 166854.87851557942*Log[x]^2 - 
            20411.05046799899*Log[x]^3 + 3233.8684801892373*Log[x]^4))))/nc + 
     as^3*(307.9122471888535 - 335.47467517311134*x^4 + 
       10.791561204157468*x^5 + (1 - x)^3*(333.8892942331977*Log[1 - x] - 
         119.83998564893713*Log[1 - x]^2 + 13.159651273668437*Log[1 - x]^3 - 
         2.525512367491166*Log[1 - x]^4) + (1 - x)^2*
        (192.78228468008092*Log[1 - x] + 24.71490806585944*Log[1 - x]^2 + 
         1.437627685259704*Log[1 - x]^3 + 0.0720812447786132*Log[1 - x]^4) + 
       (1 - x)*(123.70863534393379 + 38.03099793867376*Log[1 - x] + 
         6.0311306468597845*Log[1 - x]^2 + 0.5432098765432098*Log[1 - x]^3 + 
         0.24691358024691357*Log[1 - x]^4) + 
       (-466.38428823495764 - 78.98467140066984*Log[x])/x - 
       470.8870530926522*Log[x] + 86.42103307727675*Log[x]^2 - 
       46.412662605962204*Log[x]^3 + 6.790123456790123*Log[x]^4 - 
       0.5925925925925926*Log[x]^5 + x^2*(147.07750139224058 - 
         49.31912277105965*Log[x] + 188.7444110060189*Log[x]^2 - 
         33.020913277052955*Log[x]^3 - 4.887031944150624*Log[x]^4 - 
         0.008546072093787663*Log[x]^5) + x*(167.3764874331998 - 
         270.9734192228495*Log[x] - 70.71526096839895*Log[x]^2 + 
         4.500917640951378*Log[x]^3 + 2.345679012345679*Log[x]^4 + 
         1.2740740740740741*Log[x]^5) + x^3*(168.701166180758 + 
         724.0864281349718*Log[x] + 24.410097642295785*Log[x]^2 + 
         92.84397806278879*Log[x]^3 + 1.5816857184908992*Log[x]^4 + 
         1.804743567302643*Log[x]^5) + Lp^3*(-66.92015340088982 - 
         4.407436322826193*x^4 + 1.019060773480663*x^5 + 
         (1 - x)*(21.62962962962963 - 10.074074074074074*Log[1 - x]) + 
         0.16399211711711711*(1 - x)^2*Log[1 - x] - 6.688308538163001*
          (1 - x)^3*Log[1 - x] + 30.22222222222222*Log[x] - 
         2.962962962962963*Log[x]^2 + (46.22222222222222 + 
           7.111111111111111*Log[x])/x + LQ*(-3.5555555555555554*(1 - x) - 
           4.7407407407407405/x + 4.7407407407407405*x^2 - 
           7.111111111111111*Log[x] - 7.111111111111111*x*Log[x]) + 
         x^2*(-7.637661187124717 - 8.93517064115379*Log[x] - 
           0.2623712088231026*Log[x]^2) + x^3*(-2.6864439571778664 - 
           0.8669762220634759*Log[x] + 2.862027514358221*Log[x]^2) + 
         x*(34.41041136261626 + 20.14814814814815*Log[x] + 
           13.037037037037036*Log[x]^2)) + Lp^2*(255.6668178662803 + 
         307.8220384928165*x^4 - 20.021939275220372*x^5 + 
         29.412235314578894*(1 - x)^2*Log[1 - x] + 30.46653549984735*
          (1 - x)^3*Log[1 - x] + (1 - x)*(53.19157996907927 + 
           27.555555555555557*Log[1 - x]) + (-247.87103620353412 - 
           46.22222222222222*Log[x])/x - 150.37729921355643*Log[x] + 
         48.888888888888886*Log[x]^2 - 5.925925925925926*Log[x]^3 + 
         x^3*(1707.747271682941 - 1482.192546009433*Log[x] + 
           214.53622606133655*Log[x]^2 - 84.36428149024246*Log[x]^3) + 
         x^2*(-1830.7970382867052 - 835.8066035397353*Log[x] - 
           127.36102354904506*Log[x]^2 - 5.406404346394468*Log[x]^3) + 
         x*(-172.54611244773207 - 153.5459633797144*Log[x] - 
           3.5555555555555554*Log[x]^2 + 15.407407407407407*Log[x]^3) + 
         LQ*(-28.444444444444443 + 20.54320987654321/x + 7.111111111111111*
            Log[x] - 7.111111111111111*Log[x]^2 + x^2*(-34.76543209876543 + 
             18.962962962962962*Log[x]) + x*(42.666666666666664 + 
             21.333333333333332*Log[x] - 7.111111111111111*Log[x]^2))) + 
       Lp*(-719.1747346016994 - 90.06837961044343*x^4 + 
         3.930780559646539*x^5 + (1 - x)^3*(-82.4881265719132*Log[1 - x] + 
           21.393301000303122*Log[1 - x]^2 - 3.3149575944487277*
            Log[1 - x]^3) + (1 - x)^2*(-77.70592736886044*Log[1 - x] + 
           0.6141661009278118*Log[1 - x]^2 - 0.15741326736091135*
            Log[1 - x]^3) + (1 - x)*(100.64617769005214 + 24.63122832560315*
            Log[1 - x] + 9.333333333333334*Log[1 - x]^2 + 1.4814814814814814*
            Log[1 - x]^3) + 365.41901927854894*Log[x] - 158.59619052900862*
          Log[x]^2 + 34.370370370370374*Log[x]^3 - 3.7037037037037037*
          Log[x]^4 + (477.6519247070313 + 98.11244277743864*Log[x])/x + 
         x^3*(-1131.529968695121 + 657.7374996385089*Log[x] - 
           92.19539674875261*Log[x]^2 + 29.897731732203123*Log[x]^3 - 
           1.2220570229141159*Log[x]^4) + x^2*(1001.827683321164 + 
           852.2808917772362*Log[x] - 41.545120425398814*Log[x]^2 - 
           17.187522197229786*Log[x]^3 + 0.1608887699103199*Log[x]^4) + 
         x*(457.36269431825826 - 221.70564928845786*Log[x] + 
           33.056087873896324*Log[x]^2 - 3.8518518518518516*Log[x]^3 + 
           8.296296296296296*Log[x]^4) + LQ*(12.160937715936337 - 
           3.5555555555555554*(1 - x) - 7.053793868237394/x - 
           0.1503421727972626*x^4 + 0.0035104963841887243*x^5 - 
           7.111111111111111*Log[x] + 1.7777777777777777*Log[x]^2 - 
           1.1851851851851851*Log[x]^3 + x*(-5.049841288466182 + 
             14.222222222222221*Log[x] + 1.7777777777777777*Log[x]^2 - 
             1.1851851851851851*Log[x]^3) + x^2*(-9.521218362148392 - 
             15.079390722363259*Log[x] + 4.728156728156728*Log[x]^2 - 
             0.0008179122789080871*Log[x]^3) + x^3*(9.610747466216216 - 
             3.2416623706229926*Log[x] + 0.38258300017382235*Log[x]^2 + 
             0.04541227526348419*Log[x]^3))) + 
       Nf*(-50.36342761177279 + 5.88282387997262/x - 0.9090821349290609*x^4 + 
         0.10213731794968792*x^5 + (1 - x)^3*(-3.185230352303523*Log[1 - x] - 
           0.030580661136560605*Log[1 - x]^2 - 0.22726561277195179*
            Log[1 - x]^3) + (1 - x)*(-8.73525377229081 - 4.2139917695473255*
            Log[1 - x] - 0.49382716049382713*Log[1 - x]^2 - 
           0.09876543209876543*Log[1 - x]^3) + (1 - x)^2*
          (1.854462285287528*Log[1 - x] + 0.8650318783717509*Log[1 - x]^2 - 
           0.0009123047097730642*Log[1 - x]^3) - 30.966480714928217*Log[x] - 
         10.549308734586743*Log[x]^2 - 1.6131687242798354*Log[x]^3 - 
         0.24691358024691357*Log[x]^4 + Lp^3*(-0.5925925925925926*(1 - x) - 
           0.7901234567901234/x + 0.7901234567901234*x^2 - 
           1.1851851851851851*Log[x] - 1.1851851851851851*x*Log[x]) + 
         x*(51.73819500026442 - 12.003517751965253*Log[x] - 
           8.771530956808965*Log[x]^2 - 1.6131687242798354*Log[x]^3 - 
           0.24691358024691357*Log[x]^4) + x^2*(-24.98539332433859 + 
           5.1478051820853*Log[x] + 0.1997362426567558*Log[x]^2 + 
           0.7031832520791511*Log[x]^3 - 0.002601203056413591*Log[x]^4) + 
         x^3*(18.534746870913505 - 10.540989729225023*Log[x] + 
           3.5376079174563064*Log[x]^2 - 0.3148828372387587*Log[x]^3 + 
           0.11712315648343229*Log[x]^4) + Lp^2*(-12.95976564186318 + 
           1.1851851851851851/x - 0.7777828865694975*x^4 + 
           0.1798342541436464*x^5 + (1 - x)*(-2.962962962962963 - 
             1.7777777777777777*Log[1 - x]) + 0.028939788780688522*(1 - x)^2*
            Log[1 - x] - 1.1802897324733002*(1 - x)^3*Log[1 - x] - 
           7.703703703703703*Log[x] - 1.7777777777777777*Log[x]^2 + 
           x*(7.222752327203308 - 7.703703703703703*Log[x] - 
             1.7777777777777777*Log[x]^2) + x^2*(5.623854999025531 + 
             1.909043965771614*Log[x] - 0.04630079326533916*Log[x]^2) + 
           x^3*(-0.4740783410138249 - 0.15299579924828655*Log[x] + 
             0.5050636719141682*Log[x]^2)) + Lp*(-38.75608349014432 - 
           1.1565265637483262/x - 1.0078269216569447*x^4 + 
           0.2108997733320193*x^5 + (1 - x)^3*(0.17257441490570324*
              Log[1 - x] - 1.0656690959838735*Log[1 - x]^2) + 
           (1 - x)*(-9.08641975308642 - 2.962962962962963*Log[1 - x] - 
             0.8888888888888888*Log[1 - x]^2) + (1 - x)^2*
            (3.5022608695652173*Log[1 - x] - 0.005424268861662178*
              Log[1 - x]^2) - 29.870148425982446*Log[x] - 7.703703703703703*
            Log[x]^2 - 1.1851851851851851*Log[x]^3 + 
           x*(45.12513487263796 - 16.833111388945408*Log[x] - 
             7.703703703703703*Log[x]^2 - 1.1851851851851851*Log[x]^3) + 
           x^2*(0.17401837928153718 + 12.756509161041466*Log[x] + 
             2.7071215217733062*Log[x]^2 + 0.0169144727867958*Log[x]^3) + 
           x^3*(-4.589616073204694 + 4.0626629422718805*Log[x] - 
             0.415594042725251*Log[x]^2 + 0.3615537167475894*Log[x]^3)))) + 
     as*(2.6666666666666665*(1 - x) + Lp*(2.6666666666666665 + 
         2.6666666666666665*x) - 2.6666666666666665*Lp*LQ*delta[1 - x] - 
       5.333333333333333*Lp*plusD[0, 1 - x]) + 
     as^2*(-10.29740518747785 - 2.258900490627752*x^4 + 
       0.07091904445919045*x^5 + (7.463334725085427*LQ - 
         33.23661048598394*Lp*LQ + Lp^2*(-23.39461783961922 - 
           14.666666666666666*LQ + 3.5555555555555554*LQ^2) + 
         (2.765432098765432*LQ + 2.962962962962963*Lp*LQ + 
           0.8888888888888888*Lp^2*LQ)*Nf)*delta[1 - x] + 
       22.22222222222222*Log[1 - x] - 7.111111111111111*Log[1 - x]^2 + 
       (1 - x)^2*(13.462820431270275*Log[1 - x] - 2.3772574819401444*
          Log[1 - x]^2) + (1 - x)^3*(3.1972624798711755*Log[1 - x] - 
         1.3263511167688924*Log[1 - x]^2) + (1 - x)*(-0.10514391308130917 - 
         17.77777777777778*Log[1 - x] + 3.5555555555555554*Log[1 - x]^2) + 
       Lp^2*(43.555553916845284 + LQ*(-14.222222222222221 + 
           7.111111111111111*(1 - x)) + 3.431416450624558*x^4 - 
         0.5918134963442406*x^5 - 28.444444444444443*Log[1 - x] + 
         0.08692778053214345*(1 - x)^2*Log[1 - x] + 0.667673630717109*
          (1 - x)^3*Log[1 - x] + (1 - x)*(-36. + 14.222222222222221*
            Log[1 - x]) + x^2*(-0.4314678681527152 - 13.889402138049359*
            Log[x]) + x^3*(11.055536391859262 - 8.607642691980042*Log[x]) + 
         x*(-13.463670640986447 - 3.5555555555555554*Log[x]) - 
         3.5555555555555554*Log[x]) - 8.*Log[x] - 2.*Log[x]^2 - 
       0.7407407407407407*Log[x]^3 + x^2*(59.79120707189236 - 
         7.512426984308785*Log[x] - 11.03064369900272*Log[x]^2 - 
         2.4963647694225175*Log[x]^3) + x*(1.8765466528905184 - 
         11.555555555555555*Log[x] - 10.*Log[x]^2 - 0.7407407407407407*
          Log[x]^3) + x^3*(-48.62435765673176 + 60.16304110585668*Log[x] - 
         18.64323911382735*Log[x]^2 + 3.4959658053981366*Log[x]^3) + 
       Lp*(104.69544258506241 - 99.0143882637617*(1 - x) - 
         7.111111111111111*LQ*(1 - x) + 3.674698435447271*x^4 - 
         0.12440984013915349*x^5 - 28.444444444444443*Log[1 - x] - 
         9.395945945945947*(1 - x)^2*Log[1 - x] - 3.2768045492066404*
          (1 - x)^3*Log[1 - x] - 16.88888888888889*Log[x] - 
         4.444444444444445*Log[x]^2 + x^2*(-28.718476531424024 - 
           68.10836383111666*Log[x] - 16.857399697199092*Log[x]^2) + 
         x*(-65.11054736297636 - 31.11111111111111*Log[x] - 
           4.444444444444445*Log[x]^2) + x^3*(89.38984667302472 - 
           43.591358772461135*Log[x] + 3.654691276642496*Log[x]^2)) + 
       Nf*(-7.901234509190568 + Lp^2*(-1.7777777777777777 + 
           0.8888888888888888*(1 - x)) + 4.246913580246914*(1 - x) - 
         0.24639893160354862*x^4 + 0.017839871037076842*x^5 + 
         1.4814814814814814*Log[x] + 0.4444444444444444*Log[x]^2 + 
         x^3*(-4.392485119047619 + 1.9203081586259156*Log[x] - 
           0.053204192649595326*Log[x]^2) + x*(2.369908065922464 + 
           1.4814814814814814*Log[x] + 0.4444444444444444*Log[x]^2) + 
         x^2*(1.658543476725295 + 3.503592902185071*Log[x] + 
           0.9395466949666464*Log[x]^2) + Lp*(-7.703702745138637 + 
           6.518518518518518*(1 - x) - 0.6510300044782803*x^4 + 
           0.07365718799368089*x^5 + 1.7777777777777777*Log[x] + 
           x*(1.7759565376028892 + 1.7777777777777777*Log[x]) + 
           x^3*(-2.5135230066736916 + 1.9345473739773027*Log[x]) + 
           x^2*(-0.46283902782669956 + 3.4362078599366734*Log[x]))) + 
       (14.926669450170854 - 66.47322097196788*Lp + 
         Lp^2*(-29.333333333333332 + 14.222222222222221*LQ) + 
         (5.530864197530864 + 5.925925925925926*Lp + 1.7777777777777777*Lp^2)*
          Nf)*plusD[0, 1 - x] + 28.444444444444443*Lp^2*plusD[1, 1 - x]) + 
     as^3*(1033.6900426593322 + LQ*(-2.775560571911136*^-9 + 
         19.90222593356114*(1 - x) + 2.775560571911136*^-9*x) - 
       868.5388246628131*x^4 + 9.736612115499957*x^5 + 
       (70.06800923663299*LQ + Lp*(130.95139777689985 - 423.2557719628244*
            LQ - 19.90222593356114*LQ^2) + Lp^2*(-583.1683504529062 - 
           501.6027153458233*LQ + 88.63096129595716*LQ^2) + 
         Lp^3*(-318.1262909931163 - 45.169907983237636*LQ + 
           39.111111111111114*LQ^2 - 3.1604938271604937*LQ^3) + 
         (77.12861616470006*LQ + Lp^2*(51.98803964359826 + 71.63922180547077*
              LQ - 7.901234567901234*LQ^2) + Lp*(48.52217033402505 + 
             142.48210842712842*LQ - 7.374485596707819*LQ^2) + 
           Lp^3*(15.596411893079479 + 13.037037037037036*LQ - 
             2.3703703703703702*LQ^2))*Nf + (-4.546622307260785*LQ - 
           3.292181069958848*Lp*LQ - 1.9753086419753085*Lp^2*LQ - 
           0.3950617283950617*Lp^3*LQ)*Nf^2)*delta[1 - x] + 
       637.8428730312538*Log[1 - x] - 5.090371407762154*Log[1 - x]^2 - 
       34.76543209876543*Log[1 - x]^3 + (1 - x)^2*
        (413.66374038271846*Log[1 - x] - 85.38069981583794*Log[1 - x]^2 - 
         11.02103840957344*Log[1 - x]^3) + (1 - x)^3*
        (111.50241138172173*Log[1 - x] - 52.174770258980786*Log[1 - x]^2 - 
         9.48493622888659*Log[1 - x]^3) + (1 - x)*(-2438.693357832078 - 
         487.9431098118203*Log[1 - x] + 9.508496515125767*Log[1 - x]^2 - 
         7.901234567901234*Log[1 - x]^3) - 913.8651581297698*Log[x] - 
       286.9908621965892*Log[x]^2 - 69.18668979732391*Log[x]^3 - 
       8.691358024691358*Log[x]^4 - 0.3012345679012346*Log[x]^5 + 
       x^2*(-14175.679256857418 - 8061.050672792911*Log[x] - 
         2295.838019758984*Log[x]^2 - 385.99154604841806*Log[x]^3 - 
         62.42090511911631*Log[x]^4 - 2.968460955269143*Log[x]^5) + 
       x*(265.01739573743026 + 400.35698012818995*Log[x] + 
         90.23977043246221*Log[x]^2 - 60.42948815123338*Log[x]^3 - 
         13.037037037037036*Log[x]^4 - 0.3012345679012346*Log[x]^5) + 
       x^3*(14892.074297550433 - 4589.856536999123*Log[x] + 
         1220.5441765007697*Log[x]^2 + 195.91040874524714*Log[x]^3 - 
         12.74922311995028*Log[x]^4 + 15.368140520896427*Log[x]^5) + 
       Lp^3*(285.12230044468237 - 4.23860253799154*x^4 - 
         0.7699015714039026*x^5 + LQ^2*(9.481481481481481 + 
           9.481481481481481*x) - 388.74074074074076*Log[1 - x] + 
         75.85185185185185*Log[1 - x]^2 + (1 - x)*(-368.3304018103981 + 
           270.22222222222223*Log[1 - x] - 37.925925925925924*Log[1 - x]^2) + 
         (1 - x)^2*(-26.89134648272717*Log[1 - x] - 0.1519960150857468*
            Log[1 - x]^2) + (1 - x)^3*(-6.3851688693098385*Log[1 - x] + 
           2.6110727599061163*Log[1 - x]^2) - 48.592592592592595*Log[x] - 
         1.5802469135802468*Log[x]^2 + x^2*(-39.43394954746775 - 
           225.68141563120855*Log[x] - 13.68516538800151*Log[x]^2) + 
         x*(-271.4761169755239 - 48.592592592592595*Log[x] - 
           1.5802469135802468*Log[x]^2) + x^3*(277.5805304700277 - 
           138.72841296928328*Log[x] + 27.21125948698242*Log[x]^2) + 
         LQ*(-194.37036601358446 - 9.150443856097182*x^4 + 
           1.5781693472090823*x^5 + (1 - x)*(135.11111111111111 - 
             37.925925925925924*Log[1 - x]) + 75.85185185185185*Log[1 - x] - 
           0.23180738501403583*(1 - x)^2*Log[1 - x] - 1.7804630381803412*
            (1 - x)^3*Log[1 - x] + 9.481481481481481*Log[x] + 
           x*(35.90312170536656 + 9.481481481481481*Log[x]) + 
           x^3*(-29.48143036386449 + 22.953713838936668*Log[x]) + 
           x^2*(1.1505809658136879 + 37.03840571619962*Log[x]))) + 
       Nf^2*(15.809293982566127 + Lp^3*(0.7901234567901234 - 
           0.3950617283950617*(1 - x)) - 14.15979103154062*(1 - x) - 
         0.40541711809317443*x^4 - 0.00043641441913240813*x^5 + 
         Lp^2*(5.135801827401786 - 4.345679012345679*(1 - x) + 
           0.43402001177163035*x^4 - 0.04910479199578725*x^5 + 
           x^2*(0.30855935188446637 - 2.2908052449521357*Log[x]) + 
           x^3*(1.6756820044491276 - 1.2896982493182019*Log[x]) + 
           x*(-1.1839710250685929 - 1.1851851851851851*Log[x]) - 
           1.1851851851851851*Log[x]) - 5.662551440329218*Log[x] - 
         2.4362139917695473*Log[x]^2 - 0.3292181069958848*Log[x]^3 + 
         x^2*(20.703478227151113 + 0.6223743940909441*Log[x] - 
           2.3073629620695892*Log[x]^2 - 0.6104142911440517*Log[x]^3) + 
         x*(-6.715673386224982 - 1.1851851851851851*Log[x] - 
           0.8559670781893004*Log[x]^2 - 0.3292181069958848*Log[x]^3) + 
         x^3*(-13.450264046402909 + 13.50872115760657*Log[x] - 
           4.080640889830509*Log[x]^2 + 0.6660089450144698*Log[x]^3) + 
         Lp*(12.90534965572551 - 13.563786008230453*(1 - x) + 
           0.657063817609463*x^4 - 0.04757297210127399*x^5 - 
           6.320987654320987*Log[x] - 1.1851851851851851*Log[x]^2 + 
           x^2*(-4.422782608695652 - 9.342914380280464*Log[x] - 
             2.5054578258908435*Log[x]^2) + x*(-6.31975485716304 - 
             1.5802469135802468*Log[x] - 1.1851851851851851*Log[x]^2) + 
           x^3*(11.713293621097375 - 5.120821746779411*Log[x] + 
             0.14187787498872553*Log[x]^2))) + 
       Lp^2*(1769.6376108184854 + 9.481481481481481*LQ^2*(1 - x) - 
         160.7300297860818*x^4 + 1.289606706941191*x^5 - 
         1221.0476903676572*Log[1 - x] + 151.7037037037037*Log[1 - x]^2 + 
         (1 - x)*(-2047.7435762899888 + 859.4127340727175*Log[1 - x] - 
           37.925925925925924*Log[1 - x]^2) + (1 - x)^3*
          (-49.9410847340149*Log[1 - x] + 25.516642384848144*Log[1 - x]^2) + 
         (1 - x)^2*(-282.6904427970347*Log[1 - x] + 50.73140152773165*
            Log[1 - x]^2) - 406.2044573861153*Log[x] - 88.*Log[x]^2 - 
         3.950617283950617*Log[x]^3 + x^2*(904.6626898047722 - 
           552.2363611932276*Log[x] - 358.99200465183895*Log[x]^2 - 
           26.827500127362576*Log[x]^3) + x*(-1169.9957635439166 - 
           252.13038331204123*Log[x] - 97.48148148148148*Log[x]^2 - 
           3.950617283950617*Log[x]^3) + x^3*(173.98923834153666 + 
           685.7471052189965*Log[x] - 234.99029555979297*Log[x]^2 + 
           82.85154557983856*Log[x]^3) + LQ*(-456.4497694739791 + 
           313.5582188882106*(1 - x) - 9.799195855563287*x^4 + 
           0.331759557807462*x^5 + 75.85185185185185*Log[1 - x] + 
           25.055855855855857*(1 - x)^2*Log[1 - x] + 8.738145447972526*
            (1 - x)^3*Log[1 - x] + 45.03703703703704*Log[x] + 
           11.851851851851851*Log[x]^2 + x^3*(-238.37292449400073 + 
             116.24362340585147*Log[x] - 9.74584340437999*Log[x]^2) + 
           x*(173.62812631233018 + 82.96296296296296*Log[x] + 
             11.851851851851851*Log[x]^2) + x^2*(76.5826041117554 + 
             181.622303569094*Log[x] + 44.95306585919758*Log[x]^2))) + 
       Lp*(2568.340848380897 - 975.9193426042983*x^4 + 13.340848322800195*
          x^5 - 268.2972431465339*Log[1 - x] - 274.962962962963*
          Log[1 - x]^2 + 37.925925925925924*Log[1 - x]^3 + 
         (1 - x)*(-3262.0514752303498 - 242.72640962924976*Log[1 - x] + 
           116.14814814814815*Log[1 - x]^2 - 18.962962962962962*
            Log[1 - x]^3) + (1 - x)^2*(-307.27462320364526*Log[1 - x] - 
           138.56582686114794*Log[1 - x]^2 + 12.845907738095239*
            Log[1 - x]^3) + (1 - x)^3*(130.07258953168045*Log[1 - x] - 
           46.33747922278902*Log[1 - x]^2 + 21.19679641633013*Log[1 - x]^3) - 
         1141.7614735495472*Log[x] - 349.701925827332*Log[x]^2 - 
         48.69135802469136*Log[x]^3 - 2.*Log[x]^4 + 
         x^2*(-16954.903534096564 - 7561.778521029964*Log[x] - 
           1606.903415026115*Log[x]^2 - 322.4301136071557*Log[x]^3 - 
           18.579223608635374*Log[x]^4) + x*(-2050.9979246967077 + 
           134.38383556745032*Log[x] - 191.4797036051098*Log[x]^2 - 
           63.7037037037037*Log[x]^3 - 2.*Log[x]^4) + 
         x^3*(19435.151142070306 - 9938.519916934114*Log[x] + 
           3700.4605336297946*Log[x]^2 - 506.6852555248619*Log[x]^3 + 
           110.8463110765038*Log[x]^4) + LQ*(67.2641990329961 + 
           5.95195487259288*x^4 - 0.18230075073936453*x^5 - 
           59.25925925925926*Log[1 - x] + 18.962962962962962*Log[1 - x]^2 + 
           (1 - x)*(-108.25280346130144 + 47.407407407407405*Log[1 - x] - 
             9.481481481481481*Log[1 - x]^2) + (1 - x)^3*
            (-8.5233798195242*Log[1 - x] + 3.5278873497844234*Log[1 - x]^2) + 
           (1 - x)^2*(-35.892271218587005*Log[1 - x] + 6.340243568691845*
              Log[1 - x]^2) + 21.333333333333332*Log[x] + 5.333333333333333*
            Log[x]^2 + 1.9753086419753085*Log[x]^3 + 
           x^3*(129.34480216269353 - 160.12479388397543*Log[x] + 
             49.6771569433032*Log[x]^2 - 9.304456250677653*Log[x]^3) + 
           x*(-4.992877753261279 + 30.814814814814813*Log[x] + 
             26.666666666666668*Log[x]^2 + 1.9753086419753085*Log[x]^3) + 
           x^2*(-159.0693507994606 + 20.17767808591626*Log[x] + 
             29.434950919397206*Log[x]^2 + 6.657990996060777*Log[x]^3))) + 
       Nf*(-312.74519930385264 + 7.374485596707819*LQ*(1 - x) + 
         82.57785684386772*x^4 - 1.3406555392199255*x^5 - 
         10.445796535542499*Log[1 - x] + 10.37037037037037*Log[1 - x]^2 + 
         2.1069958847736627*Log[1 - x]^3 + (1 - x)*(439.61121695273465 + 
           48.09933801966351*Log[1 - x] - 7.604938271604938*Log[1 - x]^2 - 
           1.0534979423868314*Log[1 - x]^3) + (1 - x)^3*
          (-2.6233941152092832*Log[1 - x] + 1.8093831245568424*Log[1 - x]^2 + 
           0.18972341006277862*Log[1 - x]^3) + (1 - x)^2*
          (-15.02841973766396*Log[1 - x] + 5.128308453155051*Log[1 - x]^2 + 
           0.6950703263689745*Log[1 - x]^3) + 187.7519829110616*Log[x] + 
         59.18093162799064*Log[x]^2 + 11.939643347050755*Log[x]^3 + 
         0.8559670781893004*Log[x]^4 + x^3*(-2303.625629077353 + 
           1183.4294239338*Log[x] - 406.20673924313115*Log[x]^2 + 
           57.11678890306123*Log[x]^3 - 11.053645507757004*Log[x]^4) + 
         x*(164.29339068400478 + 43.995551919985715*Log[x] + 
           16.432641296158128*Log[x]^2 + 12.663923182441701*Log[x]^3 + 
           0.8559670781893004*Log[x]^4) + x^2*(2012.6550897213265 + 
           982.4882602862255*Log[x] + 212.61169201520912*Log[x]^2 + 
           37.92703382722952*Log[x]^3 + 3.3812162971839426*Log[x]^4) + 
         Lp^3*(-35.55555445760883 + LQ*(9.481481481481481 - 
             4.7407407407407405*(1 - x)) - 2.287610973366392*x^4 + 
           0.39454232718144205*x^5 + (1 - x)*(27.25925925925926 - 
             9.481481481481481*Log[1 - x]) + 18.962962962962962*Log[1 - x] - 
           0.05795183911087589*(1 - x)^2*Log[1 - x] - 0.445115753811406*
            (1 - x)^3*Log[1 - x] + 2.3703703703703702*Log[x] + 
           x*(8.975780434143424 + 2.3703703703703702*Log[x]) + 
           x^3*(-7.370357594572841 + 5.738428469070934*Log[x]) + 
           x^2*(0.28764524543514347 + 9.25960142536624*Log[x])) + 
         Lp^2*(-229.40189954714197 - 2.1421032504780113*x^4 + 
           0.04125508425334108*x^5 + (1 - x)*(225.71329587954483 - 
             55.30864197530864*Log[1 - x]) + 101.1358024691358*Log[1 - x] + 
           12.528926060089494*(1 - x)^2*Log[1 - x] + 4.380786071726439*
            (1 - x)^3*Log[1 - x] + LQ*(36.34567647807923 - 22.91358024691358*
              (1 - x) + 1.7360800315914178*x^4 - 0.196419167983149*x^5 + 
             x^2*(1.2342374075378655 - 9.163220979808543*Log[x]) + 
             x^3*(6.702728029987505 - 5.158792975513233*Log[x]) + 
             x*(-4.735884093459851 - 4.7407407407407405*Log[x]) - 
             4.7407407407407405*Log[x]) + 50.5679012345679*Log[x] + 
           5.333333333333333*Log[x]^2 + x^3*(-172.1709157425403 + 
             82.92461851475076*Log[x] - 11.474127146593881*Log[x]^2) + 
           x*(121.9867885064553 + 45.82716049382716*Log[x] + 
             5.333333333333333*Log[x]^2) + x^2*(42.80349354645885 + 
             137.96266869830214*Log[x] + 21.399352451433856*Log[x]^2)) + 
         Lp*(-557.7256816068997 + 23.651775413408537*x^4 - 
           0.39807574026886916*x^5 + 108.37860082304526*Log[1 - x] + 
           9.481481481481481*Log[1 - x]^2 + (1 - x)*(617.277382850733 - 
             59.1275720164609*Log[1 - x] - 4.7407407407407405*Log[1 - x]^2) + 
           (1 - x)^3*(3.7003748183278513*Log[1 - x] + 0.827970827970828*
              Log[1 - x]^2) + (1 - x)^2*(27.739268428152027*Log[1 - x] + 
             3.2039559619331963*Log[1 - x]^2) + 187.30769408407954*Log[x] + 
           49.18518518518518*Log[x]^2 + 4.148148148148148*Log[x]^3 + 
           x^3*(125.7607643312102 - 276.82564655172416*Log[x] + 
             93.95523200435433*Log[x]^2 - 21.59376387039503*Log[x]^3) + 
           x*(319.27718539132184 + 35.99905210877088*Log[x] + 
             43.25925925925926*Log[x]^2 + 4.148148148148148*Log[x]^3) + 
           x^2*(-430.6488742067287 + 125.64074751698902*Log[x] + 
             96.3973181928002*Log[x]^2 + 14.52590720346633*Log[x]^3) + 
           LQ*(35.818929902316654 - 10.798353909465021*(1 - x) + 
             0.657063817609463*x^4 - 0.04757297210127399*x^5 - 
             3.950617283950617*Log[x] - 1.1851851851851851*Log[x]^2 + 
             x^2*(-4.422782608695652 - 9.342914380280464*Log[x] - 
               2.5054578258908435*Log[x]^2) + x*(-6.31975484634757 - 
               3.950617283950617*Log[x] - 1.1851851851851851*Log[x]^2) + 
             x^3*(11.713293622787454 - 5.120821746779411*Log[x] + 
               0.14187787498872553*Log[x]^2)))) + 
       (140.13601847326598 + Lp*(-846.5115439256488 - 79.60890373424456*LQ) + 
         Lp^2*(-1003.2054306916466 + 354.52384518382866*LQ) + 
         Lp^3*(-90.33981596647527 + 156.44444444444446*LQ - 
           18.962962962962962*LQ^2) + (154.25723232940013 + 
           Lp^2*(143.27844361094154 - 31.604938271604937*LQ) + 
           Lp*(284.96421685425685 - 29.497942386831276*LQ) + 
           Lp^3*(26.074074074074073 - 9.481481481481481*LQ))*Nf + 
         (-9.09324461452157 - 6.584362139917696*Lp - 3.950617283950617*Lp^2 - 
           0.7901234567901234*Lp^3)*Nf^2)*plusD[0, 1 - x] + 
       (-159.21780746848913*Lp + 709.0476903676573*Lp^2 + 
         Lp^3*(312.8888888888889 - 75.85185185185185*LQ) + 
         (-58.99588477366255*Lp - 63.20987654320987*Lp^2 - 
           18.962962962962962*Lp^3)*Nf)*plusD[1, 1 - x] - 
       75.85185185185185*Lp^3*plusD[2, 1 - x])
 
BeamN["qqb"] = as^2*(-4.5603516434761255 + 1.3333333333333333*(1 - x) + 
       2.6451727005890224/x + 0.05637832379670145*x^4 - 
       0.0013164390324173112*x^5 + 2.6666666666666665*Log[x] - 
       0.6666666666666666*Log[x]^2 + 0.4444444444444444*Log[x]^3 + 
       Lp^2*(1.3333333333333333*(1 - x) + 1.7777777777777777/x - 
         1.7777777777777777*x^2 + 2.6666666666666665*Log[x] + 
         2.6666666666666665*x*Log[x]) + x^3*(-3.6040303008016474 + 
         1.215623396613648*Log[x] - 0.14346862340441793*Log[x]^2 - 
         0.0170296134428453*Log[x]^3) + x^2*(3.5704568978264084 + 
         5.654771516227999*Log[x] - 1.773058773058773*Log[x]^2 + 
         0.00030671710459053266*Log[x]^3) + 
       x*(1.893690489731749 - 5.333333333333333*Log[x] - 
         0.6666666666666666*Log[x]^2 + 0.4444444444444444*Log[x]^3) + 
       Lp*(10.666666666666666 - 7.703703703703703/x + 
         x^2*(13.037037037037036 - 7.111111111111111*Log[x]) - 
         2.6666666666666665*Log[x] + 2.6666666666666665*Log[x]^2 + 
         x*(-16. - 8.*Log[x] + 2.6666666666666665*Log[x]^2))) + 
     as^2*(-2.904226735067084 - 0.4444444444444444*(1 - x) - 
       60.55529811553908*x^4 + 1.6695909415485055*x^5 - 
       1.3333333333333333*Log[x] + 0.14814814814814814*Log[x]^3 + 
       x*(6.988936373304702 - 1.3333333333333333*Log[x] - 
         0.8888888888888888*Log[x]^2 - 0.14814814814814814*Log[x]^3) + 
       x^2*(533.9131959052027 + 207.75119316754584*Log[x] + 
         29.574431860241322*Log[x]^2 + 1.7398867313915858*Log[x]^3) + 
       x^3*(-479.1121983914209 + 391.30996905690836*Log[x] - 
         68.52808449351896*Log[x]^2 + 23.87561500615006*Log[x]^3) + 
       Lp*(0.6312257573122992 + 1.8567738905846443*x^4 - 
         0.627328431372549*x^5 + 1.7777777777777777*Log[x] + 
         0.8888888888888888*Log[x]^2 + x*(2.9453193219725318 - 
           1.7777777777777777*Log[x] - 0.8888888888888888*Log[x]^2) + 
         x^2*(-53.643977310643976 - 10.16724625081504*Log[x] + 
           0.16551702514579544*Log[x]^2) + x^3*(48.83798581122764 - 
           36.29506406523005*Log[x] + 9.853247118358167*Log[x]^2))) + 
     (as^3*dabc2*(13.066698101256804 + 729428.8399516005*x^4 - 
        8847.276233088314*x^5 + (1 - x)^2*(-876.8807484407484*Log[1 - x] - 
          93.25044880898155*Log[1 - x]^2) + (1 - x)*(-0.5823359520940077 - 
          0.2789021514032832*Log[1 - x] + 0.024155677808037717*
           Log[1 - x]^2) + (1 - x)^3*(121.7962511091393*Log[1 - x] + 
          1023.7929044930027*Log[1 - x]^2) + 12.641753830328481*Log[x] + 
        0.33944273991897467*Log[x]^2 + 0.13284371092955144*Log[x]^3 - 
        0.08333333333333333*Log[x]^4 + 0.03333333333333333*Log[x]^5 + 
        x*(-774.5136729985788 + 0.3978263896647597*Log[x] + 
          3.7524230779895973*Log[x]^2 - 1.6449340668482262*Log[x]^3) + 
        x^3*(7.521465351566352*^7 - 4.573400684737262*^7*Log[x] + 
          1.2082958848115643*^7*Log[x]^2 - 2.1861363567177285*^6*Log[x]^3 + 
          199730.60765050168*Log[x]^4 - 19156.81282644062*Log[x]^5) + 
        x^2*(-7.593447363235475*^7 - 3.0913726540546816*^7*Log[x] - 
          5.377444016644809*^6*Log[x]^2 - 500678.1295623091*Log[x]^3 - 
          25014.184617023544*Log[x]^4 - 538.8174699843397*Log[x]^5) + 
        Lp*(36.41844206065227 - 30693.89491251138*x^4 + 699.0302244389028*
           x^5 + (1 - x)*(-0.9674011002723395 + 0.1449340668482263*
             Log[1 - x]) - 12.722344468893779*(1 - x)^2*Log[1 - x] - 
          77.86707643418632*(1 - x)^3*Log[1 - x] + 20.02847884157147*Log[x] + 
          0.7753296657588677*Log[x]^2 - 0.3333333333333333*Log[x]^3 + 
          0.16666666666666666*Log[x]^4 + x*(-118.88872938882245 + 
            18.804406601634035*Log[x] - 4.934802200544679*Log[x]^2) + 
          x^2*(-925732.9731977673 - 370266.74427570094*Log[x] - 
            60174.01639245827*Log[x]^2 - 4729.308103708871*Log[x]^3 - 
            152.7531427927166*Log[x]^4) + x^3*(955810.3081181592 - 
            526335.8863012193*Log[x] + 166854.87851557942*Log[x]^2 - 
            20411.05046799899*Log[x]^3 + 3233.8684801892373*Log[x]^4))))/nc + 
     as^3*(307.9122471888535 - 335.47467517311134*x^4 + 
       10.791561204157468*x^5 + (1 - x)^3*(333.8892942331977*Log[1 - x] - 
         119.83998564893713*Log[1 - x]^2 + 13.159651273668437*Log[1 - x]^3 - 
         2.525512367491166*Log[1 - x]^4) + (1 - x)^2*
        (192.78228468008092*Log[1 - x] + 24.71490806585944*Log[1 - x]^2 + 
         1.437627685259704*Log[1 - x]^3 + 0.0720812447786132*Log[1 - x]^4) + 
       (1 - x)*(123.70863534393379 + 38.03099793867376*Log[1 - x] + 
         6.0311306468597845*Log[1 - x]^2 + 0.5432098765432098*Log[1 - x]^3 + 
         0.24691358024691357*Log[1 - x]^4) + 
       (-466.38428823495764 - 78.98467140066984*Log[x])/x - 
       470.8870530926522*Log[x] + 86.42103307727675*Log[x]^2 - 
       46.412662605962204*Log[x]^3 + 6.790123456790123*Log[x]^4 - 
       0.5925925925925926*Log[x]^5 + x^2*(147.07750139224058 - 
         49.31912277105965*Log[x] + 188.7444110060189*Log[x]^2 - 
         33.020913277052955*Log[x]^3 - 4.887031944150624*Log[x]^4 - 
         0.008546072093787663*Log[x]^5) + x*(167.3764874331998 - 
         270.9734192228495*Log[x] - 70.71526096839895*Log[x]^2 + 
         4.500917640951378*Log[x]^3 + 2.345679012345679*Log[x]^4 + 
         1.2740740740740741*Log[x]^5) + x^3*(168.701166180758 + 
         724.0864281349718*Log[x] + 24.410097642295785*Log[x]^2 + 
         92.84397806278879*Log[x]^3 + 1.5816857184908992*Log[x]^4 + 
         1.804743567302643*Log[x]^5) + Lp^3*(-66.92015340088982 - 
         4.407436322826193*x^4 + 1.019060773480663*x^5 + 
         (1 - x)*(21.62962962962963 - 10.074074074074074*Log[1 - x]) + 
         0.16399211711711711*(1 - x)^2*Log[1 - x] - 6.688308538163001*
          (1 - x)^3*Log[1 - x] + 30.22222222222222*Log[x] - 
         2.962962962962963*Log[x]^2 + (46.22222222222222 + 
           7.111111111111111*Log[x])/x + LQ*(-3.5555555555555554*(1 - x) - 
           4.7407407407407405/x + 4.7407407407407405*x^2 - 
           7.111111111111111*Log[x] - 7.111111111111111*x*Log[x]) + 
         x^2*(-7.637661187124717 - 8.93517064115379*Log[x] - 
           0.2623712088231026*Log[x]^2) + x^3*(-2.6864439571778664 - 
           0.8669762220634759*Log[x] + 2.862027514358221*Log[x]^2) + 
         x*(34.41041136261626 + 20.14814814814815*Log[x] + 
           13.037037037037036*Log[x]^2)) + Lp^2*(255.6668178662803 + 
         307.8220384928165*x^4 - 20.021939275220372*x^5 + 
         29.412235314578894*(1 - x)^2*Log[1 - x] + 30.46653549984735*
          (1 - x)^3*Log[1 - x] + (1 - x)*(53.19157996907927 + 
           27.555555555555557*Log[1 - x]) + (-247.87103620353412 - 
           46.22222222222222*Log[x])/x - 150.37729921355643*Log[x] + 
         48.888888888888886*Log[x]^2 - 5.925925925925926*Log[x]^3 + 
         x^3*(1707.747271682941 - 1482.192546009433*Log[x] + 
           214.53622606133655*Log[x]^2 - 84.36428149024246*Log[x]^3) + 
         x^2*(-1830.7970382867052 - 835.8066035397353*Log[x] - 
           127.36102354904506*Log[x]^2 - 5.406404346394468*Log[x]^3) + 
         x*(-172.54611244773207 - 153.5459633797144*Log[x] - 
           3.5555555555555554*Log[x]^2 + 15.407407407407407*Log[x]^3) + 
         LQ*(-28.444444444444443 + 20.54320987654321/x + 7.111111111111111*
            Log[x] - 7.111111111111111*Log[x]^2 + x^2*(-34.76543209876543 + 
             18.962962962962962*Log[x]) + x*(42.666666666666664 + 
             21.333333333333332*Log[x] - 7.111111111111111*Log[x]^2))) + 
       Lp*(-719.1747346016994 - 90.06837961044343*x^4 + 
         3.930780559646539*x^5 + (1 - x)^3*(-82.4881265719132*Log[1 - x] + 
           21.393301000303122*Log[1 - x]^2 - 3.3149575944487277*
            Log[1 - x]^3) + (1 - x)^2*(-77.70592736886044*Log[1 - x] + 
           0.6141661009278118*Log[1 - x]^2 - 0.15741326736091135*
            Log[1 - x]^3) + (1 - x)*(100.64617769005214 + 24.63122832560315*
            Log[1 - x] + 9.333333333333334*Log[1 - x]^2 + 1.4814814814814814*
            Log[1 - x]^3) + 365.41901927854894*Log[x] - 158.59619052900862*
          Log[x]^2 + 34.370370370370374*Log[x]^3 - 3.7037037037037037*
          Log[x]^4 + (477.6519247070313 + 98.11244277743864*Log[x])/x + 
         x^3*(-1131.529968695121 + 657.7374996385089*Log[x] - 
           92.19539674875261*Log[x]^2 + 29.897731732203123*Log[x]^3 - 
           1.2220570229141159*Log[x]^4) + x^2*(1001.827683321164 + 
           852.2808917772362*Log[x] - 41.545120425398814*Log[x]^2 - 
           17.187522197229786*Log[x]^3 + 0.1608887699103199*Log[x]^4) + 
         x*(457.36269431825826 - 221.70564928845786*Log[x] + 
           33.056087873896324*Log[x]^2 - 3.8518518518518516*Log[x]^3 + 
           8.296296296296296*Log[x]^4) + LQ*(12.160937715936337 - 
           3.5555555555555554*(1 - x) - 7.053793868237394/x - 
           0.1503421727972626*x^4 + 0.0035104963841887243*x^5 - 
           7.111111111111111*Log[x] + 1.7777777777777777*Log[x]^2 - 
           1.1851851851851851*Log[x]^3 + x*(-5.049841288466182 + 
             14.222222222222221*Log[x] + 1.7777777777777777*Log[x]^2 - 
             1.1851851851851851*Log[x]^3) + x^2*(-9.521218362148392 - 
             15.079390722363259*Log[x] + 4.728156728156728*Log[x]^2 - 
             0.0008179122789080871*Log[x]^3) + x^3*(9.610747466216216 - 
             3.2416623706229926*Log[x] + 0.38258300017382235*Log[x]^2 + 
             0.04541227526348419*Log[x]^3))) + 
       Nf*(-50.36342761177279 + 5.88282387997262/x - 0.9090821349290609*x^4 + 
         0.10213731794968792*x^5 + (1 - x)^3*(-3.185230352303523*Log[1 - x] - 
           0.030580661136560605*Log[1 - x]^2 - 0.22726561277195179*
            Log[1 - x]^3) + (1 - x)*(-8.73525377229081 - 4.2139917695473255*
            Log[1 - x] - 0.49382716049382713*Log[1 - x]^2 - 
           0.09876543209876543*Log[1 - x]^3) + (1 - x)^2*
          (1.854462285287528*Log[1 - x] + 0.8650318783717509*Log[1 - x]^2 - 
           0.0009123047097730642*Log[1 - x]^3) - 30.966480714928217*Log[x] - 
         10.549308734586743*Log[x]^2 - 1.6131687242798354*Log[x]^3 - 
         0.24691358024691357*Log[x]^4 + Lp^3*(-0.5925925925925926*(1 - x) - 
           0.7901234567901234/x + 0.7901234567901234*x^2 - 
           1.1851851851851851*Log[x] - 1.1851851851851851*x*Log[x]) + 
         x*(51.73819500026442 - 12.003517751965253*Log[x] - 
           8.771530956808965*Log[x]^2 - 1.6131687242798354*Log[x]^3 - 
           0.24691358024691357*Log[x]^4) + x^2*(-24.98539332433859 + 
           5.1478051820853*Log[x] + 0.1997362426567558*Log[x]^2 + 
           0.7031832520791511*Log[x]^3 - 0.002601203056413591*Log[x]^4) + 
         x^3*(18.534746870913505 - 10.540989729225023*Log[x] + 
           3.5376079174563064*Log[x]^2 - 0.3148828372387587*Log[x]^3 + 
           0.11712315648343229*Log[x]^4) + Lp^2*(-12.95976564186318 + 
           1.1851851851851851/x - 0.7777828865694975*x^4 + 
           0.1798342541436464*x^5 + (1 - x)*(-2.962962962962963 - 
             1.7777777777777777*Log[1 - x]) + 0.028939788780688522*(1 - x)^2*
            Log[1 - x] - 1.1802897324733002*(1 - x)^3*Log[1 - x] - 
           7.703703703703703*Log[x] - 1.7777777777777777*Log[x]^2 + 
           x*(7.222752327203308 - 7.703703703703703*Log[x] - 
             1.7777777777777777*Log[x]^2) + x^2*(5.623854999025531 + 
             1.909043965771614*Log[x] - 0.04630079326533916*Log[x]^2) + 
           x^3*(-0.4740783410138249 - 0.15299579924828655*Log[x] + 
             0.5050636719141682*Log[x]^2)) + Lp*(-38.75608349014432 - 
           1.1565265637483262/x - 1.0078269216569447*x^4 + 
           0.2108997733320193*x^5 + (1 - x)^3*(0.17257441490570324*
              Log[1 - x] - 1.0656690959838735*Log[1 - x]^2) + 
           (1 - x)*(-9.08641975308642 - 2.962962962962963*Log[1 - x] - 
             0.8888888888888888*Log[1 - x]^2) + (1 - x)^2*
            (3.5022608695652173*Log[1 - x] - 0.005424268861662178*
              Log[1 - x]^2) - 29.870148425982446*Log[x] - 7.703703703703703*
            Log[x]^2 - 1.1851851851851851*Log[x]^3 + 
           x*(45.12513487263796 - 16.833111388945408*Log[x] - 
             7.703703703703703*Log[x]^2 - 1.1851851851851851*Log[x]^3) + 
           x^2*(0.17401837928153718 + 12.756509161041466*Log[x] + 
             2.7071215217733062*Log[x]^2 + 0.0169144727867958*Log[x]^3) + 
           x^3*(-4.589616073204694 + 4.0626629422718805*Log[x] - 
             0.415594042725251*Log[x]^2 + 0.3615537167475894*Log[x]^3)))) + 
     as^3*(15.736996949046631 + 37870.32418152656*x^4 - 
       246.2691084827674*x^5 + (1 - x)*(-13.046003361053137 - 
         4.989785915619019*Log[1 - x]) - 1.7889336277438628*(1 - x)^2*
        Log[1 - x] + 3.3634999422832736*(1 - x)^3*Log[1 - x] + 
       6.831860188137509*Log[x] + 17.578331064955076*Log[x]^2 + 
       10.910955184612579*Log[x]^3 + 1.0864197530864197*Log[x]^4 - 
       0.014814814814814815*Log[x]^5 + x^3*(5.885666447680325*^6 - 
         3.539569133529083*^6*Log[x] + 944859.0526652999*Log[x]^2 - 
         165913.52743316442*Log[x]^3 + 15741.361965539247*Log[x]^4 - 
         1385.3798178506374*Log[x]^5) + x^2*(-5.9234113903994*^6 - 
         2.4209053526022136*^6*Log[x] - 422824.10996887676*Log[x]^2 - 
         39497.8689423417*Log[x]^3 - 1977.8902472527473*Log[x]^4 - 
         42.757790697674416*Log[x]^5) + x*(105.15064931432542 - 
         64.00867928872421*Log[x] - 83.34827816077085*Log[x]^2 - 
         13.610543661978834*Log[x]^3 - 1.4814814814814814*Log[x]^4 + 
         0.014814814814814815*Log[x]^5) + Lp^2*(-9.117955331346 - 
         1187.924303232999*x^4 + 28.6534325408359*x^5 + 15.123900678899298*
          Log[x] + 14.518518518518519*Log[x]^2 + 0.7901234567901234*
          Log[x]^3 + x*(95.98610320241932 + 3.839062284063663*Log[x] - 
           14.518518518518519*Log[x]^2 - 0.7901234567901234*Log[x]^3) + 
         x^2*(12316.071308489772 + 4758.637264717661*Log[x] + 
           704.4817321638235*Log[x]^2 + 37.44534978465836*Log[x]^3) + 
         x^3*(-11243.668586681652 + 8833.706263828488*Log[x] - 
           1665.1264142917908*Log[x]^2 + 525.867771253921*Log[x]^3) + 
         LQ*(-1.6832686861426782 - 4.951397041559051*x^4 + 
           1.672875816993464*x^5 - 4.7407407407407405*Log[x] - 
           2.3703703703703702*Log[x]^2 + x^3*(-130.23462880519793 + 
             96.78683750728014*Log[x] - 26.27532566080688*Log[x]^2) + 
           x^2*(143.05060614603892 + 27.112656679914398*Log[x] - 
             0.44137875232623996*Log[x]^2) + x*(-7.854184885156893 + 
             4.7407407407407405*Log[x] + 2.3703703703703702*Log[x]^2))) + 
       Lp*(6.104083635789141 - 6954.602651914296*x^4 + 179.3599285910464*
          x^5 - 0.13567233850323746*(1 - x)^2*Log[1 - x] - 
         9.175539568345323*(1 - x)^3*Log[1 - x] + 
         (1 - x)*(-2.3703703703703702 + 2.3703703703703702*Log[1 - x]) + 
         46.09816240151757*Log[x] + 42.84914285362164*Log[x]^2 + 
         5.827160493827161*Log[x]^3 + 0.024691358024691357*Log[x]^4 + 
         x*(-48.53588791114316 - 158.12374153709396*Log[x] - 
           46.997291001769796*Log[x]^2 - 8.197530864197532*Log[x]^3 - 
           0.024691358024691357*Log[x]^4) + x^2*(-22142.729090242112 - 
           5883.48827187096*Log[x] - 396.2280489444669*Log[x]^2 + 
           31.520385343196285*Log[x]^3 + 2.421178225205071*Log[x]^4) + 
         x^3*(28960.403618295324 - 9630.090462105789*Log[x] + 
           8599.12844190732*Log[x]^2 - 177.5600288426872*Log[x]^3 + 
           320.70421918767505*Log[x]^4) + LQ*(7.744604606950197 + 
           1.1851851851851851*(1 - x) + 161.48079499776685*x^4 - 
           4.452242491834621*x^5 + 3.5555555555555554*Log[x] - 
           0.3950617283950617*Log[x]^3 + x^3*(1277.6325289758693 - 
             1043.4932507952885*Log[x] + 182.7415586493839*Log[x]^2 - 
             63.66830669920491*Log[x]^3) + x^2*(-1423.7685223653234 - 
             554.0031817801222*Log[x] - 78.86515161886508*Log[x]^2 - 
             4.6396979358046035*Log[x]^3) + x*(-18.637163670427388 + 
             3.5555555555555554*Log[x] + 2.3703703703703702*Log[x]^2 + 
             0.3950617283950617*Log[x]^3))) + 
       Nf*(1.0249794074363998 + 688.0592368859027*x^4 - 
         16.66245796212166*x^5 + (1 - x)*(0.4609053497942387 + 
           0.3950617283950617*Log[1 - x]) + 0.017221873035826524*(1 - x)^2*
          Log[1 - x] + 0.10153206959231369*(1 - x)^3*Log[1 - x] - 
         4.491367363115016*Log[x] - 3.4176708127634816*Log[x]^2 - 
         0.943758573388203*Log[x]^3 - 0.13168724279835392*Log[x]^4 + 
         x^3*(-4962.463888052964 + 2193.5977883279297*Log[x] - 
           1189.5543234886447*Log[x]^2 + 69.53276589855373*Log[x]^3 - 
           37.33126740321566*Log[x]^4) + x^2*(4299.553564113068 + 
           1428.2767603230577*Log[x] + 179.8856049004594*Log[x]^2 + 
           8.680652405153054*Log[x]^3 - 0.053854542404160724*Log[x]^4) + 
         x*(-9.51143445766708 + 11.487962668321355*Log[x] + 
           4.866230483545374*Log[x]^2 + 0.877914951989026*Log[x]^3 + 
           0.13168724279835392*Log[x]^4) + Lp^2*(-0.42081717154153286 - 
           1.2378492603897628*x^4 + 0.418218954248366*x^5 - 
           1.1851851851851851*Log[x] - 0.5925925925925926*Log[x]^2 + 
           x^3*(-32.55865720129948 + 24.196709376820035*Log[x] - 
             6.568831421349407*Log[x]^2) + x^2*(35.76265154042932 + 
             6.778164173069147*Log[x] - 0.11034468030581301*Log[x]^2) + 
           x*(-1.9635462212892232 + 1.1851851851851851*Log[x] + 
             0.5925925925925926*Log[x]^2)) + Lp*(-5.359962632395264 + 
           188.32685035116154*x^4 - 5.566652360515022*x^5 - 
           8.270539140955924*Log[x] - 3.753086419753086*Log[x]^2 - 
           0.5925925925925926*Log[x]^3 + x^3*(1285.579243119266 - 
             1085.7627663852031*Log[x] + 176.68681848527558*Log[x]^2 - 
             68.25358663609565*Log[x]^3) + x^2*(-1465.1446573097019 - 
             568.3249696702327*Log[x] - 82.76574329740804*Log[x]^2 - 
             4.991689042321954*Log[x]^3) + x*(2.165178855951879 + 
             8.270539140955924*Log[x] + 2.567901234567901*Log[x]^2 + 
             0.5925925925925926*Log[x]^3))))
 
BeamN["qqbp"] = as^2*(-4.5603516434761255 + 1.3333333333333333*(1 - x) + 
       2.6451727005890224/x + 0.05637832379670145*x^4 - 
       0.0013164390324173112*x^5 + 2.6666666666666665*Log[x] - 
       0.6666666666666666*Log[x]^2 + 0.4444444444444444*Log[x]^3 + 
       Lp^2*(1.3333333333333333*(1 - x) + 1.7777777777777777/x - 
         1.7777777777777777*x^2 + 2.6666666666666665*Log[x] + 
         2.6666666666666665*x*Log[x]) + x^3*(-3.6040303008016474 + 
         1.215623396613648*Log[x] - 0.14346862340441793*Log[x]^2 - 
         0.0170296134428453*Log[x]^3) + x^2*(3.5704568978264084 + 
         5.654771516227999*Log[x] - 1.773058773058773*Log[x]^2 + 
         0.00030671710459053266*Log[x]^3) + 
       x*(1.893690489731749 - 5.333333333333333*Log[x] - 
         0.6666666666666666*Log[x]^2 + 0.4444444444444444*Log[x]^3) + 
       Lp*(10.666666666666666 - 7.703703703703703/x + 
         x^2*(13.037037037037036 - 7.111111111111111*Log[x]) - 
         2.6666666666666665*Log[x] + 2.6666666666666665*Log[x]^2 + 
         x*(-16. - 8.*Log[x] + 2.6666666666666665*Log[x]^2))) + 
     (as^3*dabc2*(13.066698101256804 + 729428.8399516005*x^4 - 
        8847.276233088314*x^5 + (1 - x)^2*(-876.8807484407484*Log[1 - x] - 
          93.25044880898155*Log[1 - x]^2) + (1 - x)*(-0.5823359520940077 - 
          0.2789021514032832*Log[1 - x] + 0.024155677808037717*
           Log[1 - x]^2) + (1 - x)^3*(121.7962511091393*Log[1 - x] + 
          1023.7929044930027*Log[1 - x]^2) + 12.641753830328481*Log[x] + 
        0.33944273991897467*Log[x]^2 + 0.13284371092955144*Log[x]^3 - 
        0.08333333333333333*Log[x]^4 + 0.03333333333333333*Log[x]^5 + 
        x*(-774.5136729985788 + 0.3978263896647597*Log[x] + 
          3.7524230779895973*Log[x]^2 - 1.6449340668482262*Log[x]^3) + 
        x^3*(7.521465351566352*^7 - 4.573400684737262*^7*Log[x] + 
          1.2082958848115643*^7*Log[x]^2 - 2.1861363567177285*^6*Log[x]^3 + 
          199730.60765050168*Log[x]^4 - 19156.81282644062*Log[x]^5) + 
        x^2*(-7.593447363235475*^7 - 3.0913726540546816*^7*Log[x] - 
          5.377444016644809*^6*Log[x]^2 - 500678.1295623091*Log[x]^3 - 
          25014.184617023544*Log[x]^4 - 538.8174699843397*Log[x]^5) + 
        Lp*(36.41844206065227 - 30693.89491251138*x^4 + 699.0302244389028*
           x^5 + (1 - x)*(-0.9674011002723395 + 0.1449340668482263*
             Log[1 - x]) - 12.722344468893779*(1 - x)^2*Log[1 - x] - 
          77.86707643418632*(1 - x)^3*Log[1 - x] + 20.02847884157147*Log[x] + 
          0.7753296657588677*Log[x]^2 - 0.3333333333333333*Log[x]^3 + 
          0.16666666666666666*Log[x]^4 + x*(-118.88872938882245 + 
            18.804406601634035*Log[x] - 4.934802200544679*Log[x]^2) + 
          x^2*(-925732.9731977673 - 370266.74427570094*Log[x] - 
            60174.01639245827*Log[x]^2 - 4729.308103708871*Log[x]^3 - 
            152.7531427927166*Log[x]^4) + x^3*(955810.3081181592 - 
            526335.8863012193*Log[x] + 166854.87851557942*Log[x]^2 - 
            20411.05046799899*Log[x]^3 + 3233.8684801892373*Log[x]^4))))/nc + 
     as^3*(307.9122471888535 - 335.47467517311134*x^4 + 
       10.791561204157468*x^5 + (1 - x)^3*(333.8892942331977*Log[1 - x] - 
         119.83998564893713*Log[1 - x]^2 + 13.159651273668437*Log[1 - x]^3 - 
         2.525512367491166*Log[1 - x]^4) + (1 - x)^2*
        (192.78228468008092*Log[1 - x] + 24.71490806585944*Log[1 - x]^2 + 
         1.437627685259704*Log[1 - x]^3 + 0.0720812447786132*Log[1 - x]^4) + 
       (1 - x)*(123.70863534393379 + 38.03099793867376*Log[1 - x] + 
         6.0311306468597845*Log[1 - x]^2 + 0.5432098765432098*Log[1 - x]^3 + 
         0.24691358024691357*Log[1 - x]^4) + 
       (-466.38428823495764 - 78.98467140066984*Log[x])/x - 
       470.8870530926522*Log[x] + 86.42103307727675*Log[x]^2 - 
       46.412662605962204*Log[x]^3 + 6.790123456790123*Log[x]^4 - 
       0.5925925925925926*Log[x]^5 + x^2*(147.07750139224058 - 
         49.31912277105965*Log[x] + 188.7444110060189*Log[x]^2 - 
         33.020913277052955*Log[x]^3 - 4.887031944150624*Log[x]^4 - 
         0.008546072093787663*Log[x]^5) + x*(167.3764874331998 - 
         270.9734192228495*Log[x] - 70.71526096839895*Log[x]^2 + 
         4.500917640951378*Log[x]^3 + 2.345679012345679*Log[x]^4 + 
         1.2740740740740741*Log[x]^5) + x^3*(168.701166180758 + 
         724.0864281349718*Log[x] + 24.410097642295785*Log[x]^2 + 
         92.84397806278879*Log[x]^3 + 1.5816857184908992*Log[x]^4 + 
         1.804743567302643*Log[x]^5) + Lp^3*(-66.92015340088982 - 
         4.407436322826193*x^4 + 1.019060773480663*x^5 + 
         (1 - x)*(21.62962962962963 - 10.074074074074074*Log[1 - x]) + 
         0.16399211711711711*(1 - x)^2*Log[1 - x] - 6.688308538163001*
          (1 - x)^3*Log[1 - x] + 30.22222222222222*Log[x] - 
         2.962962962962963*Log[x]^2 + (46.22222222222222 + 
           7.111111111111111*Log[x])/x + LQ*(-3.5555555555555554*(1 - x) - 
           4.7407407407407405/x + 4.7407407407407405*x^2 - 
           7.111111111111111*Log[x] - 7.111111111111111*x*Log[x]) + 
         x^2*(-7.637661187124717 - 8.93517064115379*Log[x] - 
           0.2623712088231026*Log[x]^2) + x^3*(-2.6864439571778664 - 
           0.8669762220634759*Log[x] + 2.862027514358221*Log[x]^2) + 
         x*(34.41041136261626 + 20.14814814814815*Log[x] + 
           13.037037037037036*Log[x]^2)) + Lp^2*(255.6668178662803 + 
         307.8220384928165*x^4 - 20.021939275220372*x^5 + 
         29.412235314578894*(1 - x)^2*Log[1 - x] + 30.46653549984735*
          (1 - x)^3*Log[1 - x] + (1 - x)*(53.19157996907927 + 
           27.555555555555557*Log[1 - x]) + (-247.87103620353412 - 
           46.22222222222222*Log[x])/x - 150.37729921355643*Log[x] + 
         48.888888888888886*Log[x]^2 - 5.925925925925926*Log[x]^3 + 
         x^3*(1707.747271682941 - 1482.192546009433*Log[x] + 
           214.53622606133655*Log[x]^2 - 84.36428149024246*Log[x]^3) + 
         x^2*(-1830.7970382867052 - 835.8066035397353*Log[x] - 
           127.36102354904506*Log[x]^2 - 5.406404346394468*Log[x]^3) + 
         x*(-172.54611244773207 - 153.5459633797144*Log[x] - 
           3.5555555555555554*Log[x]^2 + 15.407407407407407*Log[x]^3) + 
         LQ*(-28.444444444444443 + 20.54320987654321/x + 7.111111111111111*
            Log[x] - 7.111111111111111*Log[x]^2 + x^2*(-34.76543209876543 + 
             18.962962962962962*Log[x]) + x*(42.666666666666664 + 
             21.333333333333332*Log[x] - 7.111111111111111*Log[x]^2))) + 
       Lp*(-719.1747346016994 - 90.06837961044343*x^4 + 
         3.930780559646539*x^5 + (1 - x)^3*(-82.4881265719132*Log[1 - x] + 
           21.393301000303122*Log[1 - x]^2 - 3.3149575944487277*
            Log[1 - x]^3) + (1 - x)^2*(-77.70592736886044*Log[1 - x] + 
           0.6141661009278118*Log[1 - x]^2 - 0.15741326736091135*
            Log[1 - x]^3) + (1 - x)*(100.64617769005214 + 24.63122832560315*
            Log[1 - x] + 9.333333333333334*Log[1 - x]^2 + 1.4814814814814814*
            Log[1 - x]^3) + 365.41901927854894*Log[x] - 158.59619052900862*
          Log[x]^2 + 34.370370370370374*Log[x]^3 - 3.7037037037037037*
          Log[x]^4 + (477.6519247070313 + 98.11244277743864*Log[x])/x + 
         x^3*(-1131.529968695121 + 657.7374996385089*Log[x] - 
           92.19539674875261*Log[x]^2 + 29.897731732203123*Log[x]^3 - 
           1.2220570229141159*Log[x]^4) + x^2*(1001.827683321164 + 
           852.2808917772362*Log[x] - 41.545120425398814*Log[x]^2 - 
           17.187522197229786*Log[x]^3 + 0.1608887699103199*Log[x]^4) + 
         x*(457.36269431825826 - 221.70564928845786*Log[x] + 
           33.056087873896324*Log[x]^2 - 3.8518518518518516*Log[x]^3 + 
           8.296296296296296*Log[x]^4) + LQ*(12.160937715936337 - 
           3.5555555555555554*(1 - x) - 7.053793868237394/x - 
           0.1503421727972626*x^4 + 0.0035104963841887243*x^5 - 
           7.111111111111111*Log[x] + 1.7777777777777777*Log[x]^2 - 
           1.1851851851851851*Log[x]^3 + x*(-5.049841288466182 + 
             14.222222222222221*Log[x] + 1.7777777777777777*Log[x]^2 - 
             1.1851851851851851*Log[x]^3) + x^2*(-9.521218362148392 - 
             15.079390722363259*Log[x] + 4.728156728156728*Log[x]^2 - 
             0.0008179122789080871*Log[x]^3) + x^3*(9.610747466216216 - 
             3.2416623706229926*Log[x] + 0.38258300017382235*Log[x]^2 + 
             0.04541227526348419*Log[x]^3))) + 
       Nf*(-50.36342761177279 + 5.88282387997262/x - 0.9090821349290609*x^4 + 
         0.10213731794968792*x^5 + (1 - x)^3*(-3.185230352303523*Log[1 - x] - 
           0.030580661136560605*Log[1 - x]^2 - 0.22726561277195179*
            Log[1 - x]^3) + (1 - x)*(-8.73525377229081 - 4.2139917695473255*
            Log[1 - x] - 0.49382716049382713*Log[1 - x]^2 - 
           0.09876543209876543*Log[1 - x]^3) + (1 - x)^2*
          (1.854462285287528*Log[1 - x] + 0.8650318783717509*Log[1 - x]^2 - 
           0.0009123047097730642*Log[1 - x]^3) - 30.966480714928217*Log[x] - 
         10.549308734586743*Log[x]^2 - 1.6131687242798354*Log[x]^3 - 
         0.24691358024691357*Log[x]^4 + Lp^3*(-0.5925925925925926*(1 - x) - 
           0.7901234567901234/x + 0.7901234567901234*x^2 - 
           1.1851851851851851*Log[x] - 1.1851851851851851*x*Log[x]) + 
         x*(51.73819500026442 - 12.003517751965253*Log[x] - 
           8.771530956808965*Log[x]^2 - 1.6131687242798354*Log[x]^3 - 
           0.24691358024691357*Log[x]^4) + x^2*(-24.98539332433859 + 
           5.1478051820853*Log[x] + 0.1997362426567558*Log[x]^2 + 
           0.7031832520791511*Log[x]^3 - 0.002601203056413591*Log[x]^4) + 
         x^3*(18.534746870913505 - 10.540989729225023*Log[x] + 
           3.5376079174563064*Log[x]^2 - 0.3148828372387587*Log[x]^3 + 
           0.11712315648343229*Log[x]^4) + Lp^2*(-12.95976564186318 + 
           1.1851851851851851/x - 0.7777828865694975*x^4 + 
           0.1798342541436464*x^5 + (1 - x)*(-2.962962962962963 - 
             1.7777777777777777*Log[1 - x]) + 0.028939788780688522*(1 - x)^2*
            Log[1 - x] - 1.1802897324733002*(1 - x)^3*Log[1 - x] - 
           7.703703703703703*Log[x] - 1.7777777777777777*Log[x]^2 + 
           x*(7.222752327203308 - 7.703703703703703*Log[x] - 
             1.7777777777777777*Log[x]^2) + x^2*(5.623854999025531 + 
             1.909043965771614*Log[x] - 0.04630079326533916*Log[x]^2) + 
           x^3*(-0.4740783410138249 - 0.15299579924828655*Log[x] + 
             0.5050636719141682*Log[x]^2)) + Lp*(-38.75608349014432 - 
           1.1565265637483262/x - 1.0078269216569447*x^4 + 
           0.2108997733320193*x^5 + (1 - x)^3*(0.17257441490570324*
              Log[1 - x] - 1.0656690959838735*Log[1 - x]^2) + 
           (1 - x)*(-9.08641975308642 - 2.962962962962963*Log[1 - x] - 
             0.8888888888888888*Log[1 - x]^2) + (1 - x)^2*
            (3.5022608695652173*Log[1 - x] - 0.005424268861662178*
              Log[1 - x]^2) - 29.870148425982446*Log[x] - 7.703703703703703*
            Log[x]^2 - 1.1851851851851851*Log[x]^3 + 
           x*(45.12513487263796 - 16.833111388945408*Log[x] - 
             7.703703703703703*Log[x]^2 - 1.1851851851851851*Log[x]^3) + 
           x^2*(0.17401837928153718 + 12.756509161041466*Log[x] + 
             2.7071215217733062*Log[x]^2 + 0.0169144727867958*Log[x]^3) + 
           x^3*(-4.589616073204694 + 4.0626629422718805*Log[x] - 
             0.415594042725251*Log[x]^2 + 0.3615537167475894*Log[x]^3))))
 
BeamN["qqp"] = as^2*(-4.5603516434761255 + 1.3333333333333333*(1 - x) + 
       2.6451727005890224/x + 0.05637832379670145*x^4 - 
       0.0013164390324173112*x^5 + 2.6666666666666665*Log[x] - 
       0.6666666666666666*Log[x]^2 + 0.4444444444444444*Log[x]^3 + 
       Lp^2*(1.3333333333333333*(1 - x) + 1.7777777777777777/x - 
         1.7777777777777777*x^2 + 2.6666666666666665*Log[x] + 
         2.6666666666666665*x*Log[x]) + x^3*(-3.6040303008016474 + 
         1.215623396613648*Log[x] - 0.14346862340441793*Log[x]^2 - 
         0.0170296134428453*Log[x]^3) + x^2*(3.5704568978264084 + 
         5.654771516227999*Log[x] - 1.773058773058773*Log[x]^2 + 
         0.00030671710459053266*Log[x]^3) + 
       x*(1.893690489731749 - 5.333333333333333*Log[x] - 
         0.6666666666666666*Log[x]^2 + 0.4444444444444444*Log[x]^3) + 
       Lp*(10.666666666666666 - 7.703703703703703/x + 
         x^2*(13.037037037037036 - 7.111111111111111*Log[x]) - 
         2.6666666666666665*Log[x] + 2.6666666666666665*Log[x]^2 + 
         x*(-16. - 8.*Log[x] + 2.6666666666666665*Log[x]^2))) - 
     (1.*as^3*dabc2*(13.066698101256804 + 729428.8399516005*x^4 - 
        8847.276233088314*x^5 + (1 - x)^2*(-876.8807484407484*Log[1 - x] - 
          93.25044880898155*Log[1 - x]^2) + (1 - x)*(-0.5823359520940077 - 
          0.2789021514032832*Log[1 - x] + 0.024155677808037717*
           Log[1 - x]^2) + (1 - x)^3*(121.7962511091393*Log[1 - x] + 
          1023.7929044930027*Log[1 - x]^2) + 12.641753830328481*Log[x] + 
        0.33944273991897467*Log[x]^2 + 0.13284371092955144*Log[x]^3 - 
        0.08333333333333333*Log[x]^4 + 0.03333333333333333*Log[x]^5 + 
        x*(-774.5136729985788 + 0.3978263896647597*Log[x] + 
          3.7524230779895973*Log[x]^2 - 1.6449340668482262*Log[x]^3) + 
        x^3*(7.521465351566352*^7 - 4.573400684737262*^7*Log[x] + 
          1.2082958848115643*^7*Log[x]^2 - 2.1861363567177285*^6*Log[x]^3 + 
          199730.60765050168*Log[x]^4 - 19156.81282644062*Log[x]^5) + 
        x^2*(-7.593447363235475*^7 - 3.0913726540546816*^7*Log[x] - 
          5.377444016644809*^6*Log[x]^2 - 500678.1295623091*Log[x]^3 - 
          25014.184617023544*Log[x]^4 - 538.8174699843397*Log[x]^5) + 
        Lp*(36.41844206065227 - 30693.89491251138*x^4 + 699.0302244389028*
           x^5 + (1 - x)*(-0.9674011002723395 + 0.1449340668482263*
             Log[1 - x]) - 12.722344468893779*(1 - x)^2*Log[1 - x] - 
          77.86707643418632*(1 - x)^3*Log[1 - x] + 20.02847884157147*Log[x] + 
          0.7753296657588677*Log[x]^2 - 0.3333333333333333*Log[x]^3 + 
          0.16666666666666666*Log[x]^4 + x*(-118.88872938882245 + 
            18.804406601634035*Log[x] - 4.934802200544679*Log[x]^2) + 
          x^2*(-925732.9731977673 - 370266.74427570094*Log[x] - 
            60174.01639245827*Log[x]^2 - 4729.308103708871*Log[x]^3 - 
            152.7531427927166*Log[x]^4) + x^3*(955810.3081181592 - 
            526335.8863012193*Log[x] + 166854.87851557942*Log[x]^2 - 
            20411.05046799899*Log[x]^3 + 3233.8684801892373*Log[x]^4))))/nc + 
     as^3*(307.9122471888535 - 335.47467517311134*x^4 + 
       10.791561204157468*x^5 + (1 - x)^3*(333.8892942331977*Log[1 - x] - 
         119.83998564893713*Log[1 - x]^2 + 13.159651273668437*Log[1 - x]^3 - 
         2.525512367491166*Log[1 - x]^4) + (1 - x)^2*
        (192.78228468008092*Log[1 - x] + 24.71490806585944*Log[1 - x]^2 + 
         1.437627685259704*Log[1 - x]^3 + 0.0720812447786132*Log[1 - x]^4) + 
       (1 - x)*(123.70863534393379 + 38.03099793867376*Log[1 - x] + 
         6.0311306468597845*Log[1 - x]^2 + 0.5432098765432098*Log[1 - x]^3 + 
         0.24691358024691357*Log[1 - x]^4) + 
       (-466.38428823495764 - 78.98467140066984*Log[x])/x - 
       470.8870530926522*Log[x] + 86.42103307727675*Log[x]^2 - 
       46.412662605962204*Log[x]^3 + 6.790123456790123*Log[x]^4 - 
       0.5925925925925926*Log[x]^5 + x^2*(147.07750139224058 - 
         49.31912277105965*Log[x] + 188.7444110060189*Log[x]^2 - 
         33.020913277052955*Log[x]^3 - 4.887031944150624*Log[x]^4 - 
         0.008546072093787663*Log[x]^5) + x*(167.3764874331998 - 
         270.9734192228495*Log[x] - 70.71526096839895*Log[x]^2 + 
         4.500917640951378*Log[x]^3 + 2.345679012345679*Log[x]^4 + 
         1.2740740740740741*Log[x]^5) + x^3*(168.701166180758 + 
         724.0864281349718*Log[x] + 24.410097642295785*Log[x]^2 + 
         92.84397806278879*Log[x]^3 + 1.5816857184908992*Log[x]^4 + 
         1.804743567302643*Log[x]^5) + Lp^3*(-66.92015340088982 - 
         4.407436322826193*x^4 + 1.019060773480663*x^5 + 
         (1 - x)*(21.62962962962963 - 10.074074074074074*Log[1 - x]) + 
         0.16399211711711711*(1 - x)^2*Log[1 - x] - 6.688308538163001*
          (1 - x)^3*Log[1 - x] + 30.22222222222222*Log[x] - 
         2.962962962962963*Log[x]^2 + (46.22222222222222 + 
           7.111111111111111*Log[x])/x + LQ*(-3.5555555555555554*(1 - x) - 
           4.7407407407407405/x + 4.7407407407407405*x^2 - 
           7.111111111111111*Log[x] - 7.111111111111111*x*Log[x]) + 
         x^2*(-7.637661187124717 - 8.93517064115379*Log[x] - 
           0.2623712088231026*Log[x]^2) + x^3*(-2.6864439571778664 - 
           0.8669762220634759*Log[x] + 2.862027514358221*Log[x]^2) + 
         x*(34.41041136261626 + 20.14814814814815*Log[x] + 
           13.037037037037036*Log[x]^2)) + Lp^2*(255.6668178662803 + 
         307.8220384928165*x^4 - 20.021939275220372*x^5 + 
         29.412235314578894*(1 - x)^2*Log[1 - x] + 30.46653549984735*
          (1 - x)^3*Log[1 - x] + (1 - x)*(53.19157996907927 + 
           27.555555555555557*Log[1 - x]) + (-247.87103620353412 - 
           46.22222222222222*Log[x])/x - 150.37729921355643*Log[x] + 
         48.888888888888886*Log[x]^2 - 5.925925925925926*Log[x]^3 + 
         x^3*(1707.747271682941 - 1482.192546009433*Log[x] + 
           214.53622606133655*Log[x]^2 - 84.36428149024246*Log[x]^3) + 
         x^2*(-1830.7970382867052 - 835.8066035397353*Log[x] - 
           127.36102354904506*Log[x]^2 - 5.406404346394468*Log[x]^3) + 
         x*(-172.54611244773207 - 153.5459633797144*Log[x] - 
           3.5555555555555554*Log[x]^2 + 15.407407407407407*Log[x]^3) + 
         LQ*(-28.444444444444443 + 20.54320987654321/x + 7.111111111111111*
            Log[x] - 7.111111111111111*Log[x]^2 + x^2*(-34.76543209876543 + 
             18.962962962962962*Log[x]) + x*(42.666666666666664 + 
             21.333333333333332*Log[x] - 7.111111111111111*Log[x]^2))) + 
       Lp*(-719.1747346016994 - 90.06837961044343*x^4 + 
         3.930780559646539*x^5 + (1 - x)^3*(-82.4881265719132*Log[1 - x] + 
           21.393301000303122*Log[1 - x]^2 - 3.3149575944487277*
            Log[1 - x]^3) + (1 - x)^2*(-77.70592736886044*Log[1 - x] + 
           0.6141661009278118*Log[1 - x]^2 - 0.15741326736091135*
            Log[1 - x]^3) + (1 - x)*(100.64617769005214 + 24.63122832560315*
            Log[1 - x] + 9.333333333333334*Log[1 - x]^2 + 1.4814814814814814*
            Log[1 - x]^3) + 365.41901927854894*Log[x] - 158.59619052900862*
          Log[x]^2 + 34.370370370370374*Log[x]^3 - 3.7037037037037037*
          Log[x]^4 + (477.6519247070313 + 98.11244277743864*Log[x])/x + 
         x^3*(-1131.529968695121 + 657.7374996385089*Log[x] - 
           92.19539674875261*Log[x]^2 + 29.897731732203123*Log[x]^3 - 
           1.2220570229141159*Log[x]^4) + x^2*(1001.827683321164 + 
           852.2808917772362*Log[x] - 41.545120425398814*Log[x]^2 - 
           17.187522197229786*Log[x]^3 + 0.1608887699103199*Log[x]^4) + 
         x*(457.36269431825826 - 221.70564928845786*Log[x] + 
           33.056087873896324*Log[x]^2 - 3.8518518518518516*Log[x]^3 + 
           8.296296296296296*Log[x]^4) + LQ*(12.160937715936337 - 
           3.5555555555555554*(1 - x) - 7.053793868237394/x - 
           0.1503421727972626*x^4 + 0.0035104963841887243*x^5 - 
           7.111111111111111*Log[x] + 1.7777777777777777*Log[x]^2 - 
           1.1851851851851851*Log[x]^3 + x*(-5.049841288466182 + 
             14.222222222222221*Log[x] + 1.7777777777777777*Log[x]^2 - 
             1.1851851851851851*Log[x]^3) + x^2*(-9.521218362148392 - 
             15.079390722363259*Log[x] + 4.728156728156728*Log[x]^2 - 
             0.0008179122789080871*Log[x]^3) + x^3*(9.610747466216216 - 
             3.2416623706229926*Log[x] + 0.38258300017382235*Log[x]^2 + 
             0.04541227526348419*Log[x]^3))) + 
       Nf*(-50.36342761177279 + 5.88282387997262/x - 0.9090821349290609*x^4 + 
         0.10213731794968792*x^5 + (1 - x)^3*(-3.185230352303523*Log[1 - x] - 
           0.030580661136560605*Log[1 - x]^2 - 0.22726561277195179*
            Log[1 - x]^3) + (1 - x)*(-8.73525377229081 - 4.2139917695473255*
            Log[1 - x] - 0.49382716049382713*Log[1 - x]^2 - 
           0.09876543209876543*Log[1 - x]^3) + (1 - x)^2*
          (1.854462285287528*Log[1 - x] + 0.8650318783717509*Log[1 - x]^2 - 
           0.0009123047097730642*Log[1 - x]^3) - 30.966480714928217*Log[x] - 
         10.549308734586743*Log[x]^2 - 1.6131687242798354*Log[x]^3 - 
         0.24691358024691357*Log[x]^4 + Lp^3*(-0.5925925925925926*(1 - x) - 
           0.7901234567901234/x + 0.7901234567901234*x^2 - 
           1.1851851851851851*Log[x] - 1.1851851851851851*x*Log[x]) + 
         x*(51.73819500026442 - 12.003517751965253*Log[x] - 
           8.771530956808965*Log[x]^2 - 1.6131687242798354*Log[x]^3 - 
           0.24691358024691357*Log[x]^4) + x^2*(-24.98539332433859 + 
           5.1478051820853*Log[x] + 0.1997362426567558*Log[x]^2 + 
           0.7031832520791511*Log[x]^3 - 0.002601203056413591*Log[x]^4) + 
         x^3*(18.534746870913505 - 10.540989729225023*Log[x] + 
           3.5376079174563064*Log[x]^2 - 0.3148828372387587*Log[x]^3 + 
           0.11712315648343229*Log[x]^4) + Lp^2*(-12.95976564186318 + 
           1.1851851851851851/x - 0.7777828865694975*x^4 + 
           0.1798342541436464*x^5 + (1 - x)*(-2.962962962962963 - 
             1.7777777777777777*Log[1 - x]) + 0.028939788780688522*(1 - x)^2*
            Log[1 - x] - 1.1802897324733002*(1 - x)^3*Log[1 - x] - 
           7.703703703703703*Log[x] - 1.7777777777777777*Log[x]^2 + 
           x*(7.222752327203308 - 7.703703703703703*Log[x] - 
             1.7777777777777777*Log[x]^2) + x^2*(5.623854999025531 + 
             1.909043965771614*Log[x] - 0.04630079326533916*Log[x]^2) + 
           x^3*(-0.4740783410138249 - 0.15299579924828655*Log[x] + 
             0.5050636719141682*Log[x]^2)) + Lp*(-38.75608349014432 - 
           1.1565265637483262/x - 1.0078269216569447*x^4 + 
           0.2108997733320193*x^5 + (1 - x)^3*(0.17257441490570324*
              Log[1 - x] - 1.0656690959838735*Log[1 - x]^2) + 
           (1 - x)*(-9.08641975308642 - 2.962962962962963*Log[1 - x] - 
             0.8888888888888888*Log[1 - x]^2) + (1 - x)^2*
            (3.5022608695652173*Log[1 - x] - 0.005424268861662178*
              Log[1 - x]^2) - 29.870148425982446*Log[x] - 7.703703703703703*
            Log[x]^2 - 1.1851851851851851*Log[x]^3 + 
           x*(45.12513487263796 - 16.833111388945408*Log[x] - 
             7.703703703703703*Log[x]^2 - 1.1851851851851851*Log[x]^3) + 
           x^2*(0.17401837928153718 + 12.756509161041466*Log[x] + 
             2.7071215217733062*Log[x]^2 + 0.0169144727867958*Log[x]^3) + 
           x^3*(-4.589616073204694 + 4.0626629422718805*Log[x] - 
             0.415594042725251*Log[x]^2 + 0.3615537167475894*Log[x]^3))))


==> anc/FFMatchingKernels.m <==
Frag["gg"] = as*CA*((4*Lp*(-1 + 2*z - z^2 + z^3))/z - 
       (8*(1 - z + z^2)^2*H[0, z])/((-1 + z)*z)) - 
     32*as^3*CA^3*Lp^3*plusD[2, 1 - z] + 
     as^2*(CA*Nf*TF*((-8*Lp^2*(-1 + 2*z - z^2 + z^3))/(3*z) - 
         (4*(-139 + 166*z - 110*z^2 + 121*z^3))/(27*z) + 
         (4*(46 - 91*z + 90*z^2 - 71*z^3 + 46*z^4)*H[0, z])/(9*(-1 + z)*z) + 
         Lp*((-8*(-23 + 29*z - 19*z^2 + 23*z^3))/(9*z) + (16*(1 + z)*H[0, z])/
            3) - (4*H[1, z])/3 + (8*(4 - 3*z + 12*z^2 - 13*z^3 + 4*z^4)*
           H[0, 0, z])/(3*(-1 + z)*z)) + CF*Nf*TF*
        ((8*(-1 + z)*(139 + 409*z + 301*z^2))/(27*z) - 
         (8*(-6 + 135*z + 81*z^2 + 82*z^3)*H[0, z])/(9*z) + 
         Lp^2*((-4*(-1 + z)*(4 + 7*z + 4*z^2))/(3*z) + 8*(1 + z)*H[0, z]) + 
         (4*(16 + 21*z + 15*z^2 + 16*z^3)*H[0, 0, z])/(3*z) + 
         Lp*((16*(-1 + z)*(13 - 5*z + 22*z^2))/(9*z) - 
           (8*(8 + 9*z + 3*z^2)*H[0, z])/(3*z) - 48*(1 + z)*H[0, 0, z]) + 
         88*(1 + z)*H[0, 0, 0, z]) + CA^2*((2*H[1, z])/3 + 
         Lp^2*((-8*LQ*(-1 + 2*z - z^2 + z^3))/z + 
           (2*(-55 + 58*z - 47*z^2 + 55*z^3))/(3*z) + 
           (8*(1 + 3*z^2 - 4*z^3 + z^4)*H[0, z])/((-1 + z)*z) + 
           (16*(-1 + 2*z - z^2 + z^3)*H[1, z])/z) + 
         (48*(1 - z + z^2)^2*H[3, z])/((-1 + z)*z) + 
         (16*(1 + z + z^2)^2*H[-2, 0, z])/(z*(1 + z)) - 
         (2*(-220 + 279*z - 144*z^2 + 129*z^3)*H[0, 0, z])/(3*(-1 + z)*z) + 
         (8*(-1 + z)*(11 - z + 11*z^2)*H[1, 0, z])/(3*z) + 
         (8*(1 - z + z^2)^2*H[1, 2, z])/((-1 + z)*z) + 
         (16*(7 - 6*z + 7*z^2 + 6*z^3 - 7*z^4 + 6*z^5)*H[2, 0, z])/
          ((-1 + z)*z*(1 + z)) + (8*(1 - z + z^2)^2*H[2, 1, z])/
          ((-1 + z)*z) + (16*(1 + z + z^2)^2*H[-1, -1, 0, z])/(z*(1 + z)) + 
         (24*(1 + z + z^2)^2*H[-1, 0, 0, z])/(z*(1 + z)) + 
         (8*(20 + 11*z + 42*z^2 - 11*z^3 - 42*z^4 + 11*z^5)*H[0, 0, 0, z])/
          ((-1 + z)*z*(1 + z)) + (56*(1 - z + z^2)^2*H[1, 0, 0, z])/
          ((-1 + z)*z) + (8*(1 - z + z^2)^2*H[1, 1, 0, z])/((-1 + z)*z) + 
         (8*(1 + z + z^2)^2*H[-1, z]*zeta[2])/(z*(1 + z)) + 
         (H[0, z]*(-536 - 1123*z + 726*z^2 - 407*z^3 + 1072*z^4 + 
            288*zeta[2] - 576*z*zeta[2] + 864*z^2*zeta[2] - 576*z^3*zeta[2] + 
            288*z^4*zeta[2]))/(9*(-1 + z)*z) + 
         Lp*((16*LQ*(1 - z + z^2)^2*H[0, z])/((-1 + z)*z) - 
           (4*(-88 + 47*z - 61*z^2 + 44*z^3)*H[0, z])/(3*z) - 
           (48*(1 - z + z^2)^2*H[2, z])/((-1 + z)*z) - 
           (16*(1 + z + z^2)^2*H[-1, 0, z])/(z*(1 + z)) - 
           (16*(4 + 3*z + 10*z^2 - 3*z^3 - 10*z^4 + 3*z^5)*H[0, 0, z])/
            ((-1 + z)*z*(1 + z)) - (48*(1 - z + z^2)^2*H[1, 0, z])/
            ((-1 + z)*z) - (2*(-25 - 134*z - 109*z^2 + 108*zeta[2] + 
              144*z*zeta[2] + 72*z^2*zeta[2] + 72*z^3*zeta[2]))/
            (9*(1 + z))) + (4*(-817 + 10*z + 569*z^2 + 852*z^3 + 248*z^4 - 
            862*z^5 + 198*zeta[2] - 216*z*zeta[2] + 18*z^2*zeta[2] + 
            18*z^3*zeta[2] - 216*z^4*zeta[2] + 198*z^5*zeta[2] + 
            594*zeta[3] - 243*z*zeta[3] + 783*z^2*zeta[3] + 432*z^3*zeta[3] - 
            594*z^4*zeta[3] + 432*z^5*zeta[3]))/(27*(-1 + z)*z*(1 + z)))) + 
     plusD[1, 1 - z]*(16*as^2*CA^2*Lp^2 + 
       as^3*(CA^2*((-1792*Lp)/27 - (640*Lp^2)/9 - (64*Lp^3)/3)*Nf*TF + 
         CA^3*(Lp^3*(176/3 - 32*LQ) - (32*Lp^2*(-67 + 18*zeta[2]))/9 - 
           (32*Lp*(-202 + 189*zeta[3]))/27))) + plusD[0, 1 - z]*
      (-4*as*CA*Lp + as^2*(CA*(224/27 + (80*Lp)/9 + (8*Lp^2)/3)*Nf*TF + 
         CA^2*(Lp^2*(-22/3 + 8*LQ) + (4*Lp*(-67 + 18*zeta[2]))/9 + 
           (4*(-202 + 189*zeta[3]))/27)) + 
       as^3*(CA^2*Nf*TF*(Lp^3*(352/27 - (32*LQ)/3) + 
           Lp^2*((-320*LQ)/9 - (8*(-289 + 36*zeta[2]))/27) + 
           Lp*((-896*LQ)/27 - (8*(-2051 + 360*zeta[2]))/81) - 
           (4*(-31313 + 3708*zeta[2] + 12204*zeta[3] - 2430*zeta[4]))/729) + 
         CA*(Nf^2*TF^2*((-1600*Lp)/81 - (320*Lp^2)/27 - (64*Lp^3)/27 - 
             (128*(58 + 81*zeta[3]))/729) + CF*Nf*TF*(8*Lp^2 - 
             (4*Lp*(-55 + 48*zeta[3]))/3 - (2*(-1711 + 912*zeta[3] + 
                432*zeta[4]))/27)) + 
         CA^3*(Lp^2*((-16*LQ*(-67 + 18*zeta[2]))/9 + (8*(-445 + 99*zeta[2]))/
              27) + Lp^3*((88*LQ)/3 - 8*LQ^2 + (4*(-121 + 216*zeta[2]))/27) + 
           Lp*((-16*LQ*(-202 + 189*zeta[3]))/27 + (2*(-15503 + 4824*zeta[2] + 
                7128*zeta[3] - 3564*zeta[4]))/81) + 
           (-297029 + 57528*zeta[2] + 332856*zeta[3] - 42768*zeta[2]*
              zeta[3] + 37422*zeta[4] - 139968*zeta[5])/729))) + 
     delta[1 - z]*(1 - 2*as*CA*Lp*LQ + 
       as^2*(CA*((112*LQ)/27 + (40*Lp*LQ)/9 + (4*Lp^2*LQ)/3)*Nf*TF + 
         CA^2*(Lp^2*((-11*LQ)/3 + 2*LQ^2 - 8*zeta[2]) + 
           (2*Lp*LQ*(-67 + 18*zeta[2]))/9 + (2*LQ*(-202 + 189*zeta[3]))/
            27)) + as^3*(CA*(Nf^2*TF^2*((-800*Lp*LQ)/81 - (160*Lp^2*LQ)/27 - 
             (32*Lp^3*LQ)/27 - (64*LQ*(58 + 81*zeta[3]))/729) + 
           CF*Nf*TF*(4*Lp^2*LQ - (2*Lp*LQ*(-55 + 48*zeta[3]))/3 + 
             (LQ*(1711 - 912*zeta[3] - 432*zeta[4]))/27)) + 
         CA^2*Nf*TF*(Lp^3*((176*LQ)/27 - (8*LQ^2)/3 + (32*zeta[2])/3) + 
           Lp^2*((-80*LQ^2)/9 + (320*zeta[2])/9 - (4*LQ*(-289 + 36*zeta[2]))/
              27) + Lp*((-224*LQ^2)/27 + (896*zeta[2])/27 - 
             (4*LQ*(-2051 + 360*zeta[2]))/81) - 
           (2*LQ*(-31313 + 3708*zeta[2] + 12204*zeta[3] - 2430*zeta[4]))/
            729) + CA^3*(Lp^3*((22*LQ^2)/3 - (4*LQ^3)/3 + 
             (2*LQ*(-121 + 216*zeta[2]))/27 - (8*(11*zeta[2] + 8*zeta[3]))/
              3) + Lp*((-4*LQ^2*(-202 + 189*zeta[3]))/27 + 
             (16*zeta[2]*(-202 + 189*zeta[3]))/27 + 
             (LQ*(-15503 + 4824*zeta[2] + 7128*zeta[3] - 3564*zeta[4]))/81) + 
           Lp^2*((-4*LQ^2*(-67 + 18*zeta[2]))/9 + (4*LQ*(-445 + 99*zeta[2]))/
              27 - (16*(67*zeta[2] - 45*zeta[4]))/9) + 
           (LQ*(-297029 + 57528*zeta[2] + 332856*zeta[3] - 42768*zeta[2]*zeta[
                3] + 37422*zeta[4] - 139968*zeta[5]))/1458))) + 
     as^3*(CF*Nf^2*TF^2*(Lp^3*((64*(-1 + z)*(4 + 7*z + 4*z^2))/(27*z) - 
           (128*(1 + z)*H[0, z])/9) + (32*(32 + 3*z - 27*z^2 + 28*z^3)*
           H[3, z])/(27*z) + (1856*(1 + z)*H[4, z])/9 - 
         (64*(-1 + z)*(124 - 2*z + 205*z^2)*H[1, 0, z])/(81*z) - 
         (64*(-1 + z)*(46 + 28*z + 73*z^2)*H[1, 1, z])/(81*z) + 
         (32*(-1 + z)*(4 + 7*z + 4*z^2)*H[1, 2, z])/(27*z) + 
         (32*(64 + 91*z + 61*z^2 + 12*z^3)*H[2, 0, z])/(27*z) + 
         (32*(16 + 37*z + 43*z^2 + 12*z^3)*H[2, 1, z])/(27*z) - 
         (64*(1 + z)*H[2, 2, z])/9 + (448*(1 + z)*H[3, 0, z])/3 + 
         (64*(1 + z)*H[3, 1, z])/3 - (128*(8 + 95*z + 116*z^2 + 15*z^3)*
           H[0, 0, 0, z])/(27*z) - (160*(-1 + z)*(4 + 7*z + 4*z^2)*
           H[1, 0, 0, z])/(27*z) + (32*(-1 + z)*(4 + 7*z + 4*z^2)*
           H[1, 1, 0, z])/(27*z) + (32*(-1 + z)*(4 + 7*z + 4*z^2)*
           H[1, 1, 1, z])/(27*z) + (320*(1 + z)*H[2, 0, 0, z])/9 - 
         (64*(1 + z)*H[2, 1, 0, z])/9 - (64*(1 + z)*H[2, 1, 1, z])/9 + 
         (256*(1 + z)*H[0, 0, 0, 0, z])/3 - 
         (64*H[2, z]*(28 + 418*z + 247*z^2 + 219*z^3 - 45*z*zeta[2] - 
            45*z^2*zeta[2]))/(81*z) - (64*H[0, 0, z]*(92 - 21*z - 138*z^2 + 
            151*z^3 + 45*z*zeta[2] + 45*z^2*zeta[2]))/(81*z) - 
         (32*(-1 + z)*H[1, z]*(-952 - 1960*z - 1654*z^2 + 180*zeta[2] + 
            315*z*zeta[2] + 180*z^2*zeta[2]))/(243*z) + 
         Lp^2*((-128*(1 + z)*(-2 + 3*z + z^2)*H[0, z])/(9*z) - 
           (32*(-1 + z)*(4 + 7*z + 4*z^2)*H[1, z])/(9*z) + 
           (64*(1 + z)*H[2, z])/3 + (256*(1 + z)*H[0, 0, z])/3 - 
           (64*(-1 + 9*z - 12*z^2 + 4*z^3 + 3*z*zeta[2] + 3*z^2*zeta[2]))/
            (9*z)) - (32*H[0, z]*(-580 - 2932*z - 2266*z^2 - 1350*z^3 + 
            387*z*zeta[2] + 981*z^2*zeta[2] + 684*z^3*zeta[2] + 
            216*z*zeta[3] + 216*z^2*zeta[3]))/(243*z) + 
         Lp*((128*(-1 + z)*(13 - 5*z + 22*z^2)*H[1, z])/(27*z) - 
           (64*(8 + 9*z + 3*z^2)*H[2, z])/(9*z) - 128*(1 + z)*H[3, z] + 
           (256*(9 + 12*z + z^2)*H[0, 0, z])/9 + 
           (64*(-1 + z)*(4 + 7*z + 4*z^2)*H[1, 0, z])/(9*z) - 
           (128*(1 + z)*H[2, 0, z])/3 - (512*(1 + z)*H[0, 0, 0, z])/3 + 
           (128*H[0, z]*(20 + 51*z + 15*z^2 + 22*z^3 + 9*z*zeta[2] + 
              9*z^2*zeta[2]))/(27*z) + (64*(130 - 12*z + 102*z^2 - 220*z^3 + 
              27*z*zeta[2] + 81*z^2*zeta[2] + 72*z^3*zeta[2] + 54*z*zeta[3] + 
              54*z^2*zeta[3]))/(81*z)) + (16*(6532 - 2268*z + 864*z^2 - 
            5128*z^3 + 9864*z*zeta[2] + 14076*z^2*zeta[2] + 
            8892*z^3*zeta[2] + 1296*zeta[3] + 5400*z*zeta[3] + 
            7992*z^2*zeta[3] + 2160*z^3*zeta[3] + 2025*z*zeta[4] + 
            2025*z^2*zeta[4]))/(729*z)) + CF^2*Nf*TF*
        ((-32*(16 - 42*z - 63*z^2 + 36*z^3)*H[4, z])/(9*z) - 
         416*(1 + z)*H[5, z] + 512*H[-4, 0, z] - 
         (256*(-9 + 2*z^2)*H[-3, 0, z])/9 + (8*(-1 + z)*(48 + 95*z + 88*z^2)*
           H[1, 2, z])/(3*z) - (32*(-1 + z)*(4 + 7*z + 4*z^2)*H[1, 3, z])/z - 
         (32*(4 + 18*z + 39*z^2 + 12*z^3)*H[2, 2, z])/(3*z) + 
         192*(1 + z)*H[2, 3, z] - (32*(32 + 6*z - 15*z^2 + 28*z^3)*
           H[3, 0, z])/(9*z) - (32*(8 + 18*z + 15*z^2 + 12*z^3)*H[3, 1, z])/
          (9*z) + (352*(1 + z)*H[3, 2, z])/3 - (1760*(1 + z)*H[4, 0, z])/3 - 
         (416*(1 + z)*H[4, 1, z])/3 + 512*(-1 + z)*H[-3, -1, 0, z] - 
         256*(-3 + z)*H[-3, 0, 0, z] + 256*(-1 + z)*H[-2, -2, 0, z] + 
         (256*(2 - 9*z - 12*z^2 + 2*z^3)*H[-2, -1, 0, z])/(9*z) - 
         (128*(2 - 45*z - 12*z^2 + 14*z^3)*H[-2, 0, 0, z])/(9*z) + 
         (256*(1 + z)*(1 - 4*z + z^2)*H[-1, -2, 0, z])/(3*z) + 
         (128*(1 + z)*(1 + 8*z + 4*z^2)*H[-1, -1, 0, z])/(9*z) - 
         (64*(1 + z)*(1 - 193*z + 4*z^2)*H[-1, 0, 0, z])/(9*z) + 
         (256*(-1 + z)*(1 + 4*z + z^2)*H[1, -2, 0, z])/(3*z) + 
         (8*(-1 + z)*(356 + 887*z + 656*z^2)*H[1, 0, 0, z])/(9*z) + 
         (8*(-1 + z)*(152 + 213*z + 248*z^2)*H[1, 1, 0, z])/(9*z) + 
         (8*(-1 + z)*(56 + 99*z + 92*z^2)*H[1, 1, 1, z])/(9*z) - 
         (64*(-1 + z)*(2 + z)*(1 + 2*z)*H[1, 1, 2, z])/(3*z) - 
         (160*(-1 + z)*(4 + 7*z + 4*z^2)*H[1, 2, 0, z])/(9*z) - 
         (32*(-1 + z)*(4 + 7*z + 4*z^2)*H[1, 2, 1, z])/(3*z) - 
         256*(1 + z)*H[2, -2, 0, z] - (32*(56 + 114*z + 225*z^2 + 52*z^3)*
           H[2, 0, 0, z])/(9*z) - (32*(20 + 54*z + 57*z^2 + 20*z^3)*
           H[2, 1, 0, z])/(9*z) - (32*(4 + 21*z + 36*z^2 + 12*z^3)*
           H[2, 1, 1, z])/(9*z) + (256*(1 + z)*H[2, 1, 2, z])/3 + 
         (320*(1 + z)*H[2, 2, 0, z])/3 + 64*(1 + z)*H[2, 2, 1, z] + 
         (32*(1 + 9*z)*H[3, 0, 0, z])/3 - (160*(1 + z)*H[3, 1, 0, z])/3 + 
         32*(1 + z)*H[3, 1, 1, z] + 512*(-1 + z)*H[-2, -1, 0, 0, z] - 
         (1408*(-1 + z)*H[-2, 0, 0, 0, z])/3 + (512*(1 + z)*(1 - 4*z + z^2)*
           H[-1, -1, 0, 0, z])/(3*z) - (1408*(1 + z)*(1 - 4*z + z^2)*
           H[-1, 0, 0, 0, z])/(9*z) - (16*(35 - 107*z + 36*z^2)*
           H[0, 0, 0, 0, z])/3 - (16*(-1 + z)*(52 + 157*z + 52*z^2)*
           H[1, 0, 0, 0, z])/(3*z) + 64*(-1 + z)*H[1, 1, 0, 0, z] - 
         (64*(-1 + z)*(2 - z + 2*z^2)*H[1, 1, 1, 0, z])/(9*z) - 
         (32*(-1 + z)*(4 + 7*z + 4*z^2)*H[1, 1, 1, 1, z])/(9*z) + 
         (1952*(1 + z)*H[2, 0, 0, 0, z])/3 - (128*(1 + z)*H[2, 1, 0, 0, z])/
          3 + (64*(1 + z)*H[2, 1, 1, 1, z])/3 - 544*(1 + z)*
          H[0, 0, 0, 0, 0, z] + 256*(-1 + z)*H[-3, z]*zeta[2] + 
         (128*(2 - 9*z - 12*z^2 + 2*z^3)*H[-2, z]*zeta[2])/(9*z) + 
         (64*(1 + z)*(1 + 8*z + 4*z^2)*H[-1, z]*zeta[2])/(9*z) - 
         (64*H[-2, 0, z]*(-1 - 186*z + 8*z^2 + 36*zeta[2] - 36*z*zeta[2]))/
          9 + (8*H[0, 0, 0, z]*(257 - 2437*z + 608*z^2 + 84*zeta[2] + 
            84*z*zeta[2]))/9 + (8*H[3, z]*(80 + 330*z + 129*z^2 + 8*z^3 - 
            756*z*zeta[2] - 756*z^2*zeta[2]))/(9*z) + 
         (8*H[2, 0, z]*(160 + 1174*z + 1049*z^2 + 456*z^3 - 696*z*zeta[2] - 
            696*z^2*zeta[2]))/(9*z) + (8*H[2, 1, z]*(40 + 354*z + 339*z^2 + 
            124*z^3 - 240*z*zeta[2] - 240*z^2*zeta[2]))/(9*z) + 
         (8*(-1 + z)*H[1, 1, z]*(-120 - 378*z - 145*z^2 + 112*zeta[2] + 
            304*z*zeta[2] + 112*z^2*zeta[2]))/(9*z) + 
         (8*(-1 + z)*H[1, 0, z]*(-1124 - 4004*z - 1703*z^2 + 1104*zeta[2] + 
            2580*z*zeta[2] + 1104*z^2*zeta[2]))/(27*z) - 
         (32*(1 + z)*H[-1, 0, z]*(27 - 27*z + 6077*z^2 - 92*z^3 + 17*z^4 - 
            360*z*zeta[2] + 1440*z^2*zeta[2] - 360*z^3*zeta[2]))/(135*z^2) + 
         Lp^3*((-16*z*(3 + 4*z)*H[0, z])/9 - (16*(-1 + z)*(4 + 7*z + 4*z^2)*
             H[1, z])/(9*z) + (32*(1 + z)*H[2, z])/3 + 
           (16*(1 + z)*H[0, 0, z])/3 - (4*(-23 + 23*z + 24*zeta[2] + 
              24*z*zeta[2]))/9) + (4*H[0, 0, z]*(1440 + 24255*z + 35835*z^2 + 
            390*z^3 + 136*z^4 + 6480*z*zeta[2] + 6840*z^2*zeta[2] + 
            6240*z^3*zeta[2] + 7200*z*zeta[3] - 10080*z^2*zeta[3]))/(135*z) + 
         (8*H[2, z]*(88 + 936*z + 603*z^2 + 1223*z^3 - 144*zeta[2] + 
            432*z*zeta[2] + 3204*z^2*zeta[2] + 912*z^3*zeta[2] + 
            144*z*zeta[3] + 144*z^2*zeta[3]))/(27*z) - 
         (4*(-1 + z)*H[1, z]*(1120 + 3313*z + 4855*z^2 + 1008*zeta[2] + 
            3102*z*zeta[2] + 1728*z^2*zeta[2] + 192*zeta[3] + 336*z*zeta[3] + 
            192*z^2*zeta[3]))/(27*z) + 
         Lp^2*((8*(-1 + z)*(16 + 7*z + 52*z^2)*H[1, z])/(9*z) - 
           (32*(4 + 3*z)*H[2, z])/(3*z) - 96*(1 + z)*H[3, z] + 
           (16*(-3 + 9*z + 4*z^2)*H[0, 0, z])/3 + 
           (16*(-1 + z)*(4 + 7*z + 4*z^2)*H[1, 0, z])/(3*z) - 
           32*(1 + z)*H[2, 0, z] - 64*(1 + z)*H[0, 0, 0, z] + 
           (16*H[0, z]*(3 + 42*z + 26*z^2 + 18*zeta[2] + 18*z*zeta[2]))/9 + 
           (4*(36 + 17*z - 17*z^2 - 36*z^3 + 72*z^2*zeta[2] + 
              96*z^3*zeta[2] + 72*z*zeta[3] + 72*z^2*zeta[3]))/(9*z)) + 
         (4*H[0, z]*(-3744 + 13717*z - 183*z^2 - 19759*z^3 - 3180*z*zeta[2] + 
            42690*z^2*zeta[2] + 4800*z^3*zeta[2] + 3840*zeta[3] + 
            1440*z^2*zeta[3] - 4800*z^3*zeta[3] - 4230*z*zeta[4] + 
            10170*z^2*zeta[4]))/(135*z) + 
         Lp*((32*(8 - 3*z - 9*z^2 + 6*z^3)*H[3, z])/(3*z) + 
           320*(1 + z)*H[4, z] - 256*H[-3, 0, z] + 
           (256*(-3 + z^2)*H[-2, 0, z])/3 - (2144*(1 + z)*H[-1, 0, z])/3 - 
           (64*(-1 + z)*(17 + 20*z + 35*z^2)*H[1, 0, z])/(9*z) - 
           (32*(-1 + z)*(13 + 19*z + 22*z^2)*H[1, 1, z])/(9*z) + 
           (16*(-1 + z)*(4 + 7*z + 4*z^2)*H[1, 2, z])/z + 
           (32*(16 + 21*z + 15*z^2 + 2*z^3)*H[2, 0, z])/(3*z) + 
           (32*(4 + 9*z + 9*z^2 + 2*z^3)*H[2, 1, z])/(3*z) - 
           96*(1 + z)*H[2, 2, z] + 320*(1 + z)*H[3, 0, z] + 
           64*(1 + z)*H[3, 1, z] - 256*(-1 + z)*H[-2, -1, 0, z] + 
           128*(-1 + z)*H[-2, 0, 0, z] - (256*(1 + z)*(1 - 4*z + z^2)*
             H[-1, -1, 0, z])/(3*z) + (128*(1 + z)*(1 - 4*z + z^2)*
             H[-1, 0, 0, z])/(3*z) + (16*(21 - 48*z + 8*z^2)*H[0, 0, 0, z])/
            3 + (32*(-1 + z)*(8 + 23*z + 8*z^2)*H[1, 0, 0, z])/(3*z) + 
           (16*(-1 + z)*(4 + 7*z + 4*z^2)*H[1, 1, 0, z])/(3*z) + 
           (16*(-1 + z)*(4 + 7*z + 4*z^2)*H[1, 1, 1, z])/(3*z) - 
           192*(1 + z)*H[2, 0, 0, z] - 32*(1 + z)*H[2, 1, 0, z] - 
           32*(1 + z)*H[2, 1, 1, z] + 304*(1 + z)*H[0, 0, 0, 0, z] - 
           128*(-1 + z)*H[-2, z]*zeta[2] - (128*(1 + z)*(1 - 4*z + z^2)*
             H[-1, z]*zeta[2])/(3*z) - (4*H[0, 0, z]*(93 - 1341*z + 560*z^2 + 
              144*zeta[2] + 144*z*zeta[2]))/9 - 
           (8*H[2, z]*(40 + 279*z + 36*z^2 + 88*z^3 - 396*z*zeta[2] - 
              396*z^2*zeta[2]))/(9*z) - (8*(-1 + z)*H[1, z]*
             (-112 - 655*z + 5*z^2 + 648*zeta[2] + 1458*z*zeta[2] + 
              648*z^2*zeta[2]))/(27*z) - (8*H[0, z]*(216 + 453*z - 309*z^2 + 
              5*z^3 + 324*z*zeta[2] + 540*z^2*zeta[2] + 504*z^3*zeta[2] + 
              216*z*zeta[3] - 648*z^2*zeta[3]))/(27*z) + 
           (4*(-792 - 835*z + 2197*z^2 - 570*z^3 + 1098*z*zeta[2] - 
              3600*z^2*zeta[2] + 336*z^3*zeta[2] + 576*zeta[3] + 
              1512*z*zeta[3] + 1512*z^2*zeta[3] + 1152*z^3*zeta[3] - 
              216*z*zeta[4] + 864*z^2*zeta[4]))/(27*z)) - 
         (4*(19161 - 58649*z + 21094*z^2 + 18394*z^3 - 1800*z*zeta[2] + 
            57990*z^2*zeta[2] + 20190*z^3*zeta[2] + 136*z^4*zeta[2] - 
            10320*zeta[3] - 44220*z*zeta[3] - 56760*z^2*zeta[3] - 
            12120*z^3*zeta[3] + 12240*z*zeta[2]*zeta[3] - 720*z^2*zeta[2]*
             zeta[3] - 9360*zeta[4] - 5940*z*zeta[4] + 8910*z^2*zeta[4] - 
            5880*z^3*zeta[4] + 29160*z*zeta[5] + 35640*z^2*zeta[5]))/
          (135*z)) + CA^2*Nf*TF*((-896*LQ*(1 - z + z^2)^2*H[0, z])/
          (27*(-1 + z)*z) + Lp^3*((32*LQ*(-1 + 2*z - z^2 + z^3))/(3*z) - 
           (32*(-44 + 49*z - 38*z^2 + 44*z^3))/(27*z) - 
           (32*(1 + 3*z^2 - 4*z^3 + z^4)*H[0, z])/(3*(-1 + z)*z) - 
           (64*(-1 + 2*z - z^2 + z^3)*H[1, z])/(3*z)) - 
         (8*(32 + 276*z - 675*z^2 + 217*z^3 + 124*z^4)*H[4, z])/
          (9*(-1 + z)*z) + (848*(1 + z)*H[5, z])/3 - 
         (64*(-17 + 5*z)*H[-4, 0, z])/3 - 
         (16*(-40 + 192*z - 73*z^2 - 222*z^3 + 67*z^4 + 16*z^5)*H[-3, 0, z])/
          (9*(-1 + z)*z*(1 + z)) - (16*(-8 - 8*z - 21*z^2 - 19*z^3 + 4*z^4)*
           H[-2, 2, z])/(9*z*(1 + z)) - 16*(-1 + z)*H[-2, 3, z] + 
         (8*(1 + z)*(4 + 53*z + 4*z^2)*H[-1, 3, z])/(9*z) - 
         (8*(31 + 74*z - 144*z^2 + 54*z^3 + 25*z^4)*H[1, 2, z])/
          (9*(-1 + z)*z) + (8*(18 - 224*z + 471*z^2 - 225*z^3 + 20*z^4)*
           H[1, 3, z])/(9*(-1 + z)*z) - (8*(-48 + 67*z - 172*z^2 - 123*z^3 + 
            176*z^4 + 4*z^5)*H[2, 2, z])/(9*(-1 + z)*z*(1 + z)) + 
         96*(1 + z)*H[2, 3, z] - (8*(144 + 320*z + 306*z^2 + 127*z^3 - 
            239*z^4 - 43*z^5 + 395*z^6 + 238*z^7)*H[3, 0, z])/
          (9*(-1 + z)*z*(1 + z)^3) + (8*(32 - 93*z + 150*z^2 - 77*z^3 + 
            24*z^4)*H[3, 1, z])/(9*(-1 + z)*z) + (16*(15 + 11*z)*H[3, 2, z])/
          3 + (32*(5 + 8*z)*H[4, 0, z])/3 + 16*(1 + z)*H[4, 1, z] + 
         (1216*(-1 + z)*H[-3, -1, 0, z])/3 - (32*(-53 + 25*z)*H[-3, 0, 0, z])/
          3 + (608*(-1 + z)*H[-2, -2, 0, z])/3 + 
         (16*(24 - 55*z - 300*z^2 - 191*z^3 + 24*z^4)*H[-2, -1, 0, z])/
          (9*z*(1 + z)) + (32*(-1 + z)*H[-2, -1, 2, z])/3 - 
         (8*(-128 + 633*z + 74*z^2 - 849*z^3 - 46*z^4 + 220*z^5)*
           H[-2, 0, 0, z])/(9*(-1 + z)*z*(1 + z)) + 
         (32*(-1 + z)*H[-2, 2, 0, z])/3 + 
         (16*(26 - 137*z - 330*z^2 - 137*z^3 + 20*z^4)*H[-1, -2, 0, z])/
          (9*z*(1 + z)) - (8*(133 + 56*z - 110*z^2 - 4*z^3 + 109*z^4)*
           H[-1, -1, 0, z])/(9*z*(1 + z)) + (16*(1 + z)*(8 + 11*z + 8*z^2)*
           H[-1, -1, 2, z])/(3*z) + (16*(14 + 65*z + 90*z^2 + 65*z^3 + 
            20*z^4)*H[-1, 2, 0, z])/(9*z*(1 + z)) + 
         (64*(1 + z)^3*H[-1, 2, 1, z])/(9*z) + 48*(1 + z)*H[-1, 3, 0, z] + 
         (32*(16 + 17*z - 69*z^2 + 18*z^3 + 20*z^4)*H[1, -2, 0, z])/
          (9*(-1 + z)*z) - (8*(721 - 252*z + 78*z^2 + 2075*z^3 - 228*z^4 - 
            351*z^5 + 757*z^6)*H[1, 0, 0, z])/(27*(-1 + z)*z*(1 + z)^2) - 
         (4*(199 + 256*z + 119*z^2 + 118*z^3 - 145*z^4 + 178*z^5 + 235*z^6)*
           H[1, 1, 0, z])/(27*(-1 + z)*z*(1 + z)^2) - 
         (8*(2 + 145*z - 309*z^2 + 146*z^3)*H[1, 1, 2, z])/(9*(-1 + z)*z) + 
         (8*(16 - 165*z + 345*z^2 - 166*z^3 + 6*z^4)*H[1, 2, 0, z])/
          (9*(-1 + z)*z) + (8*(14 - 34*z + 51*z^2 - 35*z^3 + 16*z^4)*
           H[1, 2, 1, z])/(9*(-1 + z)*z) - (448*(1 + z)*H[2, -2, 0, z])/3 - 
         (8*(80 + 104*z - 209*z^2 - 382*z^3 + 10*z^4 + 560*z^5 + 503*z^6 + 
            150*z^7)*H[2, 0, 0, z])/(9*(-1 + z)*z*(1 + z)^3) + 
         (8*(40 - 14*z + 13*z^2 + 344*z^3 + 272*z^4 - 172*z^5 - 129*z^6 + 
            14*z^7)*H[2, 1, 0, z])/(9*(-1 + z)*z*(1 + z)^3) + 
         (128*(1 - z + z^2)^2*H[2, 1, 1, z])/(9*(-1 + z)*z) + 
         (208*(1 + z)*H[2, 1, 2, z])/3 + (208*(1 + z)*H[2, 2, 0, z])/3 + 
         (160*(1 + 3*z)*H[3, 0, 0, z])/3 + (160*z*H[3, 1, 0, z])/3 - 
         (64*(-1 + z)*H[-2, -1, -1, 0, z])/3 + 432*(-1 + z)*
          H[-2, -1, 0, 0, z] - 352*(-1 + z)*H[-2, 0, 0, 0, z] + 
         (16*(26 + 68*z + 117*z^2 + 67*z^3 + 24*z^4)*H[-1, -1, -1, 0, z])/
          (9*z*(1 + z)) + (8*(178 - 297*z - 981*z^2 - 298*z^3 + 176*z^4)*
           H[-1, -1, 0, 0, z])/(9*z*(1 + z)) - 
         (8*(222 - 232*z - 777*z^2 - 235*z^3 + 192*z^4)*H[-1, 0, 0, 0, z])/
          (9*z*(1 + z)) + 64*(1 + z)*H[-1, 2, 0, 0, z] + 
         32*(1 + z)*H[-1, 2, 1, 0, z] - (8*(352 + 592*z + 1725*z^2 + 
            3149*z^3 + 93*z^4 - 2757*z^5 - 944*z^6 + 302*z^7)*
           H[0, 0, 0, 0, z])/(9*(-1 + z)*z*(1 + z)^3) - 
         (8*(48 + 451*z - 1083*z^2 + 454*z^3 + 78*z^4)*H[1, 0, 0, 0, z])/
          (9*(-1 + z)*z) + (8*(76 - 291*z + 501*z^2 - 288*z^3 + 70*z^4)*
           H[1, 1, 0, 0, z])/(9*(-1 + z)*z) + 
         (8*(6 - 133*z + 288*z^2 - 131*z^3 + 2*z^4)*H[1, 1, 1, 0, z])/
          (9*(-1 + z)*z) + 336*(1 + z)*H[2, 0, 0, 0, z] + 
         (112*(1 + z)*H[2, 1, 0, 0, z])/3 + (176*(1 + z)*H[2, 1, 1, 0, z])/
          3 + 80*(1 + z)*H[-1, 0, 0, 0, 0, z] + 224*z*H[0, 0, 0, 0, 0, z] + 
         (608*(-1 + z)*H[-3, z]*zeta[2])/3 - (64*(-1 + z)*H[-2, -1, z]*
           zeta[2])/3 - (8*(22 + 94*z + 111*z^2 + 95*z^3 + 24*z^4)*
           H[-1, -1, z]*zeta[2])/(9*z*(1 + z)) - 
         (16*(1 + z)*H[-1, 2, z]*(11 + 49*z + 11*z^2 - 18*z*zeta[2]))/(9*z) - 
         (4*H[-1, 0, 0, z]*(1901 - 3138*z - 9594*z^2 - 2982*z^3 + 1973*z^4 - 
            324*z*zeta[2] - 648*z^2*zeta[2] - 324*z^3*zeta[2]))/
          (27*z*(1 + z)) - (8*H[2, 1, z]*(172 - 75*z + 402*z^2 - 551*z^3 + 
            172*z^4 - 144*z*zeta[2] + 144*z^3*zeta[2]))/(27*(-1 + z)*z) - 
         (8*H[3, z]*(872 + 115*z + 1845*z^2 - 2961*z^3 + 709*z^4 - 
            1062*z*zeta[2] + 324*z^2*zeta[2] + 738*z^3*zeta[2]))/
          (27*(-1 + z)*z) - (8*H[-2, 0, z]*(-608 - 274*z + 3049*z^2 + 
            13*z^3 - 2561*z^4 + 461*z^5 - 720*z*zeta[2] + 720*z^2*zeta[2] + 
            720*z^3*zeta[2] - 720*z^4*zeta[2]))/(27*(-1 + z)*z*(1 + z)) + 
         (4*H[1, 1, z]*(-446 - 1687*z + 4110*z^2 - 1531*z^3 - 446*z^4 + 
            324*zeta[2] + 936*z*zeta[2] - 2160*z^2*zeta[2] + 
            1008*z^3*zeta[2] + 180*z^4*zeta[2]))/(81*(-1 + z)*z) + 
         (4*H[0, 0, 0, z]*(-7728 - 13204*z - 1003*z^2 + 8212*z^3 + 4788*z^4 + 
            1180*z^5 + 491*z^6 + 1836*z*zeta[2] + 4176*z^2*zeta[2] + 
            504*z^3*zeta[2] - 4176*z^4*zeta[2] - 2340*z^5*zeta[2]))/
          (27*(-1 + z)*z*(1 + z)^2) - (4*H[1, 0, z]*(-665 + 8084*z - 
            8984*z^2 - 10406*z^3 + 7337*z^4 + 226*z^5 - 72*zeta[2] - 
            6066*z*zeta[2] + 7344*z^2*zeta[2] + 7254*z^3*zeta[2] - 
            5976*z^4*zeta[2] + 108*z^5*zeta[2]))/(81*(-1 + z)*z*(1 + z)) - 
         (4*H[2, 0, z]*(2904 + 2204*z + 2143*z^2 + 2774*z^3 - 4006*z^4 - 
            1190*z^5 + 2531*z^6 - 1332*z*zeta[2] - 2664*z^2*zeta[2] + 
            2664*z^4*zeta[2] + 1332*z^5*zeta[2]))/(27*(-1 + z)*z*(1 + z)^2) + 
         Lp^2*((32*(10 - 52*z - 3*z^2 + 34*z^3 + z^4)*H[0, z])/
            (9*(-1 + z)*z) + LQ*((16*(-33 + 49*z - 29*z^2 + 33*z^3))/(9*z) - 
             (32*(1 - 3*z + 3*z^2 - z^3 + z^4)*H[0, z])/(3*(-1 + z)*z)) - 
           (32*(-33 + 49*z - 29*z^2 + 33*z^3)*H[1, z])/(9*z) + 
           (64*(2 - 5*z + 6*z^2 - 3*z^3 + 2*z^4)*H[2, z])/(3*(-1 + z)*z) + 
           (64*(1 + z + z^2)^2*H[-1, 0, z])/(3*z*(1 + z)) + 
           (64*(3 + 3*z + 5*z^2 - 3*z^3 - 5*z^4 + 2*z^5)*H[0, 0, z])/
            (3*(-1 + z)*z*(1 + z)) + (128*(1 - z + z^2)^2*H[1, 0, z])/
            (3*(-1 + z)*z) + (8*(1220 - 108*z - 289*z^2 - 181*z^3 - 
              1220*z^4 + 36*z*zeta[2] + 72*z^4*zeta[2]))/(27*z*(1 + z))) + 
         (8*H[-2, z]*(8*zeta[2] - 71*z*zeta[2] - 342*z^2*zeta[2] - 
            229*z^3*zeta[2] + 32*z^4*zeta[2] - 30*z*zeta[3] + 
            30*z^3*zeta[3]))/(9*z*(1 + z)) - 
         (16*H[-1, 0, z]*(162 - 1333*z + 24250*z^2 + 50880*z^3 + 25210*z^4 - 
            943*z^5 + 102*z^6 - 1665*z*zeta[2] + 3690*z^2*zeta[2] + 
            11475*z^3*zeta[2] + 3735*z^4*zeta[2] - 1980*z^5*zeta[2] + 
            1620*z^2*zeta[3] + 3240*z^3*zeta[3] + 1620*z^4*zeta[3]))/
          (405*z^2*(1 + z)) + (4*H[0, 0, z]*(-57040 - 65525*z + 86945*z^2 + 
            118090*z^3 + 36972*z^4 + 51169*z^5 + 35595*z^6 - 854*z^7 + 
            408*z^8 - 17280*zeta[2] + 10980*z*zeta[2] + 20880*z^2*zeta[2] - 
            115830*z^3*zeta[2] - 113130*z^4*zeta[2] + 15210*z^5*zeta[2] + 
            270*z^6*zeta[2] - 22860*z^7*zeta[2] + 41040*z^2*zeta[3] + 
            82080*z^3*zeta[3] - 82080*z^5*zeta[3] - 41040*z^6*zeta[3]))/
          (405*(-1 + z)*z*(1 + z)^3) + (4*H[2, z]*(1732 - 6160*z - 5199*z^2 + 
            25452*z^3 + 21356*z^4 - 11862*z^5 - 9073*z^6 + 1386*z^7 - 
            576*zeta[2] + 432*z*zeta[2] - 3240*z^2*zeta[2] - 
            13176*z^3*zeta[2] - 5868*z^4*zeta[2] + 8316*z^5*zeta[2] + 
            5868*z^6*zeta[2] + 180*z^7*zeta[2] + 216*z*zeta[3] + 
            648*z^2*zeta[3] + 432*z^3*zeta[3] - 432*z^4*zeta[3] - 
            648*z^5*zeta[3] - 216*z^6*zeta[3]))/(81*(-1 + z)*z*(1 + z)^3) - 
         (4*H[1, z]*(-3121 - 118*z + 673*z^2 - 2104*z^3 + 5677*z^4 + 
            2222*z^5 - 3229*z^6 + 45*zeta[2] - 630*z*zeta[2] - 
            1503*z^2*zeta[2] + 450*z^3*zeta[2] + 441*z^4*zeta[2] + 
            828*z^5*zeta[2] + 369*z^6*zeta[2] + 2700*zeta[3] + 
            432*z*zeta[3] + 1026*z^2*zeta[3] + 6642*z^3*zeta[3] + 
            378*z^4*zeta[3] - 1026*z^5*zeta[3] + 1944*z^6*zeta[3]))/
          (243*(-1 + z)*z*(1 + z)^2) - (4*H[-1, z]*(89*zeta[2] - 
            228*z*zeta[2] - 590*z^2*zeta[2] - 288*z^3*zeta[2] + 
            65*z^4*zeta[2] - 24*zeta[3] - 126*z*zeta[3] - 114*z^2*zeta[3] - 
            128*z^3*zeta[3] - 40*z^4*zeta[3] + 198*z*zeta[4] + 
            396*z^2*zeta[4] + 198*z^3*zeta[4]))/(9*z*(1 + z)) - 
         (4*H[0, z]*(-57992 - 143478*z - 92087*z^2 - 10351*z^3 + 3026*z^4 + 
            84652*z^5 + 124333*z^6 + 46457*z^7 - 13560*zeta[2] - 
            75990*z*zeta[2] - 62310*z^2*zeta[2] + 92280*z^3*zeta[2] + 
            96450*z^4*zeta[2] - 26220*z^5*zeta[2] - 25380*z^6*zeta[2] + 
            5130*z^7*zeta[2] + 2880*zeta[3] + 34560*z*zeta[3] + 
            124290*z^2*zeta[3] + 130860*z^3*zeta[3] - 43920*z^4*zeta[3] - 
            148140*z^5*zeta[3] - 60210*z^6*zeta[3] + 1440*z^7*zeta[3] + 
            35235*z*zeta[4] + 113535*z^2*zeta[4] + 86130*z^3*zeta[4] - 
            70470*z^4*zeta[4] - 121365*z^5*zeta[4] - 43065*z^6*zeta[4]))/
          (405*(-1 + z)*z*(1 + z)^3) + 
         Lp*((8*(49 - 54*z - 7*z^2 + 8*z^3)*H[3, z])/(3*(-1 + z)) - 
           48*(1 + z)*H[4, z] + 32*(-5 + z)*H[-3, 0, z] + 
           (16*(-4 + 55*z - 64*z^2 + z^3 + 8*z^4)*H[-2, 0, z])/
            (3*(-1 + z)*z) + (16*(114 - 77*z - 342*z^2 - 77*z^3 + 114*z^4)*
             H[-1, 0, z])/(9*z*(1 + z)) - (64*(1 + z)^3*H[-1, 2, z])/(3*z) + 
           LQ*((8*(-195 + 278*z - 166*z^2 + 177*z^3))/(27*z) - 
             (8*(86 - 171*z + 210*z^2 - 151*z^3 + 86*z^4)*H[0, z])/
              (9*(-1 + z)*z) + (8*H[1, z])/3 - (16*(4 - 3*z + 12*z^2 - 
                13*z^3 + 4*z^4)*H[0, 0, z])/(3*(-1 + z)*z)) + 
           (16*(134 - 237*z + 309*z^2 - 240*z^3 + 134*z^4)*H[1, 0, z])/
            (9*(-1 + z)*z) - (32*H[1, 1, z])/3 - (64*(1 - z + z^2)^2*
             H[1, 2, z])/(3*(-1 + z)*z) - (64*(2 - 3*z - z^2 + 3*z^3 + z^4)*
             H[2, 0, z])/(3*(-1 + z)*z*(1 + z)) - 
           (64*(1 - z + z^2)^2*H[2, 1, z])/(3*(-1 + z)*z) - 
           192*(-1 + z)*H[-2, -1, 0, z] + 96*(-1 + z)*H[-2, 0, 0, z] - 
           (32*(10 - 7*z - 30*z^2 - 7*z^3 + 10*z^4)*H[-1, -1, 0, z])/
            (3*z*(1 + z)) + (16*(8 - 15*z - 42*z^2 - 15*z^3 + 8*z^4)*
             H[-1, 0, 0, z])/(3*z*(1 + z)) + 
           (16*(-8 - 26*z + 65*z^2 + 26*z^3 - 65*z^4 + 4*z^5)*H[0, 0, 0, z])/
            (3*(-1 + z)*z*(1 + z)) - (8*(8 - 41*z + 78*z^2 - 41*z^3 + 8*z^4)*
             H[1, 0, 0, z])/(3*(-1 + z)*z) - (64*(1 - z + z^2)^2*
             H[1, 1, 0, z])/(3*(-1 + z)*z) - 48*(1 + z)*H[2, 0, 0, z] - 
           32*z*H[0, 0, 0, 0, z] - 96*(-1 + z)*H[-2, z]*zeta[2] - 
           (16*(6 - 23*z - 54*z^2 - 23*z^3 + 6*z^4)*H[-1, z]*zeta[2])/
            (3*z*(1 + z)) + (8*H[2, z]*(304 - 367*z + 738*z^2 - 779*z^3 + 
              304*z^4 - 108*z*zeta[2] + 108*z^3*zeta[2]))/(9*(-1 + z)*z) - 
           (4*H[1, z]*(-406 + 3239*z - 2659*z^2 + 280*z^3 - 216*zeta[2] - 
              756*z*zeta[2] + 756*z^2*zeta[2] + 216*z^3*zeta[2]))/(27*z) + 
           (8*H[0, 0, z]*(556 + 560*z + 437*z^2 - 516*z^3 - 713*z^4 + 
              156*z^5 - 54*z*zeta[2] - 90*z^2*zeta[2] + 54*z^3*zeta[2] + 
              90*z^4*zeta[2]))/(9*(-1 + z)*z*(1 + z)) + 
           (4*H[0, z]*(5912 - 2808*z - 3743*z^2 + 844*z^3 - 2357*z^4 + 
              1776*z^5 + 144*zeta[2] - 882*z*zeta[2] + 630*z^2*zeta[2] + 
              1098*z^3*zeta[2] - 558*z^4*zeta[2] + 432*z^5*zeta[2] - 
              1296*z^2*zeta[3] + 1296*z^4*zeta[3]))/(27*(-1 + z)*z*(1 + z)) + 
           (4*(-2576 + 5135*z + 3001*z^2 - 4485*z^3 - 425*z^4 - 650*z^5 - 
              2376*zeta[2] - 5490*z*zeta[2] + 5886*z^2*zeta[2] + 
              4482*z^3*zeta[2] - 4230*z^4*zeta[2] + 1728*z^5*zeta[2] - 
              1944*zeta[3] + 3888*z*zeta[3] + 3240*z^2*zeta[3] - 
              3888*z^3*zeta[3] - 2592*z^4*zeta[3] + 5589*z*zeta[4] + 
              3159*z^2*zeta[4] - 5589*z^3*zeta[4] - 3159*z^4*zeta[4]))/
            (81*(-1 + z)*z*(1 + z))) - (4*(-294382 - 29536*z + 214878*z^2 - 
            653335*z^3 + 306040*z^4 + 1247928*z^5 - 226536*z^6 - 565057*z^7 - 
            35280*zeta[2] - 298890*z*zeta[2] - 1017585*z^2*zeta[2] - 
            1005660*z^3*zeta[2] + 594828*z^4*zeta[2] + 1358136*z^5*zeta[2] + 
            454365*z^6*zeta[2] - 53586*z^7*zeta[2] + 3672*z^8*zeta[2] + 
            319140*zeta[3] + 472500*z*zeta[3] - 331695*z^2*zeta[3] - 
            825525*z^3*zeta[3] - 96930*z^4*zeta[3] + 746010*z^5*zeta[3] + 
            779085*z^6*zeta[3] + 276615*z^7*zeta[3] + 233280*z^2*zeta[2]*
             zeta[3] + 466560*z^3*zeta[2]*zeta[3] - 466560*z^5*zeta[2]*
             zeta[3] - 233280*z^6*zeta[2]*zeta[3] + 218700*zeta[4] + 
            230040*z*zeta[4] - 187110*z^2*zeta[4] + 88290*z^3*zeta[4] + 
            482355*z^4*zeta[4] - 8505*z^5*zeta[4] - 138915*z^6*zeta[4] + 
            11745*z^7*zeta[4] - 277020*z*zeta[5] - 1088640*z^2*zeta[5] - 
            1069200*z^3*zeta[5] + 554040*z^4*zeta[5] + 1346220*z^5*zeta[5] + 
            534600*z^6*zeta[5]))/(3645*(-1 + z)*z*(1 + z)^3)) + 
       CA^3*((-4*(4048 - 7908*z + 4917*z^2 - 3488*z^3 + 2574*z^4)*H[4, z])/
          (9*(-1 + z)*z) - (32*(204 + 87*z + 431*z^2 - 87*z^3 - 431*z^4 + 
            140*z^5)*H[5, z])/(3*(-1 + z)*z*(1 + z)) - 
         (128*(-21 + 6*z - 58*z^2 - 6*z^3 + 58*z^4 + 11*z^5)*H[-4, 0, z])/
          (3*(-1 + z)*z*(1 + z)) + (8*(1276 - 264*z - 855*z^2 - 77*z^3 - 
            674*z^4 + 264*z^5)*H[-3, 0, z])/(9*(-1 + z)*z*(1 + z)) + 
         (64*(-3 - 14*z - 3*z^2 + 14*z^3 + 3*z^4 + 14*z^5)*H[-3, 2, z])/
          (3*(-1 + z)*z*(1 + z)) + (8*(308 + 452*z + 561*z^2 + 428*z^3 + 
            22*z^4)*H[-2, 2, z])/(9*z*(1 + z)) + 
         (32*(-5 - 3*z + 5*z^2 + 3*z^3 + 8*z^4)*H[-2, 3, z])/
          (3*(-1 + z)*(1 + z)) + (8*(1 + z)*(275 + 184*z + 275*z^2)*
           H[-1, 3, z])/(9*z) + (224*(1 + z + z^2)^2*H[-1, 4, z])/
          (z*(1 + z)) - (4*(1419 - 2714*z + 2919*z^2 - 2724*z^3 + 1430*z^4)*
           H[1, 3, z])/(9*(-1 + z)*z) - (2464*(1 - z + z^2)^2*H[1, 4, z])/
          (3*(-1 + z)*z) - (8*(550 - 566*z - 74*z^2 + 126*z^3 - 355*z^4 + 
            583*z^5)*H[2, 2, z])/(9*(-1 + z)*z*(1 + z)) - 
         (64*(55 - 35*z + 56*z^2 + 35*z^3 - 56*z^4 + 36*z^5)*H[2, 3, z])/
          (3*(-1 + z)*z*(1 + z)) - (4*(6776 + 12032*z + 1065*z^2 - 7819*z^3 - 
            9400*z^4 - 9170*z^5 - 1855*z^6 + 1507*z^7)*H[3, 0, z])/
          (9*(-1 + z)*z*(1 + z)^3) - (8*(264 - 470*z + 417*z^2 - 266*z^3 + 
            154*z^4)*H[3, 1, z])/(9*(-1 + z)*z) - 
         (32*(98 - 69*z + 123*z^2 + 69*z^3 - 123*z^4 + 90*z^5)*H[3, 2, z])/
          (3*(-1 + z)*z*(1 + z)) - (64*(138 + 54*z + 308*z^2 - 54*z^3 - 
            308*z^4 + 83*z^5)*H[4, 0, z])/(3*(-1 + z)*z*(1 + z)) - 
         (32*(66 - 37*z + 91*z^2 + 37*z^3 - 91*z^4 + 62*z^5)*H[4, 1, z])/
          (3*(-1 + z)*z*(1 + z)) - (64*(9 + 4*z + 3*z^2 - 4*z^3 - 3*z^4 + 
            2*z^5)*H[-3, -1, 0, z])/(3*(-1 + z)*z*(1 + z)) - 
         (64*(-43 + 27*z - 114*z^2 - 27*z^3 + 114*z^4 + 24*z^5)*
           H[-3, 0, 0, z])/(3*(-1 + z)*z*(1 + z)) + 
         (64*(-19 - 16*z - 20*z^2 + 16*z^3 + 20*z^4 + 17*z^5)*
           H[-2, -2, 0, z])/(3*(-1 + z)*z*(1 + z)) - 
         (8*(220 + 432*z + 603*z^2 + 468*z^3 + 44*z^4)*H[-2, -1, 0, z])/
          (9*z*(1 + z)) - (64*(-10 + z - 11*z^2 - z^3 + 11*z^4)*
           H[-2, -1, 2, z])/(3*(-1 + z)*z*(1 + z)) - 
         (8*(-1452 - 366*z + 954*z^2 - 360*z^3 + 773*z^4 + 715*z^5)*
           H[-2, 0, 0, z])/(9*(-1 + z)*z*(1 + z)) - 
         (64*(-10 - 7*z - 11*z^2 + 7*z^3 + 11*z^4 + 8*z^5)*H[-2, 2, 0, z])/
          (3*(-1 + z)*z*(1 + z)) + (128*(-1 + z^2 + z^4)*H[-2, 2, 1, z])/
          (3*(-1 + z)*(1 + z)) - (64*(1 + z + z^2)^2*H[-1, -3, 0, z])/
          (3*z*(1 + z)) + (8*(33 - 68*z - 180*z^2 - 68*z^3 + 66*z^4)*
           H[-1, -2, 0, z])/(9*z*(1 + z)) - (320*(1 + z + z^2)^2*
           H[-1, -2, 2, z])/(3*z*(1 + z)) + (32*(1 + z)*(44 + 97*z + 44*z^2)*
           H[-1, -1, 2, z])/(9*z) - (256*(1 + z + z^2)^2*H[-1, -1, 3, z])/
          (z*(1 + z)) + (88*(7 + 20*z + 28*z^2 + 20*z^3 + 6*z^4)*
           H[-1, 2, 0, z])/(3*z*(1 + z)) + (16*(1 + z)*(11 + 14*z + 11*z^2)*
           H[-1, 2, 1, z])/(3*z) + (320*(1 + z + z^2)^2*H[-1, 2, 2, z])/
          (3*z*(1 + z)) - (32*(23 + 55*z + 87*z^2 + 55*z^3 + 23*z^4)*
           H[-1, 3, 0, z])/(3*z*(1 + z)) + (512*(1 - z + z^2)^2*
           H[1, -3, 0, z])/(3*(-1 + z)*z) + 
         (16*(66 - 54*z - 3*z^2 - 64*z^3 + 44*z^4)*H[1, -2, 0, z])/
          (9*(-1 + z)*z) + (128*(1 - z + z^2)^2*H[1, -2, 2, z])/
          (3*(-1 + z)*z) - (4*(429 - 786*z + 801*z^2 - 796*z^3 + 440*z^4)*
           H[1, 1, 2, z])/(9*(-1 + z)*z) - (96*(1 - z + z^2)^2*H[1, 1, 3, z])/
          ((-1 + z)*z) - (4*(2508 - 4862*z + 4971*z^2 - 4872*z^3 + 2453*z^4)*
           H[1, 2, 0, z])/(9*(-1 + z)*z) - 
         (4*(77 - 178*z + 267*z^2 - 188*z^3 + 88*z^4)*H[1, 2, 1, z])/
          (9*(-1 + z)*z) - (288*(1 - z + z^2)^2*H[1, 2, 2, z])/((-1 + z)*z) - 
         (3488*(1 - z + z^2)^2*H[1, 3, 0, z])/(3*(-1 + z)*z) - 
         (128*(1 - z + z^2)^2*H[1, 3, 1, z])/((-1 + z)*z) - 
         (64*(-5 - 3*z - 7*z^2 + 3*z^3 + 7*z^4 + z^5)*H[2, -2, 0, z])/
          (3*(-1 + z)*z*(1 + z)) - (4*(5456 + 9072*z + 224*z^2 - 6172*z^3 - 
            8261*z^4 - 7511*z^5 + 361*z^6 + 2343*z^7)*H[2, 0, 0, z])/
          (9*(-1 + z)*z*(1 + z)^3) - (4*(1496 + 1992*z - 434*z^2 - 602*z^3 - 
            621*z^4 - 1303*z^5 + 583*z^6 + 913*z^7)*H[2, 1, 0, z])/
          (9*(-1 + z)*z*(1 + z)^3) - (352*(1 - z + z^2)^2*H[2, 1, 1, z])/
          (9*(-1 + z)*z) - (32*(10 - 5*z + 11*z^2 + 5*z^3 - 11*z^4 + 6*z^5)*
           H[2, 1, 2, z])/((-1 + z)*z*(1 + z)) - 
         (32*(68 - 47*z + 73*z^2 + 47*z^3 - 73*z^4 + 52*z^5)*H[2, 2, 0, z])/
          ((-1 + z)*z*(1 + z)) - (256*(1 - z + z^2)^2*H[2, 2, 1, z])/
          ((-1 + z)*z) - (64*(100 - z + 199*z^2 + z^3 - 199*z^4 + 74*z^5)*
           H[3, 0, 0, z])/(3*(-1 + z)*z*(1 + z)) - 
         (64*(52 - 34*z + 67*z^2 + 34*z^3 - 67*z^4 + 42*z^5)*H[3, 1, 0, z])/
          (3*(-1 + z)*z*(1 + z)) - (128*(1 - z + z^2)^2*H[3, 1, 1, z])/
          ((-1 + z)*z) + (128*(-4 - 6*z - 3*z^2 + 6*z^3 + 3*z^4 + 5*z^5)*
           H[-2, -1, -1, 0, z])/(3*(-1 + z)*z*(1 + z)) + 
         (32*(-44 - 41*z - 39*z^2 + 41*z^3 + 39*z^4 + 36*z^5)*
           H[-2, -1, 0, 0, z])/(3*(-1 + z)*z*(1 + z)) - 
         (32*(-97 - 43*z - 143*z^2 + 43*z^3 + 143*z^4 + 89*z^5)*
           H[-2, 0, 0, 0, z])/(3*(-1 + z)*z*(1 + z)) + 
         (256*(1 + z + z^2)^2*H[-1, -2, -1, 0, z])/(z*(1 + z)) + 
         (1184*(1 + z + z^2)^2*H[-1, -2, 0, 0, z])/(3*z*(1 + z)) + 
         (256*(1 + z + z^2)^2*H[-1, -1, -2, 0, z])/(z*(1 + z)) - 
         (8*(231 + 354*z + 423*z^2 + 344*z^3 + 220*z^4)*H[-1, -1, -1, 0, z])/
          (9*z*(1 + z)) - (512*(1 + z + z^2)^2*H[-1, -1, -1, 2, z])/
          (z*(1 + z)) + (4*(209 + 330*z + 417*z^2 + 340*z^3 + 220*z^4)*
           H[-1, -1, 0, 0, z])/(9*z*(1 + z)) - 
         (1216*(1 + z + z^2)^2*H[-1, -1, 2, 0, z])/(3*z*(1 + z)) - 
         (256*(1 + z + z^2)^2*H[-1, -1, 2, 1, z])/(3*z*(1 + z)) - 
         (4*(979 + 1178*z - 309*z^2 + 1208*z^3 + 1144*z^4)*H[-1, 0, 0, 0, z])/
          (9*z*(1 + z)) - (32*(5 + 14*z + 23*z^2 + 14*z^3 + 5*z^4)*
           H[-1, 2, 0, 0, z])/(z*(1 + z)) + (64*(2 + z + z^3 + 2*z^4)*
           H[-1, 2, 1, 0, z])/(3*z*(1 + z)) - 
         (4*(16016 + 30344*z + 4902*z^2 - 18992*z^3 - 21585*z^4 - 20325*z^5 - 
            6211*z^6 + 2035*z^7)*H[0, 0, 0, 0, z])/(9*(-1 + z)*z*(1 + z)^3) + 
         (256*(1 - z + z^2)^2*H[1, -2, -1, 0, z])/(3*(-1 + z)*z) + 
         (64*(1 - z + z^2)^2*H[1, -2, 0, 0, z])/((-1 + z)*z) - 
         (4*(5632 - 10178*z + 9573*z^2 - 10208*z^3 + 5467*z^4)*
           H[1, 0, 0, 0, z])/(9*(-1 + z)*z) - 
         (4*(1782 - 3314*z + 3441*z^2 - 3284*z^3 + 1749*z^4)*
           H[1, 1, 0, 0, z])/(9*(-1 + z)*z) - 
         (4*(649 - 1268*z + 1416*z^2 - 1248*z^3 + 627*z^4)*H[1, 1, 1, 0, z])/
          (9*(-1 + z)*z) - (288*(1 - z + z^2)^2*H[1, 1, 2, 0, z])/
          ((-1 + z)*z) - (3200*(1 - z + z^2)^2*H[1, 2, 0, 0, z])/
          (3*(-1 + z)*z) - (288*(1 - z + z^2)^2*H[1, 2, 1, 0, z])/
          ((-1 + z)*z) - (32*(265 - 112*z + 338*z^2 + 112*z^3 - 338*z^4 + 
            185*z^5)*H[2, 0, 0, 0, z])/(3*(-1 + z)*z*(1 + z)) - 
         (32*(122 - 67*z + 127*z^2 + 67*z^3 - 127*z^4 + 72*z^5)*
           H[2, 1, 0, 0, z])/(3*(-1 + z)*z*(1 + z)) - 
         (32*(12 - 5*z + 11*z^2 + 5*z^3 - 11*z^4 + 4*z^5)*H[2, 1, 1, 0, z])/
          ((-1 + z)*z*(1 + z)) - (96*(1 + z + z^2)^2*H[-1, -1, 0, 0, 0, z])/
          (z*(1 + z)) - (32*(104 + 223*z + 342*z^2 + 223*z^3 + 104*z^4)*
           H[-1, 0, 0, 0, 0, z])/(3*z*(1 + z)) - 
         (64*(60 - 17*z + 241*z^2 + 17*z^3 - 241*z^4 + 17*z^5)*
           H[0, 0, 0, 0, 0, z])/((-1 + z)*z*(1 + z)) - 
         (6592*(1 - z + z^2)^2*H[1, 0, 0, 0, 0, z])/(3*(-1 + z)*z) - 
         (864*(1 - z + z^2)^2*H[1, 1, 0, 0, 0, z])/((-1 + z)*z) - 
         (64*(1 - z + z^2)^2*H[1, 1, 1, 0, 0, z])/((-1 + z)*z) - 
         (32*(1 - 8*z - z^2 + 8*z^3 + z^4 + 10*z^5)*H[-3, z]*zeta[2])/
          ((-1 + z)*z*(1 + z)) + (64*(-14 - 5*z - 14*z^2 + 5*z^3 + 14*z^4 + 
            5*z^5)*H[-2, -1, z]*zeta[2])/(3*(-1 + z)*z*(1 + z)) + 
         (704*(1 + z + z^2)^2*H[-1, -2, z]*zeta[2])/(3*z*(1 + z)) + 
         (512*(1 + z + z^2)^2*H[-1, -1, -1, z]*zeta[2])/(z*(1 + z)) - 
         (8*H[-1, 2, z]*(-335 + 310*z + 1290*z^2 + 310*z^3 - 335*z^4 + 
            216*zeta[2] + 648*z*zeta[2] + 1080*z^2*zeta[2] + 
            648*z^3*zeta[2] + 216*z^4*zeta[2]))/(27*z*(1 + z)) - 
         (4*H[1, 2, z]*(-374 - 127*z + 57*z^2 + 14*z^3 - 374*z^4 + 
            432*zeta[2] - 864*z*zeta[2] + 1296*z^2*zeta[2] - 
            864*z^3*zeta[2] + 432*z^4*zeta[2]))/(27*(-1 + z)*z) + 
         (4*H[-1, -1, 0, z]*(2077 + 4840*z + 7098*z^2 + 4804*z^3 + 2077*z^4 + 
            1008*zeta[2] + 2016*z*zeta[2] + 3024*z^2*zeta[2] + 
            2016*z^3*zeta[2] + 1008*z^4*zeta[2]))/(27*z*(1 + z)) - 
         (2*H[-1, 0, 0, z]*(5249 + 16396*z + 19602*z^2 + 16384*z^3 + 
            5249*z^4 + 5616*zeta[2] + 12528*z*zeta[2] + 19440*z^2*zeta[2] + 
            12528*z^3*zeta[2] + 5616*z^4*zeta[2]))/(27*z*(1 + z)) + 
         (8*H[2, 1, z]*(1072 + 1114*z + 747*z^2 - 176*z^3 - 1417*z^4 - 
            536*z^5 - 288*zeta[2] + 216*z*zeta[2] - 216*z^3*zeta[2] + 
            72*z^5*zeta[2]))/(27*(-1 + z)*z*(1 + z)) + 
         (4*H[3, z]*(3752 + 8055*z + 2494*z^2 - 657*z^3 - 2360*z^4 - 
            3512*z^5 + 648*zeta[2] + 504*z*zeta[2] + 1152*z^2*zeta[2] - 
            504*z^3*zeta[2] - 1152*z^4*zeta[2] + 432*z^5*zeta[2]))/
          (27*(-1 + z)*z*(1 + z)) - (4*H[-2, 0, z]*(-164 - 7496*z + 
            2319*z^2 + 1719*z^3 - 1351*z^4 + 4437*z^5 + 144*zeta[2] - 
            1008*z*zeta[2] - 144*z^2*zeta[2] + 1008*z^3*zeta[2] + 
            144*z^4*zeta[2] + 1296*z^5*zeta[2]))/(27*(-1 + z)*z*(1 + z)) + 
         (2*H[0, 0, 0, z]*(-57392 - 21048*z + 78491*z^2 + 51166*z^3 + 
            44390*z^4 - 42*z^5 - 35773*z^6 + 6912*zeta[2] + 432*z*zeta[2] + 
            6624*z^2*zeta[2] + 19584*z^3*zeta[2] - 6624*z^4*zeta[2] - 
            12240*z^5*zeta[2] + 864*z^6*zeta[2]))/(27*(-1 + z)*z*(1 + z)^2) - 
         (4*H[1, 0, 0, z]*(9575 - 3243*z - 14328*z^2 - 3065*z^3 - 14130*z^4 - 
            3144*z^5 + 9575*z^6 + 1512*zeta[2] + 3024*z^3*zeta[2] + 
            1512*z^6*zeta[2]))/(27*(-1 + z)*z*(1 + z)^2) - 
         (2*H[1, 1, 0, z]*(6377 - 2668*z - 7937*z^2 + 2060*z^3 - 7961*z^4 - 
            2680*z^5 + 6377*z^6 + 3456*zeta[2] + 6912*z^3*zeta[2] + 
            3456*z^6*zeta[2]))/(27*(-1 + z)*z*(1 + z)^2) - 
         (2*H[2, 0, z]*(-7368 - 56680*z - 65873*z^2 - 11308*z^3 + 15516*z^4 + 
            43224*z^5 + 33177*z^6 + 6336*zeta[2] + 2160*z*zeta[2] + 
            4032*z^2*zeta[2] + 12384*z^3*zeta[2] - 4032*z^4*zeta[2] - 
            2160*z^5*zeta[2] + 6048*z^6*zeta[2]))/(27*(-1 + z)*z*(1 + z)^2) + 
         Lp^3*((8*LQ^2*(-1 + 2*z - z^2 + z^3))/z + 
           (8*(33 - 28*z + 69*z^2 - 96*z^3 + 33*z^4)*H[0, z])/
            (3*(-1 + z)*z) + (16*(-33 + 40*z - 29*z^2 + 33*z^3)*H[1, z])/
            (3*z) + LQ*((-8*(-33 + 40*z - 29*z^2 + 33*z^3))/(3*z) - 
             (16*(1 + 3*z^2 - 4*z^3 + z^4)*H[0, z])/((-1 + z)*z) - 
             (32*(-1 + 2*z - z^2 + z^3)*H[1, z])/z) + 
           (32*(1 + 3*z^2 - 4*z^3 + z^4)*H[2, z])/((-1 + z)*z) + 
           (32*(1 - 2*z + 9*z^2 - 8*z^3 + z^4)*H[0, 0, z])/(3*(-1 + z)*z) + 
           (32*(1 - z + z^2)^2*H[1, 0, z])/((-1 + z)*z) + 
           (64*(-1 + 2*z - z^2 + z^3)*H[1, 1, z])/z - 
           (4*(1975 - 2060*z + 1939*z^2 - 1975*z^3 - 216*zeta[2] - 
              648*z^2*zeta[2] + 216*z^3*zeta[2]))/(27*z)) - 
         (16*LQ*(1 - z + z^2)^2*H[0, z]*(-202 + 189*zeta[3]))/
          (27*(-1 + z)*z) - (4*H[-1, -1, z]*(583*zeta[2] + 1834*z*zeta[2] + 
            2679*z^2*zeta[2] + 1824*z^3*zeta[2] + 572*z^4*zeta[2] + 
            912*zeta[3] + 1824*z*zeta[3] + 2736*z^2*zeta[3] + 
            1824*z^3*zeta[3] + 912*z^4*zeta[3]))/(9*z*(1 + z)) - 
         (4*H[1, 1, z]*(-10343 + 16229*z - 11838*z^2 + 16295*z^3 - 
            10343*z^4 + 1287*zeta[2] - 3492*z*zeta[2] + 5238*z^2*zeta[2] - 
            3132*z^3*zeta[2] + 891*z^4*zeta[2] + 8424*zeta[3] - 
            16848*z*zeta[3] + 25272*z^2*zeta[3] - 16848*z^3*zeta[3] + 
            8424*z^4*zeta[3]))/(81*(-1 + z)*z) - 
         (4*H[-2, z]*(-836*zeta[2] - 500*z*zeta[2] - 389*z^2*zeta[2] + 
            401*z^3*zeta[2] + 1236*z^4*zeta[2] + 88*z^5*zeta[2] - 
            732*zeta[3] - 516*z*zeta[3] - 756*z^2*zeta[3] + 516*z^3*zeta[3] + 
            756*z^4*zeta[3] + 540*z^5*zeta[3]))/(9*(-1 + z)*z*(1 + z)) - 
         (2*H[1, 0, z]*(-87047 + 23926*z + 87138*z^2 + 71262*z^3 + 
            16141*z^4 - 79172*z^5 + 14652*zeta[2] - 18936*z*zeta[2] - 
            2754*z^2*zeta[2] - 1854*z^3*zeta[2] - 19026*z^4*zeta[2] + 
            13662*z^5*zeta[2] + 1296*zeta[3] - 1296*z*zeta[3] + 
            1296*z^2*zeta[3] + 1296*z^3*zeta[3] - 1296*z^4*zeta[3] + 
            1296*z^5*zeta[3]))/(81*(-1 + z)*z*(1 + z)) - 
         (4*H[-1, 0, z]*(324 - 24706*z + 40720*z^2 + 145080*z^3 + 35440*z^4 - 
            27526*z^5 + 204*z^6 + 14355*z*zeta[2] + 55620*z^2*zeta[2] + 
            73710*z^3*zeta[2] + 54720*z^4*zeta[2] + 17820*z^5*zeta[2] + 
            71280*z*zeta[3] + 129600*z^2*zeta[3] + 187920*z^3*zeta[3] + 
            129600*z^4*zeta[3] + 71280*z^5*zeta[3]))/(405*z^2*(1 + z)) + 
         (4*H[0, 0, z]*(-110940 - 491785*z - 1094635*z^2 - 1134745*z^3 + 
            78771*z^4 + 1162642*z^5 + 849240*z^6 + 186528*z^7 + 204*z^8 + 
            23760*zeta[2] - 113760*z*zeta[2] - 370755*z^2*zeta[2] - 
            138375*z^3*zeta[2] + 368550*z^4*zeta[2] + 471240*z^5*zeta[2] + 
            282555*z^6*zeta[2] + 86625*z^7*zeta[2] - 84240*zeta[3] - 
            233280*z*zeta[3] - 375840*z^2*zeta[3] - 324000*z^3*zeta[3] + 
            129600*z^4*zeta[3] + 324000*z^5*zeta[3] + 32400*z^6*zeta[3] - 
            64800*z^7*zeta[3]))/(405*(-1 + z)*z*(1 + z)^3) + 
         (4*H[2, z]*(5458 + 23497*z + 19197*z^2 - 31467*z^3 - 56032*z^4 - 
            25161*z^5 - 1303*z^6 + 451*z^7 + 1980*zeta[2] + 1980*z*zeta[2] - 
            4239*z^2*zeta[2] - 6057*z^3*zeta[2] + 324*z^4*zeta[2] + 
            9828*z^5*zeta[2] + 12915*z^6*zeta[2] + 5445*z^7*zeta[2] - 
            29052*zeta[3] - 35964*z*zeta[3] - 21168*z^2*zeta[3] - 
            72792*z^3*zeta[3] - 44280*z^4*zeta[3] + 21168*z^5*zeta[3] - 
            22572*z^6*zeta[3] - 29484*z^7*zeta[3]))/(81*(-1 + z)*z*
           (1 + z)^3) + Lp^2*((-16*LQ^2*(1 - z + z^2)^2*H[0, z])/
            ((-1 + z)*z) - (16*(132 - 219*z + 210*z^2 - 189*z^3 + 88*z^4)*
             H[2, z])/(3*(-1 + z)*z) - (64*(5 + 4*z + 13*z^2 - 4*z^3 - 
              13*z^4 + 4*z^5)*H[3, z])/((-1 + z)*z*(1 + z)) - 
           (64*(1 + 3*z^2 + 4*z^3 + z^4)*H[-2, 0, z])/(z*(1 + z)) - 
           (16*(55 + 102*z + 105*z^2 + 102*z^3 + 55*z^4)*H[-1, 0, z])/
            (3*z*(1 + z)) - (64*(1 + z + z^2)^2*H[-1, 2, z])/(z*(1 + z)) - 
           (16*(165 + 15*z + 91*z^2 - 81*z^3 - 223*z^4 + 88*z^5)*H[0, 0, z])/
            (3*(-1 + z)*z*(1 + z)) - (32*(55 - 102*z + 105*z^2 - 102*z^3 + 
              55*z^4)*H[1, 0, z])/(3*(-1 + z)*z) - 
           (256*(1 - z + z^2)^2*H[1, 2, z])/((-1 + z)*z) - 
           (256*(1 - z + 3*z^2 - 3*z^3 + z^4)*H[2, 0, z])/((-1 + z)*z) - 
           (256*(1 - z + z^2)^2*H[2, 1, z])/((-1 + z)*z) + 
           (128*(1 + z + z^2)^2*H[-1, -1, 0, z])/(z*(1 + z)) - 
           (96*(1 + z + z^2)^2*H[-1, 0, 0, z])/(z*(1 + z)) - 
           (64*(3 - 2*z + 17*z^2 + 2*z^3 - 17*z^4 + 2*z^5)*H[0, 0, 0, z])/
            ((-1 + z)*z*(1 + z)) - (288*(1 - z + z^2)^2*H[1, 0, 0, z])/
            ((-1 + z)*z) - (256*(1 - z + z^2)^2*H[1, 1, 0, z])/((-1 + z)*z) + 
           (128*(1 + z + z^2)^2*H[-1, z]*zeta[2])/(z*(1 + z)) - 
           (8*H[1, z]*(134 - 293*z + 25*z^2 - 134*z^3 - 72*zeta[2] + 
              144*z*zeta[2] - 72*z^2*zeta[2] + 72*z^3*zeta[2]))/(9*z) + 
           (4*H[0, z]*(-2982 + 1379*z + 623*z^2 - 385*z^3 + 2627*z^4 - 
              726*z^5 + 432*zeta[2] + 144*z*zeta[2] + 1008*z^2*zeta[2] - 
              144*z^3*zeta[2] - 1008*z^4*zeta[2] + 144*z^5*zeta[2]))/
            (9*(-1 + z)*z*(1 + z)) + LQ*((8*(99 - 157*z + 141*z^2 - 127*z^3 + 
                55*z^4)*H[0, z])/(3*(-1 + z)*z) + (96*(1 - z + z^2)^2*H[2, 
                z])/((-1 + z)*z) + (32*(1 + z + z^2)^2*H[-1, 0, z])/
              (z*(1 + z)) + (32*(4 + 3*z + 10*z^2 - 3*z^3 - 10*z^4 + 3*z^5)*H[
                0, 0, z])/((-1 + z)*z*(1 + z)) + (96*(1 - z + z^2)^2*H[1, 0, 
                z])/((-1 + z)*z) + (4*(134 - 159*z - 268*z^2 - 109*z^3 - 
                134*z^4 - 36*zeta[2] + 144*z*zeta[2] + 180*z^2*zeta[2] + 
                72*z^3*zeta[2] + 108*z^4*zeta[2]))/(9*z*(1 + z))) - 
           (2*(5690 - 4429*z + 519*z^2 - 1261*z^3 - 6209*z^4 + 5690*z^5 - 
              1584*zeta[2] - 4284*z*zeta[2] + 684*z^2*zeta[2] - 
              864*z^3*zeta[2] + 504*z^4*zeta[2] + 5544*z^5*zeta[2] - 
              2376*zeta[3] + 1944*z*zeta[3] - 4968*z^2*zeta[3] - 
              1944*z^3*zeta[3] + 4968*z^4*zeta[3] + 648*z^5*zeta[3]))/
            (27*(-1 + z)*z*(1 + z))) + (2*H[-1, z]*(737*zeta[2] + 
            6080*z*zeta[2] + 12258*z^2*zeta[2] + 6044*z^3*zeta[2] + 
            737*z^4*zeta[2] + 2772*zeta[3] + 7812*z*zeta[3] + 
            11538*z^2*zeta[3] + 7752*z^3*zeta[3] + 2508*z^4*zeta[3] - 
            19368*zeta[4] - 36360*z*zeta[4] - 53352*z^2*zeta[4] - 
            36360*z^3*zeta[4] - 19368*z^4*zeta[4]))/(27*z*(1 + z)) - 
         (2*H[1, z]*(-28356 - 29797*z + 27867*z^2 + 60020*z^3 + 29760*z^4 - 
            30223*z^5 - 29271*z^6 + 15177*zeta[2] - 780*z*zeta[2] - 
            13773*z^2*zeta[2] + 2640*z^3*zeta[2] - 16365*z^4*zeta[2] - 
            2076*z^5*zeta[2] + 15177*z^6*zeta[2] + 31482*zeta[3] + 
            1296*z*zeta[3] - 38232*z^2*zeta[3] - 16272*z^3*zeta[3] - 
            37206*z^4*zeta[3] + 3888*z^5*zeta[3] + 32868*z^6*zeta[3] + 
            10368*zeta[4] + 20736*z^3*zeta[4] + 10368*z^6*zeta[4]))/
          (81*(-1 + z)*z*(1 + z)^2) - (2*H[0, z]*(-860216 - 2843629*z - 
            4547286*z^2 - 5649058*z^3 - 2355497*z^4 + 5944896*z^5 + 
            8056219*z^6 + 2841011*z^7 + 449640*zeta[2] - 172530*z*zeta[2] - 
            1656090*z^2*zeta[2] - 903870*z^3*zeta[2] - 265230*z^4*zeta[2] + 
            140220*z^5*zeta[2] + 1568160*z^6*zeta[2] + 1032660*z^7*zeta[2] + 
            380160*zeta[3] + 1769040*z*zeta[3] + 2589300*z^2*zeta[3] + 
            1128600*z^3*zeta[3] - 1101060*z^4*zeta[3] - 2641680*z^5*zeta[3] - 
            2504520*z^6*zeta[3] - 879120*z^7*zeta[3] + 1278180*zeta[4] + 
            3223800*z*zeta[4] + 5545260*z^2*zeta[4] + 5864400*z^3*zeta[4] - 
            1334880*z^4*zeta[4] - 5775300*z^5*zeta[4] - 1419120*z^6*zeta[4] + 
            756540*z^7*zeta[4]))/(1215*(-1 + z)*z*(1 + z)^3) + 
         Lp*((8*(572 - 925*z + 663*z^2 - 563*z^3 + 264*z^4)*H[3, z])/
            (3*(-1 + z)*z) + (32*(42 + 26*z + 97*z^2 - 26*z^3 - 97*z^4 + 
              29*z^5)*H[4, z])/((-1 + z)*z*(1 + z)) + 
           (64*(-7 + 4*z - 20*z^2 - 4*z^3 + 20*z^4 + 5*z^5)*H[-3, 0, z])/
            ((-1 + z)*z*(1 + z)) + (16*(-165 + 114*z - 40*z^2 + 36*z^3 + 
              66*z^4)*H[-2, 0, z])/(3*(-1 + z)*z) - 
           (64*(1 - z + z^2)^2*H[-2, 2, z])/((-1 + z)*z) - 
           (16*(1 + z)*(11 + 14*z + 11*z^2)*H[-1, 2, z])/z + 
           (96*(1 + z + z^2)^2*H[-1, 3, z])/(z*(1 + z)) + (16*H[1, 1, z])/3 + 
           (16*(55 - 108*z + 117*z^2 - 108*z^3 + 55*z^4)*H[1, 2, z])/
            (3*(-1 + z)*z) + (576*(1 - z + z^2)^2*H[1, 3, z])/((-1 + z)*z) + 
           (16*(396 - 183*z - 52*z^2 - 26*z^3 - 322*z^4 + 209*z^5)*
             H[2, 0, z])/(3*(-1 + z)*z*(1 + z)) + 
           (16*(22 - 42*z + 51*z^2 - 42*z^3 + 22*z^4)*H[2, 1, z])/
            (3*(-1 + z)*z) + (64*(14 - 12*z + 15*z^2 + 12*z^3 - 15*z^4 + 
              13*z^5)*H[2, 2, z])/((-1 + z)*z*(1 + z)) + 
           (128*(10 + 4*z + 23*z^2 - 4*z^3 - 23*z^4 + 8*z^5)*H[3, 0, z])/
            ((-1 + z)*z*(1 + z)) + (32*(17 - 32*z + 51*z^2 - 36*z^3 + 17*z^4)*
             H[3, 1, z])/((-1 + z)*z) - (64*(-5 - 3*z - 5*z^2 + 3*z^3 + 
              5*z^4 + 3*z^5)*H[-2, -1, 0, z])/((-1 + z)*z*(1 + z)) + 
           (64*(-7 + 3*z - 15*z^2 - 3*z^3 + 15*z^4 + 5*z^5)*H[-2, 0, 0, z])/
            ((-1 + z)*z*(1 + z)) - (256*(1 + z + z^2)^2*H[-1, -2, 0, z])/
            (z*(1 + z)) + (16*(33 + 100*z + 156*z^2 + 100*z^3 + 33*z^4)*
             H[-1, -1, 0, z])/(3*z*(1 + z)) + (320*(1 + z + z^2)^2*
             H[-1, -1, 2, z])/(z*(1 + z)) + (16*(143 + 216*z + 135*z^2 + 
              216*z^3 + 143*z^4)*H[-1, 0, 0, z])/(3*z*(1 + z)) + 
           (224*(1 + z + z^2)^2*H[-1, 2, 0, z])/(z*(1 + z)) + 
           (8*(1452 + 29*z - 108*z^2 - 359*z^3 - 1300*z^4 + 308*z^5)*
             H[0, 0, 0, z])/(3*(-1 + z)*z*(1 + z)) - 
           (64*(1 - z + z^2)^2*H[1, -2, 0, z])/((-1 + z)*z) + 
           (8*(484 - 892*z + 849*z^2 - 892*z^3 + 484*z^4)*H[1, 0, 0, z])/
            (3*(-1 + z)*z) + (16*(55 - 108*z + 117*z^2 - 108*z^3 + 55*z^4)*
             H[1, 1, 0, z])/(3*(-1 + z)*z) + (96*(1 - z + z^2)^2*
             H[1, 1, 2, z])/((-1 + z)*z) + (864*(1 - z + z^2)^2*
             H[1, 2, 0, z])/((-1 + z)*z) + (96*(1 - z + z^2)^2*H[1, 2, 1, z])/
            ((-1 + z)*z) + (32*(38 - 17*z + 57*z^2 + 17*z^3 - 57*z^4 + 
              36*z^5)*H[2, 0, 0, z])/((-1 + z)*z*(1 + z)) + 
           (64*(14 - 12*z + 15*z^2 + 12*z^3 - 15*z^4 + 13*z^5)*H[2, 1, 0, z])/
            ((-1 + z)*z*(1 + z)) + (96*(1 - z + z^2)^2*H[2, 1, 1, z])/
            ((-1 + z)*z) - (192*(1 + z + z^2)^2*H[-1, -1, -1, 0, z])/
            (z*(1 + z)) - (256*(1 + z + z^2)^2*H[-1, -1, 0, 0, z])/
            (z*(1 + z)) + (688*(1 + z + z^2)^2*H[-1, 0, 0, 0, z])/
            (z*(1 + z)) + (32*(44 - 19*z + 206*z^2 + 19*z^3 - 206*z^4 + 
              19*z^5)*H[0, 0, 0, 0, z])/((-1 + z)*z*(1 + z)) + 
           (1168*(1 - z + z^2)^2*H[1, 0, 0, 0, z])/((-1 + z)*z) + 
           (608*(1 - z + z^2)^2*H[1, 1, 0, 0, z])/((-1 + z)*z) + 
           (96*(1 - z + z^2)^2*H[1, 1, 1, 0, z])/((-1 + z)*z) - 
           (32*(-7 - z - 7*z^2 + z^3 + 7*z^4 + z^5)*H[-2, z]*zeta[2])/
            ((-1 + z)*z*(1 + z)) - (416*(1 + z + z^2)^2*H[-1, -1, z]*zeta[2])/
            (z*(1 + z)) + (8*H[-1, 0, z]*(121 + 360*z + 210*z^2 + 360*z^3 + 
              121*z^4 + 36*zeta[2] + 72*z*zeta[2] + 108*z^2*zeta[2] + 
              72*z^3*zeta[2] + 36*z^4*zeta[2]))/(9*z*(1 + z)) + 
           (8*H[1, 0, z]*(551 - 1420*z + 1065*z^2 - 1417*z^3 + 551*z^4 + 
              288*zeta[2] - 576*z*zeta[2] + 864*z^2*zeta[2] - 
              576*z^3*zeta[2] + 288*z^4*zeta[2]))/(9*(-1 + z)*z) + 
           (4*H[2, z]*(-1608 - 1909*z - 1621*z^2 - 235*z^3 + 1889*z^4 + 
              804*z^5 - 72*zeta[2] - 216*z*zeta[2] - 216*z^2*zeta[2] + 
              216*z^3*zeta[2] + 216*z^4*zeta[2] + 72*z^5*zeta[2]))/
            (9*(-1 + z)*z*(1 + z)) + (4*H[0, 0, z]*(7468 - 2382*z - 
              3779*z^2 + 398*z^3 - 5565*z^4 + 644*z^5 - 1152*zeta[2] + 
              288*z*zeta[2] - 2376*z^2*zeta[2] - 288*z^3*zeta[2] + 
              2376*z^4*zeta[2] + 72*z^5*zeta[2]))/(9*(-1 + z)*z*(1 + z)) - 
           (4*H[1, z]*(5297 - 5194*z + 1686*z^2 - 7365*z^3 + 5576*z^4 + 
              594*zeta[2] - 432*z*zeta[2] - 324*z^2*zeta[2] - 
              432*z^3*zeta[2] + 594*z^4*zeta[2] - 1512*zeta[3] + 
              1512*z*zeta[3] - 4536*z^2*zeta[3] + 3024*z^3*zeta[3] - 
              1512*z^4*zeta[3]))/(27*(-1 + z)*z) + 
           (8*H[-1, z]*(99*zeta[2] + 316*z*zeta[2] + 456*z^2*zeta[2] + 
              316*z^3*zeta[2] + 99*z^4*zeta[2] + 144*zeta[3] + 
              288*z*zeta[3] + 432*z^2*zeta[3] + 288*z^3*zeta[3] + 
              144*z^4*zeta[3]))/(3*z*(1 + z)) + 
           (8*H[0, z]*(2097 - 2603*z + 3793*z^2 - 1005*z^3 - 5495*z^4 + 
              4003*z^5 - 198*zeta[2] + 45*z*zeta[2] + 1530*z^2*zeta[2] - 
              2124*z^3*zeta[2] - 1629*z^4*zeta[2] + 1188*z^5*zeta[2] - 
              540*zeta[3] + 1944*z*zeta[3] - 972*z^2*zeta[3] - 
              1944*z^3*zeta[3] + 972*z^4*zeta[3] + 1296*z^5*zeta[3]))/
            (27*(-1 + z)*z*(1 + z)) + LQ*((-4*H[1, z])/3 - 
             (96*(1 - z + z^2)^2*H[3, z])/((-1 + z)*z) - 
             (32*(1 + z + z^2)^2*H[-2, 0, z])/(z*(1 + z)) + 
             (4*(-220 + 279*z - 144*z^2 + 129*z^3)*H[0, 0, z])/
              (3*(-1 + z)*z) - (16*(-1 + z)*(11 - z + 11*z^2)*H[1, 0, z])/
              (3*z) - (16*(1 - z + z^2)^2*H[1, 2, z])/((-1 + z)*z) - 
             (32*(7 - 6*z + 7*z^2 + 6*z^3 - 7*z^4 + 6*z^5)*H[2, 0, z])/
              ((-1 + z)*z*(1 + z)) - (16*(1 - z + z^2)^2*H[2, 1, z])/
              ((-1 + z)*z) - (32*(1 + z + z^2)^2*H[-1, -1, 0, z])/
              (z*(1 + z)) - (48*(1 + z + z^2)^2*H[-1, 0, 0, z])/(z*(1 + z)) - 
             (16*(20 + 11*z + 42*z^2 - 11*z^3 - 42*z^4 + 11*z^5)*H[0, 0, 0, 
                z])/((-1 + z)*z*(1 + z)) - (112*(1 - z + z^2)^2*H[1, 0, 0, 
                z])/((-1 + z)*z) - (16*(1 - z + z^2)^2*H[1, 1, 0, z])/
              ((-1 + z)*z) - (16*(1 + z + z^2)^2*H[-1, z]*zeta[2])/
              (z*(1 + z)) - (2*H[0, z]*(-1072 - 51*z - 882*z^2 + 665*z^3 + 
                536*z^4 + 432*zeta[2] - 864*z*zeta[2] + 1296*z^2*zeta[2] - 
                864*z^3*zeta[2] + 432*z^4*zeta[2]))/(9*(-1 + z)*z) - 
             (8*(-615 - 394*z + 569*z^2 + 1054*z^3 + 46*z^4 - 660*z^5 + 
                198*zeta[2] - 216*z*zeta[2] + 18*z^2*zeta[2] + 
                18*z^3*zeta[2] - 216*z^4*zeta[2] + 198*z^5*zeta[2] + 
                405*zeta[3] + 135*z*zeta[3] + 783*z^2*zeta[3] + 
                243*z^3*zeta[3] - 405*z^4*zeta[3] + 243*z^5*zeta[3]))/
              (27*(-1 + z)*z*(1 + z))) - (2*(24422 - 36635*z + 18986*z^2 + 
              20547*z^3 - 43408*z^4 + 16088*z^5 - 37188*zeta[2] - 
              11394*z*zeta[2] - 20826*z^2*zeta[2] + 14346*z^3*zeta[2] + 
              53190*z^4*zeta[2] + 1872*z^5*zeta[2] - 15444*zeta[3] - 
              31104*z*zeta[3] - 31536*z^2*zeta[3] + 16848*z^3*zeta[3] + 
              39852*z^4*zeta[3] + 14256*z^5*zeta[3] + 6642*zeta[4] - 
              20898*z*zeta[4] - 19926*z^2*zeta[4] + 24462*z^3*zeta[4] + 
              23490*z^4*zeta[4] - 30942*z^5*zeta[4]))/(81*(-1 + z)*z*
             (1 + z))) - (-20233704 - 21951157*z + 5776446*z^2 + 
           12272740*z^3 + 51836090*z^4 + 43995861*z^5 - 37378832*z^6 - 
           34317444*z^7 - 1558800*zeta[2] - 1622700*z*zeta[2] + 
           1960380*z^2*zeta[2] + 4007700*z^3*zeta[2] + 4158936*z^4*zeta[2] + 
           209772*z^5*zeta[2] - 4645620*z^6*zeta[2] - 2672532*z^7*zeta[2] + 
           7344*z^8*zeta[2] - 5903280*zeta[3] - 31258980*z*zeta[3] - 
           49423770*z^2*zeta[3] - 22525830*z^3*zeta[3] + 
           15227460*z^4*zeta[3] + 33051240*z^5*zeta[3] + 
           31126950*z^6*zeta[3] + 11760930*z^7*zeta[3] + 1632960*zeta[2]*
            zeta[3] + 1885680*z*zeta[2]*zeta[3] + 408240*z^2*zeta[2]*
            zeta[3] + 3285360*z^3*zeta[2]*zeta[3] + 3402000*z^4*zeta[2]*
            zeta[3] + 1477440*z^5*zeta[2]*zeta[3] + 3732480*z^6*zeta[2]*
            zeta[3] + 2527200*z^7*zeta[2]*zeta[3] + 11868120*zeta[4] + 
           26107110*z*zeta[4] + 14165685*z^2*zeta[4] - 2959335*z^3*zeta[4] - 
           13990320*z^4*zeta[4] - 24212520*z^5*zeta[4] - 
           15928245*z^6*zeta[4] - 2713095*z^7*zeta[4] + 15804720*zeta[5] + 
           33767280*z*zeta[5] + 51554880*z^2*zeta[5] + 63568800*z^3*zeta[5] - 
           2216160*z^4*zeta[5] - 57970080*z^5*zeta[5] - 20820240*z^6*
            zeta[5] + 4957200*z^7*zeta[5])/(3645*(-1 + z)*z*(1 + z)^3)) + 
       CA*(Nf^2*TF^2*((64*Lp^3*(-1 + 2*z - z^2 + z^3))/(27*z) + 
           Lp^2*((32*(-23 + 29*z - 19*z^2 + 23*z^3))/(27*z) - 
             (64*(1 + z)*H[0, z])/9) - (8*(-565 + 255*z - 462*z^2 + 520*z^3)*
             H[1, z])/(243*z) + (8*(-104 + 220*z + 133*z^2 + 156*z^3)*
             H[2, z])/(81*z) - (256*(1 + z)*H[3, z])/9 - 
           (16*(184 - 66*z + 321*z^2 - 387*z^3 + 28*z^4)*H[0, 0, z])/
            (81*(-1 + z)*z) + (32*(-52 + 24*z - 33*z^2 + 52*z^3)*H[1, 0, z])/
            (81*z) + (8*(-52 + 9*z - 33*z^2 + 52*z^3)*H[1, 1, z])/(81*z) - 
           (512*(1 + z)*H[2, 0, z])/27 - (128*(1 + z)*H[2, 1, z])/27 - 
           (64*(8 - 15*z + 24*z^2 - 17*z^3 + 8*z^4)*H[0, 0, 0, z])/
            (27*(-1 + z)*z) - (16*H[0, z]*(236 - 914*z + 477*z^2 - 355*z^3 + 
              496*z^4 + 288*z*zeta[2] - 288*z^3*zeta[2]))/(243*(-1 + z)*z) + 
           Lp*((-8*(104 + 95*z + 52*z^2)*H[0, z])/27 - 
             (8*(-52 + 21*z - 33*z^2 + 52*z^3)*H[1, z])/(27*z) + 
             (128*(1 + z)*H[2, z])/9 + (128*(1 + z)*H[0, 0, z])/9 + 
             (8*(-792 + 829*z - 629*z^2 + 720*z^3 - 144*z*zeta[2] - 
                144*z^2*zeta[2]))/(81*z)) - (8*(6532 - 5732*z + 4372*z^2 - 
              5020*z^3 + 1170*z*zeta[2] + 1791*z^2*zeta[2] + 468*z^3*zeta[
                2] + 1296*zeta[3] - 2160*z*zeta[3] + 1728*z^2*zeta[3] - 
              1296*z^3*zeta[3]))/(729*z)) + CF*Nf*TF*
          ((16*(-80 - 274*z + 227*z^2 + 96*z^3)*H[4, z])/(9*z) - 
           (3232*(1 + z)*H[5, z])/3 + (128*(-29 + 21*z)*H[-4, 0, z])/3 - 
           (64*(-24 + 108*z - 15*z^2 + 2*z^3)*H[-3, 0, z])/(9*z) - 
           (256*(1 + 3*z^2)*H[-2, 2, z])/(9*z) + 
           (32*(1 + z)*(11 + 60*z + 11*z^2)*H[-1, 2, z])/(9*z) - 
           (256*(1 + z)^3*H[-1, 3, z])/(9*z) - 
           (8*(-214 - 3*z - 285*z^2 + 484*z^3)*H[1, 2, z])/(27*z) + 
           (64*(-1 + z)*(8 + 19*z + 8*z^2)*H[1, 3, z])/(3*z) + 
           (16*(-16 + 2*z + 269*z^2 + 96*z^3)*H[2, 2, z])/(9*z) - 
           (896*(1 + z)*H[2, 3, z])/3 - (16*(224 + 474*z + 213*z^2 + 68*z^3)*
             H[3, 0, z])/(9*z) + (16*(-8 - 12*z + 21*z^2 + 12*z^3)*
             H[3, 1, z])/(9*z) - (928*(1 + z)*H[3, 2, z])/3 - 
           32*(29 + 41*z)*H[4, 0, z] - (32*(1 + z)*H[4, 1, z])/3 - 
           (2560*(-1 + z)*H[-3, -1, 0, z])/3 + (256*(-22 + 15*z)*
             H[-3, 0, 0, z])/3 - (1408*(-1 + z)*H[-2, -2, 0, z])/3 - 
           (128*(2 - 24*z - 63*z^2 + 9*z^3)*H[-2, -1, 0, z])/(9*z) + 
           (64*(44 - 225*z - 51*z^2 + 57*z^3)*H[-2, 0, 0, z])/(9*z) - 
           (128*(1 + z)*(3 - 17*z + 3*z^2)*H[-1, -2, 0, z])/(3*z) + 
           (32*(1 + z)*(18 - 109*z + 18*z^2)*H[-1, -1, 0, z])/(9*z) - 
           (640*(1 + z)^3*H[-1, -1, 2, z])/(9*z) + 
           (16*(1 + z)*(193 - 1257*z + 265*z^2)*H[-1, 0, 0, z])/(9*z) - 
           (512*(1 + z)^3*H[-1, 2, 0, z])/(9*z) - 
           (128*(1 + z)^3*H[-1, 2, 1, z])/(9*z) - 
           (64*(-1 + z)*(22 + 79*z + 22*z^2)*H[1, -2, 0, z])/(9*z) + 
           (8*(-1 + z)*(1064 - 3565*z + 956*z^2)*H[1, 0, 0, z])/(27*z) - 
           (8*(14 - 301*z + 253*z^2 + 40*z^3)*H[1, 1, 0, z])/(9*z) - 
           (8*(-1 + z)*(124 + 259*z + 232*z^2)*H[1, 1, 1, z])/(27*z) + 
           (32*(-1 + z)*(20 + 71*z + 20*z^2)*H[1, 1, 2, z])/(9*z) + 
           (64*(-1 + z)*(7 + 16*z + 7*z^2)*H[1, 2, 0, z])/(3*z) + 
           (32*(-1 + z)*(4 + 7*z + 4*z^2)*H[1, 2, 1, z])/(3*z) + 
           (1280*(1 + z)*H[2, -2, 0, z])/3 + (16*(-152 - 88*z + 515*z^2 + 
              100*z^3)*H[2, 0, 0, z])/(9*z) + 
           (16*(-8 + 68*z + 155*z^2 + 32*z^3)*H[2, 1, 0, z])/(9*z) + 
           (16*(4 + 35*z + 65*z^2 + 20*z^3)*H[2, 1, 1, z])/(9*z) - 
           (512*(1 + z)*H[2, 1, 2, z])/3 - 256*(1 + z)*H[2, 2, 0, z] - 
           64*(1 + z)*H[2, 2, 1, z] - (32*(79 + 123*z)*H[3, 0, 0, z])/3 - 
           32*(1 + 5*z)*H[3, 1, 0, z] - 32*(1 + z)*H[3, 1, 1, z] + 
           (128*(-1 + z)*H[-2, -1, -1, 0, z])/3 - 
           (2752*(-1 + z)*H[-2, -1, 0, 0, z])/3 + 
           (3200*(-1 + z)*H[-2, 0, 0, 0, z])/3 + 
           (64*(1 + z)*(2 - 11*z + 2*z^2)*H[-1, -1, -1, 0, z])/(9*z) - 
           (32*(1 + z)*(92 - 353*z + 92*z^2)*H[-1, -1, 0, 0, z])/(9*z) + 
           (32*(1 + z)*(36 - 145*z + 36*z^2)*H[-1, 0, 0, 0, z])/(3*z) - 
           (16*(896 + 234*z + 111*z^2)*H[0, 0, 0, 0, z])/(9*z) + 
           (16*(-1 + z)*(356 + 1025*z + 356*z^2)*H[1, 0, 0, 0, z])/(9*z) + 
           (32*(-1 + z)*(2 + 29*z + 2*z^2)*H[1, 1, 0, 0, z])/(9*z) + 
           (32*(-1 + z)*(8 + 23*z + 8*z^2)*H[1, 1, 1, 0, z])/(9*z) + 
           (32*(-1 + z)*(4 + 7*z + 4*z^2)*H[1, 1, 1, 1, z])/(9*z) - 
           1376*(1 + z)*H[2, 0, 0, 0, z] - (64*(1 + z)*H[2, 1, 0, 0, z])/3 - 
           (128*(1 + z)*H[2, 1, 1, 0, z])/3 - (64*(1 + z)*H[2, 1, 1, 1, z])/
            3 - 64*(-34 + 111*z)*H[0, 0, 0, 0, 0, z] - 
           (1280*(-1 + z)*H[-3, z]*zeta[2])/3 + (64*(-1 + z)*H[-2, -1, z]*
             zeta[2])/3 + (32*(1 + z)*(22 + 29*z + 22*z^2)*H[-1, -1, z]*
             zeta[2])/(9*z) + (32*H[-2, 0, z]*(86 + 606*z - 2271*z^2 + 
              323*z^3 + 378*z*zeta[2] - 378*z^2*zeta[2]))/(27*z) + 
           (16*H[0, 0, 0, z]*(-3656 - 2155*z + 4946*z^2 + 779*z^3 - 
              18*z*zeta[2] + 846*z^2*zeta[2]))/(27*z) + 
           (8*H[2, 1, z]*(-164 - 554*z - 827*z^2 + 12*z^3 + 1008*z*zeta[2] + 
              1008*z^2*zeta[2]))/(27*z) - (8*(-1 + z)*H[1, 1, z]*
             (-464 - 2342*z - 473*z^2 + 1296*zeta[2] + 3996*z*zeta[2] + 
              1296*z^2*zeta[2]))/(81*z) + (8*H[2, 0, z]*(-1792 + 1840*z - 
              1781*z^2 + 2756*z^3 + 2520*z*zeta[2] + 2520*z^2*zeta[2]))/
            (27*z) + (8*H[3, z]*(-584 - 792*z - 1785*z^2 + 1364*z^3 + 
              3564*z*zeta[2] + 3132*z^2*zeta[2]))/(27*z) + 
           (16*(1 + z)*H[-1, 0, z]*(162 - 1342*z + 30607*z^2 - 3457*z^3 + 
              102*z^4 - 1200*z*zeta[2] + 5430*z^2*zeta[2] - 1200*z^3*zeta[
                2]))/(135*z^2) - (8*H[1, 0, z]*(72 - 1169*z + 605*z^2 + 
              474*z^3 - 1128*zeta[2] - 2268*z*zeta[2] + 2268*z^2*zeta[2] + 
              1128*z^3*zeta[2]))/(27*z) + 
           Lp^3*((32*(4 + 11*z + 8*z^2)*H[0, z])/(9*z) + 
             LQ*((8*(-1 + z)*(4 + 7*z + 4*z^2))/(3*z) - 16*(1 + z)*H[0, z]) - 
             (32*(-1 + z)*(4 + 7*z + 4*z^2)*H[1, z])/(9*z) + 
             (64*(1 + z)*H[2, z])/3 + (64*(-1 + 2*z)*H[0, 0, z])/3 - 
             (16*(-44 + 45*z - 45*z^2 + 44*z^3 + 12*z*zeta[2] + 
                12*z^2*zeta[2]))/(9*z)) - (64*H[-2, z]*(-2*zeta[2] - 
              24*z*zeta[2] - 75*z^2*zeta[2] + 9*z^3*zeta[2] - 3*z*zeta[3] + 
              3*z^2*zeta[3]))/(9*z) - (16*(1 + z)*H[-1, z]*(4*zeta[2] + 
              229*z*zeta[2] + 4*z^2*zeta[2] + 36*zeta[3] + 42*z*zeta[3] + 
              36*z^2*zeta[3]))/(9*z) - (8*H[0, 0, z]*(-46340 - 61120*z - 
              172875*z^2 + 253750*z^3 + 24758*z^4 + 612*z^5 - 2880*zeta[2] - 
              27000*z*zeta[2] - 21870*z^2*zeta[2] + 33030*z^3*zeta[2] + 
              18720*z^4*zeta[2] - 43200*z*zeta[3] + 59400*z^2*zeta[3] - 
              16200*z^3*zeta[3]))/(405*(-1 + z)*z) + 
           (8*H[1, z]*(-1809 + 2764*z - 7387*z^2 + 6486*z^3 - 1488*zeta[2] - 
              981*z*zeta[2] - 315*z^2*zeta[2] + 2622*z^3*zeta[2] - 
              1296*zeta[3] - 1512*z*zeta[3] + 1512*z^2*zeta[3] + 
              1296*z^3*zeta[3]))/(81*z) - (8*H[2, z]*(-324 - 4514*z + 
              9777*z^2 - 10351*z^3 + 5385*z^4 + 1008*zeta[2] + 
              972*z*zeta[2] - 13446*z^2*zeta[2] + 8082*z^3*zeta[2] + 
              3384*z^4*zeta[2] - 2160*z*zeta[3] + 2160*z^3*zeta[3]))/
            (81*(-1 + z)*z) + Lp^2*((8*(-1 + z)*(32 - 11*z + 44*z^2)*H[1, z])/
              (3*z) + (16*(-3 + z)*(4 + 7*z + 4*z^2)*H[2, z])/(3*z) - 
             160*(1 + z)*H[3, z] + 64*(-1 + z)*H[-2, 0, z] + 
             (32*(1 + z)*(4 - 7*z + 4*z^2)*H[-1, 0, z])/(3*z) - 
             (16*(32 + 38*z + 29*z^2)*H[0, 0, z])/(3*z) + 
             LQ*((-32*(-1 + z)*(13 - 5*z + 22*z^2))/(9*z) + (16*(8 + 9*z + 
                  3*z^2)*H[0, z])/(3*z) + 96*(1 + z)*H[0, 0, z]) + 
             (16*(-1 + z)*(4 + 7*z + 4*z^2)*H[1, 0, z])/z - 
             96*(1 + z)*H[2, 0, z] - 64*(-4 + 9*z)*H[0, 0, 0, z] + 
             (16*H[0, z]*(-272 + 55*z - 446*z^2 + 40*z^3 + 18*z*zeta[2] + 
                54*z^2*zeta[2]))/(9*z) + (8*(-1615 + 1416*z - 2055*z^2 + 
                2227*z^3 + 72*zeta[2] + 90*z*zeta[2] + 198*z^2*zeta[2] + 
                216*z^3*zeta[2] - 432*z*zeta[3] + 216*z^2*zeta[3]))/(27*z)) + 
           (4*H[0, z]*(-109868 + 593047*z - 1642965*z^2 + 257713*z^3 + 
              917328*z^4 + 33840*zeta[2] - 424440*z*zeta[2] + 
              926370*z^2*zeta[2] - 680670*z^3*zeta[2] + 144900*z^4*zeta[2] + 
              86400*zeta[3] + 246240*z*zeta[3] + 71280*z^2*zeta[3] - 
              250560*z^3*zeta[3] - 166320*z^4*zeta[3] + 423630*z*zeta[4] + 
              210600*z^2*zeta[4] - 634230*z^3*zeta[4]))/(1215*(-1 + z)*z) + 
           Lp*((-16*(-24 - 63*z - 9*z^2 + 8*z^3)*H[3, z])/(3*z) + 
             608*(1 + z)*H[4, z] - 64*(-11 + 7*z)*H[-3, 0, z] - 
             (32*(16 - 69*z + 6*z^2 + 12*z^3)*H[-2, 0, z])/(3*z) - 
             (32*(1 + z)*(61 - 349*z + 88*z^2)*H[-1, 0, z])/(9*z) + 
             (128*(1 + z)^3*H[-1, 2, z])/(3*z) - (32*(-1 + z)*(32 - 10*z + 
                41*z^2)*H[1, 0, z])/(3*z) + (16*(-1 + z)*(13 + 25*z + 31*z^2)*
               H[1, 1, z])/(9*z) - (64*(-1 + z)*(4 + 7*z + 4*z^2)*H[1, 2, z])/
              (3*z) - (32*(-20 - 26*z - 5*z^2 + 4*z^3)*H[2, 0, z])/(3*z) - 
             (16*(4 + 12*z + 15*z^2 + 4*z^3)*H[2, 1, z])/(3*z) + 
             128*(1 + z)*H[2, 2, z] + 64*(7 + 8*z)*H[3, 0, z] - 
             32*(1 + z)*H[3, 1, z] + 448*(-1 + z)*H[-2, -1, 0, z] - 
             480*(-1 + z)*H[-2, 0, 0, z] + (32*(1 + z)*(4 - 21*z + 4*z^2)*H[
                -1, -1, 0, z])/z - (16*(1 + z)*(40 - 127*z + 40*z^2)*H[-1, 0, 
                0, z])/(3*z) + (16*(160 + 70*z + 73*z^2)*H[0, 0, 0, z])/
              (3*z) + LQ*((-16*(-1 + z)*(139 + 409*z + 301*z^2))/(27*z) + 
               (16*(-6 + 135*z + 81*z^2 + 82*z^3)*H[0, z])/(9*z) - 
               (8*(16 + 21*z + 15*z^2 + 16*z^3)*H[0, 0, z])/(3*z) - 176*
                (1 + z)*H[0, 0, 0, z]) - (16*(-1 + z)*(56 + 125*z + 56*z^2)*H[
                1, 0, 0, z])/(3*z) - (32*(-1 + z)*(4 + 7*z + 4*z^2)*H[1, 1, 
                0, z])/(3*z) - (16*(-1 + z)*(4 + 7*z + 4*z^2)*H[1, 1, 1, z])/
              (3*z) + 544*(1 + z)*H[2, 0, 0, z] + 64*(1 + z)*H[2, 1, 0, z] + 
             32*(1 + z)*H[2, 1, 1, z] + 32*(-38 + 101*z)*H[0, 0, 0, 0, z] + 
             224*(-1 + z)*H[-2, z]*zeta[2] + (16*(1 + z)*(4 - 79*z + 4*z^2)*H[
                -1, z]*zeta[2])/(3*z) - (8*H[0, 0, z]*(-568 - 145*z - 
                311*z^2 + 12*z^3 - 36*z*zeta[2] + 108*z^2*zeta[2]))/(3*z) - 
             (8*H[2, z]*(-148 + 243*z - 24*z^2 + 442*z^3 + 540*z*zeta[2] + 
                540*z^2*zeta[2]))/(9*z) + (8*(-1 + z)*H[1, z]*(428 - 145*z + 
                1265*z^2 + 792*zeta[2] + 2142*z*zeta[2] + 792*z^2*zeta[2]))/
              (27*z) + (8*H[0, z]*(2830 - 555*z + 3579*z^2 - 3427*z^3 + 
                144*zeta[2] + 1170*z*zeta[2] + 1278*z^2*zeta[2] + 
                288*z^3*zeta[2] + 1836*z*zeta[3] - 1512*z^2*zeta[3]))/
              (27*z) - (4*(7936 - 38721*z + 47226*z^2 - 14956*z^3 - 
                3312*zeta[2] + 4482*z*zeta[2] - 32400*z^2*zeta[2] + 
                7596*z^3*zeta[2] + 432*zeta[3] - 16416*z*zeta[3] - 
                5724*z^2*zeta[3] - 4320*z^3*zeta[3] - 20088*z*zeta[4] - 
                8100*z^2*zeta[4]))/(81*z)) + 
           (2*(-2158652 + 4976675*z - 11107191*z^2 + 16163720*z^3 - 
              7874552*z^4 - 260280*zeta[2] - 2206800*z*zeta[2] - 
              1414260*z^2*zeta[2] + 3846780*z^3*zeta[2] + 7668*z^4*zeta[2] + 
              22032*z^5*zeta[2] + 942840*zeta[3] - 3809160*z*zeta[3] + 
              2715120*z^2*zeta[3] - 1415880*z^3*zeta[3] + 1567080*z^4*zeta[
                3] - 427680*z*zeta[2]*zeta[3] + 855360*z^2*zeta[2]*zeta[3] - 
              427680*z^3*zeta[2]*zeta[3] + 1765800*zeta[4] - 126360*z*zeta[
                4] - 362070*z^2*zeta[4] + 284310*z^3*zeta[4] - 
              1561680*z^4*zeta[4] - 524880*z*zeta[5] + 1263600*z^2*zeta[5] - 
              738720*z^3*zeta[5]))/(3645*(-1 + z)*z))))
 
Frag["gq"] = as*CF*(2*z - (2*Lp*(2 - 2*z + z^2))/z + 
       (4*(2 - 2*z + z^2)*H[0, z])/z) + 
     as^2*(CF^2*(-38 + Lp^2*LQ*(-8 + 8/z + 4*z) - 23*H[0, z] + 
         Lp*LQ*(z*(-4 - 8*H[0, z]) + 16*H[0, z] - (16*H[0, z])/z) - 
         2*H[1, z] + Lp^2*(16 + 4*H[0, z] + (-12 - 8*H[1, z])/z + 
           z*(-7 - 2*H[0, z] - 4*H[1, z]) + 8*H[1, z]) - 8*H[0, 0, z] + 
         44*H[0, 0, 0, z] + 32*H[0, 0, 1, z] + 32*H[0, 1, 0, z] - 
         16*H[0, 1, 1, z] - 32*H[1, 0, 0, z] - 24*H[1, 0, 1, z] - 
         24*H[1, 1, 0, z] - 8*H[1, 1, 1, z] + 64*H[0, z]*zeta[2] + 
         24*H[1, z]*zeta[2] + (48*H[0, z] - 32*H[0, 0, 1, z] - 
           32*H[0, 1, 0, z] + 16*H[0, 1, 1, z] + 32*H[1, 0, 0, z] + 
           24*H[1, 0, 1, z] + 24*H[1, 1, 0, z] + 8*H[1, 1, 1, z] - 
           64*H[0, z]*zeta[2] - 24*H[1, z]*zeta[2])/z + 
         z*(33 - 13*H[0, z] - H[0, 0, z] - 8*H[0, 1, z] - 8*H[1, 0, z] + 
           4*H[1, 1, z] - 22*H[0, 0, 0, z] - 16*H[0, 0, 1, z] - 
           16*H[0, 1, 0, z] + 8*H[0, 1, 1, z] + 16*H[1, 0, 0, z] + 
           12*H[1, 0, 1, z] + 12*H[1, 1, 0, z] + 4*H[1, 1, 1, z] - 
           16*zeta[2] - 32*H[0, z]*zeta[2] - 12*H[1, z]*zeta[2]) + 
         Lp*(22 - 24*H[0, z] - 24*H[0, 0, z] - 32*H[0, 1, z] + 
           16*H[1, 1, z] - 32*zeta[2] + z*(-8 + 14*H[0, z] + 8*H[1, z] + 
             12*H[0, 0, z] + 16*H[0, 1, z] - 8*H[1, 1, z] + 16*zeta[2]) + 
           (-24 + 24*H[0, z] + 32*H[0, 1, z] - 16*H[1, 1, z] + 32*zeta[2])/
            z)) + CA*CF*(-124/3 + (490*H[0, z])/3 + 2*H[1, z] + 
         Lp^2*(16 + (8*z^2)/3 - 8*H[0, z] + (-62/3 - 8*H[0, z] - 8*H[1, z])/
            z + z*(2 - 8*H[0, z] - 4*H[1, z]) + 8*H[1, z]) + 64*H[0, 0, z] + 
         32*H[1, 0, z] + 16*H[-1, -1, 0, z] + 24*H[-1, 0, 0, z] + 
         16*H[0, -1, 0, z] - 88*H[0, 0, 0, z] + 16*H[0, 0, 1, z] + 
         64*H[0, 1, 0, z] + 24*H[0, 1, 1, z] + 88*H[1, 0, 0, z] + 
         32*H[1, 0, 1, z] + 32*H[1, 1, 0, z] + 8*H[1, 1, 1, z] + 32*zeta[2] + 
         8*H[-1, z]*zeta[2] - 32*H[0, z]*zeta[2] - 24*H[1, z]*zeta[2] + 
         z^2*(-680/27 + (176*H[0, z])/9 + 16*H[0, 0, z] + (16*H[1, 0, z])/3 + 
           (16*zeta[2])/3) + Lp*(-36 - 48*H[0, z] - (32*z^2*H[0, z])/3 - 
           16*H[-1, 0, z] + 48*H[0, 0, z] - 16*H[0, 1, z] - 48*H[1, 0, z] - 
           16*H[1, 1, z] + (20 + (248*H[0, z])/3 - 16*H[-1, 0, z] + 
             64*H[0, 0, z] + 16*H[0, 1, z] + 48*H[1, 0, z] + 16*H[1, 1, z] - 
             32*zeta[2])/z + z*(12 - 12*H[0, z] - 8*H[-1, 0, z] + 
             56*H[0, 0, z] + 8*H[0, 1, z] + 24*H[1, 0, z] + 8*H[1, 1, z] - 
             16*zeta[2]) + 16*zeta[2]) + (3128/27 + 12*H[0, z] - 
           (424*H[0, 0, z])/3 - (88*H[1, 0, z])/3 + 16*H[-1, -1, 0, z] + 
           24*H[-1, 0, 0, z] + 16*H[0, -1, 0, z] - 160*H[0, 0, 0, z] - 
           16*H[0, 0, 1, z] - 80*H[0, 1, 0, z] - 24*H[0, 1, 1, z] - 
           88*H[1, 0, 0, z] - 32*H[1, 0, 1, z] - 32*H[1, 1, 0, z] - 
           8*H[1, 1, 1, z] - (88*zeta[2])/3 + 8*H[-1, z]*zeta[2] + 
           32*H[0, z]*zeta[2] + 24*H[1, z]*zeta[2] - 88*zeta[3])/z + 
         z*(-154/3 + (98*H[0, z])/3 + 4*H[-1, 0, z] - 6*H[0, 0, z] + 
           4*H[0, 1, z] - 20*H[1, 0, z] - 4*H[1, 1, z] + 8*H[-1, -1, 0, z] + 
           12*H[-1, 0, 0, z] + 8*H[0, -1, 0, z] - 124*H[0, 0, 0, z] - 
           8*H[0, 0, 1, z] - 40*H[0, 1, 0, z] - 12*H[0, 1, 1, z] - 
           44*H[1, 0, 0, z] - 16*H[1, 0, 1, z] - 16*H[1, 1, 0, z] - 
           4*H[1, 1, 1, z] - 8*zeta[2] + 4*H[-1, z]*zeta[2] + 
           16*H[0, z]*zeta[2] + 12*H[1, z]*zeta[2] - 44*zeta[3]) + 
         64*zeta[3])) + 
     as^3*(CF^2*Nf*TF*(2*Lp^3*LQ*(8/3 - 8/(3*z) - (4*z)/3) + 
         2*Lp^2*LQ*(80/9 - (16*H[0, z])/3 + z*(-28/9 + (8*H[0, z])/3) + 
           (-80/9 + (16*H[0, z])/3)/z) + 2*LQ*((-448*H[0, z])/27 + 
           (448*H[0, z])/(27*z) + z*(112/27 + (224*H[0, z])/27)) + 
         2*Lp*LQ*(224/27 - (160*H[0, z])/9 + z*(8/27 + (80*H[0, z])/9) + 
           (-224/27 + (160*H[0, z])/9)/z) + 2*Lp^3*(-232/9 - (32*z^2)/27 - 
           (16*H[0, z])/9 - (32*H[1, z])/9 + (356/27 + (32*H[0, z])/9 + 
             (32*H[1, z])/9)/z - (16*H[0, 0, z])/3 + 
           z*(130/9 - (28*H[0, z])/9 + (16*H[1, z])/9 + (8*H[0, 0, z])/3)) + 
         2*Lp^2*(104/9 + (560*z^2)/27 + (116*H[0, z])/9 - (80*H[1, z])/9 + 
           (32*H[0, 0, z])/3 + (32*H[0, 1, z])/3 + (16*H[1, 0, z])/3 - 
           (16*H[1, 1, z])/3 + 64*H[0, 0, 0, z] + 
           (-1820/27 - (776*H[0, z])/9 + (80*H[1, z])/9 - (128*H[0, 0, z])/
              3 - (32*H[0, 1, z])/3 - (16*H[1, 0, z])/3 + (16*H[1, 1, z])/3 - 
             (32*zeta[2])/3)/z + z*(349/9 - (802*H[0, z])/9 + 
             (16*H[1, z])/9 + (56*H[0, 0, z])/3 - (16*H[0, 1, z])/3 - 
             (8*H[1, 0, z])/3 + (8*H[1, 1, z])/3 - 32*H[0, 0, 0, z] - 
             (16*zeta[2])/3) + (32*zeta[2])/3) + 
         2*Lp*(5729/9 + (884*H[0, z])/9 + (8*H[1, z])/3 + (1060*H[0, 0, z])/
            3 + (320*H[0, 1, z])/9 - 16*H[1, 0, z] - (160*H[1, 1, z])/9 + 
           (128*H[0, 0, 0, z])/3 + (32*H[0, 1, 0, z])/3 - (32*H[1, 0, 0, z])/
            3 + (32*H[1, 0, 1, z])/3 + (32*H[1, 1, 0, z])/3 + 
           (32*H[1, 1, 1, z])/3 - 304*H[0, 0, 0, 0, z] + 
           z^2*(3656/81 - 64*H[0, z] + (64*H[0, 0, z])/9 - (64*H[1, 0, z])/
              9 - (64*zeta[2])/9) + (32*zeta[2])/3 + (32*H[0, z]*zeta[2])/3 - 
           32*H[1, z]*zeta[2] + (208*zeta[3])/3 + 
           z*(-9407/18 + (806*H[0, z])/9 - (80*H[1, z])/9 + (532*H[0, 0, z])/
              3 - (160*H[0, 1, z])/9 - (32*H[1, 0, z])/3 + (80*H[1, 1, z])/
              9 - (124*H[0, 0, 0, z])/3 + (80*H[0, 1, 0, z])/3 + 
             (16*H[1, 0, 0, z])/3 - (16*H[1, 0, 1, z])/3 - (16*H[1, 1, 0, z])/
              3 - (16*H[1, 1, 1, z])/3 + 152*H[0, 0, 0, 0, z] - 24*zeta[2] + 
             (80*H[0, z]*zeta[2])/3 + 16*H[1, z]*zeta[2] + (88*zeta[3])/3) + 
           (-12197/81 + (3328*H[0, z])/27 + (2624*H[0, 0, z])/9 - 
             (320*H[0, 1, z])/9 + (352*H[1, 0, z])/9 + (160*H[1, 1, z])/9 + 
             (640*H[0, 0, 0, z])/3 + (128*H[0, 1, 0, z])/3 + 
             (32*H[1, 0, 0, z])/3 - (32*H[1, 0, 1, z])/3 - (32*H[1, 1, 0, z])/
              3 - (32*H[1, 1, 1, z])/3 + (112*zeta[2])/9 + 
             (128*H[0, z]*zeta[2])/3 + 32*H[1, z]*zeta[2] + (112*zeta[3])/3)/
            z) + 2*(135083/486 - (65720*H[0, z])/243 + (4208*H[1, z])/243 - 
           (350*H[0, 0, z])/9 + (1540*H[0, 1, z])/81 + (1532*H[1, 0, z])/27 - 
           (1076*H[1, 1, z])/81 - (20924*H[0, 0, 0, z])/27 - 
           (640*H[0, 0, 1, z])/27 - (320*H[0, 1, 0, z])/9 + 
           (320*H[0, 1, 1, z])/27 + (1856*H[1, 0, 0, z])/27 + 
           (640*H[1, 0, 1, z])/27 + (1072*H[1, 1, 0, z])/27 + 
           (320*H[1, 1, 1, z])/27 - (800*H[0, 0, 0, 0, z])/3 - 
           (128*H[0, 0, 0, 1, z])/9 - 128*H[0, 0, 1, 0, z] + 
           (64*H[0, 0, 1, 1, z])/9 - (608*H[0, 1, 0, 0, z])/9 + 
           (32*H[0, 1, 0, 1, z])/9 - (256*H[0, 1, 1, 0, z])/9 - 
           (32*H[0, 1, 1, 1, z])/9 + (80*H[1, 0, 0, 0, z])/3 - 
           (80*H[1, 0, 0, 1, z])/9 - (80*H[1, 0, 1, 0, z])/9 - 
           (112*H[1, 0, 1, 1, z])/9 - (80*H[1, 1, 0, 0, z])/9 - 
           (112*H[1, 1, 0, 1, z])/9 - (112*H[1, 1, 1, 0, z])/9 - 
           (80*H[1, 1, 1, 1, z])/9 + 544*H[0, 0, 0, 0, 0, z] + 
           (748*zeta[2])/9 - (160*H[0, z]*zeta[2])/3 - (176*H[1, z]*zeta[2])/
            9 - 128*H[0, 0, z]*zeta[2] - (64*H[0, 1, z]*zeta[2])/3 + 
           (112*H[1, 0, z]*zeta[2])/3 + (80*H[1, 1, z]*zeta[2])/3 + 
           z^2*(-143536/729 + (22000*H[0, z])/243 + (5216*H[0, 0, z])/81 + 
             (1120*H[1, 0, z])/27 + (64*H[0, 0, 0, z])/27 + 
             (64*H[0, 1, 0, z])/9 + (64*H[1, 0, 0, z])/3 + (64*H[1, 1, 0, z])/
              9 + (1120*zeta[2])/27 + (64*H[0, z]*zeta[2])/9 + 
             (64*H[1, z]*zeta[2])/9 - (128*zeta[3])/9) - 64*zeta[3] - 
           (416*H[0, z]*zeta[3])/3 + (37885/729 + (1030*H[0, z])/27 - 
             (2624*H[1, z])/243 - (7184*H[0, 0, z])/27 - (1792*H[0, 1, z])/
              81 - (848*H[1, 0, z])/9 + (896*H[1, 1, z])/81 - 
             (4928*H[0, 0, 0, z])/9 + (640*H[0, 0, 1, z])/27 - 
             (800*H[0, 1, 0, z])/9 - (320*H[0, 1, 1, z])/27 - 
             (3728*H[1, 0, 0, z])/27 - (640*H[1, 0, 1, z])/27 - 
             (1696*H[1, 1, 0, z])/27 - (320*H[1, 1, 1, z])/27 - 
             (4096*H[0, 0, 0, 0, z])/9 + (128*H[0, 0, 0, 1, z])/9 - 
             (256*H[0, 0, 1, 0, z])/3 - (64*H[0, 0, 1, 1, z])/9 - 
             (832*H[0, 1, 0, 0, z])/9 - (32*H[0, 1, 0, 1, z])/9 - 
             (224*H[0, 1, 1, 0, z])/9 + (32*H[0, 1, 1, 1, z])/9 - 
             (80*H[1, 0, 0, 0, z])/3 + (80*H[1, 0, 0, 1, z])/9 + 
             (80*H[1, 0, 1, 0, z])/9 + (112*H[1, 0, 1, 1, z])/9 + 
             (80*H[1, 1, 0, 0, z])/9 + (112*H[1, 1, 0, 1, z])/9 + 
             (112*H[1, 1, 1, 0, z])/9 + (80*H[1, 1, 1, 1, z])/9 - 
             (2992*zeta[2])/27 - (640*H[0, z]*zeta[2])/9 - 
             (32*H[1, z]*zeta[2])/9 - (256*H[0, 0, z]*zeta[2])/3 - 
             32*H[0, 1, z]*zeta[2] - (112*H[1, 0, z]*zeta[2])/3 - 
             (80*H[1, 1, z]*zeta[2])/3 - (832*zeta[3])/9 - 
             (224*H[0, z]*zeta[3])/3 - (112*zeta[4])/3)/z + 
           z*(-121585/972 + (163969*H[0, z])/243 - (2764*H[1, z])/243 - 
             (6944*H[0, 0, z])/27 - (416*H[0, 1, z])/81 + (272*H[1, 0, z])/
              27 + (208*H[1, 1, z])/81 - (2222*H[0, 0, 0, z])/27 + 
             (416*H[0, 0, 1, z])/27 + (160*H[0, 1, 0, z])/9 - 
             (208*H[0, 1, 1, z])/27 + (824*H[1, 0, 0, z])/27 - 
             (344*H[1, 0, 1, z])/27 + (88*H[1, 1, 0, z])/27 - 
             (136*H[1, 1, 1, z])/27 - (128*H[0, 0, 0, 0, z])/3 + 
             (64*H[0, 0, 0, 1, z])/9 - 64*H[0, 0, 1, 0, z] - 
             (32*H[0, 0, 1, 1, z])/9 - (560*H[0, 1, 0, 0, z])/9 - 
             (16*H[0, 1, 0, 1, z])/9 - (160*H[0, 1, 1, 0, z])/9 + 
             (16*H[0, 1, 1, 1, z])/9 - (40*H[1, 0, 0, 0, z])/3 + 
             (40*H[1, 0, 0, 1, z])/9 + (40*H[1, 0, 1, 0, z])/9 + 
             (56*H[1, 0, 1, 1, z])/9 + (40*H[1, 1, 0, 0, z])/9 + 
             (56*H[1, 1, 0, 1, z])/9 + (56*H[1, 1, 1, 0, z])/9 + 
             (40*H[1, 1, 1, 1, z])/9 - 272*H[0, 0, 0, 0, 0, z] + 
             (56*zeta[2])/9 + (80*H[0, z]*zeta[2])/3 + (280*H[1, z]*zeta[2])/
              9 - 64*H[0, 0, z]*zeta[2] - (64*H[0, 1, z]*zeta[2])/3 - 
             (56*H[1, 0, z]*zeta[2])/3 - (40*H[1, 1, z]*zeta[2])/3 - 
             (184*zeta[3])/3 - (176*H[0, z]*zeta[3])/3 - 28*zeta[4]) - 
           56*zeta[4])) + CA*CF*Nf*TF*(2*Lp^3*(-32/9 - (16*z^2)/27 + 
           (16*H[0, z])/9 + z*(-4/9 + (16*H[0, z])/9 + (8*H[1, z])/9) - 
           (16*H[1, z])/9 + (124/27 + (16*H[0, z])/9 + (16*H[1, z])/9)/z) + 
         2*Lp^2*(-232/9 - (80*z^2)/27 + (176*H[0, z])/9 - (80*H[1, z])/9 + 
           (16*H[-1, 0, z])/3 - (32*H[0, 0, z])/3 + (16*H[0, 1, z])/3 + 
           (16*H[1, 0, z])/3 + (16*H[1, 1, z])/3 - 16*zeta[2] + 
           z*(4/9 + (80*H[0, z])/9 + (40*H[1, z])/9 + (8*H[-1, 0, z])/3 - 
             (16*H[0, 0, z])/3 - (8*H[0, 1, z])/3 - (8*H[1, 0, z])/3 - 
             (8*H[1, 1, z])/3 + (32*zeta[2])/3) + (818/27 + (8*H[0, z])/9 + 
             (80*H[1, z])/9 + (16*H[-1, 0, z])/3 - (32*H[0, 0, z])/3 - 
             (16*H[0, 1, z])/3 - (16*H[1, 0, z])/3 - (16*H[1, 1, z])/3 + 
             (64*zeta[2])/3)/z) + 2*Lp*(-1988/27 + (1876*H[0, z])/27 - 
           (484*H[1, z])/27 + (160*H[-1, 0, z])/9 - (736*H[0, 0, z])/9 + 
           (184*H[0, 1, z])/9 + (128*H[1, 0, z])/9 + (160*H[1, 1, z])/9 - 
           (32*H[-1, -1, 0, z])/3 - (16*H[-1, 0, 0, z])/3 + 
           (80*H[0, 0, 0, z])/3 - (64*H[0, 0, 1, z])/3 - (32*H[0, 1, 1, z])/
            3 - (16*H[1, 0, 0, z])/3 - (64*H[1, 0, 1, z])/3 - 
           (32*H[1, 1, 0, z])/3 - (32*H[1, 1, 1, z])/3 + 
           z^2*(-196/81 + (160*H[0, z])/27 + (32*H[0, 0, z])/9 - 
             (32*H[1, 0, z])/9 - (32*zeta[2])/9) - (536*zeta[2])/9 - 
           (16*H[-1, z]*zeta[2])/3 + 64*H[0, z]*zeta[2] + 
           48*H[1, z]*zeta[2] - (64*zeta[3])/3 + 
           z*(824/27 - (392*H[0, z])/27 + (152*H[1, z])/27 + 
             (80*H[-1, 0, z])/9 - (68*H[0, 0, z])/3 - (80*H[0, 1, z])/9 - 
             (112*H[1, 0, z])/9 - (80*H[1, 1, z])/9 - (16*H[-1, -1, 0, z])/
              3 - (8*H[-1, 0, 0, z])/3 - (40*H[0, 0, 0, z])/3 + 
             (32*H[0, 0, 1, z])/3 + (16*H[0, 1, 0, z])/3 + (16*H[0, 1, 1, z])/
              3 + (8*H[1, 0, 0, z])/3 + (32*H[1, 0, 1, z])/3 + 
             (16*H[1, 1, 0, z])/3 + (16*H[1, 1, 1, z])/3 + 32*zeta[2] - 
             (8*H[-1, z]*zeta[2])/3 - (80*H[0, z]*zeta[2])/3 - 
             24*H[1, z]*zeta[2] + (80*zeta[3])/3) + 
           (4894/81 - (172*H[0, z])/3 + (448*H[1, z])/27 + (160*H[-1, 0, z])/
              9 - (544*H[0, 0, z])/9 - (160*H[0, 1, z])/9 - 16*H[1, 0, z] - 
             (160*H[1, 1, z])/9 - (32*H[-1, -1, 0, z])/3 - 
             (16*H[-1, 0, 0, z])/3 + (64*H[0, 0, 0, z])/3 + 
             (64*H[0, 0, 1, z])/3 + (32*H[0, 1, 0, z])/3 + (32*H[0, 1, 1, z])/
              3 + (16*H[1, 0, 0, z])/3 + (64*H[1, 0, 1, z])/3 + 
             (32*H[1, 1, 0, z])/3 + (32*H[1, 1, 1, z])/3 + (656*zeta[2])/9 - 
             (16*H[-1, z]*zeta[2])/3 - (160*H[0, z]*zeta[2])/3 - 
             48*H[1, z]*zeta[2] + (160*zeta[3])/3)/z) + 
         2*(33932/243 + (23036*H[0, z])/243 - (3920*H[1, z])/243 + 
           (824*H[-1, 0, z])/81 - (11752*H[0, 0, z])/81 + (2344*H[0, 1, z])/
            81 + (388*H[1, 0, z])/81 + (968*H[1, 1, z])/81 - 
           (160*H[-1, -1, 0, z])/9 - (560*H[-1, 0, 0, z])/27 - 
           (344*H[0, -1, 0, z])/27 + (4880*H[0, 0, 0, z])/27 - 
           (820*H[0, 0, 1, z])/27 - (52*H[0, 1, 0, z])/9 - 
           (664*H[0, 1, 1, z])/27 - (112*H[1, 0, 0, z])/27 - 
           (320*H[1, 0, 1, z])/9 - (224*H[1, 1, 0, z])/27 - 
           (320*H[1, 1, 1, z])/27 + (32*H[-1, -1, -1, 0, z])/3 + 
           (16*H[-1, -1, 0, 0, z])/3 - (16*H[-1, 0, 0, 0, z])/9 - 
           (64*H[0, -1, 0, 0, z])/9 - (64*H[0, 0, -1, 0, z])/9 - 
           (256*H[0, 0, 0, 0, z])/9 + (448*H[0, 0, 0, 1, z])/9 + 
           (160*H[0, 0, 1, 1, z])/9 - 32*H[0, 1, 0, 0, z] + 
           (80*H[0, 1, 0, 1, z])/3 + (16*H[0, 1, 1, 0, z])/9 + 
           (112*H[0, 1, 1, 1, z])/9 + (208*H[1, 0, 0, 0, z])/9 + 
           (128*H[1, 0, 0, 1, z])/3 + (64*H[1, 0, 1, 0, z])/3 + 
           (64*H[1, 0, 1, 1, z])/3 + (272*H[1, 1, 0, 0, z])/9 + 
           (80*H[1, 1, 0, 1, z])/3 + (176*H[1, 1, 1, 0, z])/9 + 
           (80*H[1, 1, 1, 1, z])/9 - (560*zeta[2])/9 - (80*H[-1, z]*zeta[2])/
            9 + (332*H[0, z]*zeta[2])/3 + (592*H[1, z]*zeta[2])/9 + 
           (16*H[-1, -1, z]*zeta[2])/3 - 128*H[0, 0, z]*zeta[2] - 
           (208*H[0, 1, z]*zeta[2])/3 - (304*H[1, 0, z]*zeta[2])/3 - 
           (112*H[1, 1, z]*zeta[2])/3 + z^2*(-728/729 + (2632*H[0, z])/243 - 
             (16*H[1, z])/27 - (736*H[0, 0, z])/27 - (160*H[1, 0, z])/27 + 
             (32*H[0, 0, 0, z])/27 + (32*H[0, 1, 0, z])/9 + 
             (32*H[1, 0, 0, z])/3 + (32*H[1, 1, 0, z])/9 - (160*zeta[2])/27 + 
             (32*H[0, z]*zeta[2])/9 + (32*H[1, z]*zeta[2])/9 - 
             (64*zeta[3])/9) - (496*zeta[3])/9 - (16*H[-1, z]*zeta[3])/3 + 
           (128*H[0, z]*zeta[3])/3 - (16*H[1, z]*zeta[3])/3 + 
           (16*zeta[4])/3 + z*(-20348/243 + (6224*H[0, z])/243 - 
             (44*H[1, z])/243 + (100*H[-1, 0, z])/81 - (2228*H[0, 0, z])/81 - 
             (812*H[0, 1, z])/81 - (128*H[1, 0, z])/81 - (100*H[1, 1, z])/
              81 - (80*H[-1, -1, 0, z])/9 - (328*H[-1, 0, 0, z])/27 - 
             (208*H[0, -1, 0, z])/27 + (1520*H[0, 0, 0, z])/27 + 
             (272*H[0, 0, 1, z])/27 + (80*H[0, 1, 0, z])/3 + 
             (344*H[0, 1, 1, z])/27 + (728*H[1, 0, 0, z])/27 + 
             (160*H[1, 0, 1, z])/9 + (304*H[1, 1, 0, z])/27 + 
             (136*H[1, 1, 1, z])/27 + (16*H[-1, -1, -1, 0, z])/3 + 
             (8*H[-1, -1, 0, 0, z])/3 - (8*H[-1, 0, 0, 0, z])/9 - 
             (32*H[0, -1, 0, 0, z])/9 - (32*H[0, 0, -1, 0, z])/9 + 
             (496*H[0, 0, 0, 0, z])/9 - (224*H[0, 0, 0, 1, z])/9 - 
             (32*H[0, 0, 1, 0, z])/3 - (80*H[0, 0, 1, 1, z])/9 - 
             (40*H[0, 1, 0, 1, z])/3 - (56*H[0, 1, 1, 0, z])/9 - 
             (56*H[0, 1, 1, 1, z])/9 - (104*H[1, 0, 0, 0, z])/9 - 
             (64*H[1, 0, 0, 1, z])/3 - (32*H[1, 0, 1, 0, z])/3 - 
             (32*H[1, 0, 1, 1, z])/3 - (136*H[1, 1, 0, 0, z])/9 - 
             (40*H[1, 1, 0, 1, z])/3 - (88*H[1, 1, 1, 0, z])/9 - 
             (40*H[1, 1, 1, 1, z])/9 + (1120*zeta[2])/81 - 
             (40*H[-1, z]*zeta[2])/9 - (928*H[0, z]*zeta[2])/27 - 
             (200*H[1, z]*zeta[2])/9 + (8*H[-1, -1, z]*zeta[2])/3 + 
             (448*H[0, 0, z]*zeta[2])/9 + (88*H[0, 1, z]*zeta[2])/3 + 
             (152*H[1, 0, z]*zeta[2])/3 + (56*H[1, 1, z]*zeta[2])/3 + 
             (392*zeta[3])/9 - (8*H[-1, z]*zeta[3])/3 - (80*H[0, z]*zeta[3])/
              3 + (8*H[1, z]*zeta[3])/3 + (172*zeta[4])/9) + 
           (-25300/729 - (33692*H[0, z])/243 + (2336*H[1, z])/243 + 
             (860*H[-1, 0, z])/81 + (152*H[0, 0, z])/81 - (1792*H[0, 1, z])/
              81 + (128*H[1, 0, z])/81 - (824*H[1, 1, z])/81 - 
             (160*H[-1, -1, 0, z])/9 - (560*H[-1, 0, 0, z])/27 - 
             (320*H[0, -1, 0, z])/27 + (3712*H[0, 0, 0, z])/27 + 
             (640*H[0, 0, 1, z])/27 + (112*H[0, 1, 0, z])/3 + 
             (640*H[0, 1, 1, z])/27 + (256*H[1, 0, 0, z])/27 + 
             (320*H[1, 0, 1, z])/9 + (272*H[1, 1, 0, z])/27 + 
             (320*H[1, 1, 1, z])/27 + (32*H[-1, -1, -1, 0, z])/3 + 
             (16*H[-1, -1, 0, 0, z])/3 - (16*H[-1, 0, 0, 0, z])/9 - 
             (64*H[0, -1, 0, 0, z])/9 - (64*H[0, 0, -1, 0, z])/9 - 
             (128*H[0, 0, 0, 0, z])/9 - (448*H[0, 0, 0, 1, z])/9 - 
             (64*H[0, 0, 1, 0, z])/3 - (160*H[0, 0, 1, 1, z])/9 - 
             (80*H[0, 1, 0, 1, z])/3 - (112*H[0, 1, 1, 0, z])/9 - 
             (112*H[0, 1, 1, 1, z])/9 - (208*H[1, 0, 0, 0, z])/9 - 
             (128*H[1, 0, 0, 1, z])/3 - (64*H[1, 0, 1, 0, z])/3 - 
             (64*H[1, 0, 1, 1, z])/3 - (272*H[1, 1, 0, 0, z])/9 - 
             (80*H[1, 1, 0, 1, z])/3 - (176*H[1, 1, 1, 0, z])/9 - 
             (80*H[1, 1, 1, 1, z])/9 + (5432*zeta[2])/81 - 
             (80*H[-1, z]*zeta[2])/9 - (2192*H[0, z]*zeta[2])/27 - 
             64*H[1, z]*zeta[2] + (16*H[-1, -1, z]*zeta[2])/3 + 
             (896*H[0, 0, z]*zeta[2])/9 + (176*H[0, 1, z]*zeta[2])/3 + 
             (304*H[1, 0, z]*zeta[2])/3 + (112*H[1, 1, z]*zeta[2])/3 + 
             (352*zeta[3])/3 - (16*H[-1, z]*zeta[3])/3 - 
             (160*H[0, z]*zeta[3])/3 + (16*H[1, z]*zeta[3])/3 + 
             (344*zeta[4])/9)/z)) + CF^3*(25793/12 + 
         Lp^3*LQ^2*(8 - 8/z - 4*z) - 628*H[0, z] + 
         Lp^2*LQ^2*(-16*H[0, z] + (16*H[0, z])/z + z*(4 + 8*H[0, z])) + 
         (248*H[1, z])/3 + Lp^3*LQ*(-32 - 8*H[0, z] - 16*H[1, z] + 
           z*(14 + 4*H[0, z] + 8*H[1, z]) + (24 + 16*H[1, z])/z) + 
         (1144*H[-1, 0, z])/3 + (2443*H[0, 0, z])/3 - (214*H[0, 1, z])/3 + 
         658*H[1, 0, z] + (458*H[1, 1, z])/3 - (544*H[-1, -1, 0, z])/3 + 
         (944*H[-1, 0, 0, z])/3 + (560*H[0, -1, 0, z])/3 - 
         (2914*H[0, 0, 0, z])/3 + 136*H[0, 0, 1, z] - 204*H[0, 1, 0, z] - 
         52*H[0, 1, 1, z] - (2392*H[1, 0, 0, z])/3 - 264*H[1, 0, 1, z] - 
         (1136*H[1, 1, 0, z])/3 - (232*H[1, 1, 1, z])/3 - 
         128*H[-1, -1, -1, 0, z] - (1280*H[-1, -1, 0, 0, z])/3 - 
         (544*H[-1, 0, -1, 0, z])/3 + 432*H[-1, 0, 0, 0, z] - 
         224*H[0, -1, -1, 0, z] + (752*H[0, -1, 0, 0, z])/3 - 
         32*H[0, 0, -1, 0, z] + 136*H[0, 0, 0, 0, z] + (40*H[0, 0, 0, 1, z])/
          3 + 72*H[0, 0, 1, 0, z] + (136*H[0, 0, 1, 1, z])/3 + 
         (40*H[0, 1, 0, 0, z])/3 + 120*H[0, 1, 0, 1, z] - 
         152*H[0, 1, 1, 0, z] + 40*H[0, 1, 1, 1, z] - (640*H[1, 0, -1, 0, z])/
          3 - (1040*H[1, 0, 0, 0, z])/3 + (464*H[1, 0, 0, 1, z])/3 - 
         (832*H[1, 0, 1, 0, z])/3 + (112*H[1, 0, 1, 1, z])/3 - 
         (1232*H[1, 1, 0, 0, z])/3 + (112*H[1, 1, 0, 1, z])/3 - 
         (448*H[1, 1, 1, 0, z])/3 + (16*H[1, 1, 1, 1, z])/3 + 
         (512*H[-1, -1, -1, -1, 0, z])/3 + (256*H[-1, -1, -1, 0, 0, z])/3 - 
         192*H[-1, -1, 0, 0, 0, z] + (128*H[-1, 0, -1, -1, 0, z])/3 + 
         (64*H[-1, 0, -1, 0, 0, z])/3 + (64*H[-1, 0, 0, -1, 0, z])/3 - 
         (2080*H[-1, 0, 0, 0, 0, z])/3 - 192*H[-1, 0, 0, 1, 0, z] - 
         (1088*H[-1, 0, 1, 0, 0, z])/3 - 128*H[-1, 0, 1, 1, 0, z] + 
         (640*H[0, -1, -1, -1, 0, z])/3 + 192*H[0, -1, -1, 0, 0, z] + 
         (512*H[0, -1, 0, -1, 0, z])/3 - (1216*H[0, -1, 0, 0, 0, z])/3 - 
         128*H[0, -1, 0, 1, 0, z] - (512*H[0, 0, -1, 0, 0, z])/3 - 
         (512*H[0, 0, 0, -1, 0, z])/3 - 272*H[0, 0, 0, 0, 0, z] - 
         (1856*H[0, 0, 0, 0, 1, z])/3 - (1360*H[0, 0, 0, 1, 0, z])/3 - 
         (304*H[0, 0, 0, 1, 1, z])/3 - (1520*H[0, 0, 1, 0, 0, z])/3 - 
         (496*H[0, 0, 1, 0, 1, z])/3 - (880*H[0, 0, 1, 1, 0, z])/3 + 
         (496*H[0, 0, 1, 1, 1, z])/3 - (3376*H[0, 1, 0, 0, 0, z])/3 - 
         144*H[0, 1, 0, 0, 1, z] - 432*H[0, 1, 0, 1, 0, z] + 
         (496*H[0, 1, 0, 1, 1, z])/3 - (1424*H[0, 1, 1, 0, 0, z])/3 + 
         (176*H[0, 1, 1, 0, 1, z])/3 - (272*H[0, 1, 1, 1, 0, z])/3 - 
         (112*H[0, 1, 1, 1, 1, z])/3 + (128*H[1, 0, -1, 0, 0, z])/3 + 
         (448*H[1, 0, 0, -1, 0, z])/3 - (1216*H[1, 0, 0, 0, 0, z])/3 + 
         (640*H[1, 0, 0, 0, 1, z])/3 + 64*H[1, 0, 0, 1, 0, z] + 
         (608*H[1, 0, 0, 1, 1, z])/3 + (320*H[1, 0, 1, 0, 0, z])/3 + 
         (640*H[1, 0, 1, 0, 1, z])/3 + 32*H[1, 0, 1, 1, 0, z] - 
         (160*H[1, 0, 1, 1, 1, z])/3 - (128*H[1, 1, 0, -1, 0, z])/3 - 
         (704*H[1, 1, 0, 0, 0, z])/3 + (224*H[1, 1, 0, 0, 1, z])/3 - 
         (320*H[1, 1, 0, 1, 0, z])/3 - 128*H[1, 1, 0, 1, 1, z] - 
         (704*H[1, 1, 1, 0, 0, z])/3 - 192*H[1, 1, 1, 0, 1, z] - 
         (640*H[1, 1, 1, 1, 0, z])/3 - 160*H[1, 1, 1, 1, 1, z] + 
         334*zeta[2] - (272*H[-1, z]*zeta[2])/3 - (104*H[0, z]*zeta[2])/3 + 
         (112*H[1, z]*zeta[2])/3 - 64*H[-1, -1, z]*zeta[2] - 
         (592*H[-1, 0, z]*zeta[2])/3 - 112*H[0, -1, z]*zeta[2] - 
         216*H[0, 0, z]*zeta[2] - 584*H[0, 1, z]*zeta[2] - 
         (2896*H[1, 0, z]*zeta[2])/3 - 288*H[1, 1, z]*zeta[2] + 
         (256*H[-1, -1, -1, z]*zeta[2])/3 + (64*H[-1, -1, 0, z]*zeta[2])/3 + 
         (64*H[-1, 0, -1, z]*zeta[2])/3 - (320*H[-1, 0, 0, z]*zeta[2])/3 - 
         128*H[-1, 0, 1, z]*zeta[2] + (320*H[0, -1, -1, z]*zeta[2])/3 - 
         (128*H[0, -1, 0, z]*zeta[2])/3 - (544*H[0, 0, 0, z]*zeta[2])/3 - 
         (1616*H[0, 0, 1, z]*zeta[2])/3 - 496*H[0, 1, 0, z]*zeta[2] - 
         144*H[0, 1, 1, z]*zeta[2] - (1024*H[1, 0, 0, z]*zeta[2])/3 - 
         (704*H[1, 0, 1, z]*zeta[2])/3 - (736*H[1, 1, 0, z]*zeta[2])/3 + 
         (448*H[1, 1, 1, z]*zeta[2])/3 + Lp^2*LQ*(-44 + 48*H[0, z] + 
           48*H[0, 0, z] + 64*H[0, 1, z] - 32*H[1, 1, z] + 
           (48 - 48*H[0, z] - 64*H[0, 1, z] + 32*H[1, 1, z] - 64*zeta[2])/z + 
           z*(16 - 28*H[0, z] - 16*H[1, z] - 24*H[0, 0, z] - 32*H[0, 1, z] + 
             16*H[1, 1, z] - 32*zeta[2]) + 64*zeta[2]) + 
         Lp^3*(92/3 + (56*H[0, z])/3 + (104*H[1, z])/3 + (8*H[0, 0, z])/3 + 
           (32*H[0, 1, z])/3 + (32*H[1, 0, z])/3 + 
           (-18 - 24*H[1, z] - (32*H[1, 0, z])/3 - (64*H[1, 1, z])/3)/z + 
           (64*H[1, 1, z])/3 - (32*zeta[2])/3 + z*(-47/3 - (26*H[0, z])/3 - 
             (44*H[1, z])/3 - (4*H[0, 0, z])/3 - (16*H[0, 1, z])/3 - 
             (16*H[1, 0, z])/3 - (32*H[1, 1, z])/3 + (16*zeta[2])/3)) + 
         Lp*LQ*(76 + 46*H[0, z] + 4*H[1, z] + 16*H[0, 0, z] - 
           88*H[0, 0, 0, z] - 64*H[0, 0, 1, z] - 64*H[0, 1, 0, z] + 
           32*H[0, 1, 1, z] + 64*H[1, 0, 0, z] + 48*H[1, 0, 1, z] + 
           48*H[1, 1, 0, z] + 16*H[1, 1, 1, z] - 128*H[0, z]*zeta[2] - 
           48*H[1, z]*zeta[2] + z*(-66 + 26*H[0, z] + 2*H[0, 0, z] + 
             16*H[0, 1, z] + 16*H[1, 0, z] - 8*H[1, 1, z] + 
             44*H[0, 0, 0, z] + 32*H[0, 0, 1, z] + 32*H[0, 1, 0, z] - 
             16*H[0, 1, 1, z] - 32*H[1, 0, 0, z] - 24*H[1, 0, 1, z] - 
             24*H[1, 1, 0, z] - 8*H[1, 1, 1, z] + 32*zeta[2] + 
             64*H[0, z]*zeta[2] + 24*H[1, z]*zeta[2]) + 
           (-96*H[0, z] + 64*H[0, 0, 1, z] + 64*H[0, 1, 0, z] - 
             32*H[0, 1, 1, z] - 64*H[1, 0, 0, z] - 48*H[1, 0, 1, z] - 
             48*H[1, 1, 0, z] - 16*H[1, 1, 1, z] + 128*H[0, z]*zeta[2] + 
             48*H[1, z]*zeta[2])/z) - (1348*zeta[3])/3 + 
         64*H[-1, z]*zeta[3] + 496*H[0, z]*zeta[3] - 208*H[1, z]*zeta[3] - 
         (256*H[-1, -1, z]*zeta[3])/3 + (128*H[-1, 0, z]*zeta[3])/3 - 
         (512*H[0, -1, z]*zeta[3])/3 + (304*H[0, 0, z]*zeta[3])/3 + 
         (32*H[0, 1, z]*zeta[3])/3 + (1408*H[1, 0, z]*zeta[3])/3 - 
         (608*H[1, 1, z]*zeta[3])/3 - (512*zeta[2]*zeta[3])/3 + 
         Lp^2*(26 - 10*H[0, z] + 12*H[1, z] - 80*H[-1, 0, z] - 
           88*H[0, 0, z] - 88*H[0, 1, z] - 16*H[1, 0, z] + 64*H[1, 1, z] + 
           64*H[-1, -1, 0, z] - 32*H[-1, 0, 0, z] - 32*H[0, -1, 0, z] - 
           32*H[0, 0, 0, z] - 96*H[0, 0, 1, z] - 80*H[0, 1, 0, z] - 
           112*H[0, 1, 1, z] - 64*H[1, 0, 0, z] + 96*H[1, 1, 1, z] - 
           248*zeta[2] + 32*H[-1, z]*zeta[2] - 160*H[1, z]*zeta[2] + 
           z*(-33/2 + 23*H[0, z] - 4*H[1, z] - 32*H[-1, 0, z] + 
             76*H[0, 0, z] + 52*H[0, 1, z] + 20*H[1, 0, z] + 4*H[1, 1, z] + 
             32*H[-1, -1, 0, z] - 16*H[-1, 0, 0, z] - 16*H[0, -1, 0, z] + 
             32*H[0, 0, 0, z] + 48*H[0, 0, 1, z] + 40*H[0, 1, 0, z] + 
             56*H[0, 1, 1, z] + 32*H[1, 0, 0, z] - 48*H[1, 1, 1, z] + 
             60*zeta[2] + 16*H[-1, z]*zeta[2] - 16*H[0, z]*zeta[2] + 
             80*H[1, z]*zeta[2] - 80*zeta[3]) + (-26 + 36*H[0, z] - 
             28*H[1, z] - 48*H[-1, 0, z] + 96*H[0, 1, z] - 48*H[1, 1, z] + 
             64*H[-1, -1, 0, z] - 32*H[-1, 0, 0, z] + 64*H[0, 1, 0, z] + 
             128*H[0, 1, 1, z] + 64*H[1, 0, 0, z] - 96*H[1, 1, 1, z] + 
             96*zeta[2] + 32*H[-1, z]*zeta[2] + 160*H[1, z]*zeta[2] - 
             64*zeta[3])/z + 96*zeta[3]) - (1846*zeta[4])/3 + 
         528*H[-1, z]*zeta[4] - (3268*H[0, z]*zeta[4])/3 - 
         (2528*H[1, z]*zeta[4])/3 + Lp*(639/2 - 394*H[0, z] - 344*H[1, z] - 
           160*H[-1, 0, z] + 238*H[0, 0, z] - 120*H[0, 1, z] + 
           264*H[1, 0, z] + 128*H[1, 1, z] + 288*H[-1, -1, 0, z] + 
           16*H[-1, 0, 0, z] + 88*H[0, 0, 0, z] + 32*H[0, 0, 1, z] + 
           32*H[0, 1, 0, z] - 80*H[0, 1, 1, z] + 16*H[1, 0, 0, z] - 
           120*H[1, 0, 1, z] + 40*H[1, 1, 0, z] - 40*H[1, 1, 1, z] - 
           128*H[-1, -1, -1, 0, z] - 64*H[-1, -1, 0, 0, z] - 
           64*H[-1, 0, -1, 0, z] + 256*H[-1, 0, 0, 0, z] + 
           64*H[-1, 0, 1, 0, z] - 192*H[0, -1, -1, 0, z] + 
           160*H[0, -1, 0, 0, z] + 128*H[0, 0, -1, 0, z] + 
           152*H[0, 0, 0, 0, z] + 368*H[0, 0, 0, 1, z] + 
           288*H[0, 0, 1, 0, z] + 192*H[0, 0, 1, 1, z] + 
           416*H[0, 1, 0, 0, z] + 144*H[0, 1, 0, 1, z] + 
           208*H[0, 1, 1, 0, z] - 208*H[0, 1, 1, 1, z] - 
           64*H[1, 0, -1, 0, z] + 192*H[1, 0, 0, 0, z] - 
           160*H[1, 0, 0, 1, z] - 64*H[1, 0, 1, 0, z] - 
           224*H[1, 0, 1, 1, z] - 32*H[1, 1, 0, 0, z] - 
           160*H[1, 1, 0, 1, z] - 32*H[1, 1, 1, 0, z] + 64*H[1, 1, 1, 1, z] - 
           184*zeta[2] + 144*H[-1, z]*zeta[2] + 416*H[0, z]*zeta[2] + 
           424*H[1, z]*zeta[2] - 64*H[-1, -1, z]*zeta[2] - 
           96*H[0, -1, z]*zeta[2] + 144*H[0, 0, z]*zeta[2] + 
           464*H[0, 1, z]*zeta[2] + 288*H[1, 0, z]*zeta[2] + 
           96*H[1, 1, z]*zeta[2] - 488*zeta[3] + 96*H[-1, z]*zeta[3] - 
           176*H[0, z]*zeta[3] - 352*H[1, z]*zeta[3] + 
           (-1001/2 - 52*H[0, z] + 52*H[1, z] + 48*H[-1, 0, z] + 
             192*H[0, 1, z] - 216*H[1, 0, z] - 136*H[1, 1, z] + 
             96*H[-1, -1, 0, z] + 48*H[-1, 0, 0, z] + 192*H[0, -1, 0, z] - 
             96*H[0, 0, 1, z] - 96*H[0, 1, 0, z] + 48*H[0, 1, 1, z] - 
             48*H[1, 0, 0, z] + 72*H[1, 0, 1, z] - 24*H[1, 1, 0, z] + 
             24*H[1, 1, 1, z] - 128*H[-1, -1, -1, 0, z] - 
             64*H[-1, -1, 0, 0, z] - 64*H[-1, 0, -1, 0, z] + 
             256*H[-1, 0, 0, 0, z] + 64*H[-1, 0, 1, 0, z] - 
             256*H[0, -1, -1, 0, z] + 128*H[0, -1, 0, 0, z] - 
             128*H[0, 0, 1, 0, z] - 256*H[0, 0, 1, 1, z] - 
             384*H[0, 1, 0, 0, z] - 192*H[0, 1, 0, 1, z] - 
             192*H[0, 1, 1, 0, z] + 192*H[0, 1, 1, 1, z] + 
             64*H[1, 0, -1, 0, z] - 192*H[1, 0, 0, 0, z] + 
             160*H[1, 0, 0, 1, z] + 64*H[1, 0, 1, 0, z] + 
             224*H[1, 0, 1, 1, z] + 32*H[1, 1, 0, 0, z] + 
             160*H[1, 1, 0, 1, z] + 32*H[1, 1, 1, 0, z] - 
             64*H[1, 1, 1, 1, z] + 208*zeta[2] + 48*H[-1, z]*zeta[2] - 
             96*H[0, z]*zeta[2] - 216*H[1, z]*zeta[2] - 64*H[-1, -1, z]*
              zeta[2] - 128*H[0, -1, z]*zeta[2] - 320*H[0, 1, z]*zeta[2] - 
             288*H[1, 0, z]*zeta[2] - 96*H[1, 1, z]*zeta[2] + 648*zeta[3] + 
             96*H[-1, z]*zeta[3] + 64*H[0, z]*zeta[3] + 352*H[1, z]*zeta[3] - 
             672*zeta[4])/z + z*(599/4 + 125*H[0, z] + 272*H[1, z] - 
             240*H[-1, 0, z] + 194*H[0, 0, z] - 80*H[0, 1, z] - 
             32*H[1, 0, z] - 48*H[1, 1, z] + 128*H[-1, -1, 0, z] + 
             96*H[0, -1, 0, z] - 342*H[0, 0, 0, z] - 52*H[0, 0, 1, z] - 
             136*H[0, 1, 0, z] - 24*H[0, 1, 1, z] - 64*H[1, 0, 0, z] - 
             64*H[1, 1, 0, z] + 64*H[1, 1, 1, z] - 64*H[-1, -1, -1, 0, z] - 
             32*H[-1, -1, 0, 0, z] - 32*H[-1, 0, -1, 0, z] + 
             128*H[-1, 0, 0, 0, z] + 32*H[-1, 0, 1, 0, z] - 
             160*H[0, -1, -1, 0, z] + 112*H[0, -1, 0, 0, z] + 
             128*H[0, 0, -1, 0, z] - 300*H[0, 0, 0, 0, z] - 
             184*H[0, 0, 0, 1, z] - 176*H[0, 0, 1, 0, z] - 
             96*H[0, 0, 1, 1, z] - 240*H[0, 1, 0, 0, z] - 
             72*H[0, 1, 0, 1, z] - 104*H[0, 1, 1, 0, z] + 
             104*H[0, 1, 1, 1, z] + 32*H[1, 0, -1, 0, z] - 
             96*H[1, 0, 0, 0, z] + 80*H[1, 0, 0, 1, z] + 
             32*H[1, 0, 1, 0, z] + 112*H[1, 0, 1, 1, z] + 
             16*H[1, 1, 0, 0, z] + 80*H[1, 1, 0, 1, z] + 
             16*H[1, 1, 1, 0, z] - 32*H[1, 1, 1, 1, z] + 8*zeta[2] + 
             64*H[-1, z]*zeta[2] - 172*H[0, z]*zeta[2] - 288*H[1, z]*
              zeta[2] - 32*H[-1, -1, z]*zeta[2] - 80*H[0, -1, z]*zeta[2] + 
             24*H[0, 0, z]*zeta[2] - 200*H[0, 1, z]*zeta[2] - 
             144*H[1, 0, z]*zeta[2] - 48*H[1, 1, z]*zeta[2] + 120*zeta[3] + 
             48*H[-1, z]*zeta[3] + 280*H[0, z]*zeta[3] + 176*H[1, z]*
              zeta[3] - 68*zeta[4]) + 536*zeta[4]) + 
         (-4715/3 - (173*H[0, z])/3 - 308*H[1, z] + 396*H[-1, 0, z] + 
           (416*H[0, 0, z])/3 - 72*H[0, 1, z] - 140*H[1, 0, z] - 
           108*H[1, 1, z] - (392*H[-1, -1, 0, z])/3 - (340*H[-1, 0, 0, z])/
            3 + (736*H[0, -1, 0, z])/3 - 192*H[0, 0, 1, z] + 
           96*H[0, 1, 1, z] + (1936*H[1, 0, 0, z])/3 + (724*H[1, 0, 1, z])/
            3 + (932*H[1, 1, 0, z])/3 + 68*H[1, 1, 1, z] - 
           64*H[-1, -1, -1, 0, z] - 128*H[-1, -1, 0, 0, z] - 
           48*H[-1, 0, -1, 0, z] + 120*H[-1, 0, 0, 0, z] - 
           192*H[0, -1, -1, 0, z] - 224*H[0, -1, 0, 0, z] - 
           128*H[0, 0, -1, 0, z] + 224*H[0, 1, 0, 0, z] + 
           64*H[0, 1, 0, 1, z] + 128*H[0, 1, 1, 0, z] + 
           472*H[1, 0, 0, 0, z] - 96*H[1, 0, 0, 1, z] + 
           240*H[1, 0, 1, 0, z] - 16*H[1, 0, 1, 1, z] + 
           240*H[1, 1, 0, 0, z] - 24*H[1, 1, 0, 1, z] + 
           104*H[1, 1, 1, 0, z] + (512*H[-1, -1, -1, -1, 0, z])/3 + 
           (256*H[-1, -1, -1, 0, 0, z])/3 - 192*H[-1, -1, 0, 0, 0, z] + 
           (128*H[-1, 0, -1, -1, 0, z])/3 + (64*H[-1, 0, -1, 0, 0, z])/3 + 
           (64*H[-1, 0, 0, -1, 0, z])/3 - (2080*H[-1, 0, 0, 0, 0, z])/3 - 
           192*H[-1, 0, 0, 1, 0, z] - (1088*H[-1, 0, 1, 0, 0, z])/3 - 
           128*H[-1, 0, 1, 1, 0, z] + 256*H[0, -1, -1, -1, 0, z] + 
           (896*H[0, -1, -1, 0, 0, z])/3 + (640*H[0, -1, 0, -1, 0, z])/3 - 
           (1664*H[0, -1, 0, 0, 0, z])/3 - 128*H[0, -1, 0, 1, 0, z] + 
           (512*H[0, 0, -1, -1, 0, z])/3 - (256*H[0, 0, -1, 0, 0, z])/3 + 
           (256*H[0, 0, 0, 1, 0, z])/3 + (512*H[0, 0, 0, 1, 1, z])/3 + 
           (1024*H[0, 0, 1, 0, 0, z])/3 + (640*H[0, 0, 1, 0, 1, z])/3 + 
           (640*H[0, 0, 1, 1, 0, z])/3 - 128*H[0, 0, 1, 1, 1, z] - 
           (128*H[0, 1, 0, -1, 0, z])/3 + 896*H[0, 1, 0, 0, 0, z] + 
           (512*H[0, 1, 0, 0, 1, z])/3 + (1024*H[0, 1, 0, 1, 0, z])/3 - 
           (416*H[0, 1, 0, 1, 1, z])/3 + (896*H[0, 1, 1, 0, 0, z])/3 - 
           64*H[0, 1, 1, 0, 1, z] + (32*H[0, 1, 1, 1, 0, z])/3 + 
           (128*H[0, 1, 1, 1, 1, z])/3 - (128*H[1, 0, -1, 0, 0, z])/3 - 
           (448*H[1, 0, 0, -1, 0, z])/3 + (1216*H[1, 0, 0, 0, 0, z])/3 - 
           (640*H[1, 0, 0, 0, 1, z])/3 - 64*H[1, 0, 0, 1, 0, z] - 
           (608*H[1, 0, 0, 1, 1, z])/3 - (320*H[1, 0, 1, 0, 0, z])/3 - 
           (640*H[1, 0, 1, 0, 1, z])/3 - 32*H[1, 0, 1, 1, 0, z] + 
           (160*H[1, 0, 1, 1, 1, z])/3 + (128*H[1, 1, 0, -1, 0, z])/3 + 
           (704*H[1, 1, 0, 0, 0, z])/3 - (224*H[1, 1, 0, 0, 1, z])/3 + 
           (320*H[1, 1, 0, 1, 0, z])/3 + 128*H[1, 1, 0, 1, 1, z] + 
           (704*H[1, 1, 1, 0, 0, z])/3 + 192*H[1, 1, 1, 0, 1, z] + 
           (640*H[1, 1, 1, 1, 0, z])/3 + 160*H[1, 1, 1, 1, 1, z] + 
           608*zeta[2] - (196*H[-1, z]*zeta[2])/3 - (224*H[0, z]*zeta[2])/3 - 
           (332*H[1, z]*zeta[2])/3 - 32*H[-1, -1, z]*zeta[2] - 
           24*H[-1, 0, z]*zeta[2] - 96*H[0, -1, z]*zeta[2] - 
           128*H[0, 0, z]*zeta[2] + 96*H[0, 1, z]*zeta[2] + 
           528*H[1, 0, z]*zeta[2] + 176*H[1, 1, z]*zeta[2] + 
           (256*H[-1, -1, -1, z]*zeta[2])/3 + (64*H[-1, -1, 0, z]*zeta[2])/
            3 + (64*H[-1, 0, -1, z]*zeta[2])/3 - (320*H[-1, 0, 0, z]*zeta[2])/
            3 - 128*H[-1, 0, 1, z]*zeta[2] + 128*H[0, -1, -1, z]*zeta[2] + 
           (256*H[0, 0, -1, z]*zeta[2])/3 + (640*H[0, 0, 1, z]*zeta[2])/3 + 
           (640*H[0, 1, 0, z]*zeta[2])/3 + (128*H[0, 1, 1, z]*zeta[2])/3 + 
           (1024*H[1, 0, 0, z]*zeta[2])/3 + (704*H[1, 0, 1, z]*zeta[2])/3 + 
           (736*H[1, 1, 0, z]*zeta[2])/3 - (448*H[1, 1, 1, z]*zeta[2])/3 + 
           (2888*zeta[3])/3 + 32*H[-1, z]*zeta[3] - 336*H[0, z]*zeta[3] + 
           64*H[1, z]*zeta[3] - (256*H[-1, -1, z]*zeta[3])/3 + 
           (128*H[-1, 0, z]*zeta[3])/3 - 192*H[0, -1, z]*zeta[3] + 
           (256*H[0, 0, z]*zeta[3])/3 - (64*H[0, 1, z]*zeta[3])/3 - 
           (1408*H[1, 0, z]*zeta[3])/3 + (608*H[1, 1, z]*zeta[3])/3 - 
           (2240*zeta[2]*zeta[3])/3 + 796*zeta[4] + 528*H[-1, z]*zeta[4] + 
           (1600*H[0, z]*zeta[4])/3 + (2528*H[1, z]*zeta[4])/3 - 416*zeta[5])/
          z + z*(-4781/8 + (2057*H[0, z])/6 + 210*H[1, z] - 20*H[-1, 0, z] - 
           552*H[0, 0, z] - (872*H[0, 1, z])/3 - (1360*H[1, 0, z])/3 - 
           (196*H[1, 1, z])/3 - (88*H[-1, -1, 0, z])/3 + 460*H[-1, 0, 0, z] + 
           (784*H[0, -1, 0, z])/3 - 385*H[0, 0, 0, z] + (488*H[0, 0, 1, z])/
            3 + (844*H[0, 1, 0, z])/3 + (64*H[0, 1, 1, z])/3 + 
           (328*H[1, 0, 0, z])/3 + (248*H[1, 0, 1, z])/3 + 
           (296*H[1, 1, 0, z])/3 + (56*H[1, 1, 1, z])/3 - 
           224*H[-1, -1, 0, 0, z] - 80*H[-1, 0, -1, 0, z] + 
           (472*H[-1, 0, 0, 0, z])/3 - 32*H[-1, 0, 1, 0, z] - 
           (496*H[0, -1, -1, 0, z])/3 - (152*H[0, -1, 0, 0, z])/3 + 
           (112*H[0, 0, -1, 0, z])/3 + (1984*H[0, 0, 0, 0, z])/3 - 
           (20*H[0, 0, 0, 1, z])/3 + 208*H[0, 0, 1, 0, z] + 
           (32*H[0, 0, 1, 1, z])/3 + 352*H[0, 1, 0, 0, z] + 
           (80*H[0, 1, 0, 1, z])/3 + 200*H[0, 1, 1, 0, z] - 
           (128*H[0, 1, 1, 1, z])/3 + (512*H[1, 0, -1, 0, z])/3 + 
           (668*H[1, 0, 0, 0, z])/3 - (100*H[1, 0, 0, 1, z])/3 + 
           (572*H[1, 0, 1, 0, z])/3 - (164*H[1, 0, 1, 1, z])/3 + 
           (836*H[1, 1, 0, 0, z])/3 - (124*H[1, 1, 0, 1, z])/3 + 
           (212*H[1, 1, 1, 0, z])/3 + (28*H[1, 1, 1, 1, z])/3 + 
           (256*H[-1, -1, -1, -1, 0, z])/3 + (128*H[-1, -1, -1, 0, 0, z])/3 - 
           96*H[-1, -1, 0, 0, 0, z] + (64*H[-1, 0, -1, -1, 0, z])/3 + 
           (32*H[-1, 0, -1, 0, 0, z])/3 + (32*H[-1, 0, 0, -1, 0, z])/3 - 
           (1040*H[-1, 0, 0, 0, 0, z])/3 - 96*H[-1, 0, 0, 1, 0, z] - 
           (544*H[-1, 0, 1, 0, 0, z])/3 - 64*H[-1, 0, 1, 1, 0, z] + 
           (320*H[0, -1, -1, -1, 0, z])/3 + 224*H[0, -1, -1, 0, 0, z] + 
           (448*H[0, -1, 0, -1, 0, z])/3 - 320*H[0, -1, 0, 0, 0, z] - 
           64*H[0, -1, 0, 1, 0, z] + 128*H[0, 0, -1, -1, 0, z] - 
           (704*H[0, 0, -1, 0, 0, z])/3 - 256*H[0, 0, 0, -1, 0, z] + 
           (3016*H[0, 0, 0, 0, 0, z])/3 + (928*H[0, 0, 0, 0, 1, z])/3 + 
           (1256*H[0, 0, 0, 1, 0, z])/3 + (152*H[0, 0, 0, 1, 1, z])/3 + 
           488*H[0, 0, 1, 0, 0, z] + (280*H[0, 0, 1, 0, 1, z])/3 + 
           200*H[0, 0, 1, 1, 0, z] - (248*H[0, 0, 1, 1, 1, z])/3 - 
           64*H[0, 1, 0, -1, 0, z] + 680*H[0, 1, 0, 0, 0, z] + 
           72*H[0, 1, 0, 0, 1, z] + 216*H[0, 1, 0, 1, 0, z] - 
           (248*H[0, 1, 0, 1, 1, z])/3 + 216*H[0, 1, 1, 0, 0, z] - 
           (56*H[0, 1, 1, 0, 1, z])/3 + (104*H[0, 1, 1, 1, 0, z])/3 + 
           (56*H[0, 1, 1, 1, 1, z])/3 - (64*H[1, 0, -1, 0, 0, z])/3 - 
           (224*H[1, 0, 0, -1, 0, z])/3 + (608*H[1, 0, 0, 0, 0, z])/3 - 
           (320*H[1, 0, 0, 0, 1, z])/3 - 32*H[1, 0, 0, 1, 0, z] - 
           (304*H[1, 0, 0, 1, 1, z])/3 - (160*H[1, 0, 1, 0, 0, z])/3 - 
           (320*H[1, 0, 1, 0, 1, z])/3 - 16*H[1, 0, 1, 1, 0, z] + 
           (80*H[1, 0, 1, 1, 1, z])/3 + (64*H[1, 1, 0, -1, 0, z])/3 + 
           (352*H[1, 1, 0, 0, 0, z])/3 - (112*H[1, 1, 0, 0, 1, z])/3 + 
           (160*H[1, 1, 0, 1, 0, z])/3 + 64*H[1, 1, 0, 1, 1, z] + 
           (352*H[1, 1, 1, 0, 0, z])/3 + 96*H[1, 1, 1, 0, 1, z] + 
           (320*H[1, 1, 1, 1, 0, z])/3 + 80*H[1, 1, 1, 1, 1, z] - 
           (4*zeta[2])/3 - (44*H[-1, z]*zeta[2])/3 + (1084*H[0, z]*zeta[2])/
            3 + (40*H[1, z]*zeta[2])/3 - (472*H[-1, 0, z]*zeta[2])/3 - 
           (248*H[0, -1, z]*zeta[2])/3 + 372*H[0, 0, z]*zeta[2] + 
           (1144*H[0, 1, z]*zeta[2])/3 + (1652*H[1, 0, z]*zeta[2])/3 + 
           156*H[1, 1, z]*zeta[2] + (128*H[-1, -1, -1, z]*zeta[2])/3 + 
           (32*H[-1, -1, 0, z]*zeta[2])/3 + (32*H[-1, 0, -1, z]*zeta[2])/3 - 
           (160*H[-1, 0, 0, z]*zeta[2])/3 - 64*H[-1, 0, 1, z]*zeta[2] + 
           (160*H[0, -1, -1, z]*zeta[2])/3 + (128*H[0, -1, 0, z]*zeta[2])/3 + 
           64*H[0, 0, -1, z]*zeta[2] + (80*H[0, 0, 0, z]*zeta[2])/3 + 
           (712*H[0, 0, 1, z]*zeta[2])/3 + 184*H[0, 1, 0, z]*zeta[2] + 
           40*H[0, 1, 1, z]*zeta[2] + (512*H[1, 0, 0, z]*zeta[2])/3 + 
           (352*H[1, 0, 1, z]*zeta[2])/3 + (368*H[1, 1, 0, z]*zeta[2])/3 - 
           (224*H[1, 1, 1, z]*zeta[2])/3 + (1504*zeta[3])/3 - 
           16*H[-1, z]*zeta[3] + (308*H[0, z]*zeta[3])/3 + 
           (272*H[1, z]*zeta[3])/3 - (128*H[-1, -1, z]*zeta[3])/3 + 
           (64*H[-1, 0, z]*zeta[3])/3 - (256*H[0, -1, z]*zeta[3])/3 - 
           (824*H[0, 0, z]*zeta[3])/3 - (16*H[0, 1, z]*zeta[3])/3 - 
           (704*H[1, 0, z]*zeta[3])/3 + (304*H[1, 1, z]*zeta[3])/3 - 
           320*zeta[2]*zeta[3] + (290*zeta[4])/3 + 264*H[-1, z]*zeta[4] + 
           (458*H[0, z]*zeta[4])/3 + (1264*H[1, z]*zeta[4])/3 - 
           (112*zeta[5])/3) - 480*zeta[5]) + 
       CA^2*CF*((-45536*H[-1, 0, z])/81 - (29368*H[1, 0, z])/81 + 
         (5422*H[1, 1, z])/81 + (368*H[-1, -1, 0, z])/9 - 
         (8860*H[-1, 0, 0, z])/27 + (1432*H[-1, 0, 1, z])/9 - 
         (23200*H[0, -1, 0, z])/27 - (25580*H[0, 0, 1, z])/27 - 
         (12116*H[0, 1, 1, z])/27 - (1088*H[1, 0, 1, z])/9 + 
         (1520*H[1, 1, 1, z])/27 - (416*H[-1, -1, -1, 0, z])/3 - 
         (188*H[-1, -1, 0, 0, z])/3 + (376*H[-1, -1, 0, 1, z])/3 - 
         56*H[-1, 0, -1, 0, z] - (1544*H[-1, 0, 0, 0, z])/9 + 
         212*H[-1, 0, 0, 1, z] + (536*H[-1, 0, 1, 0, z])/3 + 
         (160*H[-1, 0, 1, 1, z])/3 - 216*H[0, -1, -1, 0, z] - 
         (692*H[0, -1, 0, 0, z])/9 + (176*H[0, -1, 0, 1, z])/3 + 
         (1552*H[0, 0, -1, 0, z])/9 - (20032*H[0, 0, 0, 1, z])/9 - 
         (4324*H[0, 0, 1, 1, z])/9 - (2348*H[0, 1, 0, 1, z])/3 - 
         (1000*H[0, 1, 1, 1, z])/9 - (272*H[1, 0, -1, 0, z])/3 - 
         (15676*H[1, 0, 0, 0, z])/9 - (2120*H[1, 0, 0, 1, z])/3 - 
         1172*H[1, 0, 1, 0, z] - 184*H[1, 0, 1, 1, z] - 
         (8516*H[1, 1, 0, 0, z])/9 - (796*H[1, 1, 0, 1, z])/3 - 
         (3668*H[1, 1, 1, 0, z])/9 - (248*H[1, 1, 1, 1, z])/9 - 
         (944*H[-1, -1, -1, 0, 0, z])/3 - 96*H[-1, -1, -1, 0, 1, z] + 
         (32*H[-1, -1, 0, -1, 0, z])/3 + 176*H[-1, -1, 0, 0, 0, z] - 
         (400*H[-1, -1, 0, 0, 1, z])/3 - 256*H[-1, -1, 0, 1, 0, z] - 
         (256*H[-1, -1, 0, 1, 1, z])/3 + (128*H[-1, 0, -1, -1, 0, z])/3 + 
         (1520*H[-1, 0, -1, 0, 0, z])/3 - (224*H[-1, 0, -1, 0, 1, z])/3 + 
         288*H[-1, 0, 0, -1, 0, z] - (2728*H[-1, 0, 0, 0, 0, z])/3 + 
         (304*H[-1, 0, 0, 0, 1, z])/3 - (760*H[-1, 0, 0, 1, 0, z])/3 - 
         (224*H[-1, 0, 0, 1, 1, z])/3 - 224*H[-1, 0, 1, 0, 0, z] - 
         (32*H[-1, 0, 1, 0, 1, z])/3 - (208*H[-1, 0, 1, 1, 0, z])/3 - 
         (64*H[-1, 0, 1, 1, 1, z])/3 - 128*H[0, -1, -1, -1, 0, z] + 
         392*H[0, -1, -1, 0, 0, z] - (368*H[0, -1, -1, 0, 1, z])/3 + 
         (944*H[0, -1, 0, -1, 0, z])/3 - 128*H[0, -1, 0, 0, 0, z] + 
         (104*H[0, -1, 0, 0, 1, z])/3 - 80*H[0, -1, 0, 1, 0, z] - 
         (128*H[0, -1, 0, 1, 1, z])/3 + 96*H[0, 0, -1, -1, 0, z] + 
         528*H[0, 0, -1, 0, 0, z] + (448*H[0, 0, -1, 0, 1, z])/3 + 
         (992*H[0, 0, 0, -1, 0, z])/3 - 1088*H[0, 0, 0, 0, 0, z] + 
         72*H[0, 0, 0, 0, 1, z] + (3248*H[0, 0, 0, 1, 0, z])/3 + 
         280*H[0, 0, 0, 1, 1, z] + (2480*H[0, 0, 1, 0, 0, z])/3 - 
         232*H[0, 0, 1, 0, 1, z] - (224*H[0, 0, 1, 1, 0, z])/3 - 
         (448*H[0, 0, 1, 1, 1, z])/3 + (32*H[0, 1, 0, -1, 0, z])/3 - 
         472*H[0, 1, 0, 0, 0, z] - 832*H[0, 1, 0, 0, 1, z] - 
         (3064*H[0, 1, 0, 1, 0, z])/3 - (1232*H[0, 1, 0, 1, 1, z])/3 - 
         (1864*H[0, 1, 1, 0, 0, z])/3 - 520*H[0, 1, 1, 0, 1, z] - 
         (1688*H[0, 1, 1, 1, 0, z])/3 - 224*H[0, 1, 1, 1, 1, z] - 
         (64*H[1, 0, -1, -1, 0, z])/3 + (512*H[1, 0, -1, 0, 0, z])/3 + 
         (64*H[1, 0, -1, 0, 1, z])/3 + 224*H[1, 0, 0, -1, 0, z] - 
         (7184*H[1, 0, 0, 0, 0, z])/3 - (3904*H[1, 0, 0, 0, 1, z])/3 - 
         (5056*H[1, 0, 0, 1, 0, z])/3 - 496*H[1, 0, 0, 1, 1, z] - 
         (5344*H[1, 0, 1, 0, 0, z])/3 - (2848*H[1, 0, 1, 0, 1, z])/3 - 
         (3008*H[1, 0, 1, 1, 0, z])/3 - 320*H[1, 0, 1, 1, 1, z] - 
         1568*H[1, 1, 0, 0, 0, z] - (2320*H[1, 1, 0, 0, 1, z])/3 - 
         1104*H[1, 1, 0, 1, 0, z] - (1120*H[1, 1, 0, 1, 1, z])/3 - 
         (2896*H[1, 1, 1, 0, 0, z])/3 - (1360*H[1, 1, 1, 0, 1, z])/3 - 
         496*H[1, 1, 1, 1, 0, z] - 160*H[1, 1, 1, 1, 1, z] - 
         (416*H[-1, z]*zeta[2])/3 - (584*H[-1, -1, z]*zeta[2])/3 - 
         248*H[-1, 0, z]*zeta[2] - (500*H[0, -1, z]*zeta[2])/3 - 
         (332*H[1, 0, z]*zeta[2])/3 - 104*H[1, 1, z]*zeta[2] + 
         96*H[-1, -1, -1, z]*zeta[2] + (320*H[-1, -1, 0, z]*zeta[2])/3 + 
         96*H[-1, 0, -1, z]*zeta[2] + 168*H[-1, 0, 0, z]*zeta[2] + 
         (80*H[-1, 0, 1, z]*zeta[2])/3 + (176*H[0, -1, -1, z]*zeta[2])/3 + 
         224*H[0, -1, 0, z]*zeta[2] - (304*H[0, 0, -1, z]*zeta[2])/3 + 
         (824*H[0, 0, 1, z]*zeta[2])/3 + 192*H[0, 1, 1, z]*zeta[2] - 
         32*H[1, 0, -1, z]*zeta[2] + (1168*H[1, 0, 1, z]*zeta[2])/3 + 
         96*H[1, 1, 1, z]*zeta[2] + Lp^3*(440/3 - (136*H[0, z])/9 + 
           (472*H[1, z])/9 + z^2*(544/27 + (32*H[0, z])/9 + (64*H[1, z])/9) + 
           (32*H[0, 0, z])/3 - (64*H[0, 1, z])/3 + (32*H[1, 0, z])/3 + 
           (64*H[1, 1, z])/3 + (64*zeta[2])/3 + (-3766/27 - (512*H[0, z])/9 - 
             (584*H[1, z])/9 - (32*H[0, 0, z])/3 - (64*H[0, 1, z])/3 - 
             (32*H[1, 0, z])/3 - (64*H[1, 1, z])/3 + (64*zeta[2])/3)/z + 
           z*(-82/3 - (40*H[0, z])/9 + (4*H[1, z])/9 - (64*H[0, 0, z])/3 - 
             (64*H[0, 1, z])/3 - (16*H[1, 0, z])/3 - (32*H[1, 1, z])/3 + 
             (64*zeta[2])/3)) + (452*H[-1, z]*zeta[3])/3 - 
         (304*H[-1, -1, z]*zeta[3])/3 - (736*H[-1, 0, z]*zeta[3])/3 - 
         (104*H[0, -1, z]*zeta[3])/3 - (1664*H[1, 0, z]*zeta[3])/3 - 
         448*H[1, 1, z]*zeta[3] + Lp^2*(-4640/9 - (2624*H[0, z])/9 - 
           (280*H[1, z])/9 - (472*H[-1, 0, z])/3 + (176*H[0, 0, z])/3 - 
           (760*H[0, 1, z])/3 - (856*H[1, 0, z])/3 - (280*H[1, 1, z])/3 + 
           64*H[-1, -1, 0, z] - 48*H[-1, 0, 0, z] - 32*H[-1, 0, 1, z] + 
           64*H[0, -1, 0, z] - 128*H[0, 0, 0, z] + 160*H[0, 0, 1, z] + 
           96*H[0, 1, 0, z] - 32*H[0, 1, 1, z] - 144*H[1, 0, 0, z] - 
           160*H[1, 0, 1, z] - 160*H[1, 1, 0, z] - 96*H[1, 1, 1, z] + 
           184*zeta[2] + 64*H[-1, z]*zeta[2] - 96*H[0, z]*zeta[2] + 
           128*H[1, z]*zeta[2] + z^2*(-1852/27 - (352*H[0, z])/9 - 
             (64*H[-1, 0, z])/3 - 32*H[0, 0, z] - (128*H[0, 1, z])/3 - 
             (128*H[1, 0, z])/3 - (32*H[1, 1, z])/3 + (64*zeta[2])/3) + 
           (15136/27 + (7496*H[0, z])/9 + (4*H[1, z])/9 - (584*H[-1, 0, z])/
              3 + 624*H[0, 0, z] + (832*H[0, 1, z])/3 + 360*H[1, 0, z] + 
             112*H[1, 1, z] + 64*H[-1, -1, 0, z] - 48*H[-1, 0, 0, z] - 
             32*H[-1, 0, 1, z] - 64*H[0, -1, 0, z] + 192*H[0, 0, 0, z] + 
             192*H[0, 0, 1, z] + 160*H[0, 1, 0, z] + 96*H[0, 1, 1, z] + 
             144*H[1, 0, 0, z] + 160*H[1, 0, 1, z] + 160*H[1, 1, 0, z] + 
             96*H[1, 1, 1, z] - (1096*zeta[2])/3 + 64*H[-1, z]*zeta[2] - 
             192*H[0, z]*zeta[2] - 128*H[1, z]*zeta[2] - 48*zeta[3])/z + 
           z*(140/9 + (1624*H[0, z])/9 - (64*H[1, z])/9 + (4*H[-1, 0, z])/3 - 
             (176*H[0, 0, z])/3 - (100*H[0, 1, z])/3 - (52*H[1, 0, z])/3 + 
             (20*H[1, 1, z])/3 + 32*H[-1, -1, 0, z] - 24*H[-1, 0, 0, z] - 
             16*H[-1, 0, 1, z] - 64*H[0, -1, 0, z] + 320*H[0, 0, 0, z] + 
             176*H[0, 0, 1, z] + 144*H[0, 1, 0, z] + 64*H[0, 1, 1, z] + 
             72*H[1, 0, 0, z] + 80*H[1, 0, 1, z] + 80*H[1, 1, 0, z] + 
             48*H[1, 1, 1, z] - (32*zeta[2])/3 + 32*H[-1, z]*zeta[2] - 
             176*H[0, z]*zeta[2] - 64*H[1, z]*zeta[2] - 40*zeta[3]) + 
           160*zeta[3]) + z^2*((232*H[-1, 0, z])/9 + (12784*H[1, 0, z])/81 + 
           (884*H[1, 1, z])/9 + (1120*H[-1, -1, 0, z])/27 - 
           (3104*H[-1, 0, 0, z])/27 + (1120*H[-1, 0, 1, z])/27 - 
           (1312*H[0, -1, 0, z])/9 - (1024*H[0, 0, 1, z])/9 - 
           (1616*H[0, 1, 1, z])/27 + (1472*H[1, 0, 1, z])/27 + 
           (560*H[1, 1, 1, z])/27 - (64*H[-1, -1, -1, 0, z])/9 + 
           (160*H[-1, -1, 0, 0, z])/9 + (128*H[-1, -1, 0, 1, z])/9 + 
           (64*H[-1, 0, -1, 0, z])/9 - 64*H[-1, 0, 0, 0, z] + 
           32*H[-1, 0, 0, 1, z] + (64*H[-1, 0, 1, 0, z])/3 + 
           (64*H[-1, 0, 1, 1, z])/9 - (64*H[0, -1, -1, 0, z])/3 - 
           (992*H[0, -1, 0, 0, z])/9 - (64*H[0, 0, -1, 0, z])/9 - 
           (800*H[0, 0, 0, 1, z])/3 - (704*H[0, 0, 1, 1, z])/9 - 
           (1024*H[0, 1, 0, 1, z])/9 - (128*H[0, 1, 1, 1, z])/9 + 
           (128*H[1, 0, -1, 0, z])/9 - (3008*H[1, 0, 0, 0, z])/9 - 
           (608*H[1, 0, 0, 1, z])/9 - 160*H[1, 0, 1, 0, z] - 
           (32*H[1, 0, 1, 1, z])/3 - (1120*H[1, 1, 0, 0, z])/9 - 
           (160*H[1, 1, 0, 1, z])/9 - (352*H[1, 1, 1, 0, z])/9 + 
           (32*H[1, 1, 1, 1, z])/9 - (560*H[-1, z]*zeta[2])/27 - 
           (160*H[-1, -1, z]*zeta[2])/9 - (64*H[-1, 0, z]*zeta[2])/3 - 
           (32*H[0, -1, z]*zeta[2])/3 - (640*H[1, 0, z]*zeta[2])/9 - 
           (320*H[1, 1, z]*zeta[2])/9 + (32*H[-1, z]*zeta[3])/3) + 
         ((-48814*H[1, z])/81 + (113440*H[0, 0, 0, z])/27 - 
           (56428*H[0, 1, 0, z])/27 - (4994*H[1, 0, 0, z])/9 - 
           (5950*H[1, 1, 0, z])/27 + (7522*H[1, z]*zeta[2])/27 - 
           1720*H[0, 0, 0, z]*zeta[2] + (1352*H[0, 1, 0, z]*zeta[2])/3 - 
           (1912*H[1, z]*zeta[3])/9)/(1 + z) + 
         (z^3*((-1184*H[1, z])/81 - (5704*H[0, 0, 0, z])/27 - 
            (9920*H[0, 1, 0, z])/27 - (2264*H[1, 0, 0, z])/9 - 
            (1856*H[1, 1, 0, z])/27 - (5152*H[1, z]*zeta[2])/27 - 
            (704*H[1, z]*zeta[3])/9))/(1 + z) + 
         Lp*(-8254/9 + (36782*H[0, z])/27 + (7960*H[1, z])/27 + 
           (1808*H[-1, 0, z])/9 - (584*H[0, 0, z])/9 + (3344*H[0, 1, z])/9 + 
           (6448*H[1, 0, z])/9 + (8*H[1, 1, z])/9 + (608*H[-1, -1, 0, z])/3 + 
           (1168*H[-1, 0, 0, z])/3 - 160*H[-1, 0, 1, z] + 
           120*H[0, -1, 0, z] + (472*H[0, 0, 0, z])/3 + (3100*H[0, 0, 1, z])/
            3 + 896*H[0, 1, 0, z] + (896*H[0, 1, 1, z])/3 + 
           (2164*H[1, 0, 0, z])/3 + (928*H[1, 0, 1, z])/3 + 
           (1136*H[1, 1, 0, z])/3 + (176*H[1, 1, 1, z])/3 + 
           64*H[-1, -1, -1, 0, z] - 224*H[-1, -1, 0, 0, z] + 
           128*H[-1, -1, 0, 1, z] - 288*H[-1, 0, -1, 0, z] + 
           432*H[-1, 0, 0, 0, z] + 32*H[-1, 0, 0, 1, z] + 
           192*H[-1, 0, 1, 0, z] + 64*H[-1, 0, 1, 1, z] - 
           96*H[0, -1, -1, 0, z] - 208*H[0, -1, 0, 0, z] - 
           304*H[0, 0, -1, 0, z] + 608*H[0, 0, 0, 0, z] - 
           392*H[0, 0, 0, 1, z] - 704*H[0, 0, 1, 0, z] - 
           96*H[0, 0, 1, 1, z] - 136*H[0, 1, 0, 0, z] + 
           288*H[0, 1, 0, 1, z] + 224*H[0, 1, 1, 0, z] + 
           192*H[0, 1, 1, 1, z] - 96*H[1, 0, -1, 0, z] + 
           912*H[1, 0, 0, 0, z] + 640*H[1, 0, 0, 1, z] + 
           896*H[1, 0, 1, 0, z] + 352*H[1, 0, 1, 1, z] + 
           640*H[1, 1, 0, 0, z] + 416*H[1, 1, 0, 1, z] + 
           480*H[1, 1, 1, 0, z] + 192*H[1, 1, 1, 1, z] + (3104*zeta[2])/9 + 
           (784*H[-1, z]*zeta[2])/3 - 916*H[0, z]*zeta[2] - 
           96*H[-1, -1, z]*zeta[2] - 224*H[-1, 0, z]*zeta[2] - 
           48*H[0, -1, z]*zeta[2] + 200*H[0, 0, z]*zeta[2] - 
           336*H[0, 1, z]*zeta[2] - 576*H[1, 0, z]*zeta[2] - 
           128*H[1, 1, z]*zeta[2] - (848*zeta[3])/3 + 96*H[-1, z]*zeta[3] - 
           576*H[0, z]*zeta[3] + 288*H[1, z]*zeta[3] + 
           z^2*(-21596/81 + 328*H[0, z] - (848*H[1, z])/27 + 
             (352*H[-1, 0, z])/9 - 8*H[0, 0, z] + (104*H[0, 1, z])/3 + 
             (632*H[1, 0, z])/9 - (104*H[1, 1, z])/9 + (224*H[-1, 0, 0, z])/
              3 - (64*H[-1, 0, 1, z])/3 + 64*H[0, -1, 0, z] + 
             160*H[0, 0, 0, z] + (448*H[0, 0, 1, z])/3 + (640*H[0, 1, 0, z])/
              3 + (160*H[0, 1, 1, z])/3 + (416*H[1, 0, 0, z])/3 + 
             32*H[1, 0, 1, z] + (160*H[1, 1, 0, z])/3 + (632*zeta[2])/9 + 
             (64*H[-1, z]*zeta[2])/3 - 64*H[0, z]*zeta[2] + 
             32*H[1, z]*zeta[2] + (256*zeta[3])/3) + 
           z*(6944/9 - (13024*H[0, z])/27 - (8504*H[1, z])/27 - 
             (464*H[-1, 0, z])/9 - (1514*H[0, 0, z])/3 + (728*H[0, 1, z])/9 - 
             (824*H[1, 0, z])/9 + (140*H[1, 1, z])/9 + (376*H[-1, -1, 0, z])/
              3 - (388*H[-1, 0, 0, z])/3 - 64*H[-1, 0, 1, z] - 
             104*H[0, -1, 0, z] + (1684*H[0, 0, 0, z])/3 + 
             (172*H[0, 0, 1, z])/3 + (416*H[0, 1, 0, z])/3 + 
             (104*H[0, 1, 1, z])/3 + (400*H[1, 0, 0, z])/3 - 
             (248*H[1, 0, 1, z])/3 - (112*H[1, 1, 0, z])/3 - 
             (88*H[1, 1, 1, z])/3 + 32*H[-1, -1, -1, 0, z] - 
             112*H[-1, -1, 0, 0, z] + 64*H[-1, -1, 0, 1, z] - 
             144*H[-1, 0, -1, 0, z] + 216*H[-1, 0, 0, 0, z] + 
             16*H[-1, 0, 0, 1, z] + 96*H[-1, 0, 1, 0, z] + 
             32*H[-1, 0, 1, 1, z] - 80*H[0, -1, -1, 0, z] + 
             296*H[0, -1, 0, 0, z] + 440*H[0, 0, -1, 0, z] - 
             2008*H[0, 0, 0, 0, z] - 596*H[0, 0, 0, 1, z] - 
             960*H[0, 0, 1, 0, z] - 320*H[0, 0, 1, 1, z] - 
             532*H[0, 1, 0, 0, z] - 224*H[0, 1, 0, 1, z] - 
             288*H[0, 1, 1, 0, z] - 96*H[0, 1, 1, 1, z] + 
             48*H[1, 0, -1, 0, z] - 456*H[1, 0, 0, 0, z] - 
             320*H[1, 0, 0, 1, z] - 448*H[1, 0, 1, 0, z] - 
             176*H[1, 0, 1, 1, z] - 320*H[1, 1, 0, 0, z] - 
             208*H[1, 1, 0, 1, z] - 240*H[1, 1, 1, 0, z] - 
             96*H[1, 1, 1, 1, z] - (784*zeta[2])/3 + (380*H[-1, z]*zeta[2])/
              3 - (220*H[0, z]*zeta[2])/3 + 108*H[1, z]*zeta[2] - 
             48*H[-1, -1, z]*zeta[2] - 112*H[-1, 0, z]*zeta[2] - 
             40*H[0, -1, z]*zeta[2] + 780*H[0, 0, z]*zeta[2] + 
             40*H[0, 1, z]*zeta[2] + 288*H[1, 0, z]*zeta[2] + 
             64*H[1, 1, z]*zeta[2] - (992*zeta[3])/3 + 48*H[-1, z]*zeta[3] - 
             64*H[0, z]*zeta[3] - 144*H[1, z]*zeta[3] - 289*zeta[4]) + 
           (27752/81 - (12620*H[0, z])/9 + (208*H[1, z])/27 + 
             208*H[-1, 0, z] - (8632*H[0, 0, z])/3 + (136*H[0, 1, z])/9 - 
             528*H[1, 0, z] + (212*H[1, 1, z])/3 + (320*H[-1, -1, 0, z])/3 + 
             608*H[-1, 0, 0, z] - (352*H[-1, 0, 1, z])/3 + 
             (1984*H[0, -1, 0, z])/3 - (9536*H[0, 0, 0, z])/3 - 
             (2192*H[0, 0, 1, z])/3 - (4496*H[0, 1, 0, z])/3 - 
             (1240*H[0, 1, 1, z])/3 - 1008*H[1, 0, 0, z] - 
             (952*H[1, 0, 1, z])/3 - 424*H[1, 1, 0, z] - (176*H[1, 1, 1, z])/
              3 + 64*H[-1, -1, -1, 0, z] - 224*H[-1, -1, 0, 0, z] + 
             128*H[-1, -1, 0, 1, z] - 288*H[-1, 0, -1, 0, z] + 
             432*H[-1, 0, 0, 0, z] + 32*H[-1, 0, 0, 1, z] + 
             192*H[-1, 0, 1, 0, z] + 64*H[-1, 0, 1, 1, z] - 
             128*H[0, -1, -1, 0, z] + 320*H[0, -1, 0, 0, z] + 
             448*H[0, 0, -1, 0, z] - 1408*H[0, 0, 0, 0, z] - 
             704*H[0, 0, 0, 1, z] - 1088*H[0, 0, 1, 0, z] - 
             416*H[0, 0, 1, 1, z] - 704*H[0, 1, 0, 0, z] - 
             416*H[0, 1, 0, 1, z] - 480*H[0, 1, 1, 0, z] - 
             192*H[0, 1, 1, 1, z] + 96*H[1, 0, -1, 0, z] - 
             912*H[1, 0, 0, 0, z] - 640*H[1, 0, 0, 1, z] - 
             896*H[1, 0, 1, 0, z] - 352*H[1, 0, 1, 1, z] - 
             640*H[1, 1, 0, 0, z] - 416*H[1, 1, 0, 1, z] - 
             480*H[1, 1, 1, 0, z] - 192*H[1, 1, 1, 1, z] - (5032*zeta[2])/9 + 
             (512*H[-1, z]*zeta[2])/3 + (3152*H[0, z]*zeta[2])/3 - 
             8*H[1, z]*zeta[2] - 96*H[-1, -1, z]*zeta[2] - 224*H[-1, 0, z]*
              zeta[2] - 64*H[0, -1, z]*zeta[2] + 896*H[0, 0, z]*zeta[2] + 
             160*H[0, 1, z]*zeta[2] + 576*H[1, 0, z]*zeta[2] + 
             128*H[1, 1, z]*zeta[2] - (1264*zeta[3])/3 + 96*H[-1, z]*
              zeta[3] - 128*H[0, z]*zeta[3] - 288*H[1, z]*zeta[3] - 
             240*zeta[4])/z - 798*zeta[4]) + 
         (z^4*(882964/729 - (161896*H[0, z])/243 + (7768*H[0, 0, z])/81 + 
            (9556*H[0, 1, z])/81 - (4000*H[0, 0, 0, 0, z])/9 - 
            (3328*H[0, 0, 1, 0, z])/9 - (3136*H[0, 1, 0, 0, z])/9 - 
            128*H[0, 1, 1, 0, z] - (17588*zeta[2])/81 - 
            (2992*H[0, z]*zeta[2])/27 + (928*H[0, 0, z]*zeta[2])/9 + 
            (160*H[0, 1, z]*zeta[2])/9 - (3680*zeta[3])/27 - 
            (736*H[0, z]*zeta[3])/9 - (512*zeta[4])/9))/(1 + z)^2 - 
         (1856*H[-1, z]*zeta[4])/3 + ((9502*H[-1, 0, z])/81 - 
           (6284*H[1, 0, z])/9 - (33388*H[1, 1, z])/81 + 
           (5272*H[-1, -1, 0, z])/27 - 476*H[-1, 0, 0, z] + 
           (4144*H[-1, 0, 1, z])/27 - (2528*H[0, -1, 0, z])/9 - 
           (1424*H[0, 0, 1, z])/9 - (2312*H[0, 1, 1, z])/9 - 
           (6644*H[1, 0, 1, z])/27 - (2668*H[1, 1, 1, z])/27 - 
           (1168*H[-1, -1, -1, 0, z])/9 + (40*H[-1, -1, 0, 0, z])/9 + 
           (704*H[-1, -1, 0, 1, z])/9 + (136*H[-1, 0, -1, 0, z])/9 - 
           (4412*H[-1, 0, 0, 0, z])/9 + 176*H[-1, 0, 0, 1, z] + 
           (352*H[-1, 0, 1, 0, z])/3 + (352*H[-1, 0, 1, 1, z])/9 - 
           96*H[0, -1, -1, 0, z] - (9776*H[0, -1, 0, 0, z])/9 + 
           (704*H[0, -1, 0, 1, z])/3 - (3040*H[0, 0, -1, 0, z])/3 + 
           (2944*H[0, 0, 0, 1, z])/3 + 640*H[0, 0, 1, 1, z] + 
           (5896*H[0, 1, 0, 1, z])/9 + 128*H[0, 1, 1, 1, z] - 
           (416*H[1, 0, -1, 0, z])/9 + (6580*H[1, 0, 0, 0, z])/3 + 
           (4952*H[1, 0, 0, 1, z])/9 + (3304*H[1, 0, 1, 0, z])/3 + 
           156*H[1, 0, 1, 1, z] + (2840*H[1, 1, 0, 0, z])/3 + 
           (1948*H[1, 1, 0, 1, z])/9 + (1064*H[1, 1, 1, 0, z])/3 + 
           (64*H[1, 1, 1, 1, z])/3 - (944*H[-1, -1, -1, 0, 0, z])/3 - 
           96*H[-1, -1, -1, 0, 1, z] + (32*H[-1, -1, 0, -1, 0, z])/3 + 
           176*H[-1, -1, 0, 0, 0, z] - (400*H[-1, -1, 0, 0, 1, z])/3 - 
           256*H[-1, -1, 0, 1, 0, z] - (256*H[-1, -1, 0, 1, 1, z])/3 + 
           (128*H[-1, 0, -1, -1, 0, z])/3 + (1520*H[-1, 0, -1, 0, 0, z])/3 - 
           (224*H[-1, 0, -1, 0, 1, z])/3 + 288*H[-1, 0, 0, -1, 0, z] - 
           (2608*H[-1, 0, 0, 0, 0, z])/3 + (304*H[-1, 0, 0, 0, 1, z])/3 - 
           (688*H[-1, 0, 0, 1, 0, z])/3 - (224*H[-1, 0, 0, 1, 1, z])/3 - 
           192*H[-1, 0, 1, 0, 0, z] - (32*H[-1, 0, 1, 0, 1, z])/3 - 
           (160*H[-1, 0, 1, 1, 0, z])/3 - (64*H[-1, 0, 1, 1, 1, z])/3 - 
           160*H[0, -1, -1, -1, 0, z] + (1136*H[0, -1, -1, 0, 0, z])/3 - 
           (448*H[0, -1, -1, 0, 1, z])/3 + (1088*H[0, -1, 0, -1, 0, z])/3 - 
           (2032*H[0, -1, 0, 0, 0, z])/3 + (224*H[0, -1, 0, 0, 1, z])/3 - 
           (320*H[0, -1, 0, 1, 0, z])/3 - (128*H[0, -1, 0, 1, 1, z])/3 + 
           64*H[0, 0, -1, -1, 0, z] - 832*H[0, 0, -1, 0, 0, z] + 
           (320*H[0, 0, -1, 0, 1, z])/3 - 896*H[0, 0, 0, -1, 0, z] + 
           3840*H[0, 0, 0, 0, 0, z] + 1152*H[0, 0, 0, 0, 1, z] + 
           (7168*H[0, 0, 0, 1, 0, z])/3 + (2240*H[0, 0, 0, 1, 1, z])/3 + 
           (6016*H[0, 0, 1, 0, 0, z])/3 + (2464*H[0, 0, 1, 0, 1, z])/3 + 
           (2848*H[0, 0, 1, 1, 0, z])/3 + 256*H[0, 0, 1, 1, 1, z] - 
           (320*H[0, 1, 0, -1, 0, z])/3 + (6128*H[0, 1, 0, 0, 0, z])/3 + 
           (2672*H[0, 1, 0, 0, 1, z])/3 + 1488*H[0, 1, 0, 1, 0, z] + 
           (1232*H[0, 1, 0, 1, 1, z])/3 + 1104*H[0, 1, 1, 0, 0, z] + 
           (1552*H[0, 1, 1, 0, 1, z])/3 + (1952*H[0, 1, 1, 1, 0, z])/3 + 
           (608*H[0, 1, 1, 1, 1, z])/3 + (64*H[1, 0, -1, -1, 0, z])/3 - 
           (512*H[1, 0, -1, 0, 0, z])/3 - (64*H[1, 0, -1, 0, 1, z])/3 - 
           224*H[1, 0, 0, -1, 0, z] + (7184*H[1, 0, 0, 0, 0, z])/3 + 
           (3904*H[1, 0, 0, 0, 1, z])/3 + (5056*H[1, 0, 0, 1, 0, z])/3 + 
           496*H[1, 0, 0, 1, 1, z] + (5344*H[1, 0, 1, 0, 0, z])/3 + 
           (2848*H[1, 0, 1, 0, 1, z])/3 + (3008*H[1, 0, 1, 1, 0, z])/3 + 
           320*H[1, 0, 1, 1, 1, z] + 1568*H[1, 1, 0, 0, 0, z] + 
           (2320*H[1, 1, 0, 0, 1, z])/3 + 1104*H[1, 1, 0, 1, 0, z] + 
           (1120*H[1, 1, 0, 1, 1, z])/3 + (2896*H[1, 1, 1, 0, 0, z])/3 + 
           (1360*H[1, 1, 1, 0, 1, z])/3 + 496*H[1, 1, 1, 1, 0, z] + 
           160*H[1, 1, 1, 1, 1, z] - (1508*H[-1, z]*zeta[2])/27 - 
           (1288*H[-1, -1, z]*zeta[2])/9 - (436*H[-1, 0, z]*zeta[2])/3 - 
           (848*H[0, -1, z]*zeta[2])/3 + (1528*H[1, 0, z]*zeta[2])/9 + 
           (920*H[1, 1, z]*zeta[2])/9 + 96*H[-1, -1, -1, z]*zeta[2] + 
           (320*H[-1, -1, 0, z]*zeta[2])/3 + 96*H[-1, 0, -1, z]*zeta[2] + 
           192*H[-1, 0, 0, z]*zeta[2] + (128*H[-1, 0, 1, z]*zeta[2])/3 + 
           (208*H[0, -1, -1, z]*zeta[2])/3 + (608*H[0, -1, 0, z]*zeta[2])/3 - 
           (224*H[0, 0, -1, z]*zeta[2])/3 - (896*H[0, 0, 1, z]*zeta[2])/3 - 
           (64*H[0, 1, 1, z]*zeta[2])/3 + 32*H[1, 0, -1, z]*zeta[2] - 
           (1168*H[1, 0, 1, z]*zeta[2])/3 - 96*H[1, 1, 1, z]*zeta[2] + 
           104*H[-1, z]*zeta[3] - (304*H[-1, -1, z]*zeta[3])/3 - 
           (832*H[-1, 0, z]*zeta[3])/3 - (176*H[0, -1, z]*zeta[3])/3 + 
           (1664*H[1, 0, z]*zeta[3])/3 + 448*H[1, 1, z]*zeta[3] - 
           (1988*H[-1, z]*zeta[4])/3)/z + z*((-54502*H[-1, 0, z])/81 + 
           (76550*H[1, 0, z])/81 + (20572*H[1, 1, z])/81 - 
           (112*H[-1, -1, 0, z])/3 + (3784*H[-1, 0, 0, z])/27 + 
           (448*H[-1, 0, 1, z])/9 + (13252*H[0, -1, 0, z])/27 + 
           (988*H[0, 0, 1, z])/27 - (5060*H[0, 1, 1, z])/27 + 
           (464*H[1, 0, 1, z])/3 - (712*H[1, 1, 1, z])/27 - 
           (232*H[-1, -1, -1, 0, z])/3 - 32*H[-1, -1, 0, 0, z] + 
           (152*H[-1, -1, 0, 1, z])/3 - (16*H[-1, 0, -1, 0, z])/3 + 
           (1760*H[-1, 0, 0, 0, z])/9 + (236*H[-1, 0, 0, 1, z])/3 + 
           (152*H[-1, 0, 1, 0, z])/3 + (32*H[-1, 0, 1, 1, z])/3 + 
           (40*H[0, -1, -1, 0, z])/3 + (956*H[0, -1, 0, 0, z])/9 + 
           (224*H[0, -1, 0, 1, z])/3 - (328*H[0, 0, -1, 0, z])/9 + 
           (128*H[0, 0, 0, 1, z])/9 + (560*H[0, 0, 1, 1, z])/9 - 
           (328*H[0, 1, 0, 1, z])/3 - (148*H[0, 1, 1, 1, z])/9 + 
           (272*H[1, 0, -1, 0, z])/3 + (428*H[1, 0, 0, 0, z])/9 + 
           344*H[1, 0, 0, 1, z] + 420*H[1, 0, 1, 0, z] + 
           108*H[1, 0, 1, 1, z] + (2104*H[1, 1, 0, 0, z])/9 + 
           (484*H[1, 1, 0, 1, z])/3 + (1600*H[1, 1, 1, 0, z])/9 + 
           (340*H[1, 1, 1, 1, z])/9 - (472*H[-1, -1, -1, 0, 0, z])/3 - 
           48*H[-1, -1, -1, 0, 1, z] + (16*H[-1, -1, 0, -1, 0, z])/3 + 
           88*H[-1, -1, 0, 0, 0, z] - (200*H[-1, -1, 0, 0, 1, z])/3 - 
           128*H[-1, -1, 0, 1, 0, z] - (128*H[-1, -1, 0, 1, 1, z])/3 + 
           (64*H[-1, 0, -1, -1, 0, z])/3 + (760*H[-1, 0, -1, 0, 0, z])/3 - 
           (112*H[-1, 0, -1, 0, 1, z])/3 + 144*H[-1, 0, 0, -1, 0, z] - 
           (1364*H[-1, 0, 0, 0, 0, z])/3 + (152*H[-1, 0, 0, 0, 1, z])/3 - 
           (380*H[-1, 0, 0, 1, 0, z])/3 - (112*H[-1, 0, 0, 1, 1, z])/3 - 
           112*H[-1, 0, 1, 0, 0, z] - (16*H[-1, 0, 1, 0, 1, z])/3 - 
           (104*H[-1, 0, 1, 1, 0, z])/3 - (32*H[-1, 0, 1, 1, 1, z])/3 - 
           96*H[0, -1, -1, -1, 0, z] + 220*H[0, -1, -1, 0, 0, z] - 
           (232*H[0, -1, -1, 0, 1, z])/3 + (616*H[0, -1, 0, -1, 0, z])/3 - 
           (1472*H[0, -1, 0, 0, 0, z])/3 + (124*H[0, -1, 0, 0, 1, z])/3 - 
           56*H[0, -1, 0, 1, 0, z] - (64*H[0, -1, 0, 1, 1, z])/3 + 
           (112*H[0, 0, -1, -1, 0, z])/3 - (2488*H[0, 0, -1, 0, 0, z])/3 + 
           (160*H[0, 0, -1, 0, 1, z])/3 - (2608*H[0, 0, 0, -1, 0, z])/3 + 
           4872*H[0, 0, 0, 0, 0, z] + (2684*H[0, 0, 0, 0, 1, z])/3 + 
           (5984*H[0, 0, 0, 1, 0, z])/3 + 572*H[0, 0, 0, 1, 1, z] + 
           (5032*H[0, 0, 1, 0, 0, z])/3 + (1588*H[0, 0, 1, 0, 1, z])/3 + 
           680*H[0, 0, 1, 1, 0, z] + (448*H[0, 0, 1, 1, 1, z])/3 - 
           (208*H[0, 1, 0, -1, 0, z])/3 + (3884*H[0, 1, 0, 0, 0, z])/3 + 
           416*H[0, 1, 0, 0, 1, z] + (2324*H[0, 1, 0, 1, 0, z])/3 + 
           (568*H[0, 1, 0, 1, 1, z])/3 + 612*H[0, 1, 1, 0, 0, z] + 
           (724*H[0, 1, 1, 0, 1, z])/3 + 332*H[0, 1, 1, 1, 0, z] + 
           96*H[0, 1, 1, 1, 1, z] + (32*H[1, 0, -1, -1, 0, z])/3 - 
           (256*H[1, 0, -1, 0, 0, z])/3 - (32*H[1, 0, -1, 0, 1, z])/3 - 
           112*H[1, 0, 0, -1, 0, z] + (3592*H[1, 0, 0, 0, 0, z])/3 + 
           (1952*H[1, 0, 0, 0, 1, z])/3 + (2528*H[1, 0, 0, 1, 0, z])/3 + 
           248*H[1, 0, 0, 1, 1, z] + (2672*H[1, 0, 1, 0, 0, z])/3 + 
           (1424*H[1, 0, 1, 0, 1, z])/3 + (1504*H[1, 0, 1, 1, 0, z])/3 + 
           160*H[1, 0, 1, 1, 1, z] + 784*H[1, 1, 0, 0, 0, z] + 
           (1160*H[1, 1, 0, 0, 1, z])/3 + 552*H[1, 1, 0, 1, 0, z] + 
           (560*H[1, 1, 0, 1, 1, z])/3 + (1448*H[1, 1, 1, 0, 0, z])/3 + 
           (680*H[1, 1, 1, 0, 1, z])/3 + 248*H[1, 1, 1, 1, 0, z] + 
           80*H[1, 1, 1, 1, 1, z] - (616*H[-1, z]*zeta[2])/9 - 
           (268*H[-1, -1, z]*zeta[2])/3 - (268*H[-1, 0, z]*zeta[2])/3 - 
           68*H[0, -1, z]*zeta[2] - 248*H[1, 0, z]*zeta[2] - 
           (148*H[1, 1, z]*zeta[2])/3 + 48*H[-1, -1, -1, z]*zeta[2] + 
           (160*H[-1, -1, 0, z]*zeta[2])/3 + 48*H[-1, 0, -1, z]*zeta[2] + 
           84*H[-1, 0, 0, z]*zeta[2] + (40*H[-1, 0, 1, z]*zeta[2])/3 + 
           (88*H[0, -1, -1, z]*zeta[2])/3 + 112*H[0, -1, 0, z]*zeta[2] - 
           (104*H[0, 0, -1, z]*zeta[2])/3 - 132*H[0, 0, 1, z]*zeta[2] + 
           32*H[0, 1, 1, z]*zeta[2] + 16*H[1, 0, -1, z]*zeta[2] - 
           (584*H[1, 0, 1, z]*zeta[2])/3 - 48*H[1, 1, 1, z]*zeta[2] + 
           (208*H[-1, z]*zeta[3])/3 - (152*H[-1, -1, z]*zeta[3])/3 - 
           (368*H[-1, 0, z]*zeta[3])/3 - (76*H[0, -1, z]*zeta[3])/3 + 
           (832*H[1, 0, z]*zeta[3])/3 + 224*H[1, 1, z]*zeta[3] - 
           (928*H[-1, z]*zeta[4])/3) + (z*((270412*H[1, z])/243 - 
            (20974*H[0, 0, 0, z])/27 - (26402*H[0, 1, 0, z])/9 - 
            (41686*H[1, 0, 0, z])/27 - (13226*H[1, 1, 0, z])/27 - 
            (5570*H[1, z]*zeta[2])/9 - (4148*H[0, 0, 0, z]*zeta[2])/3 + 
            796*H[0, 1, 0, z]*zeta[2] + (1640*H[1, 0, 0, z]*zeta[2])/3 + 
            (304*H[1, 1, 0, z]*zeta[2])/3 - 276*H[1, z]*zeta[3] - 
            (266*H[1, z]*zeta[4])/3))/(1 + z) + 
         (z^2*((154628*H[1, z])/243 - (2630*H[0, 0, 0, z])/9 - 
            (16814*H[0, 1, 0, z])/27 + (4834*H[1, 0, 0, z])/27 + 
            (182*H[1, 1, 0, z])/3 - (3898*H[1, z]*zeta[2])/27 - 
            (4108*H[0, 0, 0, z]*zeta[2])/3 - 108*H[0, 1, 0, z]*zeta[2] - 
            (1640*H[1, 0, 0, z]*zeta[2])/3 - (304*H[1, 1, 0, z]*zeta[2])/3 + 
            (2764*H[1, z]*zeta[3])/9 + (266*H[1, z]*zeta[4])/3))/(1 + z) + 
         ((-258674*H[1, z])/243 + (14752*H[0, 0, 0, z])/3 + 
           (16208*H[0, 1, 0, z])/27 + (38762*H[1, 0, 0, z])/27 + 
           (3662*H[1, 1, 0, z])/9 + (25702*H[1, z]*zeta[2])/27 - 
           (5120*H[0, 0, 0, z]*zeta[2])/3 - (1360*H[0, 1, 0, z]*zeta[2])/3 - 
           (3280*H[1, 0, 0, z]*zeta[2])/3 - (608*H[1, 1, 0, z]*zeta[2])/3 + 
           (4040*H[1, z]*zeta[3])/9 + (532*H[1, z]*zeta[4])/3)/(z*(1 + z)) + 
         (z^3*(1263167/729 - (527530*H[0, z])/243 + (228160*H[0, 0, z])/81 + 
            (57352*H[0, 1, z])/81 - 1496*H[0, 0, 0, 0, z] - 
            (4064*H[0, 0, 1, 0, z])/9 - (8864*H[0, 1, 0, 0, z])/9 - 
            (2272*H[0, 1, 1, 0, z])/9 - (111386*zeta[2])/81 + 
            (11294*H[0, z]*zeta[2])/27 + (1936*H[0, 0, z]*zeta[2])/9 + 
            (2048*H[0, 1, z]*zeta[2])/9 - (11446*zeta[3])/27 + 
            (2788*H[0, z]*zeta[3])/9 + 480*H[0, 0, z]*zeta[3] + 
            (832*H[0, 1, z]*zeta[3])/3 + (368*zeta[2]*zeta[3])/3 + 
            (181*zeta[4])/9 + 1187*H[0, z]*zeta[4] + 1816*zeta[5]))/
          (1 + z)^2 + (-3650707/729 - (123892*H[0, z])/81 + 
           (17216*H[0, 0, z])/9 - (8456*H[0, 1, z])/27 + 
           (62528*H[0, 0, 0, 0, z])/9 + (24352*H[0, 0, 1, 0, z])/9 + 
           (7472*H[0, 1, 0, 0, z])/3 + (8360*H[0, 1, 1, 0, z])/9 + 
           (21944*zeta[2])/27 + (3776*H[0, z]*zeta[2])/3 - 
           (3968*H[0, 0, z]*zeta[2])/3 - (920*H[0, 1, z]*zeta[2])/9 - 
           (7588*zeta[3])/9 + (3136*H[0, z]*zeta[3])/3 + 
           (2368*H[0, 0, z]*zeta[3])/3 + (1840*H[0, 1, z]*zeta[3])/3 + 
           (608*zeta[2]*zeta[3])/3 + (5870*zeta[4])/3 + 1408*H[0, z]*
            zeta[4] + (7456*zeta[5])/3)/(z*(1 + z)^2) + 
         (z^2*(3078520/729 - (1009984*H[0, z])/243 + (155906*H[0, 0, z])/27 + 
            (11242*H[0, 1, z])/81 - (27032*H[0, 0, 0, 0, z])/9 - 
            (11368*H[0, 0, 1, 0, z])/9 - (19528*H[0, 1, 0, 0, z])/9 - 
            720*H[0, 1, 1, 0, z] - (134500*zeta[2])/81 + 
            (17152*H[0, z]*zeta[2])/27 + (20528*H[0, 0, z]*zeta[2])/9 + 
            (7456*H[0, 1, z]*zeta[2])/9 - (76196*zeta[3])/27 + 
            (12872*H[0, z]*zeta[3])/9 + (4384*H[0, 0, z]*zeta[3])/3 + 
            32*H[0, 1, z]*zeta[3] + (1024*zeta[2]*zeta[3])/3 + 
            (1658*zeta[4])/9 + (10768*H[0, z]*zeta[4])/3 + 3192*zeta[5]))/
          (1 + z)^2 + (z*(2248688/729 - (485546*H[0, z])/81 + 
            (436972*H[0, 0, z])/81 - (45572*H[0, 1, z])/27 + 
            (11132*H[0, 0, 0, 0, z])/3 + (820*H[0, 0, 1, 0, z])/9 - 
            240*H[0, 1, 0, 0, z] - (2176*H[0, 1, 1, 0, z])/9 + 
            (60638*zeta[2])/81 + (22114*H[0, z]*zeta[2])/27 + 
            (27380*H[0, 0, z]*zeta[2])/9 + (8704*H[0, 1, z]*zeta[2])/9 - 
            (17234*zeta[3])/3 + (7804*H[0, z]*zeta[3])/3 + 
            2272*H[0, 0, z]*zeta[3] - (464*H[0, 1, z]*zeta[3])/3 + 
            (1552*zeta[2]*zeta[3])/3 + (17741*zeta[4])/9 + 
            (15077*H[0, z]*zeta[4])/3 + (10264*zeta[5])/3))/(1 + z)^2 + 
         (-4100336/729 - (1183964*H[0, z])/243 + (344590*H[0, 0, z])/81 - 
           (125530*H[0, 1, z])/81 + (113312*H[0, 0, 0, 0, z])/9 + 
           (35696*H[0, 0, 1, 0, z])/9 + 3768*H[0, 1, 0, 0, z] + 
           (3824*H[0, 1, 1, 0, z])/3 + (55724*zeta[2])/27 + 
           (17744*H[0, z]*zeta[2])/9 - (1384*H[0, 0, z]*zeta[2])/3 + 
           (2144*H[0, 1, z]*zeta[2])/9 - (12160*zeta[3])/3 + 
           2624*H[0, z]*zeta[3] + 2080*H[0, 0, z]*zeta[3] + 
           704*H[0, 1, z]*zeta[3] + (1504*zeta[2]*zeta[3])/3 + 
           (11528*zeta[4])/3 + (12094*H[0, z]*zeta[4])/3 + (13592*zeta[5])/3)/
          (1 + z)^2) + CA*CF^2*(Lp^3*LQ*(-140/3 - (16*z^2)/3 + 16*H[0, z] - 
           16*H[1, z] + z*(10/3 + 16*H[0, z] + 8*H[1, z]) + 
           (56 + 16*H[0, z] + 16*H[1, z])/z) + (344*H[-1, 0, z])/3 + 
         (27482*H[1, 0, z])/27 + (11564*H[1, 1, z])/81 + 
         (1264*H[-1, -1, 0, z])/3 - (1664*H[-1, 0, 0, z])/3 - 
         (464*H[-1, 0, 1, z])/3 - (392*H[0, -1, 0, z])/3 - 
         (4220*H[0, 0, 1, z])/27 + (7468*H[0, 1, 1, z])/27 + 
         (9008*H[1, 0, 1, z])/27 + (568*H[1, 1, 1, z])/27 + 
         128*H[-1, -1, -1, 0, z] + (1688*H[-1, -1, 0, 0, z])/3 + 
         240*H[-1, -1, 0, 1, z] + (640*H[-1, 0, -1, 0, z])/3 - 
         536*H[-1, 0, 0, 0, z] + (440*H[-1, 0, 0, 1, z])/3 + 
         (368*H[-1, 0, 1, 0, z])/3 + (160*H[-1, 0, 1, 1, z])/3 + 
         (704*H[0, -1, -1, 0, z])/3 - (2152*H[0, -1, 0, 0, z])/3 + 
         (208*H[0, -1, 0, 1, z])/3 + (4016*H[0, 0, 0, 1, z])/9 + 
         (1952*H[0, 0, 1, 1, z])/9 + (568*H[0, 1, 0, 1, z])/9 + 
         (200*H[0, 1, 1, 1, z])/9 + (992*H[1, 0, -1, 0, z])/3 - 
         (392*H[1, 0, 0, 0, z])/3 - (352*H[1, 0, 0, 1, z])/9 + 
         (3416*H[1, 0, 1, 0, z])/9 + (952*H[1, 0, 1, 1, z])/9 + 
         (5960*H[1, 1, 0, 0, z])/9 + (592*H[1, 1, 0, 1, z])/9 + 
         (2680*H[1, 1, 1, 0, z])/9 + (200*H[1, 1, 1, 1, z])/9 - 
         (512*H[-1, -1, -1, -1, 0, z])/3 + (688*H[-1, -1, -1, 0, 0, z])/3 - 
         416*H[-1, -1, -1, 0, 1, z] + (736*H[-1, -1, 0, -1, 0, z])/3 - 
         80*H[-1, -1, 0, 0, 0, z] - (368*H[-1, -1, 0, 0, 1, z])/3 - 
         (448*H[-1, -1, 0, 1, 0, z])/3 + (512*H[-1, 0, -1, -1, 0, z])/3 - 
         (400*H[-1, 0, -1, 0, 0, z])/3 - 32*H[-1, 0, -1, 0, 1, z] - 
         (992*H[-1, 0, 0, -1, 0, z])/3 + (1120*H[-1, 0, 0, 0, 0, z])/3 + 
         (368*H[-1, 0, 0, 0, 1, z])/3 + 128*H[-1, 0, 0, 1, 0, z] + 
         (224*H[-1, 0, 0, 1, 1, z])/3 + (992*H[-1, 0, 1, 0, 0, z])/3 + 
         (352*H[-1, 0, 1, 0, 1, z])/3 + 192*H[-1, 0, 1, 1, 0, z] + 
         (64*H[-1, 0, 1, 1, 1, z])/3 + 160*H[0, -1, -1, -1, 0, z] - 
         160*H[0, -1, -1, 0, 0, z] + (416*H[0, -1, -1, 0, 1, z])/3 - 
         (416*H[0, -1, 0, -1, 0, z])/3 - 48*H[0, -1, 0, 0, 0, z] + 
         (80*H[0, -1, 0, 0, 1, z])/3 + (160*H[0, -1, 0, 1, 0, z])/3 + 
         (256*H[0, -1, 0, 1, 1, z])/3 - (128*H[0, 0, -1, -1, 0, z])/3 - 
         (160*H[0, 0, -1, 0, 0, z])/3 + (448*H[0, 0, -1, 0, 1, z])/3 - 
         (256*H[0, 0, 0, -1, 0, z])/3 + 544*H[0, 0, 0, 0, 0, z] + 
         (2608*H[0, 0, 0, 0, 1, z])/3 - 208*H[0, 0, 0, 1, 0, z] - 
         640*H[0, 0, 0, 1, 1, z] - (2192*H[0, 0, 1, 0, 0, z])/3 - 
         (1184*H[0, 0, 1, 0, 1, z])/3 - 400*H[0, 0, 1, 1, 0, z] - 
         144*H[0, 0, 1, 1, 1, z] - 64*H[0, 1, 0, -1, 0, z] + 
         208*H[0, 1, 0, 0, 0, z] + 224*H[0, 1, 0, 0, 1, z] - 
         (272*H[0, 1, 0, 1, 0, z])/3 - (32*H[0, 1, 0, 1, 1, z])/3 + 
         368*H[0, 1, 1, 0, 0, z] + (880*H[0, 1, 1, 0, 1, z])/3 + 
         (1504*H[0, 1, 1, 1, 0, z])/3 + (784*H[0, 1, 1, 1, 1, z])/3 + 
         (320*H[1, 0, -1, -1, 0, z])/3 - (448*H[1, 0, -1, 0, 0, z])/3 + 
         (64*H[1, 0, -1, 0, 1, z])/3 - (608*H[1, 0, 0, -1, 0, z])/3 + 
         (1808*H[1, 0, 0, 0, 0, z])/3 + (800*H[1, 0, 0, 0, 1, z])/3 + 
         (1376*H[1, 0, 0, 1, 0, z])/3 + (496*H[1, 0, 0, 1, 1, z])/3 + 
         608*H[1, 0, 1, 0, 0, z] + 448*H[1, 0, 1, 0, 1, z] + 
         (2048*H[1, 0, 1, 1, 0, z])/3 + (1120*H[1, 0, 1, 1, 1, z])/3 + 
         (128*H[1, 1, 0, -1, 0, z])/3 + (2816*H[1, 1, 0, 0, 0, z])/3 + 
         (1808*H[1, 1, 0, 0, 1, z])/3 + (2768*H[1, 1, 0, 1, 0, z])/3 + 
         (1504*H[1, 1, 0, 1, 1, z])/3 + 1136*H[1, 1, 1, 0, 0, z] + 
         (1936*H[1, 1, 1, 0, 1, z])/3 + (2128*H[1, 1, 1, 1, 0, z])/3 + 
         320*H[1, 1, 1, 1, 1, z] + (1096*H[-1, z]*zeta[2])/3 - 
         176*H[-1, -1, z]*zeta[2] + (344*H[-1, 0, z]*zeta[2])/3 + 
         48*H[0, -1, z]*zeta[2] + 672*H[1, 0, z]*zeta[2] + 
         (944*H[1, 1, z]*zeta[2])/3 + (992*H[-1, -1, -1, z]*zeta[2])/3 + 
         (64*H[-1, -1, 0, z]*zeta[2])/3 + (352*H[-1, 0, -1, z]*zeta[2])/3 - 
         (1648*H[-1, 0, 0, z]*zeta[2])/3 - (32*H[-1, 0, 1, z]*zeta[2])/3 - 
         (176*H[0, -1, -1, z]*zeta[2])/3 - (1024*H[0, -1, 0, z]*zeta[2])/3 - 
         (512*H[0, 0, -1, z]*zeta[2])/3 + 224*H[0, 0, 1, z]*zeta[2] - 
         (272*H[0, 1, 1, z]*zeta[2])/3 + 32*H[1, 0, -1, z]*zeta[2] - 
         (656*H[1, 0, 1, z]*zeta[2])/3 - (736*H[1, 1, 1, z]*zeta[2])/3 + 
         z^2*((14516*H[1, 0, z])/81 - (2252*H[1, 1, z])/81 - 
           (992*H[0, 0, 1, z])/27 + (352*H[0, 1, 1, z])/9 - 
           (992*H[1, 0, 1, z])/27 - (352*H[1, 1, 1, z])/27 + 
           (224*H[0, 0, 0, 1, z])/9 + (160*H[0, 0, 1, 1, z])/3 + 
           (352*H[0, 1, 0, 1, z])/9 + (32*H[0, 1, 1, 1, z])/3 + 
           (320*H[1, 0, 0, 0, z])/9 - (160*H[1, 0, 0, 1, z])/9 + 
           (32*H[1, 0, 1, 0, z])/9 + (32*H[1, 0, 1, 1, z])/3 + 
           (160*H[1, 1, 0, 0, z])/9 - (32*H[1, 1, 0, 1, z])/9 - 
           (32*H[1, 1, 1, 0, z])/9 - (32*H[1, 1, 1, 1, z])/9 + 
           (32*H[1, 0, z]*zeta[2])/9 + (160*H[1, 1, z]*zeta[2])/9) + 
         Lp^3*(242/3 + (40*H[0, z])/9 + (632*H[1, z])/9 + 
           z^2*(8 + (32*H[0, z])/9 + (32*H[1, z])/9) - (16*H[0, 0, z])/3 - 
           (16*H[0, 1, z])/3 + (32*H[1, 0, z])/3 + (64*H[1, 1, z])/3 + 
           (16*zeta[2])/3 + (-272/3 - 24*H[0, z] - (640*H[1, z])/9 - 
             (32*H[0, 1, z])/3 - (32*H[1, 0, z])/3 - (64*H[1, 1, z])/3 + 
             (32*zeta[2])/3)/z + z*(-5/3 - (248*H[0, z])/9 - 
             (184*H[1, z])/9 - (16*H[0, 0, z])/3 - (40*H[0, 1, z])/3 - 
             (16*H[1, 0, z])/3 - (32*H[1, 1, z])/3 + (40*zeta[2])/3)) + 
         Lp^2*LQ*(112/9 + (376*H[0, z])/3 + (64*z^2*H[0, z])/3 + 
           32*H[-1, 0, z] - 96*H[0, 0, z] + 32*H[0, 1, z] + 96*H[1, 0, z] + 
           32*H[1, 1, z] - 16*zeta[2] + z*(-14/9 + (28*H[0, z])/3 + 
             16*H[-1, 0, z] - 112*H[0, 0, z] - 16*H[0, 1, z] - 
             48*H[1, 0, z] - 16*H[1, 1, z] + 24*zeta[2]) + 
           (176/9 - (584*H[0, z])/3 + 32*H[-1, 0, z] - 128*H[0, 0, z] - 
             32*H[0, 1, z] - 96*H[1, 0, z] - 32*H[1, 1, z] + 48*zeta[2])/z) + 
         Lp^2*(1066/9 - (2030*H[0, z])/9 + (740*H[1, z])/9 - 24*H[-1, 0, z] - 
           (32*H[0, 0, z])/3 - (488*H[0, 1, z])/3 - (664*H[1, 0, z])/3 + 
           (88*H[1, 1, z])/3 - 16*H[-1, 0, 0, z] - 32*H[-1, 0, 1, z] + 
           64*H[0, 0, 0, z] + 64*H[0, 0, 1, z] - 80*H[0, 1, 0, z] - 
           112*H[0, 1, 1, z] - 80*H[1, 0, 0, z] - 96*H[1, 0, 1, z] - 
           96*H[1, 1, 0, z] + z^2*(24 - 32*H[0, z] - (64*H[0, 0, z])/3 - 
             (32*H[0, 1, z])/3 + (32*H[1, 1, z])/3 - 32*zeta[2]) - 
           (632*zeta[2])/3 + 32*H[-1, z]*zeta[2] + 64*H[0, z]*zeta[2] - 
           32*H[1, z]*zeta[2] + (-460/3 + 284*H[0, z] - (968*H[1, z])/9 - 
             24*H[-1, 0, z] + 192*H[0, 0, z] + 272*H[0, 1, z] + 
             (520*H[1, 0, z])/3 - 64*H[1, 1, z] - 16*H[-1, 0, 0, z] - 
             32*H[-1, 0, 1, z] + 128*H[0, 0, 1, z] + 32*H[0, 1, 0, z] + 
             32*H[0, 1, 1, z] + 80*H[1, 0, 0, z] + 96*H[1, 0, 1, z] + 
             96*H[1, 1, 0, z] + 152*zeta[2] + 32*H[-1, z]*zeta[2] + 
             32*H[1, z]*zeta[2] - 64*zeta[3])/z + 
           z*(-293/18 - (653*H[0, z])/9 - (160*H[1, z])/9 - 12*H[-1, 0, z] + 
             (556*H[0, 0, z])/3 + (160*H[0, 1, z])/3 + (296*H[1, 0, z])/3 + 
             (64*H[1, 1, z])/3 - 8*H[-1, 0, 0, z] - 16*H[-1, 0, 1, z] + 
             64*H[0, 0, 0, z] + 128*H[0, 0, 1, z] + 40*H[0, 1, 0, z] + 
             8*H[0, 1, 1, z] + 40*H[1, 0, 0, z] + 48*H[1, 0, 1, z] + 
             48*H[1, 1, 0, z] - (116*zeta[2])/3 + 16*H[-1, z]*zeta[2] + 
             16*H[1, z]*zeta[2] - 40*zeta[3]) - 160*zeta[3]) + 
         (232*H[-1, z]*zeta[3])/3 - (656*H[-1, -1, z]*zeta[3])/3 - 
         (1216*H[-1, 0, z]*zeta[3])/3 - (80*H[0, -1, z]*zeta[3])/3 + 
         (160*H[1, 0, z]*zeta[3])/3 + (704*H[1, 1, z]*zeta[3])/3 + 
         (z^3*((45854*H[1, z])/243 - (3520*H[0, 0, 0, z])/27 - 
            (608*H[0, 1, 0, z])/9 - (704*H[1, 0, 0, z])/27 - 
            (416*H[1, 1, 0, z])/27 + (2272*H[1, z]*zeta[2])/27 - 
            (320*H[1, z]*zeta[3])/9))/(1 + z) + 
         ((79384*H[1, z])/243 - (41110*H[0, 0, 0, z])/27 - 
           (32812*H[0, 1, 0, z])/27 + (10958*H[1, 0, 0, z])/27 + 
           (4694*H[1, 1, 0, z])/27 - (3646*H[1, z]*zeta[2])/27 + 
           (5296*H[0, 0, 0, z]*zeta[2])/3 - (128*H[0, 1, 0, z]*zeta[2])/3 + 
           (2396*H[1, z]*zeta[3])/9)/(1 + z) + 
         Lp*LQ*(616/27 - (1868*H[0, z])/9 - 4*H[1, z] - 128*H[0, 0, z] - 
           64*H[1, 0, z] - 32*H[-1, -1, 0, z] - 48*H[-1, 0, 0, z] - 
           32*H[0, -1, 0, z] + 176*H[0, 0, 0, z] - 32*H[0, 0, 1, z] - 
           128*H[0, 1, 0, z] - 48*H[0, 1, 1, z] - 176*H[1, 0, 0, z] - 
           64*H[1, 0, 1, z] - 64*H[1, 1, 0, z] - 16*H[1, 1, 1, z] + 
           z^2*(1360/27 - (352*H[0, z])/9 - 32*H[0, 0, z] - 
             (32*H[1, 0, z])/3 - (32*zeta[2])/3) - 64*zeta[2] - 
           16*H[-1, z]*zeta[2] + 32*H[0, z]*zeta[2] + 48*H[1, z]*zeta[2] - 
           72*zeta[3] + z*(2776/27 - (1124*H[0, z])/9 - 8*H[-1, 0, z] + 
             12*H[0, 0, z] - 8*H[0, 1, z] + 40*H[1, 0, z] + 8*H[1, 1, z] - 
             16*H[-1, -1, 0, z] - 24*H[-1, 0, 0, z] - 16*H[0, -1, 0, z] + 
             248*H[0, 0, 0, z] + 16*H[0, 0, 1, z] + 80*H[0, 1, 0, z] + 
             24*H[0, 1, 1, z] + 88*H[1, 0, 0, z] + 32*H[1, 0, 1, z] + 
             32*H[1, 1, 0, z] + 8*H[1, 1, 1, z] + 24*zeta[2] - 
             8*H[-1, z]*zeta[2] - 16*H[0, z]*zeta[2] - 24*H[1, z]*zeta[2] + 
             60*zeta[3]) + (-4640/27 - (1288*H[0, z])/9 + (848*H[0, 0, z])/
              3 + (176*H[1, 0, z])/3 - 32*H[-1, -1, 0, z] - 
             48*H[-1, 0, 0, z] - 32*H[0, -1, 0, z] + 320*H[0, 0, 0, z] + 
             32*H[0, 0, 1, z] + 160*H[0, 1, 0, z] + 48*H[0, 1, 1, z] + 
             176*H[1, 0, 0, z] + 64*H[1, 0, 1, z] + 64*H[1, 1, 0, z] + 
             16*H[1, 1, 1, z] + (176*zeta[2])/3 - 16*H[-1, z]*zeta[2] - 
             32*H[0, z]*zeta[2] - 48*H[1, z]*zeta[2] + 120*zeta[3])/z) + 
         LQ*((3232*H[0, z])/27 - 112*H[0, z]*zeta[3] + 
           z*(-808/27 - (1616*H[0, z])/27 + 28*zeta[3] + 56*H[0, z]*
              zeta[3]) + ((-3232*H[0, z])/27 + 112*H[0, z]*zeta[3])/z) + 
         (z^4*(1906/9 + (51470*H[0, z])/243 + (13252*H[0, 0, z])/81 - 
            (2036*H[0, 1, z])/27 + (448*H[0, 0, 0, 0, z])/9 + 
            32*H[0, 0, 1, 0, z] + (800*H[0, 1, 0, 0, z])/9 + 
            (160*H[0, 1, 1, 0, z])/3 + (29740*zeta[2])/81 - 
            (4768*H[0, z]*zeta[2])/27 - (1376*H[0, 0, z]*zeta[2])/9 + 
            (32*H[0, 1, z]*zeta[2])/9 - (7232*zeta[3])/27 - 
            (64*H[0, z]*zeta[3])/9 - (1400*zeta[4])/9))/(1 + z)^2 - 
         1212*H[-1, z]*zeta[4] + ((-850*H[-1, 0, z])/3 - (93728*H[1, 0, z])/
            81 + (440*H[1, 1, z])/9 + 248*H[-1, -1, 0, z] + 
           268*H[-1, 0, 0, z] - 48*H[-1, 0, 1, z] + 16*H[0, -1, 0, z] - 
           208*H[0, 0, 1, z] - 152*H[0, 1, 1, z] - (772*H[1, 0, 1, z])/9 + 
           (208*H[1, 1, 1, z])/9 + 8*H[-1, -1, -1, 0, z] + 
           212*H[-1, -1, 0, 0, z] + 64*H[-1, -1, 0, 1, z] + 
           64*H[-1, 0, -1, 0, z] - 48*H[-1, 0, 0, 0, z] + 
           56*H[-1, 0, 0, 1, z] + 72*H[-1, 0, 1, 0, z] + 
           16*H[-1, 0, 1, 1, z] + 128*H[0, -1, -1, 0, z] + 
           112*H[0, -1, 0, 0, z] + 32*H[0, -1, 0, 1, z] + 
           64*H[0, 0, -1, 0, z] + 768*H[0, 0, 0, 1, z] - 
           416*H[0, 0, 1, 1, z] - (2312*H[0, 1, 0, 1, z])/9 - 
           (272*H[0, 1, 1, 1, z])/3 - 64*H[1, 0, -1, 0, z] - 
           (2420*H[1, 0, 0, 0, z])/9 + (1628*H[1, 0, 0, 1, z])/9 - 
           (2344*H[1, 0, 1, 0, z])/9 - (928*H[1, 0, 1, 1, z])/9 - 
           (1232*H[1, 1, 0, 0, z])/3 - (8*H[1, 1, 0, 1, z])/9 - 
           (1556*H[1, 1, 1, 0, z])/9 - (64*H[1, 1, 1, 1, z])/3 - 
           (512*H[-1, -1, -1, -1, 0, z])/3 + (688*H[-1, -1, -1, 0, 0, z])/3 - 
           416*H[-1, -1, -1, 0, 1, z] + (736*H[-1, -1, 0, -1, 0, z])/3 - 
           80*H[-1, -1, 0, 0, 0, z] - (368*H[-1, -1, 0, 0, 1, z])/3 - 
           (448*H[-1, -1, 0, 1, 0, z])/3 + (512*H[-1, 0, -1, -1, 0, z])/3 - 
           (400*H[-1, 0, -1, 0, 0, z])/3 - 32*H[-1, 0, -1, 0, 1, z] - 
           (992*H[-1, 0, 0, -1, 0, z])/3 + (1360*H[-1, 0, 0, 0, 0, z])/3 + 
           (368*H[-1, 0, 0, 0, 1, z])/3 + 176*H[-1, 0, 0, 1, 0, z] + 
           (224*H[-1, 0, 0, 1, 1, z])/3 + (1184*H[-1, 0, 1, 0, 0, z])/3 + 
           (352*H[-1, 0, 1, 0, 1, z])/3 + 224*H[-1, 0, 1, 1, 0, z] + 
           (64*H[-1, 0, 1, 1, 1, z])/3 + (224*H[0, -1, -1, -1, 0, z])/3 - 
           208*H[0, -1, -1, 0, 0, z] - 64*H[0, -1, -1, 0, 1, z] - 
           (512*H[0, -1, 0, -1, 0, z])/3 + (592*H[0, -1, 0, 0, 0, z])/3 - 
           (224*H[0, -1, 0, 0, 1, z])/3 + (64*H[0, -1, 0, 1, 0, z])/3 + 
           (128*H[0, -1, 0, 1, 1, z])/3 - (128*H[0, 0, -1, -1, 0, z])/3 - 
           (128*H[0, 0, -1, 0, 1, z])/3 + 1024*H[0, 0, 0, 0, 1, z] + 
           (1408*H[0, 0, 0, 1, 0, z])/3 - (640*H[0, 0, 0, 1, 1, z])/3 - 
           (640*H[0, 0, 1, 0, 0, z])/3 + (32*H[0, 0, 1, 0, 1, z])/3 - 
           (160*H[0, 0, 1, 1, 0, z])/3 + (128*H[0, 1, 0, -1, 0, z])/3 - 
           112*H[0, 1, 0, 0, 0, z] + 112*H[0, 1, 0, 0, 1, z] + 
           (1040*H[0, 1, 0, 1, 0, z])/3 - 16*H[0, 1, 0, 1, 1, z] - 
           (304*H[0, 1, 1, 0, 0, z])/3 - (400*H[0, 1, 1, 0, 1, z])/3 - 
           (832*H[0, 1, 1, 1, 0, z])/3 - (736*H[0, 1, 1, 1, 1, z])/3 - 
           (320*H[1, 0, -1, -1, 0, z])/3 + (448*H[1, 0, -1, 0, 0, z])/3 - 
           (64*H[1, 0, -1, 0, 1, z])/3 + (608*H[1, 0, 0, -1, 0, z])/3 - 
           (1808*H[1, 0, 0, 0, 0, z])/3 - (800*H[1, 0, 0, 0, 1, z])/3 - 
           (1376*H[1, 0, 0, 1, 0, z])/3 - (496*H[1, 0, 0, 1, 1, z])/3 - 
           608*H[1, 0, 1, 0, 0, z] - 448*H[1, 0, 1, 0, 1, z] - 
           (2048*H[1, 0, 1, 1, 0, z])/3 - (1120*H[1, 0, 1, 1, 1, z])/3 - 
           (128*H[1, 1, 0, -1, 0, z])/3 - (2816*H[1, 1, 0, 0, 0, z])/3 - 
           (1808*H[1, 1, 0, 0, 1, z])/3 - (2768*H[1, 1, 0, 1, 0, z])/3 - 
           (1504*H[1, 1, 0, 1, 1, z])/3 - 1136*H[1, 1, 1, 0, 0, z] - 
           (1936*H[1, 1, 1, 0, 1, z])/3 - (2128*H[1, 1, 1, 1, 0, z])/3 - 
           320*H[1, 1, 1, 1, 1, z] + 172*H[-1, z]*zeta[2] - 
           60*H[-1, -1, z]*zeta[2] + 32*H[-1, 0, z]*zeta[2] + 
           32*H[0, -1, z]*zeta[2] - (3584*H[1, 0, z]*zeta[2])/9 - 
           (1972*H[1, 1, z]*zeta[2])/9 + (992*H[-1, -1, -1, z]*zeta[2])/3 + 
           (64*H[-1, -1, 0, z]*zeta[2])/3 + (352*H[-1, 0, -1, z]*zeta[2])/3 - 
           (1504*H[-1, 0, 0, z]*zeta[2])/3 + (64*H[-1, 0, 1, z]*zeta[2])/3 + 
           (304*H[0, -1, -1, z]*zeta[2])/3 - (544*H[0, -1, 0, z]*zeta[2])/3 + 
           (64*H[0, 0, -1, z]*zeta[2])/3 - (32*H[0, 0, 1, z]*zeta[2])/3 + 
           64*H[0, 1, 1, z]*zeta[2] - 32*H[1, 0, -1, z]*zeta[2] + 
           (656*H[1, 0, 1, z]*zeta[2])/3 + (736*H[1, 1, 1, z]*zeta[2])/3 + 
           48*H[-1, z]*zeta[3] - (656*H[-1, -1, z]*zeta[3])/3 - 
           (1408*H[-1, 0, z]*zeta[3])/3 - (224*H[0, -1, z]*zeta[3])/3 - 
           (160*H[1, 0, z]*zeta[3])/3 - (704*H[1, 1, z]*zeta[3])/3 - 
           1300*H[-1, z]*zeta[4])/z + z*((1154*H[-1, 0, z])/3 - 
           (1034*H[1, 0, z])/9 - (12232*H[1, 1, z])/81 + 
           192*H[-1, -1, 0, z] - (2492*H[-1, 0, 0, z])/3 - 
           (328*H[-1, 0, 1, z])/3 - (2068*H[0, -1, 0, z])/3 - 
           (11696*H[0, 0, 1, z])/27 + (1084*H[0, 1, 1, z])/27 - 
           (4612*H[1, 0, 1, z])/27 + (208*H[1, 1, 1, z])/27 + 
           80*H[-1, -1, -1, 0, z] + (1072*H[-1, -1, 0, 0, z])/3 + 
           144*H[-1, -1, 0, 1, z] + (392*H[-1, 0, -1, 0, z])/3 - 
           (908*H[-1, 0, 0, 0, z])/3 + 80*H[-1, 0, 0, 1, z] + 
           80*H[-1, 0, 1, 0, z] + 48*H[-1, 0, 1, 1, z] + 
           80*H[0, -1, -1, 0, z] + (316*H[0, -1, 0, 0, z])/3 + 
           8*H[0, -1, 0, 1, z] + (400*H[0, 0, -1, 0, z])/3 - 
           (1684*H[0, 0, 0, 1, z])/9 - (592*H[0, 0, 1, 1, z])/9 + 
           (1060*H[0, 1, 0, 1, z])/9 + (644*H[0, 1, 1, 1, z])/9 - 
           (656*H[1, 0, -1, 0, z])/3 + (892*H[1, 0, 0, 0, z])/3 - 
           (676*H[1, 0, 0, 1, z])/9 - (1060*H[1, 0, 1, 0, z])/9 - 
           (152*H[1, 0, 1, 1, z])/9 - (2476*H[1, 1, 0, 0, z])/9 - 
           (800*H[1, 1, 0, 1, z])/9 - (1628*H[1, 1, 1, 0, z])/9 - 
           (424*H[1, 1, 1, 1, z])/9 - (256*H[-1, -1, -1, -1, 0, z])/3 + 
           (344*H[-1, -1, -1, 0, 0, z])/3 - 208*H[-1, -1, -1, 0, 1, z] + 
           (368*H[-1, -1, 0, -1, 0, z])/3 - 40*H[-1, -1, 0, 0, 0, z] - 
           (184*H[-1, -1, 0, 0, 1, z])/3 - (224*H[-1, -1, 0, 1, 0, z])/3 + 
           (256*H[-1, 0, -1, -1, 0, z])/3 - (200*H[-1, 0, -1, 0, 0, z])/3 - 
           16*H[-1, 0, -1, 0, 1, z] - (496*H[-1, 0, 0, -1, 0, z])/3 + 
           (560*H[-1, 0, 0, 0, 0, z])/3 + (184*H[-1, 0, 0, 0, 1, z])/3 + 
           64*H[-1, 0, 0, 1, 0, z] + (112*H[-1, 0, 0, 1, 1, z])/3 + 
           (496*H[-1, 0, 1, 0, 0, z])/3 + (176*H[-1, 0, 1, 0, 1, z])/3 + 
           96*H[-1, 0, 1, 1, 0, z] + (32*H[-1, 0, 1, 1, 1, z])/3 + 
           (176*H[0, -1, -1, -1, 0, z])/3 - (688*H[0, -1, -1, 0, 0, z])/3 - 
           (112*H[0, -1, -1, 0, 1, z])/3 - 144*H[0, -1, 0, -1, 0, z] + 
           (328*H[0, -1, 0, 0, 0, z])/3 - (88*H[0, -1, 0, 0, 1, z])/3 + 
           (16*H[0, -1, 0, 1, 0, z])/3 + (64*H[0, -1, 0, 1, 1, z])/3 - 
           (352*H[0, 0, -1, -1, 0, z])/3 + (112*H[0, 0, -1, 0, 0, z])/3 - 
           (64*H[0, 0, -1, 0, 1, z])/3 + (256*H[0, 0, 0, -1, 0, z])/3 + 
           (752*H[0, 0, 0, 0, 0, z])/3 + 792*H[0, 0, 0, 0, 1, z] + 
           (1256*H[0, 0, 0, 1, 0, z])/3 - (512*H[0, 0, 0, 1, 1, z])/3 - 
           (920*H[0, 0, 1, 0, 0, z])/3 - (616*H[0, 0, 1, 1, 0, z])/3 - 
           (8*H[0, 0, 1, 1, 1, z])/3 + 64*H[0, 1, 0, -1, 0, z] - 
           (808*H[0, 1, 0, 0, 0, z])/3 + (320*H[0, 1, 0, 0, 1, z])/3 + 
           (472*H[0, 1, 0, 1, 0, z])/3 + (64*H[0, 1, 0, 1, 1, z])/3 - 
           (472*H[0, 1, 1, 0, 0, z])/3 - (152*H[0, 1, 1, 0, 1, z])/3 - 
           (560*H[0, 1, 1, 1, 0, z])/3 - (344*H[0, 1, 1, 1, 1, z])/3 - 
           (160*H[1, 0, -1, -1, 0, z])/3 + (224*H[1, 0, -1, 0, 0, z])/3 - 
           (32*H[1, 0, -1, 0, 1, z])/3 + (304*H[1, 0, 0, -1, 0, z])/3 - 
           (904*H[1, 0, 0, 0, 0, z])/3 - (400*H[1, 0, 0, 0, 1, z])/3 - 
           (688*H[1, 0, 0, 1, 0, z])/3 - (248*H[1, 0, 0, 1, 1, z])/3 - 
           304*H[1, 0, 1, 0, 0, z] - 224*H[1, 0, 1, 0, 1, z] - 
           (1024*H[1, 0, 1, 1, 0, z])/3 - (560*H[1, 0, 1, 1, 1, z])/3 - 
           (64*H[1, 1, 0, -1, 0, z])/3 - (1408*H[1, 1, 0, 0, 0, z])/3 - 
           (904*H[1, 1, 0, 0, 1, z])/3 - (1384*H[1, 1, 0, 1, 0, z])/3 - 
           (752*H[1, 1, 0, 1, 1, z])/3 - 568*H[1, 1, 1, 0, 0, z] - 
           (968*H[1, 1, 1, 0, 1, z])/3 - (1064*H[1, 1, 1, 1, 0, z])/3 - 
           160*H[1, 1, 1, 1, 1, z] + (616*H[-1, z]*zeta[2])/3 - 
           104*H[-1, -1, z]*zeta[2] + (140*H[-1, 0, z]*zeta[2])/3 + 
           32*H[0, -1, z]*zeta[2] - (256*H[1, 0, z]*zeta[2])/3 - 
           60*H[1, 1, z]*zeta[2] + (496*H[-1, -1, -1, z]*zeta[2])/3 + 
           (32*H[-1, -1, 0, z]*zeta[2])/3 + (176*H[-1, 0, -1, z]*zeta[2])/3 - 
           (824*H[-1, 0, 0, z]*zeta[2])/3 - (16*H[-1, 0, 1, z]*zeta[2])/3 + 
           (200*H[0, -1, -1, z]*zeta[2])/3 - 160*H[0, -1, 0, z]*zeta[2] - 
           (112*H[0, 0, -1, z]*zeta[2])/3 - (544*H[0, 0, 1, z]*zeta[2])/3 - 
           (184*H[0, 1, 1, z]*zeta[2])/3 - 16*H[1, 0, -1, z]*zeta[2] + 
           (328*H[1, 0, 1, z]*zeta[2])/3 + (368*H[1, 1, 1, z]*zeta[2])/3 + 
           40*H[-1, z]*zeta[3] - (328*H[-1, -1, z]*zeta[3])/3 - 
           (608*H[-1, 0, z]*zeta[3])/3 - 56*H[0, -1, z]*zeta[3] - 
           (80*H[1, 0, z]*zeta[3])/3 - (352*H[1, 1, z]*zeta[3])/3 - 
           606*H[-1, z]*zeta[4]) + ((50338*H[1, z])/81 - (2720*H[0, 0, 0, z])/
            3 - (31456*H[0, 1, 0, z])/27 - (21050*H[1, 0, 0, z])/27 - 
           (2338*H[1, 1, 0, z])/9 - (10666*H[1, z]*zeta[2])/27 + 
           (3584*H[0, 0, 0, z]*zeta[2])/3 + (2128*H[0, 1, 0, z]*zeta[2])/3 + 
           976*H[1, 0, 0, z]*zeta[2] + (640*H[1, 1, 0, z]*zeta[2])/3 + 
           (2084*H[1, z]*zeta[3])/9 - 764*H[1, z]*zeta[4])/(z*(1 + z)) + 
         (z^2*((-2536*H[1, z])/9 + (4435*H[0, 0, 0, z])/27 - 
            (5162*H[0, 1, 0, z])/9 - (10834*H[1, 0, 0, z])/27 - 
            (926*H[1, 1, 0, z])/9 + (1618*H[1, z]*zeta[2])/27 + 
            (2744*H[0, 0, 0, z]*zeta[2])/3 + (632*H[0, 1, 0, z]*zeta[2])/3 + 
            488*H[1, 0, 0, z]*zeta[2] + (320*H[1, 1, 0, z]*zeta[2])/3 - 
            (1028*H[1, z]*zeta[3])/9 - 382*H[1, z]*zeta[4]))/(1 + z) + 
         (z*((-185956*H[1, z])/243 - (9215*H[0, 0, 0, z])/27 - 
            (5114*H[0, 1, 0, z])/9 + (21446*H[1, 0, 0, z])/27 + 
            (9130*H[1, 1, 0, z])/27 + (2050*H[1, z]*zeta[2])/9 + 
            (4456*H[0, 0, 0, z]*zeta[2])/3 - (1624*H[0, 1, 0, z]*zeta[2])/3 - 
            488*H[1, 0, 0, z]*zeta[2] - (320*H[1, 1, 0, z]*zeta[2])/3 - 
            44*H[1, z]*zeta[3] + 382*H[1, z]*zeta[4]))/(1 + z) + 
         Lp*(-20791/54 - (916*H[0, z])/3 - (1024*H[1, z])/3 + 
           128*H[-1, 0, z] + (1864*H[0, 0, z])/3 + (3040*H[0, 1, z])/9 - 
           (1096*H[1, 0, z])/3 - (1160*H[1, 1, z])/9 - 224*H[-1, -1, 0, z] + 
           144*H[-1, 0, 0, z] - 160*H[-1, 0, 1, z] + 256*H[0, -1, 0, z] - 
           (368*H[0, 0, 0, z])/3 - 32*H[0, 0, 1, z] + (736*H[0, 1, 0, z])/3 - 
           96*H[0, 1, 1, z] + (1280*H[1, 0, 0, z])/3 + (304*H[1, 0, 1, z])/
            3 - (416*H[1, 1, 0, z])/3 - (56*H[1, 1, 1, z])/3 - 
           128*H[-1, -1, -1, 0, z] + 32*H[-1, -1, 0, 0, z] + 
           192*H[-1, -1, 0, 1, z] + 96*H[-1, 0, -1, 0, z] + 
           64*H[-1, 0, 0, 1, z] - 32*H[-1, 0, 1, 0, z] - 
           64*H[-1, 0, 1, 1, z] + 96*H[0, -1, -1, 0, z] - 
           16*H[0, -1, 0, 0, z] - 64*H[0, -1, 0, 1, z] + 
           64*H[0, 0, -1, 0, z] - 304*H[0, 0, 0, 0, z] - 
           368*H[0, 0, 0, 1, z] + 288*H[0, 0, 1, 0, z] + 
           400*H[0, 0, 1, 1, z] + 416*H[0, 1, 0, 0, z] + 
           352*H[0, 1, 0, 1, z] + 352*H[0, 1, 1, 0, z] + 
           112*H[0, 1, 1, 1, z] + 96*H[1, 0, -1, 0, z] + 
           64*H[1, 0, 0, 0, z] + 96*H[1, 0, 0, 1, z] + 32*H[1, 0, 1, 0, z] - 
           32*H[1, 0, 1, 1, z] - 160*H[1, 1, 0, 1, z] - 
           352*H[1, 1, 1, 0, z] - 256*H[1, 1, 1, 1, z] - (736*zeta[2])/3 + 
           48*H[-1, z]*zeta[2] + (1792*H[0, z]*zeta[2])/3 - 
           464*H[1, z]*zeta[2] - 256*H[-1, -1, z]*zeta[2] + 
           256*H[-1, 0, z]*zeta[2] + 112*H[0, -1, z]*zeta[2] - 
           432*H[0, 0, z]*zeta[2] - 48*H[0, 1, z]*zeta[2] + 
           544*H[1, 0, z]*zeta[2] + 32*H[1, 1, z]*zeta[2] + 
           (1544*zeta[3])/3 + 192*H[-1, z]*zeta[3] + 416*H[0, z]*zeta[3] + 
           288*H[1, z]*zeta[3] + z^2*(-1216/9 - (3584*H[0, z])/27 - 
             (3296*H[1, z])/27 + (1136*H[0, 0, z])/9 + (704*H[0, 1, z])/9 + 
             16*H[1, 0, z] + (64*H[0, 0, 0, z])/3 - (64*H[0, 1, 0, z])/3 - 
             (128*H[0, 1, 1, z])/3 - (64*H[1, 0, 0, z])/3 - 
             (64*H[1, 1, 0, z])/3 - (560*zeta[2])/9 + 128*H[0, z]*zeta[2] - 
             (128*H[1, z]*zeta[2])/3 + (128*zeta[3])/3) + 
           z*(-24775/108 - (925*H[0, z])/9 - (1504*H[1, z])/9 + 
             312*H[-1, 0, z] + 186*H[0, 0, z] + (3340*H[0, 1, z])/9 + 
             80*H[1, 0, z] + (292*H[1, 1, z])/9 - 136*H[-1, -1, 0, z] + 
             60*H[-1, 0, 0, z] - 96*H[-1, 0, 1, z] - 80*H[0, -1, 0, z] - 
             (956*H[0, 0, 0, z])/3 - 4*H[0, 0, 1, z] - (584*H[0, 1, 0, z])/
              3 - 64*H[0, 1, 1, z] - (1000*H[1, 0, 0, z])/3 - 
             (296*H[1, 0, 1, z])/3 - (224*H[1, 1, 0, z])/3 - 
             (104*H[1, 1, 1, z])/3 - 64*H[-1, -1, -1, 0, z] + 
             16*H[-1, -1, 0, 0, z] + 96*H[-1, -1, 0, 1, z] + 
             48*H[-1, 0, -1, 0, z] + 32*H[-1, 0, 0, 1, z] - 
             16*H[-1, 0, 1, 0, z] - 32*H[-1, 0, 1, 1, z] + 
             80*H[0, -1, -1, 0, z] + 8*H[0, -1, 0, 0, z] + 
             32*H[0, -1, 0, 1, z] - 32*H[0, 0, -1, 0, z] - 
             264*H[0, 0, 0, 0, z] - 552*H[0, 0, 0, 1, z] - 
             128*H[0, 0, 1, 0, z] + 120*H[0, 0, 1, 1, z] - 
             64*H[0, 1, 0, 0, z] - 176*H[0, 1, 0, 1, z] - 
             80*H[0, 1, 1, 0, z] - 56*H[0, 1, 1, 1, z] - 
             48*H[1, 0, -1, 0, z] - 32*H[1, 0, 0, 0, z] - 
             48*H[1, 0, 0, 1, z] - 16*H[1, 0, 1, 0, z] + 
             16*H[1, 0, 1, 1, z] + 80*H[1, 1, 0, 1, z] + 
             176*H[1, 1, 1, 0, z] + 128*H[1, 1, 1, 1, z] - (292*zeta[2])/3 + 
             28*H[-1, z]*zeta[2] + (100*H[0, z]*zeta[2])/3 + 
             116*H[1, z]*zeta[2] - 128*H[-1, -1, z]*zeta[2] + 
             128*H[-1, 0, z]*zeta[2] + 8*H[0, -1, z]*zeta[2] - 
             344*H[0, 0, z]*zeta[2] + 200*H[0, 1, z]*zeta[2] - 
             272*H[1, 0, z]*zeta[2] - 16*H[1, 1, z]*zeta[2] - 
             (424*zeta[3])/3 + 96*H[-1, z]*zeta[3] - 88*H[0, z]*zeta[3] - 
             144*H[1, z]*zeta[3] + 160*zeta[4]) + 
           (12407/18 + (2468*H[0, z])/3 + (18020*H[1, z])/27 - 
             184*H[-1, 0, z] - 120*H[0, 0, z] + (4520*H[0, 1, z])/9 + 
             368*H[1, 0, z] + (692*H[1, 1, z])/9 - 48*H[-1, -1, 0, z] + 
             48*H[-1, 0, 0, z] - 48*H[-1, 0, 1, z] - 48*H[0, -1, 0, z] - 
             480*H[0, 0, 0, z] - (1840*H[0, 0, 1, z])/3 - 
             (1072*H[0, 1, 0, z])/3 + (776*H[0, 1, 1, z])/3 - 
             (400*H[1, 0, 0, z])/3 - (112*H[1, 0, 1, z])/3 + 
             176*H[1, 1, 0, z] + (104*H[1, 1, 1, z])/3 - 
             128*H[-1, -1, -1, 0, z] + 32*H[-1, -1, 0, 0, z] + 
             192*H[-1, -1, 0, 1, z] + 96*H[-1, 0, -1, 0, z] + 
             64*H[-1, 0, 0, 1, z] - 32*H[-1, 0, 1, 0, z] - 
             64*H[-1, 0, 1, 1, z] + 64*H[0, -1, -1, 0, z] + 
             64*H[0, -1, 0, 1, z] - 640*H[0, 0, 0, 1, z] - 
             64*H[0, 0, 1, 0, z] + 128*H[0, 0, 1, 1, z] - 
             128*H[0, 1, 0, 0, z] - 288*H[0, 1, 0, 1, z] - 
             224*H[0, 1, 1, 0, z] - 96*H[0, 1, 1, 1, z] - 
             96*H[1, 0, -1, 0, z] - 64*H[1, 0, 0, 0, z] - 
             96*H[1, 0, 0, 1, z] - 32*H[1, 0, 1, 0, z] + 
             32*H[1, 0, 1, 1, z] + 160*H[1, 1, 0, 1, z] + 
             352*H[1, 1, 1, 0, z] + 256*H[1, 1, 1, 1, z] - (1552*zeta[2])/3 + 
             24*H[-1, z]*zeta[2] - (2624*H[0, z]*zeta[2])/3 + 
             (968*H[1, z]*zeta[2])/3 - 256*H[-1, -1, z]*zeta[2] + 
             256*H[-1, 0, z]*zeta[2] - 32*H[0, -1, z]*zeta[2] - 
             384*H[0, 0, z]*zeta[2] + 192*H[0, 1, z]*zeta[2] - 
             544*H[1, 0, z]*zeta[2] - 32*H[1, 1, z]*zeta[2] - 
             (1856*zeta[3])/3 + 192*H[-1, z]*zeta[3] + 224*H[0, z]*zeta[3] - 
             288*H[1, z]*zeta[3] + 1076*zeta[4])/z) + 
         (z^3*(1612405/1944 - (4025*H[0, z])/18 + (2324*H[0, 0, z])/81 - 
            (9376*H[0, 1, z])/81 - (2632*H[0, 0, 0, 0, z])/9 - 
            (608*H[0, 0, 1, 0, z])/3 + (868*H[0, 1, 0, 0, z])/3 + 
            (484*H[0, 1, 1, 0, z])/9 + (116762*zeta[2])/81 - 
            (33302*H[0, z]*zeta[2])/27 - (760*H[0, 0, z]*zeta[2])/9 - 
            (3788*H[0, 1, z]*zeta[2])/9 - (33898*zeta[3])/27 - 
            (1436*H[0, z]*zeta[3])/9 + (1496*H[0, 0, z]*zeta[3])/3 + 
            (1744*H[0, 1, z]*zeta[3])/3 + (1168*zeta[2]*zeta[3])/3 + 
            (80*zeta[4])/9 + (2200*H[0, z]*zeta[4])/3 + (5776*zeta[5])/3))/
          (1 + z)^2 + (10141/9 + (701*H[0, z])/9 - (3064*H[0, 0, z])/3 + 
           (944*H[0, 1, z])/9 + (1984*H[0, 0, 1, 0, z])/9 - 
           (3568*H[0, 1, 0, 0, z])/9 - (3736*H[0, 1, 1, 0, z])/9 - 
           (48568*zeta[2])/27 - (1360*H[0, z]*zeta[2])/3 + 
           (3776*H[0, 0, z]*zeta[2])/3 - (680*H[0, 1, z]*zeta[2])/9 - 
           1764*zeta[3] - (80*H[0, z]*zeta[3])/3 - (128*H[0, 0, z]*zeta[3])/
            3 + (2528*H[0, 1, z]*zeta[3])/3 + 992*zeta[2]*zeta[3] + 
           (830*zeta[4])/3 + (488*H[0, z]*zeta[4])/3 + (6800*zeta[5])/3)/
          (z*(1 + z)^2) + (z^2*(-370343/486 - (219961*H[0, z])/243 + 
            (28543*H[0, 0, z])/81 + (10612*H[0, 1, z])/27 - 
            (2696*H[0, 0, 0, 0, z])/9 - (256*H[0, 0, 1, 0, z])/3 + 
            (4640*H[0, 1, 0, 0, z])/9 + (856*H[0, 1, 1, 0, z])/3 + 
            (168778*zeta[2])/81 - (79528*H[0, z]*zeta[2])/27 - 
            (2504*H[0, 0, z]*zeta[2])/9 - (3328*H[0, 1, z]*zeta[2])/9 - 
            (70244*zeta[3])/27 - (712*H[0, z]*zeta[3])/9 + 
            (2144*H[0, 0, z]*zeta[3])/3 + (1472*H[0, 1, z]*zeta[3])/3 + 
            352*zeta[2]*zeta[3] + (11980*zeta[4])/9 + (5560*H[0, z]*zeta[4])/
             3 + (14192*zeta[5])/3))/(1 + z)^2 + 
         (454909/972 + (80978*H[0, z])/243 - (33935*H[0, 0, z])/27 + 
           (49256*H[0, 1, z])/81 + (1184*H[0, 0, 0, 0, z])/3 + 
           (7496*H[0, 0, 1, 0, z])/9 - (1864*H[0, 1, 0, 0, z])/3 - 
           (4576*H[0, 1, 1, 0, z])/9 - (88978*zeta[2])/27 - 
           (17128*H[0, z]*zeta[2])/9 + (5776*H[0, 0, z]*zeta[2])/3 + 
           (2840*H[0, 1, z]*zeta[2])/9 - (39944*zeta[3])/9 + 
           (592*H[0, z]*zeta[3])/3 - 368*H[0, 0, z]*zeta[3] + 
           (3040*H[0, 1, z]*zeta[3])/3 + (4672*zeta[2]*zeta[3])/3 + 
           1444*zeta[4] + 712*H[0, z]*zeta[4] + (16240*zeta[5])/3)/
          (1 + z)^2 + (z*(-3962719/1944 - (34735*H[0, z])/162 + 
            (2266*H[0, 0, z])/9 + (25288*H[0, 1, z])/27 + 
            (1252*H[0, 0, 0, 0, z])/3 + (6748*H[0, 0, 1, 0, z])/9 + 
            (668*H[0, 1, 0, 0, z])/9 + (1652*H[0, 1, 1, 0, z])/9 - 
            (1462*zeta[2])/3 - (30046*H[0, z]*zeta[2])/9 + 
            308*H[0, 0, z]*zeta[2] + (3940*H[0, 1, z]*zeta[2])/9 - 
            (38594*zeta[3])/9 + (940*H[0, z]*zeta[3])/3 - 
            (328*H[0, 0, z]*zeta[3])/3 + 80*H[0, 1, z]*zeta[3] + 
            528*zeta[2]*zeta[3] + 2356*zeta[4] + (5008*H[0, z]*zeta[4])/3 + 
            5952*zeta[5]))/(1 + z)^2))
 
Frag["qbpq"] = as^2*CF*TF*(2*Lp^2*(1 + 4/(3*z) - (4*z^2)/3 + 2*H[0, z] + 
         z*(-1 + 2*H[0, z])) + 2*Lp*(14 + (-4/3 - (16*H[0, z])/3)/z + 
         2*H[0, z] + z^2*(-8/3 + (16*H[0, z])/3) + 
         z*(-10 + 10*H[0, z] - 12*H[0, 0, z]) - 12*H[0, 0, z]) + 
       2*(-79/3 - (116*H[0, z])/3 - 11*H[0, 0, z] - 4*H[1, 0, z] + 
         22*H[0, 0, 0, z] + z^2*(436/27 - (64*H[0, z])/9 - 8*H[0, 0, z] - 
           (8*H[1, 0, z])/3 - (8*zeta[2])/3) - 4*zeta[2] + 
         (-148/27 + (8*H[0, z])/3 + (32*H[0, 0, z])/3 + (8*H[1, 0, z])/3 + 
           (8*zeta[2])/3)/z + z*(47/3 - (34*H[0, z])/3 - 11*H[0, 0, z] + 
           4*H[1, 0, z] + 22*H[0, 0, 0, z] + 4*zeta[2]))) + 
     as^3*(CF*Nf*TF^2*(4*Lp^3*(-4/9 - 16/(27*z) + (16*z^2)/27 + 
           z*(4/9 - (8*H[0, z])/9) - (8*H[0, z])/9) + 
         4*Lp^2*(-28/3 - (40*H[0, z])/9 + z^2*(-8/9 - (16*H[0, z])/9 - 
             (16*H[1, z])/9) + (4*H[1, z])/3 + (8/9 + (32*H[0, z])/9 + 
             (16*H[1, z])/9)/z + (16*H[0, 0, z])/3 + (8*H[0, 1, z])/3 + 
           z*(28/3 - (64*H[0, z])/9 - (4*H[1, z])/3 + (16*H[0, 0, z])/3 + 
             (8*H[0, 1, z])/3 - (8*zeta[2])/3) - (8*zeta[2])/3) + 
         4*Lp*(-16/27 + (280*H[0, z])/27 + (56*H[1, z])/3 + 
           (260*H[0, 0, z])/9 + (52*H[0, 1, z])/9 + (4*H[1, 0, z])/3 - 
           (4*H[1, 1, z])/3 - (40*H[0, 0, 0, z])/3 - (40*H[0, 0, 1, z])/3 - 
           8*H[0, 1, 0, z] - (8*H[0, 1, 1, z])/3 + 
           z^2*(136/81 + (40*H[0, z])/9 - (8*H[1, z])/9 + (16*H[0, 0, z])/3 + 
             (16*H[0, 1, z])/3 + (80*H[1, 0, z])/9 + (16*H[1, 1, z])/9 - 
             (16*zeta[2])/9) - (4*zeta[2])/9 + (40*H[0, z]*zeta[2])/3 + 
           (-640/81 - (32*H[0, z])/9 - (16*H[1, z])/9 - (128*H[0, 0, z])/9 - 
             (64*H[0, 1, z])/9 - (80*H[1, 0, z])/9 - (16*H[1, 1, z])/9 + 
             (32*zeta[2])/9)/z + z*(184/27 - (920*H[0, z])/27 - 16*H[1, z] + 
             (188*H[0, 0, z])/9 + (124*H[0, 1, z])/9 - (4*H[1, 0, z])/3 + 
             (4*H[1, 1, z])/3 - (40*H[0, 0, 0, z])/3 - (40*H[0, 0, 1, z])/3 - 
             8*H[0, 1, 0, z] - (8*H[0, 1, 1, z])/3 - (172*zeta[2])/9 + 
             (40*H[0, z]*zeta[2])/3)) + 4*(-16640/243 - (4948*H[0, z])/243 - 
           (1312*H[1, z])/81 + (1028*H[0, 0, z])/81 - (2692*H[0, 1, z])/81 - 
           (188*H[1, 0, z])/9 - (52*H[1, 1, z])/9 - (1648*H[0, 0, 0, z])/27 - 
           (604*H[0, 0, 1, z])/27 - (100*H[0, 1, 0, z])/9 - 
           (4*H[0, 1, 1, z])/27 - (52*H[1, 0, 0, z])/3 - 4*H[1, 0, 1, z] - 
           (28*H[1, 1, 0, z])/3 + (4*H[1, 1, 1, z])/9 + 
           (128*H[0, 0, 0, 0, z])/9 + (200*H[0, 0, 0, 1, z])/9 + 
           (56*H[0, 0, 1, 0, z])/3 + (56*H[0, 0, 1, 1, z])/9 + 
           8*H[0, 1, 0, 0, z] + (8*H[0, 1, 0, 1, z])/3 + (8*H[0, 1, 1, 0, z])/
            3 + (8*H[0, 1, 1, 1, z])/9 + (2404*zeta[2])/81 + 
           (316*H[0, z]*zeta[2])/27 - (20*H[1, z]*zeta[2])/3 - 
           (200*H[0, 0, z]*zeta[2])/9 - (8*H[0, 1, z]*zeta[2])/3 + 
           (-1424/729 + (1280*H[0, z])/81 + (32*H[1, z])/81 + 
             (64*H[0, 0, z])/9 + (32*H[0, 1, z])/9 + (200*H[1, 0, z])/27 + 
             (152*H[1, 1, z])/81 + (256*H[0, 0, 0, z])/9 + 
             (128*H[0, 0, 1, z])/9 + (160*H[0, 1, 0, z])/9 + 
             (32*H[0, 1, 1, z])/9 + (176*H[1, 0, 0, z])/9 + 
             (16*H[1, 0, 1, z])/3 + (80*H[1, 1, 0, z])/9 + (16*H[1, 1, 1, z])/
              27 - (16*zeta[2])/9 - (64*H[0, z]*zeta[2])/9 + 
             (16*H[1, z]*zeta[2])/9)/z + (512*zeta[3])/27 + 
           (32*H[0, z]*zeta[3])/9 + z^2*(20000/729 - (1640*H[0, z])/81 + 
             (616*H[1, z])/81 + (8*H[0, 0, z])/27 - (152*H[0, 1, z])/27 - 
             (200*H[1, 0, z])/27 - (152*H[1, 1, z])/81 - 16*H[0, 0, 0, z] - 
             (80*H[0, 0, 1, z])/9 - (112*H[0, 1, 0, z])/9 - 
             (16*H[0, 1, 1, z])/9 - (176*H[1, 0, 0, z])/9 - 
             (16*H[1, 0, 1, z])/3 - (80*H[1, 1, 0, z])/9 - (16*H[1, 1, 1, z])/
              27 + (104*zeta[2])/27 + (16*H[0, z]*zeta[2])/9 - 
             (16*H[1, z]*zeta[2])/9 + (32*zeta[3])/9) + (46*zeta[4])/3 + 
           z*(10448/243 - (10276*H[0, z])/243 + (664*H[1, z])/81 + 
             (5780*H[0, 0, z])/81 + (692*H[0, 1, z])/81 + (188*H[1, 0, z])/
              9 + (52*H[1, 1, z])/9 - (568*H[0, 0, 0, z])/27 - 
             (532*H[0, 0, 1, z])/27 + (20*H[0, 1, 0, z])/9 - 
             (76*H[0, 1, 1, z])/27 + (52*H[1, 0, 0, z])/3 + 4*H[1, 0, 1, z] + 
             (28*H[1, 1, 0, z])/3 - (4*H[1, 1, 1, z])/9 + 
             (128*H[0, 0, 0, 0, z])/9 + (200*H[0, 0, 0, 1, z])/9 + 
             (56*H[0, 0, 1, 0, z])/3 + (56*H[0, 0, 1, 1, z])/9 + 
             8*H[0, 1, 0, 0, z] + (8*H[0, 1, 0, 1, z])/3 + 
             (8*H[0, 1, 1, 0, z])/3 + (8*H[0, 1, 1, 1, z])/9 - 
             (404*zeta[2])/81 + (820*H[0, z]*zeta[2])/27 + 
             (20*H[1, z]*zeta[2])/3 - (200*H[0, 0, z]*zeta[2])/9 - 
             (8*H[0, 1, z]*zeta[2])/3 + (224*zeta[3])/27 + 
             (32*H[0, z]*zeta[3])/9 + (46*zeta[4])/3))) + 
       CF^2*TF*(2*Lp^3*LQ*(-2 - 8/(3*z) + (8*z^2)/3 + z*(2 - 4*H[0, z]) - 
           4*H[0, z]) + 2*Lp^2*LQ*(-28 + z^2*(16/3 - (32*H[0, z])/3) - 
           4*H[0, z] + (8/3 + (32*H[0, z])/3)/z + 24*H[0, 0, z] + 
           z*(20 - 20*H[0, z] + 24*H[0, 0, z])) + 
         2*Lp^3*(73/9 + 6*H[0, z] + z^2*(-4 - (32*H[0, z])/9 - 
             (32*H[1, z])/9) + (8*H[1, z])/3 + (4 + (32*H[1, z])/9)/z + 
           (8*H[0, 0, z])/3 + (16*H[0, 1, z])/3 + z*(-73/9 + (10*H[0, z])/3 - 
             (8*H[1, z])/3 + (8*H[0, 0, z])/3 + (16*H[0, 1, z])/3 - 
             (16*zeta[2])/3) - (16*zeta[2])/3) + 
         2*Lp*LQ*(158/3 + (232*H[0, z])/3 + 22*H[0, 0, z] + 8*H[1, 0, z] - 
           44*H[0, 0, 0, z] + z*(-94/3 + (68*H[0, z])/3 + 22*H[0, 0, z] - 
             8*H[1, 0, z] - 44*H[0, 0, 0, z] - 8*zeta[2]) + 
           (296/27 - (16*H[0, z])/3 - (64*H[0, 0, z])/3 - (16*H[1, 0, z])/3 - 
             (16*zeta[2])/3)/z + 8*zeta[2] + z^2*(-872/27 + (128*H[0, z])/9 + 
             16*H[0, 0, z] + (16*H[1, 0, z])/3 + (16*zeta[2])/3)) + 
         2*Lp^2*(554/9 + 14*H[0, z] + 54*H[1, z] - 36*H[0, 0, z] + 
           8*H[0, 1, z] + (4/3 - 16*H[0, z] - (56*H[1, z])/9 - 
             (64*H[0, 1, z])/3 - 16*H[1, 0, z])/z - 12*H[1, 0, z] - 
           32*H[0, 0, 0, z] - 40*H[0, 0, 1, z] - 24*H[0, 1, 0, z] - 
           24*zeta[2] + 8*H[0, z]*zeta[2] + z^2*(-40/3 + (128*H[0, z])/9 - 
             (16*H[1, z])/9 + (80*H[0, 0, z])/3 + (32*H[0, 1, z])/3 + 
             16*H[1, 0, z] + (32*zeta[2])/3) + z*(-446/9 + 26*H[0, z] - 
             46*H[1, z] + 4*H[0, 0, z] + 32*H[0, 1, z] + 12*H[1, 0, z] - 
             32*H[0, 0, 0, z] - 40*H[0, 0, 1, z] - 24*H[0, 1, 0, z] - 
             16*zeta[2] + 8*H[0, z]*zeta[2] - 8*zeta[3]) - 8*zeta[3]) + 
         2*Lp*(-3226/9 - (1085*H[0, z])/3 - (470*H[1, z])/9 - 
           215*H[0, 0, z] - (410*H[0, 1, z])/3 - 182*H[1, 0, z] + 
           (2*H[1, 1, z])/3 + 62*H[0, 0, 0, z] - 52*H[0, 0, 1, z] - 
           40*H[0, 1, 0, z] - 8*H[0, 1, 1, z] + 12*H[1, 0, 0, z] - 
           4*H[1, 0, 1, z] - 12*H[1, 1, 0, z] + 4*H[1, 1, 1, z] + 
           152*H[0, 0, 0, 0, z] + 144*H[0, 0, 0, 1, z] + 
           120*H[0, 0, 1, 0, z] - 8*H[0, 0, 1, 1, z] + 56*H[0, 1, 0, 0, z] + 
           24*H[0, 1, 0, 1, z] + 8*H[0, 1, 1, 0, z] + 8*H[0, 1, 1, 1, z] - 
           (302*zeta[2])/3 + 44*H[0, z]*zeta[2] - 28*H[1, z]*zeta[2] + 
           48*H[0, 0, z]*zeta[2] - 56*H[0, 1, z]*zeta[2] + 
           z^2*(884/9 + (460*H[0, z])/9 + (580*H[1, z])/9 - (584*H[0, 0, z])/
              9 - (496*H[0, 1, z])/9 - (8*H[1, 0, z])/3 - (80*H[1, 1, z])/9 - 
             80*H[0, 0, 0, z] - 16*H[0, 0, 1, z] - 48*H[0, 1, 0, z] + 
             (16*H[0, 1, 1, z])/3 - 48*H[1, 0, 0, z] - (80*H[1, 0, 1, z])/3 - 
             16*H[1, 1, 0, z] - (16*H[1, 1, 1, z])/3 + (808*zeta[2])/9 - 
             (176*H[0, z]*zeta[2])/3 + (112*H[1, z]*zeta[2])/3 - 
             (224*zeta[3])/3) - 28*zeta[3] + 88*H[0, z]*zeta[3] + 
           (-470/9 - (40*H[0, z])/3 + (80*H[1, z])/9 + 32*H[0, 0, z] + 
             (224*H[0, 1, z])/9 + (80*H[1, 0, z])/3 + (8*H[1, 1, z])/9 + 
             (256*H[0, 0, 1, z])/3 + 64*H[0, 1, 0, z] + 48*H[1, 0, 0, z] + 
             (80*H[1, 0, 1, z])/3 + 16*H[1, 1, 0, z] + (16*H[1, 1, 1, z])/3 + 
             (40*zeta[2])/9 - (112*H[1, z]*zeta[2])/3 + 32*zeta[3])/z + 
           174*zeta[4] + z*(2812/9 - (301*H[0, z])/3 - (190*H[1, z])/9 - 
             H[0, 0, z] + (26*H[0, 1, z])/3 + 158*H[1, 0, z] + 
             (22*H[1, 1, z])/3 - 118*H[0, 0, 0, z] - 76*H[0, 0, 1, z] - 
             96*H[0, 1, 0, z] - 12*H[1, 0, 0, z] + 4*H[1, 0, 1, z] + 
             12*H[1, 1, 0, z] - 4*H[1, 1, 1, z] + 152*H[0, 0, 0, 0, z] + 
             144*H[0, 0, 0, 1, z] + 120*H[0, 0, 1, 0, z] - 
             8*H[0, 0, 1, 1, z] + 56*H[0, 1, 0, 0, z] + 24*H[0, 1, 0, 1, z] + 
             8*H[0, 1, 1, 0, z] + 8*H[0, 1, 1, 1, z] + (494*zeta[2])/3 - 
             44*H[0, z]*zeta[2] + 28*H[1, z]*zeta[2] + 48*H[0, 0, z]*
              zeta[2] - 56*H[0, 1, z]*zeta[2] - 108*zeta[3] + 
             88*H[0, z]*zeta[3] + 174*zeta[4])) + 
         2*(-10916/81 + (17618*H[0, z])/81 + (25745*H[1, z])/81 + 
           (15640*H[0, 0, z])/27 + (3766*H[0, 1, z])/27 + (5146*H[1, 0, z])/
            27 - (146*H[1, 1, z])/9 + (3392*H[0, 0, 0, z])/9 - 
           (220*H[0, 0, 1, z])/9 + (3692*H[0, 1, 0, z])/9 + 
           (16*H[0, 1, 1, z])/3 + (802*H[1, 0, 0, z])/9 - (554*H[1, 0, 1, z])/
            9 + (202*H[1, 1, 0, z])/9 - (22*H[1, 1, 1, z])/9 + 
           (56*H[0, 0, 0, 0, z])/3 + (232*H[0, 0, 0, 1, z])/3 + 
           (536*H[0, 0, 1, 0, z])/3 + (88*H[0, 0, 1, 1, z])/3 + 
           (56*H[0, 1, 0, 0, z])/3 - 32*H[0, 1, 0, 1, z] + 
           (136*H[0, 1, 1, 0, z])/3 - (16*H[0, 1, 1, 1, z])/3 + 
           (220*H[1, 0, 0, 0, z])/3 + (64*H[1, 0, 0, 1, z])/3 + 
           (232*H[1, 0, 1, 0, z])/3 - 8*H[1, 0, 1, 1, z] + 
           (224*H[1, 1, 0, 0, z])/3 + (8*H[1, 1, 0, 1, z])/3 + 
           (128*H[1, 1, 1, 0, z])/3 - (8*H[1, 1, 1, 1, z])/3 - 
           272*H[0, 0, 0, 0, 0, z] - (664*H[0, 0, 0, 0, 1, z])/3 - 
           264*H[0, 0, 0, 1, 0, z] - (8*H[0, 0, 0, 1, 1, z])/3 - 
           (296*H[0, 0, 1, 0, 0, z])/3 - (104*H[0, 0, 1, 0, 1, z])/3 - 
           (8*H[0, 0, 1, 1, 0, z])/3 - 8*H[0, 0, 1, 1, 1, z] - 
           (136*H[0, 1, 0, 0, 0, z])/3 - (160*H[0, 1, 0, 0, 1, z])/3 - 
           (112*H[0, 1, 0, 1, 0, z])/3 - 16*H[0, 1, 0, 1, 1, z] - 
           (32*H[0, 1, 1, 0, 0, z])/3 - (80*H[0, 1, 1, 0, 1, z])/3 - 
           (32*H[0, 1, 1, 1, 0, z])/3 - (16*H[0, 1, 1, 1, 1, z])/3 + 
           (3418*zeta[2])/27 + (4148*H[0, z]*zeta[2])/9 + 
           (910*H[1, z]*zeta[2])/9 - 16*H[0, 0, z]*zeta[2] + 
           (344*H[0, 1, z]*zeta[2])/3 + (256*H[1, 0, z]*zeta[2])/3 + 
           (152*H[1, 1, z]*zeta[2])/3 - (344*H[0, 0, 0, z]*zeta[2])/3 + 
           (232*H[0, 0, 1, z]*zeta[2])/3 + (224*H[0, 1, 0, z]*zeta[2])/3 + 
           (112*H[0, 1, 1, z]*zeta[2])/3 + (4936*zeta[3])/9 + 
           144*H[0, z]*zeta[3] + (56*H[1, z]*zeta[3])/3 - 
           (640*H[0, 0, z]*zeta[3])/3 - (176*H[0, 1, z]*zeta[3])/3 + 
           (64*zeta[2]*zeta[3])/3 + (-631/27 + (644*H[0, z])/9 + 
             (2956*H[1, z])/81 + (128*H[0, 0, z])/3 - (4048*H[0, 1, z])/81 + 
             (2452*H[1, 0, z])/81 - (812*H[1, 1, z])/81 - 
             (1568*H[0, 0, 1, z])/27 - (784*H[0, 1, 0, z])/27 + 
             (64*H[0, 1, 1, z])/27 - (1600*H[1, 0, 0, z])/27 - 
             (808*H[1, 0, 1, z])/27 - (616*H[1, 1, 0, z])/27 - 
             8*H[1, 1, 1, z] - (1408*H[0, 0, 0, 1, z])/9 - 
             (1280*H[0, 0, 1, 0, z])/9 - (64*H[0, 0, 1, 1, z])/9 - 
             (800*H[0, 1, 0, 0, z])/9 - (352*H[0, 1, 0, 1, z])/9 - 
             32*H[0, 1, 1, 0, z] - (64*H[0, 1, 1, 1, z])/9 - 
             (848*H[1, 0, 0, 0, z])/9 - (608*H[1, 0, 0, 1, z])/9 - 
             (800*H[1, 0, 1, 0, z])/9 - (32*H[1, 0, 1, 1, z])/3 - 
             (544*H[1, 1, 0, 0, z])/9 - (256*H[1, 1, 0, 1, z])/9 - 
             (352*H[1, 1, 1, 0, z])/9 - (32*H[1, 1, 1, 1, z])/9 + 
             (3136*zeta[2])/27 + (64*H[0, z]*zeta[2])/9 + 
             (1064*H[1, z]*zeta[2])/27 + (352*H[0, 1, z]*zeta[2])/9 + 
             (160*H[1, 0, z]*zeta[2])/9 + (32*H[1, 1, z]*zeta[2])/9 + 
             (16*zeta[3])/9 - 64*H[0, z]*zeta[3] - (640*H[1, z]*zeta[3])/9 - 
             (304*zeta[4])/3)/z + 388*zeta[4] - 306*H[0, z]*zeta[4] + 
           z^2*(-5243/27 - (14089*H[0, z])/81 - (14737*H[1, z])/81 - 
             (826*H[0, 0, z])/27 + (2902*H[0, 1, z])/27 - (11758*H[1, 0, z])/
              81 + (290*H[1, 1, z])/81 + (1184*H[0, 0, 0, z])/9 + 
             (880*H[0, 0, 1, z])/27 + (304*H[0, 1, 0, z])/3 + 
             (80*H[0, 1, 1, z])/9 + (2464*H[1, 0, 0, z])/27 + 
             (1456*H[1, 0, 1, z])/27 + (1264*H[1, 1, 0, z])/27 + 
             16*H[1, 1, 1, z] + 112*H[0, 0, 0, 0, z] + (320*H[0, 0, 0, 1, z])/
              9 + (320*H[0, 0, 1, 0, z])/3 + (512*H[0, 1, 0, 0, z])/9 + 
             (160*H[0, 1, 0, 1, z])/9 + (64*H[0, 1, 1, 0, z])/3 + 
             (848*H[1, 0, 0, 0, z])/9 + (608*H[1, 0, 0, 1, z])/9 + 
             (800*H[1, 0, 1, 0, z])/9 + (32*H[1, 0, 1, 1, z])/3 + 
             (544*H[1, 1, 0, 0, z])/9 + (256*H[1, 1, 0, 1, z])/9 + 
             (352*H[1, 1, 1, 0, z])/9 + (32*H[1, 1, 1, 1, z])/9 - 
             (23282*zeta[2])/81 + (1424*H[0, z]*zeta[2])/27 - 
             (1712*H[1, z]*zeta[2])/27 + (640*H[0, 0, z]*zeta[2])/9 - 
             (64*H[0, 1, z]*zeta[2])/9 - (160*H[1, 0, z]*zeta[2])/9 - 
             (32*H[1, 1, z]*zeta[2])/9 + (5536*zeta[3])/27 + 
             (896*H[0, z]*zeta[3])/9 + (640*H[1, z]*zeta[3])/9 + 
             (1288*zeta[4])/9) + z*(28538/81 - (51020*H[0, z])/81 - 
             (13964*H[1, z])/81 + (13610*H[0, 0, z])/27 + (9872*H[0, 1, z])/
              27 - (2044*H[1, 0, z])/27 + (68*H[1, 1, z])/3 - 
             (1052*H[0, 0, 0, z])/9 - (722*H[0, 0, 1, z])/9 + 
             (358*H[0, 1, 0, z])/9 - 10*H[0, 1, 1, z] - (1090*H[1, 0, 0, z])/
              9 + (338*H[1, 0, 1, z])/9 - (418*H[1, 1, 0, z])/9 - 
             (50*H[1, 1, 1, z])/9 + (808*H[0, 0, 0, 0, z])/3 + 
             48*H[0, 0, 0, 1, z] + (512*H[0, 0, 1, 0, z])/3 + 
             (112*H[0, 0, 1, 1, z])/3 - (224*H[0, 1, 0, 0, z])/3 - 
             64*H[0, 1, 0, 1, z] - (184*H[0, 1, 1, 0, z])/3 - 
             8*H[0, 1, 1, 1, z] - (220*H[1, 0, 0, 0, z])/3 - 
             (64*H[1, 0, 0, 1, z])/3 - (232*H[1, 0, 1, 0, z])/3 + 
             8*H[1, 0, 1, 1, z] - (224*H[1, 1, 0, 0, z])/3 - 
             (8*H[1, 1, 0, 1, z])/3 - (128*H[1, 1, 1, 0, z])/3 + 
             (8*H[1, 1, 1, 1, z])/3 - 272*H[0, 0, 0, 0, 0, z] - 
             (664*H[0, 0, 0, 0, 1, z])/3 - 264*H[0, 0, 0, 1, 0, z] - 
             (8*H[0, 0, 0, 1, 1, z])/3 - (296*H[0, 0, 1, 0, 0, z])/3 - 
             (104*H[0, 0, 1, 0, 1, z])/3 - (8*H[0, 0, 1, 1, 0, z])/3 - 
             8*H[0, 0, 1, 1, 1, z] - (136*H[0, 1, 0, 0, 0, z])/3 - 
             (160*H[0, 1, 0, 0, 1, z])/3 - (112*H[0, 1, 0, 1, 0, z])/3 - 
             16*H[0, 1, 0, 1, 1, z] - (32*H[0, 1, 1, 0, 0, z])/3 - 
             (80*H[0, 1, 1, 0, 1, z])/3 - (32*H[0, 1, 1, 1, 0, z])/3 - 
             (16*H[0, 1, 1, 1, 1, z])/3 - (13984*zeta[2])/27 + 
             (1258*H[0, z]*zeta[2])/9 - (694*H[1, z]*zeta[2])/9 + 
             (40*H[0, 0, z]*zeta[2])/3 + (88*H[0, 1, z]*zeta[2])/3 - 
             (256*H[1, 0, z]*zeta[2])/3 - (152*H[1, 1, z]*zeta[2])/3 - 
             (344*H[0, 0, 0, z]*zeta[2])/3 + (232*H[0, 0, 1, z]*zeta[2])/3 + 
             (224*H[0, 1, 0, z]*zeta[2])/3 + (112*H[0, 1, 1, z]*zeta[2])/3 + 
             (3716*zeta[3])/9 + (560*H[0, z]*zeta[3])/3 - 
             (56*H[1, z]*zeta[3])/3 - (640*H[0, 0, z]*zeta[3])/3 - 
             (176*H[0, 1, z]*zeta[3])/3 + (64*zeta[2]*zeta[3])/3 + 
             (1174*zeta[4])/3 - 306*H[0, z]*zeta[4] - 280*zeta[5]) - 
           280*zeta[5])) - (dabc2*((17944*H[1, z])/27 - (3632*H[-1, 0, z])/
           27 + (2272*H[1, 0, z])/3 + (1456*H[1, 1, z])/9 - 
          (2176*H[-1, -1, 0, z])/9 - (304*H[-1, 0, 0, z])/3 + 
          (160*H[-1, 0, 1, z])/9 - (256*H[0, -1, 0, z])/3 + 
          (6656*H[0, 0, 0, z])/9 + (5440*H[0, 0, 1, z])/9 + 
          (1168*H[0, 1, 0, z])/3 + (656*H[0, 1, 1, z])/9 + 
          (1696*H[1, 0, 0, z])/9 + 96*H[1, 0, 1, z] + 256*H[1, 1, 0, z] - 
          (64*H[-1, -1, -1, 0, z])/3 + 336*H[-1, -1, 0, 0, z] + 
          (352*H[-1, -1, 0, 1, z])/3 + 96*H[-1, 0, -1, 0, z] - 
          (32*H[-1, 0, 0, 0, z])/3 + 144*H[-1, 0, 0, 1, z] + 
          160*H[-1, 0, 1, 0, z] + (128*H[-1, 0, 1, 1, z])/3 + 
          64*H[0, -1, -1, 0, z] - (64*H[0, -1, 0, 1, z])/3 - 
          (64*H[0, 0, -1, 0, z])/3 + 176*H[0, 0, 0, 1, z] + 
          (16*H[0, 0, 1, 1, z])/3 - 16*H[0, 1, 0, 1, z] - 
          64*H[1, 0, -1, 0, z] + (272*H[1, 0, 0, 0, z])/3 + 
          (224*H[1, 0, 0, 1, z])/3 + 80*H[1, 0, 1, 0, z] - 
          (304*H[1, 1, 0, 0, z])/3 + 16*H[1, 1, 0, 1, z] - 
          16*H[1, 1, 1, 0, z] + 160*H[-1, 0, 0, 0, 0, z] + 
          96*H[-1, 0, 0, 1, 0, z] + 128*H[-1, 0, 1, 0, 0, z] + 
          64*H[-1, 0, 1, 1, 0, z] - (128*H[0, -1, -1, -1, 0, z])/3 + 
          352*H[0, -1, -1, 0, 0, z] + (64*H[0, -1, -1, 0, 1, z])/3 + 
          (448*H[0, -1, 0, -1, 0, z])/3 - (704*H[0, -1, 0, 0, 0, z])/3 - 
          32*H[0, -1, 0, 0, 1, z] + (64*H[0, -1, 0, 1, 0, z])/3 + 
          (896*H[0, 0, -1, -1, 0, z])/3 - (832*H[0, 0, -1, 0, 0, z])/3 - 
          (640*H[0, 0, 0, -1, 0, z])/3 + 448*H[0, 0, 0, 0, 0, z] + 
          (1696*H[0, 0, 0, 0, 1, z])/3 + (512*H[0, 0, 0, 1, 0, z])/3 + 
          32*H[0, 0, 0, 1, 1, z] + 64*H[0, 0, 1, 0, 0, z] + 
          (224*H[0, 0, 1, 0, 1, z])/3 + (448*H[0, 0, 1, 1, 0, z])/3 - 
          (128*H[0, 1, 0, -1, 0, z])/3 + (608*H[0, 1, 0, 0, 0, z])/3 + 
          192*H[0, 1, 0, 0, 1, z] + (416*H[0, 1, 0, 1, 0, z])/3 + 
          160*H[0, 1, 1, 0, 0, z] + 96*H[0, 1, 1, 0, 1, z] + 
          160*H[0, 1, 1, 1, 0, z] - (416*H[-1, z]*zeta[2])/3 + 
          (3056*H[1, z]*zeta[2])/9 - 128*H[-1, -1, z]*zeta[2] + 
          (160*H[0, -1, z]*zeta[2])/3 - (256*H[0, 1, z]*zeta[2])/
           (3*z*(1 + z)) - (176*H[1, 0, z]*zeta[2])/3 - 
          (128*H[1, 1, z]*zeta[2])/3 + 96*H[-1, 0, 0, z]*zeta[2] + 
          64*H[-1, 0, 1, z]*zeta[2] - (128*H[0, -1, -1, z]*zeta[2])/3 + 
          (512*H[0, -1, 0, z]*zeta[2])/3 + (448*H[0, 0, -1, z]*zeta[2])/3 - 
          (2080*H[0, 0, 0, z]*zeta[2])/3 - (160*H[0, 0, 1, z]*zeta[2])/3 - 
          (416*H[0, 1, 0, z]*zeta[2])/3 + (128*H[0, 1, 1, z]*zeta[2])/3 + 
          (304*H[-1, z]*zeta[3])/3 + (544*H[1, z]*zeta[3])/3 - 
          128*H[-1, 0, z]*zeta[3] + (160*H[0, -1, z]*zeta[3])/3 + 
          ((-3712*H[-1, -1, 0, z])/27 + (3712*H[-1, 0, 0, z])/27 + 
            (3712*H[-1, 0, 1, z])/27 + (256*H[-1, -1, -1, 0, z])/9 - 
            128*H[-1, -1, 0, 0, z] + (512*H[-1, -1, 0, 1, z])/9 - 
            (256*H[-1, 0, -1, 0, z])/3 + (2048*H[-1, 0, 0, 0, z])/9 + 
            128*H[-1, 0, 0, 1, z] + (256*H[-1, 0, 1, 0, z])/3 + 
            (256*H[-1, 0, 1, 1, z])/9 - (512*H[0, -1, -1, 0, z])/3 + 
            (512*H[0, -1, 0, 0, z])/3 + (512*H[0, -1, 0, 1, z])/3 + 
            (1280*H[1, 0, 0, 0, z])/9 + (1280*H[1, 0, 0, 1, z])/9 + 
            (256*H[1, 0, 1, 0, z])/3 + (2048*H[1, 1, 0, 0, z])/9 + 
            (256*H[1, 1, 0, 1, z])/3 + (512*H[1, 1, 1, 0, z])/3 - 
            (1856*H[-1, z]*zeta[2])/9 - (1856*H[1, z]*zeta[2])/27 - 
            (128*H[-1, -1, z]*zeta[2])/3 - (512*H[-1, 0, z]*zeta[2])/3 - 
            256*H[0, -1, z]*zeta[2] - (896*H[1, 0, z]*zeta[2])/9 + 
            (640*H[1, 1, z]*zeta[2])/9 + (128*H[-1, z]*zeta[3])/9 - 
            (1280*H[1, z]*zeta[3])/9)/z + z^2*((128*H[1, z])/3 - 
            (3712*H[-1, -1, 0, z])/27 + (3712*H[-1, 0, 0, z])/27 + 
            (3712*H[-1, 0, 1, z])/27 + (3712*H[0, -1, 0, z])/27 - 
            (3712*H[0, 0, 0, z])/27 - (3712*H[0, 0, 1, z])/27 + 
            (256*H[-1, -1, -1, 0, z])/9 - 128*H[-1, -1, 0, 0, z] + 
            (512*H[-1, -1, 0, 1, z])/9 - (256*H[-1, 0, -1, 0, z])/3 + 
            (2048*H[-1, 0, 0, 0, z])/9 + 128*H[-1, 0, 0, 1, z] + 
            (256*H[-1, 0, 1, 0, z])/3 + (256*H[-1, 0, 1, 1, z])/9 - 
            (256*H[0, -1, -1, 0, z])/3 + (1664*H[0, -1, 0, 0, z])/9 + 
            (1280*H[0, 0, -1, 0, z])/9 - (2944*H[0, 0, 0, 1, z])/9 - 
            (256*H[0, 0, 1, 1, z])/9 - (256*H[0, 1, 0, 1, z])/3 - 
            (1280*H[1, 0, 0, 0, z])/9 - (1280*H[1, 0, 0, 1, z])/9 - 
            (256*H[1, 0, 1, 0, z])/3 - (2048*H[1, 1, 0, 0, z])/9 - 
            (256*H[1, 1, 0, 1, z])/3 - (512*H[1, 1, 1, 0, z])/3 - 
            (1856*H[-1, z]*zeta[2])/9 + (1856*H[1, z]*zeta[2])/27 - 
            (128*H[-1, -1, z]*zeta[2])/3 - (512*H[-1, 0, z]*zeta[2])/3 - 
            (128*H[0, -1, z]*zeta[2])/3 + (896*H[1, 0, z]*zeta[2])/9 - 
            (640*H[1, 1, z]*zeta[2])/9 + (128*H[-1, z]*zeta[3])/9 + 
            (1280*H[1, z]*zeta[3])/9) + Lp*(-3200/3 - (1600*H[0, z])/3 - 
            (1456*H[1, z])/3 + (416*H[-1, 0, z])/3 - (608*H[0, 0, z])/3 - 
            (656*H[0, 1, z])/3 - 64*H[-1, -1, 0, z] - 32*H[-1, 0, 0, z] - 
            128*H[-1, 0, 1, z] - 32*H[0, -1, 0, z] + 32*H[0, 0, 0, z] - 
            16*H[0, 0, 1, z] + 48*H[1, 0, 0, z] - 128*H[0, -1, -1, 0, z] + 
            64*H[0, -1, 0, 0, z] + 64*H[0, 0, -1, 0, z] - 
            64*H[0, 0, 0, 0, z] - 96*H[0, 0, 0, 1, z] + 32*H[0, 1, 0, 0, z] + 
            (1072*zeta[2])/3 + 96*H[-1, z]*zeta[2] - 16*H[0, z]*zeta[2] + 
            32*H[1, z]*zeta[2] - 64*H[0, -1, z]*zeta[2] + 160*H[0, 0, z]*
             zeta[2] + 64*H[0, 1, z]*zeta[2] + ((256*H[-1, -1, 0, z])/3 - 
              (256*H[-1, 0, 0, z])/3 - (256*H[-1, 0, 1, z])/3 + 
              128*H[-1, z]*zeta[2] + (128*H[1, z]*zeta[2])/3)/z + 
            z^2*((256*H[-1, -1, 0, z])/3 - (256*H[-1, 0, 0, z])/3 - 
              (256*H[-1, 0, 1, z])/3 - (256*H[0, -1, 0, z])/3 + 
              (256*H[0, 0, 0, z])/3 + (256*H[0, 0, 1, z])/3 + 
              128*H[-1, z]*zeta[2] - (512*H[0, z]*zeta[2])/3 - 
              (128*H[1, z]*zeta[2])/3 - (640*zeta[3])/3) - 128*zeta[3] + 
            128*H[0, z]*zeta[3] + z*(3200/3 - 48*H[0, z] + (1456*H[1, z])/3 + 
              (416*H[-1, 0, z])/3 - (464*H[0, 0, z])/3 - (656*H[0, 1, z])/3 - 
              64*H[-1, -1, 0, z] - 32*H[-1, 0, 0, z] - 128*H[-1, 0, 1, z] + 
              96*H[0, -1, 0, z] + 144*H[0, 0, 1, z] - 48*H[1, 0, 0, z] + 
              128*H[0, -1, -1, 0, z] - 64*H[0, -1, 0, 0, z] - 
              64*H[0, 0, -1, 0, z] - 96*H[0, 0, 0, 1, z] + 32*H[0, 1, 0, 0, 
                z] + (656*zeta[2])/3 + 96*H[-1, z]*zeta[2] - 144*H[0, z]*zeta[
                2] - 32*H[1, z]*zeta[2] + 64*H[0, -1, z]*zeta[2] + 
              96*H[0, 0, z]*zeta[2] + 64*H[0, 1, z]*zeta[2] - 200*zeta[4]) - 
            120*zeta[4]) - 176*H[-1, z]*zeta[4] + 
          (z^3*((128*H[0, z])/3 - (1280*H[0, 0, 0, 0, z])/3 - 
             (512*H[0, 0, 1, 0, z])/3 - (2048*H[0, 1, 0, 0, z])/9 - 
             (512*H[0, 1, 1, 0, z])/3 + (7424*H[0, z]*zeta[2])/27 + 
             384*H[0, 0, z]*zeta[2] - (128*H[0, 1, z]*zeta[2])/3 + 
             (9280*zeta[3])/27 + (2432*H[0, z]*zeta[3])/9 + 
             (3776*zeta[4])/9))/(1 + z) + z*((-19096*H[1, z])/27 - 
            (3632*H[-1, 0, z])/27 - (2272*H[1, 0, z])/3 - (1456*H[1, 1, z])/
             9 - (2176*H[-1, -1, 0, z])/9 - (304*H[-1, 0, 0, z])/3 + 
            (160*H[-1, 0, 1, z])/9 + 32*H[0, -1, 0, z] + (800*H[0, 0, 0, z])/
             3 + (3440*H[0, 0, 1, z])/9 + (208*H[0, 1, 0, z])/3 + 
            (656*H[0, 1, 1, z])/9 - (1696*H[1, 0, 0, z])/9 - 
            96*H[1, 0, 1, z] - 256*H[1, 1, 0, z] - (64*H[-1, -1, -1, 0, z])/
             3 + 336*H[-1, -1, 0, 0, z] + (352*H[-1, -1, 0, 1, z])/3 + 
            96*H[-1, 0, -1, 0, z] - (32*H[-1, 0, 0, 0, z])/3 + 
            144*H[-1, 0, 0, 1, z] + 160*H[-1, 0, 1, 0, z] + 
            (128*H[-1, 0, 1, 1, z])/3 + 64*H[0, -1, -1, 0, z] - 
            224*H[0, -1, 0, 0, z] + 256*H[0, -1, 0, 1, z] - 
            256*H[0, 0, -1, 0, z] - 656*H[0, 0, 0, 1, z] - 
            48*H[0, 0, 1, 1, z] - 80*H[0, 1, 0, 1, z] + 
            64*H[1, 0, -1, 0, z] - (272*H[1, 0, 0, 0, z])/3 - 
            (224*H[1, 0, 0, 1, z])/3 - 80*H[1, 0, 1, 0, z] + 
            (304*H[1, 1, 0, 0, z])/3 - 16*H[1, 1, 0, 1, z] + 
            16*H[1, 1, 1, 0, z] + 160*H[-1, 0, 0, 0, 0, z] + 
            96*H[-1, 0, 0, 1, 0, z] + 128*H[-1, 0, 1, 0, 0, z] + 
            64*H[-1, 0, 1, 1, 0, z] + (128*H[0, -1, -1, -1, 0, z])/3 - 
            352*H[0, -1, -1, 0, 0, z] - (64*H[0, -1, -1, 0, 1, z])/3 - 
            (448*H[0, -1, 0, -1, 0, z])/3 + (704*H[0, -1, 0, 0, 0, z])/3 + 
            32*H[0, -1, 0, 0, 1, z] - (64*H[0, -1, 0, 1, 0, z])/3 - 
            (896*H[0, 0, -1, -1, 0, z])/3 + (1088*H[0, 0, -1, 0, 0, z])/3 + 
            (640*H[0, 0, 0, -1, 0, z])/3 + (1696*H[0, 0, 0, 0, 1, z])/3 + 
            (320*H[0, 0, 0, 1, 0, z])/3 + 32*H[0, 0, 0, 1, 1, z] - 
            64*H[0, 0, 1, 0, 0, z] + (352*H[0, 0, 1, 0, 1, z])/3 + 
            (128*H[0, 0, 1, 1, 0, z])/3 - (128*H[0, 1, 0, -1, 0, z])/3 + 
            (608*H[0, 1, 0, 0, 0, z])/3 + 192*H[0, 1, 0, 0, 1, z] + 
            (416*H[0, 1, 0, 1, 0, z])/3 + 160*H[0, 1, 1, 0, 0, z] + 
            96*H[0, 1, 1, 0, 1, z] + 160*H[0, 1, 1, 1, 0, z] - 
            (416*H[-1, z]*zeta[2])/3 - (3056*H[1, z]*zeta[2])/9 - 
            128*H[-1, -1, z]*zeta[2] - 224*H[0, -1, z]*zeta[2] + 
            (176*H[1, 0, z]*zeta[2])/3 + (128*H[1, 1, z]*zeta[2])/3 + 
            96*H[-1, 0, 0, z]*zeta[2] + 64*H[-1, 0, 1, z]*zeta[2] + 
            (128*H[0, -1, -1, z]*zeta[2])/3 - (512*H[0, -1, 0, z]*zeta[2])/
             3 - (448*H[0, 0, -1, z]*zeta[2])/3 - 544*H[0, 0, 0, z]*zeta[2] - 
            (736*H[0, 0, 1, z]*zeta[2])/3 - (416*H[0, 1, 0, z]*zeta[2])/3 + 
            (128*H[0, 1, 1, z]*zeta[2])/3 + (304*H[-1, z]*zeta[3])/3 - 
            (544*H[1, z]*zeta[3])/3 - 128*H[-1, 0, z]*zeta[3] - 
            (160*H[0, -1, z]*zeta[3])/3 - 176*H[-1, z]*zeta[4]) + 
          (z*((-1304*H[0, z])/27 + (41008*H[0, 0, z])/27 + (14224*H[0, 1, z])/
              27 - (608*H[0, 0, 0, 0, z])/3 - (640*H[0, 0, 1, 0, z])/3 - 
             160*H[0, 1, 0, 0, z] - 64*H[0, 1, 1, 0, z] - (1984*zeta[2])/3 - 
             (3232*H[0, z]*zeta[2])/3 + 384*H[0, 0, z]*zeta[2] + 
             96*H[0, 1, z]*zeta[2] - (544*zeta[3])/9 + (736*H[0, z]*zeta[3])/
              3 - (896*H[0, 0, z]*zeta[3])/3 - (128*H[0, 1, z]*zeta[3])/3 + 
             (640*zeta[2]*zeta[3])/3 + 8*zeta[4] + (544*H[0, z]*zeta[4])/3 - 
             (2080*zeta[5])/3))/(1 + z) + (16640/27 + (40096*H[0, z])/27 + 
            (38240*H[0, 0, z])/27 + (25472*H[0, 1, z])/27 - 
            (224*H[0, 0, 0, 0, z])/3 + (32*H[0, 0, 1, 0, z])/3 - 
            192*H[0, 1, 0, 0, z] - 32*H[0, 1, 1, 0, z] - (21040*zeta[2])/27 - 
            (4384*H[0, z]*zeta[2])/9 - 176*H[0, 0, z]*zeta[2] - 
            (304*H[0, 1, z]*zeta[2])/3 + (896*zeta[3])/3 + 
            (448*H[0, z]*zeta[3])/3 - (896*H[0, 0, z]*zeta[3])/3 - 
            (64*H[0, 1, z]*zeta[3])/3 + (512*zeta[2]*zeta[3])/3 + 
            212*zeta[4] - (136*H[0, z]*zeta[4])/3 - (1600*zeta[5])/3)/
           (1 + z) + (z^2*(-16640/27 - (4472*H[0, z])/3 + (2768*H[0, 0, z])/
              27 - (11248*H[0, 1, z])/27 - (1904*H[0, 0, 0, 0, z])/3 - 
             (1328*H[0, 0, 1, 0, z])/3 - (2336*H[0, 1, 0, 0, z])/9 - 
             (704*H[0, 1, 1, 0, z])/3 + (3184*zeta[2])/27 - 
             (8512*H[0, z]*zeta[2])/27 + 896*H[0, 0, z]*zeta[2] + 
             (112*H[0, 1, z]*zeta[2])/3 - (416*zeta[3])/27 + 
             (3872*H[0, z]*zeta[3])/9 - (64*H[0, 1, z]*zeta[3])/3 + 
             (128*zeta[2]*zeta[3])/3 + (2732*zeta[4])/9 + 
             (680*H[0, z]*zeta[4])/3 - 160*zeta[5]))/(1 + z)))/(16*nc) + 
       CA*CF*TF*(2*Lp^3*(-10 + (44*H[0, z])/9 + 
           z^2*(-88/9 - (16*H[1, z])/9) + (4*H[1, z])/3 + 
           (88/9 + (16*H[0, z])/9 + (16*H[1, z])/9)/z - (8*H[0, 0, z])/3 + 
           (8*H[0, 1, z])/3 + z*(10 + (32*H[0, z])/9 - (4*H[1, z])/3 + 
             (16*H[0, 0, z])/3 + (8*H[0, 1, z])/3 - (8*zeta[2])/3) - 
           (8*zeta[2])/3) + 2*Lp^2*(232/9 + (220*H[0, z])/9 + (2*H[1, z])/3 - 
           8*H[-1, 0, z] - (112*H[0, 0, z])/3 - (20*H[0, 1, z])/3 - 
           4*H[1, 0, z] - 16*H[0, -1, 0, z] + 32*H[0, 0, 0, z] - 
           24*H[0, 0, 1, z] - 8*H[0, 1, 0, z] + 
           z^2*(26/27 + (160*H[0, z])/9 - (64*H[1, z])/9 + (32*H[-1, 0, z])/
              3 + 16*H[0, 1, z] + (16*H[1, 0, z])/3 - (16*zeta[2])/3) - 
           (4*zeta[2])/3 + 8*H[0, z]*zeta[2] + (-854/27 - (184*H[0, z])/3 - 
             (8*H[1, z])/9 + (32*H[-1, 0, z])/3 - (64*H[0, 0, z])/3 - 
             (16*H[0, 1, z])/3 - (16*H[1, 0, z])/3 + (16*zeta[2])/3)/z - 
           16*zeta[3] + z*(44/9 - (464*H[0, z])/9 + (22*H[1, z])/3 - 
             8*H[-1, 0, z] + (44*H[0, 0, z])/3 + (28*H[0, 1, z])/3 + 
             4*H[1, 0, z] + 16*H[0, -1, 0, z] - 80*H[0, 0, 0, z] - 
             24*H[0, 0, 1, z] - 8*H[0, 1, 0, z] - (28*zeta[2])/3 + 
             24*H[0, z]*zeta[2] + 32*zeta[3])) + 
         2*Lp*(826/3 + (3086*H[0, z])/27 - (248*H[1, z])/3 - 
           100*H[-1, 0, z] + (280*H[0, 0, z])/9 - (892*H[0, 1, z])/9 - 
           (166*H[1, 0, z])/3 + (2*H[1, 1, z])/3 + 40*H[-1, 0, 0, z] + 
           16*H[-1, 0, 1, z] + 4*H[0, -1, 0, z] + (340*H[0, 0, 0, z])/3 + 
           (10*H[0, 0, 1, z])/3 + 32*H[0, 1, 0, z] + (20*H[0, 1, 1, z])/3 + 
           14*H[1, 0, 0, z] - 8*H[1, 0, 1, z] - 4*H[1, 1, 1, z] + 
           64*H[0, -1, 0, 0, z] + 72*H[0, 0, -1, 0, z] - 
           152*H[0, 0, 0, 0, z] + 76*H[0, 0, 0, 1, z] + 72*H[0, 0, 1, 0, z] + 
           16*H[0, 0, 1, 1, z] + 20*H[0, 1, 0, 0, z] - 16*H[0, 1, 0, 1, z] - 
           8*H[0, 1, 1, 1, z] + (292*zeta[2])/9 - 16*H[-1, z]*zeta[2] + 
           (14*H[0, z]*zeta[2])/3 + 24*H[1, z]*zeta[2] - 28*H[0, 0, z]*
            zeta[2] + 48*H[0, 1, z]*zeta[2] + (884/81 + (2824*H[0, z])/27 - 
             (1316*H[1, z])/27 - (248*H[-1, 0, z])/9 + 256*H[0, 0, z] - 
             (16*H[0, 1, z])/9 + (116*H[1, 0, z])/3 - (44*H[1, 1, z])/9 - 
             (112*H[-1, 0, 0, z])/3 + (32*H[-1, 0, 1, z])/3 - 
             (128*H[0, -1, 0, z])/3 + 128*H[0, 0, 0, z] + (64*H[0, 1, 0, z])/
              3 + (32*H[1, 0, 0, z])/3 - (32*H[1, 0, 1, z])/3 - 
             (16*H[1, 1, 1, z])/3 + (272*zeta[2])/9 - (32*H[-1, z]*zeta[2])/
              3 - (32*H[0, z]*zeta[2])/3 + 32*H[1, z]*zeta[2] - 
             (112*zeta[3])/3)/z - 4*zeta[3] + 32*H[0, z]*zeta[3] + 
           z^2*(11518/81 - (2332*H[0, z])/27 + (848*H[1, z])/27 - 
             (32*H[-1, 0, z])/9 + (100*H[0, 0, z])/9 + (28*H[0, 1, z])/3 - 
             (20*H[1, 0, z])/3 + (116*H[1, 1, z])/9 - (112*H[-1, 0, 0, z])/
              3 + (32*H[-1, 0, 1, z])/3 - 32*H[0, -1, 0, z] - 
             (32*H[0, 0, 0, z])/3 - (176*H[0, 0, 1, z])/3 - 
             48*H[0, 1, 0, z] - (32*H[0, 1, 1, z])/3 - (32*H[1, 0, 0, z])/3 + 
             (32*H[1, 0, 1, z])/3 + (16*H[1, 1, 1, z])/3 - (148*zeta[2])/3 - 
             (32*H[-1, z]*zeta[2])/3 + (80*H[0, z]*zeta[2])/3 - 
             32*H[1, z]*zeta[2] + (32*zeta[3])/3) + 
           z*(-3856/9 + (3986*H[0, z])/27 + 100*H[1, z] - 76*H[-1, 0, z] + 
             (2218*H[0, 0, z])/9 - (544*H[0, 1, z])/9 + (70*H[1, 0, z])/3 - 
             (26*H[1, 1, z])/3 + 40*H[-1, 0, 0, z] + 16*H[-1, 0, 1, z] + 
             52*H[0, -1, 0, z] - (668*H[0, 0, 0, z])/3 - (62*H[0, 0, 1, z])/
              3 - 28*H[0, 1, 0, z] - (16*H[0, 1, 1, z])/3 - 
             14*H[1, 0, 0, z] + 8*H[1, 0, 1, z] + 4*H[1, 1, 1, z] - 
             64*H[0, -1, 0, 0, z] - 104*H[0, 0, -1, 0, z] + 
             496*H[0, 0, 0, 0, z] + 76*H[0, 0, 0, 1, z] + 
             88*H[0, 0, 1, 0, z] + 16*H[0, 0, 1, 1, z] + 
             20*H[0, 1, 0, 0, z] - 16*H[0, 1, 0, 1, z] - 8*H[0, 1, 1, 1, z] + 
             (316*zeta[2])/9 - 16*H[-1, z]*zeta[2] + (122*H[0, z]*zeta[2])/
              3 - 24*H[1, z]*zeta[2] - 116*H[0, 0, z]*zeta[2] + 
             48*H[0, 1, z]*zeta[2] + 72*zeta[3] - 104*H[0, z]*zeta[3] - 
             81*zeta[4]) - 3*zeta[4]) + 2*((-5113*H[1, z])/27 + 
           (5222*H[-1, 0, z])/27 + (6220*H[1, 0, z])/27 + (1360*H[1, 1, z])/
            27 + (352*H[-1, -1, 0, z])/9 + (1274*H[-1, 0, 0, z])/9 - 
           (20*H[-1, 0, 1, z])/9 + (1684*H[0, -1, 0, z])/9 - 
           (56*H[0, 0, 0, z])/27 + (8188*H[0, 0, 1, z])/27 + 
           (2386*H[0, 1, 0, z])/9 + (1462*H[0, 1, 1, z])/27 + 
           (2642*H[1, 0, 0, z])/9 + (758*H[1, 0, 1, z])/9 + 
           (746*H[1, 1, 0, z])/9 + 2*H[1, 1, 1, z] - (8*H[-1, -1, -1, 0, z])/
            3 - (70*H[-1, -1, 0, 0, z])/3 - (44*H[-1, -1, 0, 1, z])/3 - 
           (4*H[-1, 0, -1, 0, z])/3 - 44*H[-1, 0, 0, 0, z] - 
           18*H[-1, 0, 0, 1, z] - 20*H[-1, 0, 1, 0, z] - 
           (16*H[-1, 0, 1, 1, z])/3 + (56*H[0, -1, -1, 0, z])/3 - 
           (104*H[0, -1, 0, 0, z])/3 + (8*H[0, -1, 0, 1, z])/3 - 
           (56*H[0, 0, -1, 0, z])/3 + (430*H[0, 0, 0, 1, z])/9 - 
           (146*H[0, 0, 1, 1, z])/9 + (178*H[0, 1, 0, 1, z])/3 + 
           (76*H[0, 1, 1, 1, z])/9 - (8*H[1, 0, -1, 0, z])/3 + 
           (14*H[1, 0, 0, 0, z])/3 + (116*H[1, 0, 0, 1, z])/3 + 
           10*H[1, 0, 1, 0, z] + 8*H[1, 0, 1, 1, z] - (14*H[1, 1, 0, 0, z])/
            3 + (22*H[1, 1, 0, 1, z])/3 - (14*H[1, 1, 1, 0, z])/3 + 
           (8*H[1, 1, 1, 1, z])/3 + 20*H[-1, 0, 0, 0, 0, z] + 
           12*H[-1, 0, 0, 1, 0, z] + 16*H[-1, 0, 1, 0, 0, z] + 
           8*H[-1, 0, 1, 1, 0, z] - (16*H[0, -1, -1, -1, 0, z])/3 - 
           (20*H[0, -1, -1, 0, 0, z])/3 - (8*H[0, -1, -1, 0, 1, z])/3 + 
           (8*H[0, -1, 0, -1, 0, z])/3 - (184*H[0, -1, 0, 0, 0, z])/3 + 
           4*H[0, -1, 0, 0, 1, z] - (8*H[0, -1, 0, 1, 0, z])/3 - 
           16*H[0, 0, -1, -1, 0, z] - 136*H[0, 0, -1, 0, 0, z] - 
           (272*H[0, 0, 0, -1, 0, z])/3 + 272*H[0, 0, 0, 0, 0, z] - 
           (244*H[0, 0, 0, 0, 1, z])/3 - (304*H[0, 0, 0, 1, 0, z])/3 - 
           (92*H[0, 0, 0, 1, 1, z])/3 - 96*H[0, 0, 1, 0, 0, z] + 
           (20*H[0, 0, 1, 0, 1, z])/3 - (56*H[0, 0, 1, 1, 0, z])/3 + 
           8*H[0, 0, 1, 1, 1, z] + (16*H[0, 1, 0, -1, 0, z])/3 - 
           52*H[0, 1, 0, 0, 0, z] + (152*H[0, 1, 0, 0, 1, z])/3 + 
           (52*H[0, 1, 0, 1, 0, z])/3 + 16*H[0, 1, 0, 1, 1, z] + 
           4*H[0, 1, 1, 0, 0, z] + (68*H[0, 1, 1, 0, 1, z])/3 + 
           (44*H[0, 1, 1, 1, 0, z])/3 + (16*H[0, 1, 1, 1, 1, z])/3 + 
           (196*H[-1, z]*zeta[2])/9 - (260*H[1, z]*zeta[2])/9 + 
           (40*H[-1, -1, z]*zeta[2])/3 + 8*H[-1, 0, z]*zeta[2] + 
           (20*H[0, -1, z]*zeta[2])/3 - (182*H[1, 0, z]*zeta[2])/3 - 
           (64*H[1, 1, z]*zeta[2])/3 + 12*H[-1, 0, 0, z]*zeta[2] + 
           8*H[-1, 0, 1, z]*zeta[2] - (16*H[0, -1, 0, z]*zeta[2])/3 - 
           8*H[0, 0, -1, z]*zeta[2] + (188*H[0, 0, 0, z]*zeta[2])/3 - 
           60*H[0, 0, 1, z]*zeta[2] - 92*H[0, 1, 0, z]*zeta[2] - 
           (80*H[0, 1, 1, z]*zeta[2])/3 - 10*H[-1, z]*zeta[3] - 
           (4*H[1, z]*zeta[3])/3 - 16*H[-1, 0, z]*zeta[3] - 
           (4*H[0, -1, z]*zeta[3])/3 + z^2*((19856*H[1, z])/243 - 
             (908*H[-1, 0, z])/27 - (8576*H[1, 0, z])/81 - (3098*H[1, 1, z])/
              81 - (752*H[-1, -1, 0, z])/27 + (928*H[-1, 0, 0, z])/27 - 
             (464*H[-1, 0, 1, z])/27 + (208*H[0, -1, 0, z])/3 + 
             (916*H[0, 0, 0, z])/27 + (304*H[0, 0, 1, z])/9 + 
             (2464*H[0, 1, 0, z])/27 + (40*H[0, 1, 1, z])/27 + 
             (92*H[1, 0, 0, z])/9 - (1696*H[1, 0, 1, z])/27 - 
             (176*H[1, 1, 0, z])/27 - (520*H[1, 1, 1, z])/27 + 
             (32*H[-1, -1, -1, 0, z])/9 - (80*H[-1, -1, 0, 0, z])/9 - 
             (64*H[-1, -1, 0, 1, z])/9 - (32*H[-1, 0, -1, 0, z])/9 + 
             32*H[-1, 0, 0, 0, z] - 16*H[-1, 0, 0, 1, z] - 
             (32*H[-1, 0, 1, 0, z])/3 - (32*H[-1, 0, 1, 1, z])/9 + 
             (32*H[0, -1, -1, 0, z])/3 + (496*H[0, -1, 0, 0, z])/9 + 
             (32*H[0, 0, -1, 0, z])/9 + (256*H[0, 0, 0, 1, z])/3 + 
             (112*H[0, 0, 1, 1, z])/9 + (176*H[0, 1, 0, 1, z])/9 + 
             (16*H[0, 1, 1, 1, z])/9 - (64*H[1, 0, -1, 0, z])/9 + 
             (496*H[1, 0, 0, 0, z])/9 - (224*H[1, 0, 0, 1, z])/9 - 
             (32*H[1, 0, 1, 0, z])/3 - (32*H[1, 0, 1, 1, z])/3 - 
             (64*H[1, 1, 0, 0, z])/9 - (160*H[1, 1, 0, 1, z])/9 - 
             (160*H[1, 1, 1, 0, z])/9 - (32*H[1, 1, 1, 1, z])/9 + 
             (88*H[-1, z]*zeta[2])/27 + (3104*H[1, z]*zeta[2])/27 + 
             (80*H[-1, -1, z]*zeta[2])/9 + (32*H[-1, 0, z]*zeta[2])/3 + 
             (16*H[0, -1, z]*zeta[2])/3 + (464*H[1, 0, z]*zeta[2])/9 + 
             (112*H[1, 1, z]*zeta[2])/9 - (16*H[-1, z]*zeta[3])/3 - 
             (128*H[1, z]*zeta[3])/9) + ((11284*H[1, z])/243 + 
             (520*H[-1, 0, z])/27 + (5696*H[1, 0, z])/81 + (2972*H[1, 1, z])/
              81 - (320*H[-1, -1, 0, z])/27 + (1576*H[-1, 0, 0, z])/27 - 
             (464*H[-1, 0, 1, z])/27 + (1456*H[0, -1, 0, z])/27 - 
             (14336*H[0, 0, 0, z])/27 + (496*H[0, 0, 1, z])/27 - 
             (2200*H[0, 1, 0, z])/27 + (208*H[0, 1, 1, z])/27 - 
             (884*H[1, 0, 0, z])/9 + (832*H[1, 0, 1, z])/27 - 
             (688*H[1, 1, 0, z])/27 + (304*H[1, 1, 1, z])/27 + 
             (32*H[-1, -1, -1, 0, z])/9 - (80*H[-1, -1, 0, 0, z])/9 - 
             (64*H[-1, -1, 0, 1, z])/9 - (32*H[-1, 0, -1, 0, z])/9 + 
             32*H[-1, 0, 0, 0, z] - 16*H[-1, 0, 0, 1, z] - 
             (32*H[-1, 0, 1, 0, z])/3 - (32*H[-1, 0, 1, 1, z])/9 + 
             (224*H[0, -1, 0, 0, z])/3 - (64*H[0, -1, 0, 1, z])/3 + 
             (704*H[0, 0, -1, 0, z])/9 + (320*H[0, 0, 0, 1, z])/9 + 
             (32*H[0, 0, 1, 1, z])/9 + (208*H[0, 1, 0, 1, z])/9 + 
             (80*H[0, 1, 1, 1, z])/9 + (64*H[1, 0, -1, 0, z])/9 - 
             (496*H[1, 0, 0, 0, z])/9 + (224*H[1, 0, 0, 1, z])/9 + 
             (32*H[1, 0, 1, 0, z])/3 + (32*H[1, 0, 1, 1, z])/3 + 
             (64*H[1, 1, 0, 0, z])/9 + (160*H[1, 1, 0, 1, z])/9 + 
             (160*H[1, 1, 1, 0, z])/9 + (32*H[1, 1, 1, 1, z])/9 + 
             (304*H[-1, z]*zeta[2])/27 - (2456*H[1, z]*zeta[2])/27 + 
             (80*H[-1, -1, z]*zeta[2])/9 + (32*H[-1, 0, z]*zeta[2])/3 + 
             (64*H[0, -1, z]*zeta[2])/3 - (464*H[1, 0, z]*zeta[2])/9 - 
             (112*H[1, 1, z]*zeta[2])/9 - (16*H[-1, z]*zeta[3])/3 + 
             (128*H[1, z]*zeta[3])/9)/z + (256078/729 + (5656*H[0, z])/243 - 
             (14632*H[0, 0, z])/81 + (7424*H[0, 1, z])/81 - 
             (2944*H[0, 0, 0, 0, z])/9 - (320*H[0, 0, 1, 0, z])/9 - 
             32*H[0, 1, 0, 0, z] + (16*H[0, 1, 1, 0, z])/9 - 
             (8800*zeta[2])/81 - (1808*H[0, z]*zeta[2])/27 - 
             (64*H[0, 0, z]*zeta[2])/9 - (464*H[0, 1, z]*zeta[2])/9 + 
             56*zeta[3] + (128*H[0, z]*zeta[3])/3 - (736*zeta[4])/9)/
            (z*(1 + z)) + (z^3*(-352522/729 + (23692*H[0, z])/81 - 
              (11756*H[0, 0, z])/81 - (10994*H[0, 1, z])/81 + 
              (256*H[0, 0, 0, 0, z])/3 + (560*H[0, 0, 1, 0, z])/9 + 
              (656*H[0, 1, 0, 0, z])/9 + 16*H[0, 1, 1, 0, z] + 
              (10114*zeta[2])/81 + (1880*H[0, z]*zeta[2])/27 - 
              (416*H[0, 0, z]*zeta[2])/9 - (32*H[0, 1, z]*zeta[2])/9 + 
              (784*zeta[3])/27 - (496*H[0, z]*zeta[3])/9 - (332*zeta[4])/9))/
            (1 + z) - 22*H[-1, z]*zeta[4] + z*((551*H[1, z])/9 + 
             (3794*H[-1, 0, z])/27 - (5260*H[1, 0, z])/27 - (1318*H[1, 1, z])/
              27 + (208*H[-1, -1, 0, z])/9 + (1058*H[-1, 0, 0, z])/9 - 
             (20*H[-1, 0, 1, z])/9 - (232*H[0, -1, 0, z])/3 - 
             (4940*H[0, 0, 0, z])/27 + (2908*H[0, 0, 1, z])/27 + 
             (568*H[0, 1, 0, z])/9 + (1228*H[0, 1, 1, z])/27 - 
             (1850*H[1, 0, 0, z])/9 - (470*H[1, 0, 1, z])/9 - 
             (458*H[1, 1, 0, z])/9 + 6*H[1, 1, 1, z] - 
             (8*H[-1, -1, -1, 0, z])/3 - (70*H[-1, -1, 0, 0, z])/3 - 
             (44*H[-1, -1, 0, 1, z])/3 - (4*H[-1, 0, -1, 0, z])/3 - 
             44*H[-1, 0, 0, 0, z] - 18*H[-1, 0, 0, 1, z] - 
             20*H[-1, 0, 1, 0, z] - (16*H[-1, 0, 1, 1, z])/3 - 
             40*H[0, -1, -1, 0, z] - 52*H[0, -1, 0, 0, z] - 
             32*H[0, -1, 0, 1, z] + (16*H[0, 0, -1, 0, z])/3 + 
             (322*H[0, 0, 0, 1, z])/9 - (146*H[0, 0, 1, 1, z])/9 + 
             74*H[0, 1, 0, 1, z] + (100*H[0, 1, 1, 1, z])/9 + 
             (8*H[1, 0, -1, 0, z])/3 - (14*H[1, 0, 0, 0, z])/3 - 
             (116*H[1, 0, 0, 1, z])/3 - 10*H[1, 0, 1, 0, z] - 
             8*H[1, 0, 1, 1, z] + (14*H[1, 1, 0, 0, z])/3 - 
             (22*H[1, 1, 0, 1, z])/3 + (14*H[1, 1, 1, 0, z])/3 - 
             (8*H[1, 1, 1, 1, z])/3 + 20*H[-1, 0, 0, 0, 0, z] + 
             12*H[-1, 0, 0, 1, 0, z] + 16*H[-1, 0, 1, 0, 0, z] + 
             8*H[-1, 0, 1, 1, 0, z] + (16*H[0, -1, -1, -1, 0, z])/3 + 
             (20*H[0, -1, -1, 0, 0, z])/3 + (8*H[0, -1, -1, 0, 1, z])/3 - 
             (8*H[0, -1, 0, -1, 0, z])/3 + (184*H[0, -1, 0, 0, 0, z])/3 - 
             4*H[0, -1, 0, 0, 1, z] + (8*H[0, -1, 0, 1, 0, z])/3 + 
             16*H[0, 0, -1, -1, 0, z] + (568*H[0, 0, -1, 0, 0, z])/3 + 
             (592*H[0, 0, 0, -1, 0, z])/3 - 1176*H[0, 0, 0, 0, 0, z] - 
             (244*H[0, 0, 0, 0, 1, z])/3 - (568*H[0, 0, 0, 1, 0, z])/3 - 
             (92*H[0, 0, 0, 1, 1, z])/3 - (496*H[0, 0, 1, 0, 0, z])/3 + 
             (4*H[0, 0, 1, 0, 1, z])/3 - (112*H[0, 0, 1, 1, 0, z])/3 + 
             8*H[0, 0, 1, 1, 1, z] + (16*H[0, 1, 0, -1, 0, z])/3 - 
             52*H[0, 1, 0, 0, 0, z] + (152*H[0, 1, 0, 0, 1, z])/3 + 
             (52*H[0, 1, 0, 1, 0, z])/3 + 16*H[0, 1, 0, 1, 1, z] + 
             4*H[0, 1, 1, 0, 0, z] + (68*H[0, 1, 1, 0, 1, z])/3 + 
             (44*H[0, 1, 1, 1, 0, z])/3 + (16*H[0, 1, 1, 1, 1, z])/3 + 
             (124*H[-1, z]*zeta[2])/9 + (44*H[1, z]*zeta[2])/9 + 
             (40*H[-1, -1, z]*zeta[2])/3 + 8*H[-1, 0, z]*zeta[2] + 
             12*H[0, -1, z]*zeta[2] + (182*H[1, 0, z]*zeta[2])/3 + 
             (64*H[1, 1, z]*zeta[2])/3 + 12*H[-1, 0, 0, z]*zeta[2] + 
             8*H[-1, 0, 1, z]*zeta[2] + (16*H[0, -1, 0, z]*zeta[2])/3 + 
             8*H[0, 0, -1, z]*zeta[2] + 172*H[0, 0, 0, z]*zeta[2] - 
             68*H[0, 0, 1, z]*zeta[2] - 92*H[0, 1, 0, z]*zeta[2] - 
             (80*H[0, 1, 1, z]*zeta[2])/3 - 10*H[-1, z]*zeta[3] + 
             (4*H[1, z]*zeta[3])/3 - 16*H[-1, 0, z]*zeta[3] + 
             (4*H[0, -1, z]*zeta[3])/3 - 22*H[-1, z]*zeta[4]) + 
           (z^2*(-427882/729 + (340453*H[0, z])/243 - (97654*H[0, 0, z])/81 - 
              (37828*H[0, 1, z])/81 + (4030*H[0, 0, 0, 0, z])/9 + 
              (38*H[0, 0, 1, 0, z])/9 + (1952*H[0, 1, 0, 0, z])/9 + 
              56*H[0, 1, 1, 0, z] + (14854*zeta[2])/27 - (3098*H[0, z]*
                zeta[2])/27 - (232*H[0, 0, z]*zeta[2])/3 - (686*H[0, 1, z]*
                zeta[2])/9 - (970*zeta[3])/27 - 148*H[0, z]*zeta[3] + 
              (352*H[0, 0, z]*zeta[3])/3 + (40*H[0, 1, z]*zeta[3])/3 - 
              (32*zeta[2]*zeta[3])/3 - (5353*zeta[4])/18 - (103*H[0, z]*
                zeta[4])/3 - 232*zeta[5]))/(1 + z) + 
           (z*(3572/27 + (293807*H[0, z])/243 - (130864*H[0, 0, z])/81 - 
              (21094*H[0, 1, z])/81 + (2480*H[0, 0, 0, 0, z])/9 - 
              (428*H[0, 0, 1, 0, z])/3 + (472*H[0, 1, 0, 0, z])/3 + 
              (100*H[0, 1, 1, 0, z])/3 + (36292*zeta[2])/81 - 
              (9926*H[0, z]*zeta[2])/27 - (980*H[0, 0, z]*zeta[2])/9 - 
              (536*H[0, 1, z]*zeta[2])/3 + (2096*zeta[3])/27 - 
              (1588*H[0, z]*zeta[3])/9 + (512*H[0, 0, z]*zeta[3])/3 + 
              (80*H[0, 1, z]*zeta[3])/3 - 64*zeta[2]*zeta[3] - 
              (1462*zeta[4])/3 - (64*H[0, z]*zeta[4])/3 - 172*zeta[5]))/
            (1 + z) + (427882/729 + (30086*H[0, z])/243 - (6622*H[0, 0, z])/
              9 + (4388*H[0, 1, z])/27 - 424*H[0, 0, 0, 0, z] - 
             (1136*H[0, 0, 1, 0, z])/9 - (80*H[0, 1, 0, 0, z])/3 - 
             (80*H[0, 1, 1, 0, z])/9 - (6956*zeta[2])/81 - 
             (2252*H[0, z]*zeta[2])/9 - (818*H[0, 0, z]*zeta[2])/9 - 
             (1454*H[0, 1, z]*zeta[2])/9 + (5362*zeta[3])/27 - 
             (296*H[0, z]*zeta[3])/9 + (160*H[0, 0, z]*zeta[3])/3 + 
             (40*H[0, 1, z]*zeta[3])/3 - (160*zeta[2]*zeta[3])/3 - 
             (5357*zeta[4])/18 + 13*H[0, z]*zeta[4] + 60*zeta[5])/(1 + z))))
 
Frag["qbq"] = as^2*(CF*TF*(2*Lp^2*(1 + 4/(3*z) - (4*z^2)/3 + 2*H[0, z] + 
           z*(-1 + 2*H[0, z])) + 2*Lp*(14 + (-4/3 - (16*H[0, z])/3)/z + 
           2*H[0, z] + z^2*(-8/3 + (16*H[0, z])/3) + 
           z*(-10 + 10*H[0, z] - 12*H[0, 0, z]) - 12*H[0, 0, z]) + 
         2*(-79/3 - (116*H[0, z])/3 - 11*H[0, 0, z] - 4*H[1, 0, z] + 
           22*H[0, 0, 0, z] + z^2*(436/27 - (64*H[0, z])/9 - 8*H[0, 0, z] - 
             (8*H[1, 0, z])/3 - (8*zeta[2])/3) - 4*zeta[2] + 
           (-148/27 + (8*H[0, z])/3 + (32*H[0, 0, z])/3 + (8*H[1, 0, z])/3 + 
             (8*zeta[2])/3)/z + z*(47/3 - (34*H[0, z])/3 - 11*H[0, 0, z] + 
             4*H[1, 0, z] + 22*H[0, 0, 0, z] + 4*zeta[2]))) + 
       CA*CF*(-19*H[0, z] + 4*H[-1, 0, z] - 16*H[0, 0, z] - 4*H[1, 0, z] + 
         z*(5*H[0, z] + 4*H[-1, 0, z] - 8*H[0, 0, z] + 4*H[1, 0, z]) + 
         Lp*(4*H[0, z] + 4*z*H[0, z] + (z^2*(-8 - 8*H[-1, 0, z] + 
              4*H[0, 0, z] - 4*zeta[2]))/(1 + z) + 
           (8 - 8*H[-1, 0, z] + 4*H[0, 0, z] - 4*zeta[2])/(1 + z)) + 
         (4*z*zeta[2])/(1 + z) + (-15 + 8*H[-1, -1, 0, z] + 
           12*H[-1, 0, 0, z] + 8*H[0, -1, 0, z] - 18*H[0, 0, 0, z] - 
           4*H[0, 1, 0, z] - 2*zeta[2] + 4*H[-1, z]*zeta[2] - 6*zeta[3])/
          (1 + z) + (z^2*(15 + 8*H[-1, -1, 0, z] + 12*H[-1, 0, 0, z] + 
            8*H[0, -1, 0, z] - 18*H[0, 0, 0, z] - 4*H[0, 1, 0, z] + 
            6*zeta[2] + 4*H[-1, z]*zeta[2] - 6*zeta[3]))/(1 + z)) + 
       CF^2*(38*H[0, z] - 8*H[-1, 0, z] + 32*H[0, 0, z] + 
         z*(-10*H[0, z] - 8*H[-1, 0, z] + 16*H[0, 0, z] - 8*H[1, 0, z]) + 
         8*H[1, 0, z] - (8*z*zeta[2])/(1 + z) + 
         Lp*(-8*H[0, z] - 8*z*H[0, z] + (-16 + 16*H[-1, 0, z] - 
             8*H[0, 0, z] + 8*zeta[2])/(1 + z) + 
           (z^2*(16 + 16*H[-1, 0, z] - 8*H[0, 0, z] + 8*zeta[2]))/(1 + z)) + 
         (z^2*(-30 - 16*H[-1, -1, 0, z] - 24*H[-1, 0, 0, z] - 
            16*H[0, -1, 0, z] + 36*H[0, 0, 0, z] + 8*H[0, 1, 0, z] - 
            12*zeta[2] - 8*H[-1, z]*zeta[2] + 12*zeta[3]))/(1 + z) + 
         (30 - 16*H[-1, -1, 0, z] - 24*H[-1, 0, 0, z] - 16*H[0, -1, 0, z] + 
           36*H[0, 0, 0, z] + 8*H[0, 1, 0, z] + 4*zeta[2] - 
           8*H[-1, z]*zeta[2] + 12*zeta[3])/(1 + z))) + 
     as^3*(CF^2*Nf*TF*(2*Lp^2*((16*H[0, z])/3 + (16*z*H[0, z])/3 + 
           (z^2*(-32/3 - (32*H[-1, 0, z])/3 + (16*H[0, 0, z])/3 - 
              (16*zeta[2])/3))/(1 + z) + (32/3 - (32*H[-1, 0, z])/3 + 
             (16*H[0, 0, z])/3 - (16*zeta[2])/3)/(1 + z)) + 
         2*Lp*((-64*H[1, z])/3 - (32*H[0, 1, z])/3 - (32*H[1, 0, z])/3 + 
           z*((64*H[1, z])/3 - (32*H[0, 1, z])/3 + (32*H[1, 0, z])/3) + 
           (z*((320*H[0, z])/9 - (64*H[-1, 0, z])/3 - 32*H[0, 0, z] + 
              (32*zeta[2])/3))/(1 + z) + (128/9 - (128*H[0, z])/9 - 
             (416*H[-1, 0, z])/9 - (80*H[0, 0, z])/9 + (64*H[-1, -1, 0, z])/
              3 + (64*H[-1, 0, 0, z])/3 + (64*H[-1, 0, 1, z])/3 + 
             (32*H[0, -1, 0, z])/3 - (112*H[0, 0, 0, z])/3 - 
             (32*H[0, 0, 1, z])/3 - (32*H[0, 1, 0, z])/3 - (208*zeta[2])/9 - 
             (32*H[-1, z]*zeta[2])/3 + (16*H[0, z]*zeta[2])/3)/(1 + z) + 
           (z^2*(-128/9 + (448*H[0, z])/9 - (416*H[-1, 0, z])/9 + 
              (112*H[0, 0, z])/9 + (64*H[-1, -1, 0, z])/3 + 
              (64*H[-1, 0, 0, z])/3 + (64*H[-1, 0, 1, z])/3 + 
              (32*H[0, -1, 0, z])/3 - (112*H[0, 0, 0, z])/3 - 
              (32*H[0, 0, 1, z])/3 - (32*H[0, 1, 0, z])/3 - (16*zeta[2])/9 - 
              (32*H[-1, z]*zeta[2])/3 + (16*H[0, z]*zeta[2])/3))/(1 + z)) + 
         2*((592*H[1, z])/27 + (128*H[1, 0, z])/9 + (64*H[1, 1, z])/9 + 
           (32*H[0, 1, 1, z])/9 + 48*H[1, 0, 0, z] + (32*H[1, 0, 1, z])/3 + 
           (64*H[1, 1, 0, z])/3 + (32*H[1, z]*zeta[2])/3 + 
           z*((-592*H[1, z])/27 - (128*H[1, 0, z])/9 - (64*H[1, 1, z])/9 + 
             (32*H[0, 1, 1, z])/9 - 48*H[1, 0, 0, z] - (32*H[1, 0, 1, z])/3 - 
             (64*H[1, 1, 0, z])/3 - (32*H[1, z]*zeta[2])/3) + 
           (z*((-1856*H[0, z])/81 + (896*H[-1, 0, z])/27 - 112*H[0, 0, z] + 
              (352*H[0, 1, z])/27 + (256*H[-1, -1, 0, z])/9 + 
              32*H[-1, 0, 0, z] - (64*H[-1, 0, 1, z])/9 + (64*H[0, -1, 0, z])/
               3 + (32*H[0, 0, 0, z])/3 + (160*H[0, 0, 1, z])/3 + 
              (32*H[0, 1, 0, z])/3 + (32*zeta[2])/9 + (64*H[-1, z]*zeta[2])/
               3 - (160*H[0, z]*zeta[2])/3 - (352*zeta[3])/9))/(1 + z) + 
           (z^2*(392/81 + (800*H[0, z])/81 - (448*H[-1, 0, z])/81 - 
              (6520*H[0, 0, z])/81 - (688*H[0, 1, z])/27 + 
              (448*H[-1, -1, 0, z])/9 + (1712*H[-1, 0, 0, z])/27 + 
              (224*H[-1, 0, 1, z])/27 + (800*H[0, -1, 0, z])/27 - 
              (2864*H[0, 0, 0, z])/27 + (272*H[0, 0, 1, z])/27 - 
              (304*H[0, 1, 0, z])/9 - (256*H[-1, -1, -1, 0, z])/9 - 
              (160*H[-1, -1, 0, 0, z])/9 - (64*H[-1, -1, 0, 1, z])/3 - 
              (64*H[-1, 0, -1, 0, z])/9 + (16*H[-1, 0, 0, 0, z])/9 - 
              (256*H[-1, 0, 0, 1, z])/9 - (32*H[-1, 0, 1, 0, z])/3 - 
              (64*H[-1, 0, 1, 1, z])/9 - (64*H[0, -1, -1, 0, z])/9 - 
              (80*H[0, -1, 0, 0, z])/9 - (160*H[0, -1, 0, 1, z])/9 + 
              (64*H[0, 0, -1, 0, z])/9 + (752*H[0, 0, 0, 0, z])/9 + 
              (400*H[0, 0, 0, 1, z])/9 + (112*H[0, 0, 1, 0, z])/3 + 
              (32*H[0, 0, 1, 1, z])/9 + 48*H[0, 1, 0, 0, z] + 
              (32*H[0, 1, 0, 1, z])/3 + (64*H[0, 1, 1, 0, z])/3 + 
              (2416*zeta[2])/81 + (448*H[-1, z]*zeta[2])/27 - 
              (1072*H[0, z]*zeta[2])/27 + (64*H[-1, -1, z]*zeta[2])/9 + 
              (320*H[-1, 0, z]*zeta[2])/9 + (128*H[0, -1, z]*zeta[2])/9 - 
              (128*H[0, 0, z]*zeta[2])/9 + (32*H[0, 1, z]*zeta[2])/3 - 
              (112*zeta[3])/3 + (64*H[-1, z]*zeta[3])/9 - (128*H[0, z]*
                zeta[3])/9 - (56*zeta[4])/3))/(1 + z) + 
           (-392/81 - (2656*H[0, z])/81 - (448*H[-1, 0, z])/81 - 
             (760*H[0, 0, z])/81 + (1040*H[0, 1, z])/27 + 
             (448*H[-1, -1, 0, z])/9 + (1712*H[-1, 0, 0, z])/27 + 
             (224*H[-1, 0, 1, z])/27 + (1376*H[0, -1, 0, z])/27 - 
             (848*H[0, 0, 0, z])/27 + (848*H[0, 0, 1, z])/27 + 
             (80*H[0, 1, 0, z])/9 - (256*H[-1, -1, -1, 0, z])/9 - 
             (160*H[-1, -1, 0, 0, z])/9 - (64*H[-1, -1, 0, 1, z])/3 - 
             (64*H[-1, 0, -1, 0, z])/9 + (16*H[-1, 0, 0, 0, z])/9 - 
             (256*H[-1, 0, 0, 1, z])/9 - (32*H[-1, 0, 1, 0, z])/3 - 
             (64*H[-1, 0, 1, 1, z])/9 - (64*H[0, -1, -1, 0, z])/9 - 
             (80*H[0, -1, 0, 0, z])/9 - (160*H[0, -1, 0, 1, z])/9 + 
             (64*H[0, 0, -1, 0, z])/9 + (752*H[0, 0, 0, 0, z])/9 + 
             (400*H[0, 0, 0, 1, z])/9 + (112*H[0, 0, 1, 0, z])/3 + 
             (32*H[0, 0, 1, 1, z])/9 + 48*H[0, 1, 0, 0, z] + 
             (32*H[0, 1, 0, 1, z])/3 + (64*H[0, 1, 1, 0, z])/3 - 
             (3920*zeta[2])/81 + (448*H[-1, z]*zeta[2])/27 - 
             (208*H[0, z]*zeta[2])/27 + (64*H[-1, -1, z]*zeta[2])/9 + 
             (320*H[-1, 0, z]*zeta[2])/9 + (128*H[0, -1, z]*zeta[2])/9 - 
             (128*H[0, 0, z]*zeta[2])/9 + (32*H[0, 1, z]*zeta[2])/3 - 
             (112*zeta[3])/3 + (64*H[-1, z]*zeta[3])/9 - 
             (128*H[0, z]*zeta[3])/9 - (56*zeta[4])/3)/(1 + z))) + 
       CA*CF*Nf*TF*(2*Lp^2*((-8*H[0, z])/3 - (8*z*H[0, z])/3 + 
           (-16/3 + (16*H[-1, 0, z])/3 - (8*H[0, 0, z])/3 + (8*zeta[2])/3)/
            (1 + z) + (z^2*(16/3 + (16*H[-1, 0, z])/3 - (8*H[0, 0, z])/3 + 
              (8*zeta[2])/3))/(1 + z)) + 2*Lp*((32*H[1, z])/3 + 
           (16*H[0, 1, z])/3 + z*((-32*H[1, z])/3 + (16*H[0, 1, z])/3 - 
             (16*H[1, 0, z])/3) + (16*H[1, 0, z])/3 + 
           (z*((-160*H[0, z])/9 + (32*H[-1, 0, z])/3 + 16*H[0, 0, z] - 
              (16*zeta[2])/3))/(1 + z) + (z^2*(64/9 - (224*H[0, z])/9 + 
              (208*H[-1, 0, z])/9 - (56*H[0, 0, z])/9 - (32*H[-1, -1, 0, z])/
               3 - (32*H[-1, 0, 0, z])/3 - (32*H[-1, 0, 1, z])/3 - 
              (16*H[0, -1, 0, z])/3 + (56*H[0, 0, 0, z])/3 + 
              (16*H[0, 0, 1, z])/3 + (16*H[0, 1, 0, z])/3 + (8*zeta[2])/9 + 
              (16*H[-1, z]*zeta[2])/3 - (8*H[0, z]*zeta[2])/3))/(1 + z) + 
           (-64/9 + (64*H[0, z])/9 + (208*H[-1, 0, z])/9 + (40*H[0, 0, z])/
              9 - (32*H[-1, -1, 0, z])/3 - (32*H[-1, 0, 0, z])/3 - 
             (32*H[-1, 0, 1, z])/3 - (16*H[0, -1, 0, z])/3 + 
             (56*H[0, 0, 0, z])/3 + (16*H[0, 0, 1, z])/3 + (16*H[0, 1, 0, z])/
              3 + (104*zeta[2])/9 + (16*H[-1, z]*zeta[2])/3 - 
             (8*H[0, z]*zeta[2])/3)/(1 + z)) + 2*((-296*H[1, z])/27 - 
           (64*H[1, 0, z])/9 - (32*H[1, 1, z])/9 - (16*H[0, 1, 1, z])/9 - 
           24*H[1, 0, 0, z] - (16*H[1, 0, 1, z])/3 - (32*H[1, 1, 0, z])/3 - 
           (16*H[1, z]*zeta[2])/3 + z*((296*H[1, z])/27 + (64*H[1, 0, z])/9 + 
             (32*H[1, 1, z])/9 - (16*H[0, 1, 1, z])/9 + 24*H[1, 0, 0, z] + 
             (16*H[1, 0, 1, z])/3 + (32*H[1, 1, 0, z])/3 + 
             (16*H[1, z]*zeta[2])/3) + (z*((928*H[0, z])/81 - 
              (448*H[-1, 0, z])/27 + 56*H[0, 0, z] - (176*H[0, 1, z])/27 - 
              (128*H[-1, -1, 0, z])/9 - 16*H[-1, 0, 0, z] + 
              (32*H[-1, 0, 1, z])/9 - (32*H[0, -1, 0, z])/3 - 
              (16*H[0, 0, 0, z])/3 - (80*H[0, 0, 1, z])/3 - 
              (16*H[0, 1, 0, z])/3 - (16*zeta[2])/9 - (32*H[-1, z]*zeta[2])/
               3 + (80*H[0, z]*zeta[2])/3 + (176*zeta[3])/9))/(1 + z) + 
           (196/81 + (1328*H[0, z])/81 + (224*H[-1, 0, z])/81 + 
             (380*H[0, 0, z])/81 - (520*H[0, 1, z])/27 - 
             (224*H[-1, -1, 0, z])/9 - (856*H[-1, 0, 0, z])/27 - 
             (112*H[-1, 0, 1, z])/27 - (688*H[0, -1, 0, z])/27 + 
             (424*H[0, 0, 0, z])/27 - (424*H[0, 0, 1, z])/27 - 
             (40*H[0, 1, 0, z])/9 + (128*H[-1, -1, -1, 0, z])/9 + 
             (80*H[-1, -1, 0, 0, z])/9 + (32*H[-1, -1, 0, 1, z])/3 + 
             (32*H[-1, 0, -1, 0, z])/9 - (8*H[-1, 0, 0, 0, z])/9 + 
             (128*H[-1, 0, 0, 1, z])/9 + (16*H[-1, 0, 1, 0, z])/3 + 
             (32*H[-1, 0, 1, 1, z])/9 + (32*H[0, -1, -1, 0, z])/9 + 
             (40*H[0, -1, 0, 0, z])/9 + (80*H[0, -1, 0, 1, z])/9 - 
             (32*H[0, 0, -1, 0, z])/9 - (376*H[0, 0, 0, 0, z])/9 - 
             (200*H[0, 0, 0, 1, z])/9 - (56*H[0, 0, 1, 0, z])/3 - 
             (16*H[0, 0, 1, 1, z])/9 - 24*H[0, 1, 0, 0, z] - 
             (16*H[0, 1, 0, 1, z])/3 - (32*H[0, 1, 1, 0, z])/3 + 
             (1960*zeta[2])/81 - (224*H[-1, z]*zeta[2])/27 + 
             (104*H[0, z]*zeta[2])/27 - (32*H[-1, -1, z]*zeta[2])/9 - 
             (160*H[-1, 0, z]*zeta[2])/9 - (64*H[0, -1, z]*zeta[2])/9 + 
             (64*H[0, 0, z]*zeta[2])/9 - (16*H[0, 1, z]*zeta[2])/3 + 
             (56*zeta[3])/3 - (32*H[-1, z]*zeta[3])/9 + (64*H[0, z]*zeta[3])/
              9 + (28*zeta[4])/3)/(1 + z) + 
           (z^2*(-196/81 - (400*H[0, z])/81 + (224*H[-1, 0, z])/81 + 
              (3260*H[0, 0, z])/81 + (344*H[0, 1, z])/27 - 
              (224*H[-1, -1, 0, z])/9 - (856*H[-1, 0, 0, z])/27 - 
              (112*H[-1, 0, 1, z])/27 - (400*H[0, -1, 0, z])/27 + 
              (1432*H[0, 0, 0, z])/27 - (136*H[0, 0, 1, z])/27 + 
              (152*H[0, 1, 0, z])/9 + (128*H[-1, -1, -1, 0, z])/9 + 
              (80*H[-1, -1, 0, 0, z])/9 + (32*H[-1, -1, 0, 1, z])/3 + 
              (32*H[-1, 0, -1, 0, z])/9 - (8*H[-1, 0, 0, 0, z])/9 + 
              (128*H[-1, 0, 0, 1, z])/9 + (16*H[-1, 0, 1, 0, z])/3 + 
              (32*H[-1, 0, 1, 1, z])/9 + (32*H[0, -1, -1, 0, z])/9 + 
              (40*H[0, -1, 0, 0, z])/9 + (80*H[0, -1, 0, 1, z])/9 - 
              (32*H[0, 0, -1, 0, z])/9 - (376*H[0, 0, 0, 0, z])/9 - 
              (200*H[0, 0, 0, 1, z])/9 - (56*H[0, 0, 1, 0, z])/3 - 
              (16*H[0, 0, 1, 1, z])/9 - 24*H[0, 1, 0, 0, z] - 
              (16*H[0, 1, 0, 1, z])/3 - (32*H[0, 1, 1, 0, z])/3 - 
              (1208*zeta[2])/81 - (224*H[-1, z]*zeta[2])/27 + 
              (536*H[0, z]*zeta[2])/27 - (32*H[-1, -1, z]*zeta[2])/9 - 
              (160*H[-1, 0, z]*zeta[2])/9 - (64*H[0, -1, z]*zeta[2])/9 + 
              (64*H[0, 0, z]*zeta[2])/9 - (16*H[0, 1, z]*zeta[2])/3 + 
              (56*zeta[3])/3 - (32*H[-1, z]*zeta[3])/9 + (64*H[0, z]*zeta[3])/
               9 + (28*zeta[4])/3))/(1 + z))) + 
       CF*Nf*TF^2*(4*Lp^3*(-4/9 - 16/(27*z) + (16*z^2)/27 + 
           z*(4/9 - (8*H[0, z])/9) - (8*H[0, z])/9) + 
         4*Lp^2*(-28/3 - (40*H[0, z])/9 + z^2*(-8/9 - (16*H[0, z])/9 - 
             (16*H[1, z])/9) + (4*H[1, z])/3 + (8/9 + (32*H[0, z])/9 + 
             (16*H[1, z])/9)/z + (16*H[0, 0, z])/3 + (8*H[0, 1, z])/3 + 
           z*(28/3 - (64*H[0, z])/9 - (4*H[1, z])/3 + (16*H[0, 0, z])/3 + 
             (8*H[0, 1, z])/3 - (8*zeta[2])/3) - (8*zeta[2])/3) + 
         4*Lp*(-16/27 + (280*H[0, z])/27 + (56*H[1, z])/3 + 
           (260*H[0, 0, z])/9 + (52*H[0, 1, z])/9 + (4*H[1, 0, z])/3 - 
           (4*H[1, 1, z])/3 - (40*H[0, 0, 0, z])/3 - (40*H[0, 0, 1, z])/3 - 
           8*H[0, 1, 0, z] - (8*H[0, 1, 1, z])/3 + 
           z^2*(136/81 + (40*H[0, z])/9 - (8*H[1, z])/9 + (16*H[0, 0, z])/3 + 
             (16*H[0, 1, z])/3 + (80*H[1, 0, z])/9 + (16*H[1, 1, z])/9 - 
             (16*zeta[2])/9) - (4*zeta[2])/9 + (40*H[0, z]*zeta[2])/3 + 
           (-640/81 - (32*H[0, z])/9 - (16*H[1, z])/9 - (128*H[0, 0, z])/9 - 
             (64*H[0, 1, z])/9 - (80*H[1, 0, z])/9 - (16*H[1, 1, z])/9 + 
             (32*zeta[2])/9)/z + z*(184/27 - (920*H[0, z])/27 - 16*H[1, z] + 
             (188*H[0, 0, z])/9 + (124*H[0, 1, z])/9 - (4*H[1, 0, z])/3 + 
             (4*H[1, 1, z])/3 - (40*H[0, 0, 0, z])/3 - (40*H[0, 0, 1, z])/3 - 
             8*H[0, 1, 0, z] - (8*H[0, 1, 1, z])/3 - (172*zeta[2])/9 + 
             (40*H[0, z]*zeta[2])/3)) + 4*(-16640/243 - (4948*H[0, z])/243 - 
           (1312*H[1, z])/81 + (1028*H[0, 0, z])/81 - (2692*H[0, 1, z])/81 - 
           (188*H[1, 0, z])/9 - (52*H[1, 1, z])/9 - (1648*H[0, 0, 0, z])/27 - 
           (604*H[0, 0, 1, z])/27 - (100*H[0, 1, 0, z])/9 - 
           (4*H[0, 1, 1, z])/27 - (52*H[1, 0, 0, z])/3 - 4*H[1, 0, 1, z] - 
           (28*H[1, 1, 0, z])/3 + (4*H[1, 1, 1, z])/9 + 
           (128*H[0, 0, 0, 0, z])/9 + (200*H[0, 0, 0, 1, z])/9 + 
           (56*H[0, 0, 1, 0, z])/3 + (56*H[0, 0, 1, 1, z])/9 + 
           8*H[0, 1, 0, 0, z] + (8*H[0, 1, 0, 1, z])/3 + (8*H[0, 1, 1, 0, z])/
            3 + (8*H[0, 1, 1, 1, z])/9 + (2404*zeta[2])/81 + 
           (316*H[0, z]*zeta[2])/27 - (20*H[1, z]*zeta[2])/3 - 
           (200*H[0, 0, z]*zeta[2])/9 - (8*H[0, 1, z]*zeta[2])/3 + 
           (-1424/729 + (1280*H[0, z])/81 + (32*H[1, z])/81 + 
             (64*H[0, 0, z])/9 + (32*H[0, 1, z])/9 + (200*H[1, 0, z])/27 + 
             (152*H[1, 1, z])/81 + (256*H[0, 0, 0, z])/9 + 
             (128*H[0, 0, 1, z])/9 + (160*H[0, 1, 0, z])/9 + 
             (32*H[0, 1, 1, z])/9 + (176*H[1, 0, 0, z])/9 + 
             (16*H[1, 0, 1, z])/3 + (80*H[1, 1, 0, z])/9 + (16*H[1, 1, 1, z])/
              27 - (16*zeta[2])/9 - (64*H[0, z]*zeta[2])/9 + 
             (16*H[1, z]*zeta[2])/9)/z + (512*zeta[3])/27 + 
           (32*H[0, z]*zeta[3])/9 + z^2*(20000/729 - (1640*H[0, z])/81 + 
             (616*H[1, z])/81 + (8*H[0, 0, z])/27 - (152*H[0, 1, z])/27 - 
             (200*H[1, 0, z])/27 - (152*H[1, 1, z])/81 - 16*H[0, 0, 0, z] - 
             (80*H[0, 0, 1, z])/9 - (112*H[0, 1, 0, z])/9 - 
             (16*H[0, 1, 1, z])/9 - (176*H[1, 0, 0, z])/9 - 
             (16*H[1, 0, 1, z])/3 - (80*H[1, 1, 0, z])/9 - (16*H[1, 1, 1, z])/
              27 + (104*zeta[2])/27 + (16*H[0, z]*zeta[2])/9 - 
             (16*H[1, z]*zeta[2])/9 + (32*zeta[3])/9) + (46*zeta[4])/3 + 
           z*(10448/243 - (10276*H[0, z])/243 + (664*H[1, z])/81 + 
             (5780*H[0, 0, z])/81 + (692*H[0, 1, z])/81 + (188*H[1, 0, z])/
              9 + (52*H[1, 1, z])/9 - (568*H[0, 0, 0, z])/27 - 
             (532*H[0, 0, 1, z])/27 + (20*H[0, 1, 0, z])/9 - 
             (76*H[0, 1, 1, z])/27 + (52*H[1, 0, 0, z])/3 + 4*H[1, 0, 1, z] + 
             (28*H[1, 1, 0, z])/3 - (4*H[1, 1, 1, z])/9 + 
             (128*H[0, 0, 0, 0, z])/9 + (200*H[0, 0, 0, 1, z])/9 + 
             (56*H[0, 0, 1, 0, z])/3 + (56*H[0, 0, 1, 1, z])/9 + 
             8*H[0, 1, 0, 0, z] + (8*H[0, 1, 0, 1, z])/3 + 
             (8*H[0, 1, 1, 0, z])/3 + (8*H[0, 1, 1, 1, z])/9 - 
             (404*zeta[2])/81 + (820*H[0, z]*zeta[2])/27 + 
             (20*H[1, z]*zeta[2])/3 - (200*H[0, 0, z]*zeta[2])/9 - 
             (8*H[0, 1, z]*zeta[2])/3 + (224*zeta[3])/27 + 
             (32*H[0, z]*zeta[3])/9 + (46*zeta[4])/3))) + 
       CF^3*((3064*H[1, z])/3 - (32*H[-1, 0, z])/(3*z*(1 + z)) + 
         80*H[1, 0, z] + 160*H[1, 1, z] - 240*H[1, 0, 0, z] + 
         (808*H[1, 0, 1, z])/3 + 40*H[1, 1, 0, z] - 48*H[-1, -1, -1, 0, z] - 
         (64*H[1, 0, -1, 0, z])/3 - 544*H[1, 0, 0, 0, z] - 
         (1376*H[1, 0, 0, 1, z])/3 - (992*H[1, 0, 1, 0, z])/3 - 
         608*H[1, 1, 0, 0, z] - (608*H[1, 1, 0, 1, z])/3 - 
         (1024*H[1, 1, 1, 0, z])/3 + Lp^2*LQ*(16*H[0, z] + 16*z*H[0, z] + 
           (z^2*(-32 - 32*H[-1, 0, z] + 16*H[0, 0, z] - 16*zeta[2]))/
            (1 + z) + (32 - 32*H[-1, 0, z] + 16*H[0, 0, z] - 16*zeta[2])/
            (1 + z)) + (z^3*((-16*H[-1, 0, z])/3 + (16*H[0, 0, z])/3 - 
            (16*zeta[2])/3))/(1 + z) - (344*H[1, z]*zeta[2])/3 + 
         192*H[1, 0, z]*zeta[2] - (320*H[1, 1, z]*zeta[2])/3 + 
         Lp*LQ*(-76*H[0, z] + 16*H[-1, 0, z] - 64*H[0, 0, z] - 
           16*H[1, 0, z] + z*(20*H[0, z] + 16*H[-1, 0, z] - 32*H[0, 0, z] + 
             16*H[1, 0, z]) + (16*z*zeta[2])/(1 + z) + 
           (-60 + 32*H[-1, -1, 0, z] + 48*H[-1, 0, 0, z] + 
             32*H[0, -1, 0, z] - 72*H[0, 0, 0, z] - 16*H[0, 1, 0, z] - 
             8*zeta[2] + 16*H[-1, z]*zeta[2] - 24*zeta[3])/(1 + z) + 
           (z^2*(60 + 32*H[-1, -1, 0, z] + 48*H[-1, 0, 0, z] + 
              32*H[0, -1, 0, z] - 72*H[0, 0, 0, z] - 16*H[0, 1, 0, z] + 
              24*zeta[2] + 16*H[-1, z]*zeta[2] - 24*zeta[3]))/(1 + z)) + 
         (544*H[1, z]*zeta[3])/3 + z*((-3064*H[1, z])/3 - 80*H[1, 0, z] - 
           160*H[1, 1, z] + 240*H[1, 0, 0, z] - (808*H[1, 0, 1, z])/3 - 
           40*H[1, 1, 0, z] - (176*H[-1, -1, -1, 0, z])/3 + 
           (64*H[1, 0, -1, 0, z])/3 + 544*H[1, 0, 0, 0, z] + 
           (1376*H[1, 0, 0, 1, z])/3 + (992*H[1, 0, 1, 0, z])/3 + 
           608*H[1, 1, 0, 0, z] + (608*H[1, 1, 0, 1, z])/3 + 
           (1024*H[1, 1, 1, 0, z])/3 + (344*H[1, z]*zeta[2])/3 - 
           192*H[1, 0, z]*zeta[2] + (320*H[1, 1, z]*zeta[2])/3 - 
           (544*H[1, z]*zeta[3])/3) + Lp^2*(-64*H[1, z] + 64*H[-1, 0, z] - 
           32*H[0, 0, z] + z*(64*H[1, z] + 64*H[-1, 0, z] - 64*H[0, 0, z] - 
             32*H[0, 1, z]) - 32*H[0, 1, z] + (z*(-64*H[0, z] + 128*zeta[2]))/
            (1 + z) + (-128 - 64*H[0, z] - 128*H[-1, -1, 0, z] + 
             96*H[-1, 0, 0, z] + 64*H[-1, 0, 1, z] + 32*H[0, -1, 0, z] - 
             16*H[0, 0, 0, z] - 32*H[0, 0, 1, z] + 64*zeta[2] - 
             128*H[-1, z]*zeta[2] + 48*H[0, z]*zeta[2] + 64*zeta[3])/
            (1 + z) + (z^2*(128 - 128*H[-1, -1, 0, z] + 96*H[-1, 0, 0, z] + 
              64*H[-1, 0, 1, z] + 96*H[0, -1, 0, z] - 48*H[0, 0, 0, z] - 
              32*H[0, 0, 1, z] + 64*zeta[2] - 128*H[-1, z]*zeta[2] + 
              80*H[0, z]*zeta[2] + 160*zeta[3]))/(1 + z)) + 
         Lp*(-360*H[1, z] + 256*H[1, 0, z] + 32*H[-1, -1, 0, z] + 
           128*H[0, 1, 0, z] + 32*H[1, 0, 0, z] + 32*H[1, 0, 1, z] + 
           32*H[1, 1, 0, z] - 96*H[1, z]*zeta[2] + 
           z*(360*H[1, z] - 256*H[1, 0, z] + 32*H[-1, -1, 0, z] + 
             96*H[0, 1, 0, z] - 32*H[1, 0, 0, z] - 32*H[1, 0, 1, z] - 
             32*H[1, 1, 0, z] + 96*H[1, z]*zeta[2]) + 
           (z*(568*H[0, z] - 192*H[-1, 0, z] + 40*H[0, 0, z] - 
              368*H[0, 1, z] - 192*H[-1, 0, 0, z] + 704*H[-1, 0, 1, z] - 
              384*H[0, -1, 0, z] + 672*H[0, 0, 0, z] - 64*H[0, 0, 1, z] + 
              272*zeta[2] - 672*H[-1, z]*zeta[2] + 224*H[0, z]*zeta[2] + 
              512*zeta[3]))/(1 + z) + (z^2*(-232 + 216*H[0, z] - 
              96*H[-1, 0, z] - 332*H[0, 0, z] - 344*H[0, 1, z] + 
              48*H[-1, 0, 0, z] + 448*H[-1, 0, 1, z] - 112*H[0, -1, 0, z] + 
              296*H[0, 0, 0, z] - 208*H[0, 0, 1, z] + 192*H[-1, -1, -1, 0, 
                z] - 832*H[-1, -1, 0, 1, z] + 256*H[-1, 0, -1, 0, z] - 
              592*H[-1, 0, 0, 0, z] + 160*H[-1, 0, 0, 1, z] - 
              224*H[-1, 0, 1, 0, z] + 224*H[0, -1, -1, 0, z] - 
              368*H[0, -1, 0, 0, z] + 256*H[0, -1, 0, 1, z] - 
              512*H[0, 0, -1, 0, z] + 552*H[0, 0, 0, 0, z] + 144*H[0, 0, 0, 
                1, z] + 144*H[0, 0, 1, 0, z] + 32*H[0, 1, 0, 0, z] + 
              32*H[0, 1, 0, 1, z] + 32*H[0, 1, 1, 0, z] + 8*zeta[2] - 
              432*H[-1, z]*zeta[2] + 360*H[0, z]*zeta[2] + 928*H[-1, -1, 
                z]*zeta[2] - 384*H[-1, 0, z]*zeta[2] - 144*H[0, -1, z]*zeta[
                2] - 256*H[0, 0, z]*zeta[2] - 96*H[0, 1, z]*zeta[2] + 
              520*zeta[3] - 768*H[-1, z]*zeta[3] - 264*H[0, z]*zeta[3] - 
              452*zeta[4]))/(1 + z) + (232 + 400*H[0, z] - 96*H[-1, 0, z] + 
             372*H[0, 0, z] - 24*H[0, 1, z] + 48*H[-1, 0, 0, z] + 
             448*H[-1, 0, 1, z] - 176*H[0, -1, 0, z] + 232*H[0, 0, 0, z] + 
             48*H[0, 0, 1, z] + 192*H[-1, -1, -1, 0, z] - 
             832*H[-1, -1, 0, 1, z] + 256*H[-1, 0, -1, 0, z] - 
             592*H[-1, 0, 0, 0, z] + 160*H[-1, 0, 0, 1, z] - 
             224*H[-1, 0, 1, 0, z] + 288*H[0, -1, -1, 0, z] - 
             144*H[0, -1, 0, 0, z] + 256*H[0, -1, 0, 1, z] - 
             192*H[0, 0, -1, 0, z] + 184*H[0, 0, 0, 0, z] + 
             144*H[0, 0, 0, 1, z] + 112*H[0, 0, 1, 0, z] + 
             32*H[0, 1, 0, 0, z] + 32*H[0, 1, 0, 1, z] + 
             32*H[0, 1, 1, 0, z] + 264*zeta[2] - 432*H[-1, z]*zeta[2] + 
             8*H[0, z]*zeta[2] + 928*H[-1, -1, z]*zeta[2] - 
             384*H[-1, 0, z]*zeta[2] - 112*H[0, -1, z]*zeta[2] - 
             96*H[0, 0, z]*zeta[2] - 96*H[0, 1, z]*zeta[2] + 136*zeta[3] - 
             768*H[-1, z]*zeta[3] - 24*H[0, z]*zeta[3] - 316*zeta[4])/
            (1 + z)) + (z*((328*H[0, z])/3 - (1264*H[-1, 0, z])/3 - 
            (1736*H[0, 0, z])/3 + (2464*H[0, 1, z])/3 + 
            (1504*H[-1, -1, 0, z])/3 + (64*H[-1, 0, 0, z])/3 - 
            (2080*H[-1, 0, 1, z])/3 + (304*H[0, -1, 0, z])/3 + 
            (712*H[0, 0, 0, z])/3 + (3784*H[0, 0, 1, z])/3 + 
            (184*H[0, 1, 0, z])/3 + 160*H[0, 1, 1, z] - 
            (1888*H[-1, -1, 0, 0, z])/3 - 384*H[-1, -1, 0, 1, z] - 
            448*H[-1, 0, -1, 0, z] + (1888*H[-1, 0, 0, 0, z])/3 - 
            (3008*H[-1, 0, 0, 1, z])/3 - (1216*H[-1, 0, 1, 0, z])/3 - 
            256*H[-1, 0, 1, 1, z] + (448*H[0, -1, -1, 0, z])/3 + 
            496*H[0, -1, 0, 0, z] - (2272*H[0, -1, 0, 1, z])/3 + 
            (1888*H[0, 0, -1, 0, z])/3 - 1376*H[0, 0, 0, 0, z] + 
            (3296*H[0, 0, 0, 1, z])/3 - 224*H[0, 0, 1, 0, z] + 
            (256*H[0, 0, 1, 1, z])/3 + (800*H[0, 1, 0, 0, z])/3 + 
            416*H[0, 1, 0, 1, z] + (1024*H[0, 1, 1, 0, z])/3 - 
            (3104*zeta[2])/3 + 944*H[-1, z]*zeta[2] - (5336*H[0, z]*zeta[2])/
             3 + (992*H[-1, -1, z]*zeta[2])/3 + 1248*H[-1, 0, z]*zeta[2] + 
            832*H[0, -1, z]*zeta[2] - 1504*H[0, 0, z]*zeta[2] + 
            32*H[0, 1, z]*zeta[2] - (4976*zeta[3])/3 + (64*H[-1, z]*zeta[3])/
             3 - (3280*H[0, z]*zeta[3])/3 - (3152*zeta[4])/3))/(1 + z) + 
         (z^2*(-3364/3 - (320*H[0, z])/3 - (688*H[-1, 0, z])/3 - 
            (812*H[0, 0, z])/3 - (616*H[0, 1, z])/3 + 272*H[-1, -1, 0, z] + 
            (352*H[-1, 0, 0, z])/3 - (784*H[-1, 0, 1, z])/3 + 
            (232*H[0, -1, 0, z])/3 + 784*H[0, 0, 0, z] + (1736*H[0, 0, 1, z])/
             3 + (1120*H[0, 1, 0, z])/3 + (304*H[0, 1, 1, z])/3 - 
            (1352*H[-1, -1, 0, 0, z])/3 - 288*H[-1, -1, 0, 1, z] - 
            (800*H[-1, 0, -1, 0, z])/3 + (152*H[-1, 0, 0, 0, z])/3 - 
            (1888*H[-1, 0, 0, 1, z])/3 - (896*H[-1, 0, 1, 0, z])/3 - 
            160*H[-1, 0, 1, 1, z] - 128*H[0, -1, -1, 0, z] + 
            (848*H[0, -1, 0, 0, z])/3 - (544*H[0, -1, 0, 1, z])/3 + 
            (944*H[0, 0, -1, 0, z])/3 - (568*H[0, 0, 0, 0, z])/3 + 
            (3352*H[0, 0, 0, 1, z])/3 + (968*H[0, 0, 1, 0, z])/3 + 
            (272*H[0, 0, 1, 1, z])/3 + (1696*H[0, 1, 0, 0, z])/3 + 
            (1192*H[0, 1, 0, 1, z])/3 + (1240*H[0, 1, 1, 0, z])/3 + 
            576*H[-1, -1, -1, 0, 0, z] + 1408*H[-1, -1, -1, 0, 1, z] - 
            160*H[-1, -1, 0, -1, 0, z] + (832*H[-1, -1, 0, 0, 0, z])/3 + 
            (1984*H[-1, -1, 0, 0, 1, z])/3 + (2528*H[-1, -1, 0, 1, 0, z])/3 + 
            256*H[-1, -1, 0, 1, 1, z] - 128*H[-1, 0, -1, -1, 0, z] - 
            432*H[-1, 0, -1, 0, 0, z] + 352*H[-1, 0, -1, 0, 1, z] - 
            (928*H[-1, 0, 0, -1, 0, z])/3 + (2560*H[-1, 0, 0, 0, 0, z])/3 - 
            (3872*H[-1, 0, 0, 0, 1, z])/3 - (208*H[-1, 0, 0, 1, 0, z])/3 - 
            (256*H[-1, 0, 0, 1, 1, z])/3 - (800*H[-1, 0, 1, 0, 0, z])/3 - 
            416*H[-1, 0, 1, 0, 1, z] - (1024*H[-1, 0, 1, 1, 0, z])/3 - 
            192*H[0, -1, -1, -1, 0, z] - 256*H[0, -1, -1, 0, 0, z] + 
            (1088*H[0, -1, -1, 0, 1, z])/3 - (1184*H[0, -1, 0, -1, 0, z])/3 + 
            816*H[0, -1, 0, 0, 0, z] - (1856*H[0, -1, 0, 0, 1, z])/3 - 
            (64*H[0, -1, 0, 1, 0, z])/3 - (320*H[0, -1, 0, 1, 1, z])/3 + 
            (128*H[0, 0, -1, -1, 0, z])/3 + 592*H[0, 0, -1, 0, 0, z] - 
            (2528*H[0, 0, -1, 0, 1, z])/3 + (2560*H[0, 0, 0, -1, 0, z])/3 - 
            1728*H[0, 0, 0, 0, 0, z] + (208*H[0, 0, 0, 0, 1, z])/3 - 
            (1760*H[0, 0, 0, 1, 0, z])/3 - 288*H[0, 0, 1, 0, 0, z] + 
            32*H[0, 0, 1, 0, 1, z] - (208*H[0, 0, 1, 1, 0, z])/3 - 
            (64*H[0, 1, 0, -1, 0, z])/3 - 544*H[0, 1, 0, 0, 0, z] - 
            (1376*H[0, 1, 0, 0, 1, z])/3 - (992*H[0, 1, 0, 1, 0, z])/3 - 
            608*H[0, 1, 1, 0, 0, z] - (608*H[0, 1, 1, 0, 1, z])/3 - 
            (1024*H[0, 1, 1, 1, 0, z])/3 + 524*zeta[2] + 
            (1192*H[-1, z]*zeta[2])/3 - (1720*H[0, z]*zeta[2])/3 + 
            (776*H[-1, -1, z]*zeta[2])/3 + (2176*H[-1, 0, z]*zeta[2])/3 + 
            (352*H[0, -1, z]*zeta[2])/3 - (3296*H[0, 0, z]*zeta[2])/3 - 
            (232*H[0, 1, z]*zeta[2])/3 - 1408*H[-1, -1, -1, z]*zeta[2] - 
            (1648*H[-1, -1, 0, z]*zeta[2])/3 - 416*H[-1, 0, -1, z]*zeta[2] + 
            (4432*H[-1, 0, 0, z]*zeta[2])/3 + 96*H[-1, 0, 1, z]*zeta[2] - 
            (1376*H[0, -1, -1, z]*zeta[2])/3 + (2512*H[0, -1, 0, z]*zeta[2])/
             3 + 864*H[0, 0, -1, z]*zeta[2] - 208*H[0, 0, 0, z]*zeta[2] + 
            160*H[0, 0, 1, z]*zeta[2] + 192*H[0, 1, 0, z]*zeta[2] - 
            (320*H[0, 1, 1, z]*zeta[2])/3 - 916*zeta[3] - 
            (128*H[-1, z]*zeta[3])/3 - (1472*H[0, z]*zeta[3])/3 + 
            976*H[-1, -1, z]*zeta[3] + (2816*H[-1, 0, z]*zeta[3])/3 + 
            (1600*H[0, -1, z]*zeta[3])/3 - (1120*H[0, 0, z]*zeta[3])/3 + 
            (544*H[0, 1, z]*zeta[3])/3 + 368*zeta[2]*zeta[3] - 
            (1360*zeta[4])/3 + (4684*H[-1, z]*zeta[4])/3 - 
            336*H[0, z]*zeta[4] - (5216*zeta[5])/3))/(1 + z) + 
         (3364/3 + 224*H[0, z] - 240*H[-1, 0, z] - (1052*H[0, 0, z])/3 + 
           (3080*H[0, 1, z])/3 + (688*H[-1, -1, 0, z])/3 + 
           160*H[-1, 0, 0, z] - (784*H[-1, 0, 1, z])/3 + (328*H[0, -1, 0, z])/
            3 - 688*H[0, 0, 0, z] + (1792*H[0, 0, 1, z])/3 - 
           312*H[0, 1, 0, z] + (176*H[0, 1, 1, z])/3 - 
           (1400*H[-1, -1, 0, 0, z])/3 - 288*H[-1, -1, 0, 1, z] - 
           (832*H[-1, 0, -1, 0, z])/3 + (152*H[-1, 0, 0, 0, z])/3 - 
           (1888*H[-1, 0, 0, 1, z])/3 - (896*H[-1, 0, 1, 0, z])/3 - 
           160*H[-1, 0, 1, 1, z] + (352*H[0, -1, -1, 0, z])/3 - 
           (104*H[0, -1, 0, 0, z])/3 - 752*H[0, -1, 0, 1, z] + 
           (896*H[0, 0, -1, 0, z])/3 - (1472*H[0, 0, 0, 0, z])/3 + 
           (1144*H[0, 0, 0, 1, z])/3 - (896*H[0, 0, 1, 0, z])/3 + 
           (80*H[0, 0, 1, 1, z])/3 - (320*H[0, 1, 0, 0, z])/3 + 
           (392*H[0, 1, 0, 1, z])/3 + 8*H[0, 1, 1, 0, z] + 
           576*H[-1, -1, -1, 0, 0, z] + 1408*H[-1, -1, -1, 0, 1, z] - 
           160*H[-1, -1, 0, -1, 0, z] + (832*H[-1, -1, 0, 0, 0, z])/3 + 
           (1984*H[-1, -1, 0, 0, 1, z])/3 + (2528*H[-1, -1, 0, 1, 0, z])/3 + 
           256*H[-1, -1, 0, 1, 1, z] - 128*H[-1, 0, -1, -1, 0, z] - 
           432*H[-1, 0, -1, 0, 0, z] + 352*H[-1, 0, -1, 0, 1, z] - 
           (928*H[-1, 0, 0, -1, 0, z])/3 + (2560*H[-1, 0, 0, 0, 0, z])/3 - 
           (3872*H[-1, 0, 0, 0, 1, z])/3 - (208*H[-1, 0, 0, 1, 0, z])/3 - 
           (256*H[-1, 0, 0, 1, 1, z])/3 - (800*H[-1, 0, 1, 0, 0, z])/3 - 
           416*H[-1, 0, 1, 0, 1, z] - (1024*H[-1, 0, 1, 1, 0, z])/3 - 
           192*H[0, -1, -1, -1, 0, z] - (1376*H[0, -1, -1, 0, 0, z])/3 + 
           (1024*H[0, -1, -1, 0, 1, z])/3 - (1376*H[0, -1, 0, -1, 0, z])/3 + 
           688*H[0, -1, 0, 0, 0, z] - (1760*H[0, -1, 0, 0, 1, z])/3 - 
           (128*H[0, -1, 0, 1, 0, z])/3 - (320*H[0, -1, 0, 1, 1, z])/3 - 
           (512*H[0, 0, -1, -1, 0, z])/3 + (304*H[0, 0, -1, 0, 0, z])/3 - 
           (2528*H[0, 0, -1, 0, 1, z])/3 + 384*H[0, 0, 0, -1, 0, z] - 
           576*H[0, 0, 0, 0, 0, z] + (208*H[0, 0, 0, 0, 1, z])/3 - 
           (1280*H[0, 0, 0, 1, 0, z])/3 - (544*H[0, 0, 1, 0, 0, z])/3 + 
           (160*H[0, 0, 1, 0, 1, z])/3 - (176*H[0, 0, 1, 1, 0, z])/3 - 
           (64*H[0, 1, 0, -1, 0, z])/3 - 544*H[0, 1, 0, 0, 0, z] - 
           (1376*H[0, 1, 0, 0, 1, z])/3 - (992*H[0, 1, 0, 1, 0, z])/3 - 
           608*H[0, 1, 1, 0, 0, z] - (608*H[0, 1, 1, 0, 1, z])/3 - 
           (1024*H[0, 1, 1, 1, 0, z])/3 - 1580*zeta[2] + 
           376*H[-1, z]*zeta[2] - 1064*H[0, z]*zeta[2] + 264*H[-1, -1, z]*
            zeta[2] + (2192*H[-1, 0, z]*zeta[2])/3 + 
           (2432*H[0, -1, z]*zeta[2])/3 - (1960*H[0, 0, z]*zeta[2])/3 + 
           (184*H[0, 1, z]*zeta[2])/3 - 1408*H[-1, -1, -1, z]*zeta[2] - 
           (1648*H[-1, -1, 0, z]*zeta[2])/3 - 416*H[-1, 0, -1, z]*zeta[2] + 
           (4432*H[-1, 0, 0, z]*zeta[2])/3 + 96*H[-1, 0, 1, z]*zeta[2] - 
           (1312*H[0, -1, -1, z]*zeta[2])/3 + (2192*H[0, -1, 0, z]*zeta[2])/
            3 + (2272*H[0, 0, -1, z]*zeta[2])/3 - 
           (1168*H[0, 0, 0, z]*zeta[2])/3 + 128*H[0, 0, 1, z]*zeta[2] + 
           192*H[0, 1, 0, z]*zeta[2] - (320*H[0, 1, 1, z]*zeta[2])/3 - 
           (1844*zeta[3])/3 - 48*H[-1, z]*zeta[3] - (1688*H[0, z]*zeta[3])/
            3 + 976*H[-1, -1, z]*zeta[3] + (2816*H[-1, 0, z]*zeta[3])/3 + 
           (1504*H[0, -1, z]*zeta[3])/3 - (1280*H[0, 0, z]*zeta[3])/3 + 
           (544*H[0, 1, z]*zeta[3])/3 + (752*zeta[2]*zeta[3])/3 - 
           (1180*zeta[4])/3 + (4684*H[-1, z]*zeta[4])/3 - 
           (520*H[0, z]*zeta[4])/3 - (3184*zeta[5])/3)/(1 + z)) + 
       CF^2*TF*(2*Lp^3*LQ*(-2 - 8/(3*z) + (8*z^2)/3 + z*(2 - 4*H[0, z]) - 
           4*H[0, z]) + 2*Lp^2*LQ*(-28 + z^2*(16/3 - (32*H[0, z])/3) - 
           4*H[0, z] + (8/3 + (32*H[0, z])/3)/z + 24*H[0, 0, z] + 
           z*(20 - 20*H[0, z] + 24*H[0, 0, z])) + 
         2*Lp^3*(73/9 + 6*H[0, z] + z^2*(-4 - (32*H[0, z])/9 - 
             (32*H[1, z])/9) + (8*H[1, z])/3 + (4 + (32*H[1, z])/9)/z + 
           (8*H[0, 0, z])/3 + (16*H[0, 1, z])/3 + z*(-73/9 + (10*H[0, z])/3 - 
             (8*H[1, z])/3 + (8*H[0, 0, z])/3 + (16*H[0, 1, z])/3 - 
             (16*zeta[2])/3) - (16*zeta[2])/3) + 
         2*Lp*LQ*(158/3 + (232*H[0, z])/3 + 22*H[0, 0, z] + 8*H[1, 0, z] - 
           44*H[0, 0, 0, z] + z*(-94/3 + (68*H[0, z])/3 + 22*H[0, 0, z] - 
             8*H[1, 0, z] - 44*H[0, 0, 0, z] - 8*zeta[2]) + 
           (296/27 - (16*H[0, z])/3 - (64*H[0, 0, z])/3 - (16*H[1, 0, z])/3 - 
             (16*zeta[2])/3)/z + 8*zeta[2] + z^2*(-872/27 + (128*H[0, z])/9 + 
             16*H[0, 0, z] + (16*H[1, 0, z])/3 + (16*zeta[2])/3)) + 
         2*Lp^2*(554/9 + 14*H[0, z] + 54*H[1, z] - 36*H[0, 0, z] + 
           8*H[0, 1, z] + (4/3 - 16*H[0, z] - (56*H[1, z])/9 - 
             (64*H[0, 1, z])/3 - 16*H[1, 0, z])/z - 12*H[1, 0, z] - 
           32*H[0, 0, 0, z] - 40*H[0, 0, 1, z] - 24*H[0, 1, 0, z] - 
           24*zeta[2] + 8*H[0, z]*zeta[2] + z^2*(-40/3 + (128*H[0, z])/9 - 
             (16*H[1, z])/9 + (80*H[0, 0, z])/3 + (32*H[0, 1, z])/3 + 
             16*H[1, 0, z] + (32*zeta[2])/3) + z*(-446/9 + 26*H[0, z] - 
             46*H[1, z] + 4*H[0, 0, z] + 32*H[0, 1, z] + 12*H[1, 0, z] - 
             32*H[0, 0, 0, z] - 40*H[0, 0, 1, z] - 24*H[0, 1, 0, z] - 
             16*zeta[2] + 8*H[0, z]*zeta[2] - 8*zeta[3]) - 8*zeta[3]) + 
         2*Lp*(-3226/9 - (1085*H[0, z])/3 - (470*H[1, z])/9 - 
           215*H[0, 0, z] - (410*H[0, 1, z])/3 - 182*H[1, 0, z] + 
           (2*H[1, 1, z])/3 + 62*H[0, 0, 0, z] - 52*H[0, 0, 1, z] - 
           40*H[0, 1, 0, z] - 8*H[0, 1, 1, z] + 12*H[1, 0, 0, z] - 
           4*H[1, 0, 1, z] - 12*H[1, 1, 0, z] + 4*H[1, 1, 1, z] + 
           152*H[0, 0, 0, 0, z] + 144*H[0, 0, 0, 1, z] + 
           120*H[0, 0, 1, 0, z] - 8*H[0, 0, 1, 1, z] + 56*H[0, 1, 0, 0, z] + 
           24*H[0, 1, 0, 1, z] + 8*H[0, 1, 1, 0, z] + 8*H[0, 1, 1, 1, z] - 
           (302*zeta[2])/3 + 44*H[0, z]*zeta[2] - 28*H[1, z]*zeta[2] + 
           48*H[0, 0, z]*zeta[2] - 56*H[0, 1, z]*zeta[2] + 
           z^2*(884/9 + (460*H[0, z])/9 + (580*H[1, z])/9 - (584*H[0, 0, z])/
              9 - (496*H[0, 1, z])/9 - (8*H[1, 0, z])/3 - (80*H[1, 1, z])/9 - 
             80*H[0, 0, 0, z] - 16*H[0, 0, 1, z] - 48*H[0, 1, 0, z] + 
             (16*H[0, 1, 1, z])/3 - 48*H[1, 0, 0, z] - (80*H[1, 0, 1, z])/3 - 
             16*H[1, 1, 0, z] - (16*H[1, 1, 1, z])/3 + (808*zeta[2])/9 - 
             (176*H[0, z]*zeta[2])/3 + (112*H[1, z]*zeta[2])/3 - 
             (224*zeta[3])/3) - 28*zeta[3] + 88*H[0, z]*zeta[3] + 
           (-470/9 - (40*H[0, z])/3 + (80*H[1, z])/9 + 32*H[0, 0, z] + 
             (224*H[0, 1, z])/9 + (80*H[1, 0, z])/3 + (8*H[1, 1, z])/9 + 
             (256*H[0, 0, 1, z])/3 + 64*H[0, 1, 0, z] + 48*H[1, 0, 0, z] + 
             (80*H[1, 0, 1, z])/3 + 16*H[1, 1, 0, z] + (16*H[1, 1, 1, z])/3 + 
             (40*zeta[2])/9 - (112*H[1, z]*zeta[2])/3 + 32*zeta[3])/z + 
           174*zeta[4] + z*(2812/9 - (301*H[0, z])/3 - (190*H[1, z])/9 - 
             H[0, 0, z] + (26*H[0, 1, z])/3 + 158*H[1, 0, z] + 
             (22*H[1, 1, z])/3 - 118*H[0, 0, 0, z] - 76*H[0, 0, 1, z] - 
             96*H[0, 1, 0, z] - 12*H[1, 0, 0, z] + 4*H[1, 0, 1, z] + 
             12*H[1, 1, 0, z] - 4*H[1, 1, 1, z] + 152*H[0, 0, 0, 0, z] + 
             144*H[0, 0, 0, 1, z] + 120*H[0, 0, 1, 0, z] - 
             8*H[0, 0, 1, 1, z] + 56*H[0, 1, 0, 0, z] + 24*H[0, 1, 0, 1, z] + 
             8*H[0, 1, 1, 0, z] + 8*H[0, 1, 1, 1, z] + (494*zeta[2])/3 - 
             44*H[0, z]*zeta[2] + 28*H[1, z]*zeta[2] + 48*H[0, 0, z]*
              zeta[2] - 56*H[0, 1, z]*zeta[2] - 108*zeta[3] + 
             88*H[0, z]*zeta[3] + 174*zeta[4])) + 
         2*(-10916/81 + (17618*H[0, z])/81 + (25745*H[1, z])/81 + 
           (15640*H[0, 0, z])/27 + (3766*H[0, 1, z])/27 + (5146*H[1, 0, z])/
            27 - (146*H[1, 1, z])/9 + (3392*H[0, 0, 0, z])/9 - 
           (220*H[0, 0, 1, z])/9 + (3692*H[0, 1, 0, z])/9 + 
           (16*H[0, 1, 1, z])/3 + (802*H[1, 0, 0, z])/9 - (554*H[1, 0, 1, z])/
            9 + (202*H[1, 1, 0, z])/9 - (22*H[1, 1, 1, z])/9 + 
           (56*H[0, 0, 0, 0, z])/3 + (232*H[0, 0, 0, 1, z])/3 + 
           (536*H[0, 0, 1, 0, z])/3 + (88*H[0, 0, 1, 1, z])/3 + 
           (56*H[0, 1, 0, 0, z])/3 - 32*H[0, 1, 0, 1, z] + 
           (136*H[0, 1, 1, 0, z])/3 - (16*H[0, 1, 1, 1, z])/3 + 
           (220*H[1, 0, 0, 0, z])/3 + (64*H[1, 0, 0, 1, z])/3 + 
           (232*H[1, 0, 1, 0, z])/3 - 8*H[1, 0, 1, 1, z] + 
           (224*H[1, 1, 0, 0, z])/3 + (8*H[1, 1, 0, 1, z])/3 + 
           (128*H[1, 1, 1, 0, z])/3 - (8*H[1, 1, 1, 1, z])/3 - 
           272*H[0, 0, 0, 0, 0, z] - (664*H[0, 0, 0, 0, 1, z])/3 - 
           264*H[0, 0, 0, 1, 0, z] - (8*H[0, 0, 0, 1, 1, z])/3 - 
           (296*H[0, 0, 1, 0, 0, z])/3 - (104*H[0, 0, 1, 0, 1, z])/3 - 
           (8*H[0, 0, 1, 1, 0, z])/3 - 8*H[0, 0, 1, 1, 1, z] - 
           (136*H[0, 1, 0, 0, 0, z])/3 - (160*H[0, 1, 0, 0, 1, z])/3 - 
           (112*H[0, 1, 0, 1, 0, z])/3 - 16*H[0, 1, 0, 1, 1, z] - 
           (32*H[0, 1, 1, 0, 0, z])/3 - (80*H[0, 1, 1, 0, 1, z])/3 - 
           (32*H[0, 1, 1, 1, 0, z])/3 - (16*H[0, 1, 1, 1, 1, z])/3 + 
           (3418*zeta[2])/27 + (4148*H[0, z]*zeta[2])/9 + 
           (910*H[1, z]*zeta[2])/9 - 16*H[0, 0, z]*zeta[2] + 
           (344*H[0, 1, z]*zeta[2])/3 + (256*H[1, 0, z]*zeta[2])/3 + 
           (152*H[1, 1, z]*zeta[2])/3 - (344*H[0, 0, 0, z]*zeta[2])/3 + 
           (232*H[0, 0, 1, z]*zeta[2])/3 + (224*H[0, 1, 0, z]*zeta[2])/3 + 
           (112*H[0, 1, 1, z]*zeta[2])/3 + (4936*zeta[3])/9 + 
           144*H[0, z]*zeta[3] + (56*H[1, z]*zeta[3])/3 - 
           (640*H[0, 0, z]*zeta[3])/3 - (176*H[0, 1, z]*zeta[3])/3 + 
           (64*zeta[2]*zeta[3])/3 + (-631/27 + (644*H[0, z])/9 + 
             (2956*H[1, z])/81 + (128*H[0, 0, z])/3 - (4048*H[0, 1, z])/81 + 
             (2452*H[1, 0, z])/81 - (812*H[1, 1, z])/81 - 
             (1568*H[0, 0, 1, z])/27 - (784*H[0, 1, 0, z])/27 + 
             (64*H[0, 1, 1, z])/27 - (1600*H[1, 0, 0, z])/27 - 
             (808*H[1, 0, 1, z])/27 - (616*H[1, 1, 0, z])/27 - 
             8*H[1, 1, 1, z] - (1408*H[0, 0, 0, 1, z])/9 - 
             (1280*H[0, 0, 1, 0, z])/9 - (64*H[0, 0, 1, 1, z])/9 - 
             (800*H[0, 1, 0, 0, z])/9 - (352*H[0, 1, 0, 1, z])/9 - 
             32*H[0, 1, 1, 0, z] - (64*H[0, 1, 1, 1, z])/9 - 
             (848*H[1, 0, 0, 0, z])/9 - (608*H[1, 0, 0, 1, z])/9 - 
             (800*H[1, 0, 1, 0, z])/9 - (32*H[1, 0, 1, 1, z])/3 - 
             (544*H[1, 1, 0, 0, z])/9 - (256*H[1, 1, 0, 1, z])/9 - 
             (352*H[1, 1, 1, 0, z])/9 - (32*H[1, 1, 1, 1, z])/9 + 
             (3136*zeta[2])/27 + (64*H[0, z]*zeta[2])/9 + 
             (1064*H[1, z]*zeta[2])/27 + (352*H[0, 1, z]*zeta[2])/9 + 
             (160*H[1, 0, z]*zeta[2])/9 + (32*H[1, 1, z]*zeta[2])/9 + 
             (16*zeta[3])/9 - 64*H[0, z]*zeta[3] - (640*H[1, z]*zeta[3])/9 - 
             (304*zeta[4])/3)/z + 388*zeta[4] - 306*H[0, z]*zeta[4] + 
           z^2*(-5243/27 - (14089*H[0, z])/81 - (14737*H[1, z])/81 - 
             (826*H[0, 0, z])/27 + (2902*H[0, 1, z])/27 - (11758*H[1, 0, z])/
              81 + (290*H[1, 1, z])/81 + (1184*H[0, 0, 0, z])/9 + 
             (880*H[0, 0, 1, z])/27 + (304*H[0, 1, 0, z])/3 + 
             (80*H[0, 1, 1, z])/9 + (2464*H[1, 0, 0, z])/27 + 
             (1456*H[1, 0, 1, z])/27 + (1264*H[1, 1, 0, z])/27 + 
             16*H[1, 1, 1, z] + 112*H[0, 0, 0, 0, z] + (320*H[0, 0, 0, 1, z])/
              9 + (320*H[0, 0, 1, 0, z])/3 + (512*H[0, 1, 0, 0, z])/9 + 
             (160*H[0, 1, 0, 1, z])/9 + (64*H[0, 1, 1, 0, z])/3 + 
             (848*H[1, 0, 0, 0, z])/9 + (608*H[1, 0, 0, 1, z])/9 + 
             (800*H[1, 0, 1, 0, z])/9 + (32*H[1, 0, 1, 1, z])/3 + 
             (544*H[1, 1, 0, 0, z])/9 + (256*H[1, 1, 0, 1, z])/9 + 
             (352*H[1, 1, 1, 0, z])/9 + (32*H[1, 1, 1, 1, z])/9 - 
             (23282*zeta[2])/81 + (1424*H[0, z]*zeta[2])/27 - 
             (1712*H[1, z]*zeta[2])/27 + (640*H[0, 0, z]*zeta[2])/9 - 
             (64*H[0, 1, z]*zeta[2])/9 - (160*H[1, 0, z]*zeta[2])/9 - 
             (32*H[1, 1, z]*zeta[2])/9 + (5536*zeta[3])/27 + 
             (896*H[0, z]*zeta[3])/9 + (640*H[1, z]*zeta[3])/9 + 
             (1288*zeta[4])/9) + z*(28538/81 - (51020*H[0, z])/81 - 
             (13964*H[1, z])/81 + (13610*H[0, 0, z])/27 + (9872*H[0, 1, z])/
              27 - (2044*H[1, 0, z])/27 + (68*H[1, 1, z])/3 - 
             (1052*H[0, 0, 0, z])/9 - (722*H[0, 0, 1, z])/9 + 
             (358*H[0, 1, 0, z])/9 - 10*H[0, 1, 1, z] - (1090*H[1, 0, 0, z])/
              9 + (338*H[1, 0, 1, z])/9 - (418*H[1, 1, 0, z])/9 - 
             (50*H[1, 1, 1, z])/9 + (808*H[0, 0, 0, 0, z])/3 + 
             48*H[0, 0, 0, 1, z] + (512*H[0, 0, 1, 0, z])/3 + 
             (112*H[0, 0, 1, 1, z])/3 - (224*H[0, 1, 0, 0, z])/3 - 
             64*H[0, 1, 0, 1, z] - (184*H[0, 1, 1, 0, z])/3 - 
             8*H[0, 1, 1, 1, z] - (220*H[1, 0, 0, 0, z])/3 - 
             (64*H[1, 0, 0, 1, z])/3 - (232*H[1, 0, 1, 0, z])/3 + 
             8*H[1, 0, 1, 1, z] - (224*H[1, 1, 0, 0, z])/3 - 
             (8*H[1, 1, 0, 1, z])/3 - (128*H[1, 1, 1, 0, z])/3 + 
             (8*H[1, 1, 1, 1, z])/3 - 272*H[0, 0, 0, 0, 0, z] - 
             (664*H[0, 0, 0, 0, 1, z])/3 - 264*H[0, 0, 0, 1, 0, z] - 
             (8*H[0, 0, 0, 1, 1, z])/3 - (296*H[0, 0, 1, 0, 0, z])/3 - 
             (104*H[0, 0, 1, 0, 1, z])/3 - (8*H[0, 0, 1, 1, 0, z])/3 - 
             8*H[0, 0, 1, 1, 1, z] - (136*H[0, 1, 0, 0, 0, z])/3 - 
             (160*H[0, 1, 0, 0, 1, z])/3 - (112*H[0, 1, 0, 1, 0, z])/3 - 
             16*H[0, 1, 0, 1, 1, z] - (32*H[0, 1, 1, 0, 0, z])/3 - 
             (80*H[0, 1, 1, 0, 1, z])/3 - (32*H[0, 1, 1, 1, 0, z])/3 - 
             (16*H[0, 1, 1, 1, 1, z])/3 - (13984*zeta[2])/27 + 
             (1258*H[0, z]*zeta[2])/9 - (694*H[1, z]*zeta[2])/9 + 
             (40*H[0, 0, z]*zeta[2])/3 + (88*H[0, 1, z]*zeta[2])/3 - 
             (256*H[1, 0, z]*zeta[2])/3 - (152*H[1, 1, z]*zeta[2])/3 - 
             (344*H[0, 0, 0, z]*zeta[2])/3 + (232*H[0, 0, 1, z]*zeta[2])/3 + 
             (224*H[0, 1, 0, z]*zeta[2])/3 + (112*H[0, 1, 1, z]*zeta[2])/3 + 
             (3716*zeta[3])/9 + (560*H[0, z]*zeta[3])/3 - 
             (56*H[1, z]*zeta[3])/3 - (640*H[0, 0, z]*zeta[3])/3 - 
             (176*H[0, 1, z]*zeta[3])/3 + (64*zeta[2]*zeta[3])/3 + 
             (1174*zeta[4])/3 - 306*H[0, z]*zeta[4] - 280*zeta[5]) - 
           280*zeta[5])) + CA^2*CF*((10832*H[1, z])/27 - 
         (8*H[-1, 0, z])/(z*(1 + z)) + (1816*H[1, 0, z])/9 + 
         (560*H[1, 1, z])/9 + (448*H[1, 0, 0, z])/3 + (344*H[1, 0, 1, z])/3 + 
         (268*H[1, 1, 0, z])/3 - (128*H[1, 0, -1, 0, z])/3 - 
         (176*H[1, 0, 0, 0, z])/3 - 128*H[1, 0, 0, 1, z] - 
         (112*H[1, 0, 1, 0, z])/3 - (512*H[1, 1, 0, 0, z])/3 - 
         (208*H[1, 1, 0, 1, z])/3 - (320*H[1, 1, 1, 0, z])/3 + 
         (16*H[0, -1, -1, -1, 0, z])/3 + Lp^2*((44*H[0, z])/3 + 
           (44*z*H[0, z])/3 + (z^2*(-88/3 - (88*H[-1, 0, z])/3 + 
              (44*H[0, 0, z])/3 - (44*zeta[2])/3))/(1 + z) + 
           (88/3 - (88*H[-1, 0, z])/3 + (44*H[0, 0, z])/3 - (44*zeta[2])/3)/
            (1 + z)) + (z^3*(-4*H[-1, 0, z] + 4*H[0, 0, z] - 4*zeta[2]))/
          (1 + z) + 12*H[1, z]*zeta[2] + (304*H[1, 0, z]*zeta[2])/3 - 
         (80*H[1, 1, z]*zeta[2])/3 + (256*H[1, z]*zeta[3])/3 + 
         z*((-10832*H[1, z])/27 - (1816*H[1, 0, z])/9 - (560*H[1, 1, z])/9 - 
           (448*H[1, 0, 0, z])/3 - (344*H[1, 0, 1, z])/3 - 
           (268*H[1, 1, 0, z])/3 + (128*H[1, 0, -1, 0, z])/3 + 
           (176*H[1, 0, 0, 0, z])/3 + 128*H[1, 0, 0, 1, z] + 
           (112*H[1, 0, 1, 0, z])/3 + (512*H[1, 1, 0, 0, z])/3 + 
           (208*H[1, 1, 0, 1, z])/3 + (320*H[1, 1, 1, 0, z])/3 - 
           (16*H[0, -1, -1, -1, 0, z])/3 - 12*H[1, z]*zeta[2] - 
           (304*H[1, 0, z]*zeta[2])/3 + (80*H[1, 1, z]*zeta[2])/3 - 
           (256*H[1, z]*zeta[3])/3) + (z*((-9148*H[0, z])/81 + 
            (964*H[-1, 0, z])/27 + 60*H[0, 0, z] + (8732*H[0, 1, z])/27 + 
            (1328*H[-1, -1, 0, z])/9 - (128*H[-1, 0, 0, z])/3 - 
            (2192*H[-1, 0, 1, z])/9 - (88*H[0, -1, 0, z])/3 + 
            360*H[0, 0, 0, z] + (1628*H[0, 0, 1, z])/3 + 172*H[0, 1, 0, z] + 
            (560*H[0, 1, 1, z])/9 + (56*H[-1, -1, -1, 0, z])/3 - 
            (484*H[-1, -1, 0, 0, z])/3 - 128*H[-1, -1, 0, 1, z] - 
            (160*H[-1, 0, -1, 0, z])/3 - (484*H[-1, 0, 0, 0, z])/3 - 
            (1088*H[-1, 0, 0, 1, z])/3 - (704*H[-1, 0, 1, 0, z])/3 - 
            (256*H[-1, 0, 1, 1, z])/3 - (80*H[0, -1, -1, 0, z])/3 - 
            (220*H[0, -1, 0, 0, z])/3 - (824*H[0, -1, 0, 1, z])/3 + 
            96*H[0, 0, -1, 0, z] + (556*H[0, 0, 0, 0, z])/3 + 
            (1616*H[0, 0, 0, 1, z])/3 + (520*H[0, 0, 1, 0, z])/3 + 
            (128*H[0, 0, 1, 1, z])/3 + (640*H[0, 1, 0, 0, z])/3 + 
            (464*H[0, 1, 0, 1, z])/3 + (448*H[0, 1, 1, 0, z])/3 - 
            (2768*zeta[2])/9 + (952*H[-1, z]*zeta[2])/3 - 
            648*H[0, z]*zeta[2] + (412*H[-1, -1, z]*zeta[2])/3 + 
            (1256*H[-1, 0, z]*zeta[2])/3 + (784*H[0, -1, z]*zeta[2])/3 - 
            (1736*H[0, 0, z]*zeta[2])/3 + (80*H[0, 1, z]*zeta[2])/3 - 
            (3992*zeta[3])/9 - (188*H[-1, z]*zeta[3])/3 - 
            (580*H[0, z]*zeta[3])/3 - (413*zeta[4])/3))/(1 + z) + 
         Lp*((-560*H[1, z])/3 - (88*H[1, 0, z])/3 + 16*H[0, -1, -1, 0, z] - 
           32*H[1, z]*zeta[2] + z*((560*H[1, z])/3 + (88*H[1, 0, z])/3 - 
             16*H[0, -1, -1, 0, z] + 32*H[1, z]*zeta[2]) + 
           (z*((-152*H[0, z])/9 - (32*H[-1, 0, z])/3 - 176*H[0, 0, z] - 
              (560*H[0, 1, z])/3 + 128*H[-1, 0, 0, z] + 256*H[-1, 0, 1, z] - 
              48*H[0, 0, 0, z] - 128*H[0, 0, 1, z] + (544*zeta[2])/3 - 
              256*H[-1, z]*zeta[2] + 176*H[0, z]*zeta[2] + 192*zeta[3]))/
            (1 + z) + (-1724/9 - (1336*H[0, z])/9 - (1120*H[-1, 0, z])/9 - 
             (448*H[0, 0, z])/9 - (280*H[0, 1, z])/3 + (176*H[-1, -1, 0, z])/
              3 + (368*H[-1, 0, 0, z])/3 + (560*H[-1, 0, 1, z])/3 + 
             (208*H[0, -1, 0, z])/3 - (356*H[0, 0, 0, z])/3 - 
             (184*H[0, 0, 1, z])/3 - (88*H[0, 1, 0, z])/3 - 
             128*H[-1, -1, 0, 0, z] - 256*H[-1, -1, 0, 1, z] + 
             48*H[-1, 0, 0, 0, z] + 128*H[-1, 0, 0, 1, z] + 
             56*H[0, -1, 0, 0, z] + 128*H[0, -1, 0, 1, z] + 
             8*H[0, 0, -1, 0, z] - 12*H[0, 0, 0, 0, z] - 
             32*H[0, 0, 0, 1, z] + (52*zeta[2])/9 - (472*H[-1, z]*zeta[2])/
              3 + (188*H[0, z]*zeta[2])/3 + 256*H[-1, -1, z]*zeta[2] - 
             176*H[-1, 0, z]*zeta[2] - 120*H[0, -1, z]*zeta[2] + 
             44*H[0, 0, z]*zeta[2] - 32*H[0, 1, z]*zeta[2] + 100*zeta[3] - 
             192*H[-1, z]*zeta[3] + 56*H[0, z]*zeta[3] + 35*zeta[4])/
            (1 + z) + (z^2*(1724/9 + (1400*H[0, z])/9 - (1120*H[-1, 0, z])/
               9 - (64*H[0, 0, z])/9 - (280*H[0, 1, z])/3 + 
              (176*H[-1, -1, 0, z])/3 + (368*H[-1, 0, 0, z])/3 + 
              (560*H[-1, 0, 1, z])/3 - (32*H[0, -1, 0, z])/3 - 
              (332*H[0, 0, 0, z])/3 - (376*H[0, 0, 1, z])/3 - 
              (88*H[0, 1, 0, z])/3 - 128*H[-1, -1, 0, 0, z] - 
              256*H[-1, -1, 0, 1, z] + 48*H[-1, 0, 0, 0, z] + 
              128*H[-1, 0, 0, 1, z] + 72*H[0, -1, 0, 0, z] + 128*H[0, -1, 0, 
                1, z] + 24*H[0, 0, -1, 0, z] - 20*H[0, 0, 0, 0, z] - 
              32*H[0, 0, 0, 1, z] + (508*zeta[2])/9 - (472*H[-1, z]*zeta[2])/
               3 + (356*H[0, z]*zeta[2])/3 + 256*H[-1, -1, z]*zeta[2] - 
              176*H[-1, 0, z]*zeta[2] - 136*H[0, -1, z]*zeta[2] + 
              52*H[0, 0, z]*zeta[2] - 32*H[0, 1, z]*zeta[2] + 92*zeta[3] - 
              192*H[-1, z]*zeta[3] + 72*H[0, z]*zeta[3] + 45*zeta[4]))/
            (1 + z)) + (z^2*(-22292/81 - (33464*H[0, z])/81 - 
            (5828*H[-1, 0, z])/81 - (15542*H[0, 0, z])/81 - 
            (3284*H[0, 1, z])/27 + (1832*H[-1, -1, 0, z])/9 + 
            (3640*H[-1, 0, 0, z])/27 - (2072*H[-1, 0, 1, z])/27 + 
            (1204*H[0, -1, 0, z])/27 - (4756*H[0, 0, 0, z])/27 + 
            (4360*H[0, 0, 1, z])/27 - (428*H[0, 1, 0, z])/9 + 
            (280*H[0, 1, 1, z])/9 - (608*H[-1, -1, -1, 0, z])/9 - 
            (1112*H[-1, -1, 0, 0, z])/9 - (368*H[-1, -1, 0, 1, z])/3 - 
            (176*H[-1, 0, -1, 0, z])/9 - (1240*H[-1, 0, 0, 0, z])/9 - 
            (2336*H[-1, 0, 0, 1, z])/9 - (512*H[-1, 0, 1, 0, z])/3 - 
            (560*H[-1, 0, 1, 1, z])/9 - (680*H[0, -1, -1, 0, z])/9 + 
            (776*H[0, -1, 0, 0, z])/9 - (824*H[0, -1, 0, 1, z])/9 + 
            (1856*H[0, 0, -1, 0, z])/9 + (1816*H[0, 0, 0, 0, z])/9 + 
            (4364*H[0, 0, 0, 1, z])/9 + (704*H[0, 0, 1, 0, z])/3 + 
            (376*H[0, 0, 1, 1, z])/9 + 296*H[0, 1, 0, 0, z] + 
            (424*H[0, 1, 0, 1, z])/3 + (524*H[0, 1, 1, 0, z])/3 + 
            288*H[-1, -1, -1, 0, 0, z] + 448*H[-1, -1, -1, 0, 1, z] + 
            48*H[-1, -1, 0, -1, 0, z] + (272*H[-1, -1, 0, 0, 0, z])/3 + 
            (608*H[-1, -1, 0, 0, 1, z])/3 + (656*H[-1, -1, 0, 1, 0, z])/3 + 
            (256*H[-1, -1, 0, 1, 1, z])/3 + 64*H[-1, 0, -1, -1, 0, z] - 
            (56*H[-1, 0, -1, 0, 0, z])/3 + (368*H[-1, 0, -1, 0, 1, z])/3 - 
            (496*H[-1, 0, 0, -1, 0, z])/3 - 128*H[-1, 0, 0, 0, 0, z] - 
            (1600*H[-1, 0, 0, 0, 1, z])/3 - (472*H[-1, 0, 0, 1, 0, z])/3 - 
            (128*H[-1, 0, 0, 1, 1, z])/3 - (640*H[-1, 0, 1, 0, 0, z])/3 - 
            (464*H[-1, 0, 1, 0, 1, z])/3 - (448*H[-1, 0, 1, 1, 0, z])/3 + 
            (236*H[0, -1, -1, 0, 0, z])/3 + (376*H[0, -1, -1, 0, 1, z])/3 - 
            (8*H[0, -1, 0, -1, 0, z])/3 - (448*H[0, -1, 0, 0, 0, z])/3 - 
            284*H[0, -1, 0, 0, 1, z] - (328*H[0, -1, 0, 1, 0, z])/3 - 
            (128*H[0, -1, 0, 1, 1, z])/3 + (128*H[0, 0, -1, -1, 0, z])/3 - 
            224*H[0, 0, -1, 0, 0, z] - (992*H[0, 0, -1, 0, 1, z])/3 - 
            (176*H[0, 0, 0, -1, 0, z])/3 + 140*H[0, 0, 0, 0, 0, z] + 
            (616*H[0, 0, 0, 0, 1, z])/3 + 44*H[0, 0, 0, 1, 0, z] + 
            (32*H[0, 0, 0, 1, 1, z])/3 + (88*H[0, 0, 1, 0, 0, z])/3 + 
            40*H[0, 0, 1, 0, 1, z] + 28*H[0, 0, 1, 1, 0, z] - 
            (128*H[0, 1, 0, -1, 0, z])/3 - (176*H[0, 1, 0, 0, 0, z])/3 - 
            128*H[0, 1, 0, 0, 1, z] - (112*H[0, 1, 0, 1, 0, z])/3 - 
            (512*H[0, 1, 1, 0, 0, z])/3 - (208*H[0, 1, 1, 0, 1, z])/3 - 
            (320*H[0, 1, 1, 1, 0, z])/3 + (9710*zeta[2])/81 + 
            (4820*H[-1, z]*zeta[2])/27 - (9020*H[0, z]*zeta[2])/27 + 
            (800*H[-1, -1, z]*zeta[2])/9 + (2536*H[-1, 0, z]*zeta[2])/9 + 
            (484*H[0, -1, z]*zeta[2])/9 - (2932*H[0, 0, z]*zeta[2])/9 + 
            (4*H[0, 1, z]*zeta[2])/3 - 448*H[-1, -1, -1, z]*zeta[2] - 
            200*H[-1, -1, 0, z]*zeta[2] - (272*H[-1, 0, -1, z]*zeta[2])/3 + 
            (1592*H[-1, 0, 0, z]*zeta[2])/3 + 16*H[-1, 0, 1, z]*zeta[2] - 
            128*H[0, -1, -1, z]*zeta[2] + (1112*H[0, -1, 0, z]*zeta[2])/3 + 
            352*H[0, 0, -1, z]*zeta[2] - (812*H[0, 0, 0, z]*zeta[2])/3 + 
            76*H[0, 0, 1, z]*zeta[2] + (304*H[0, 1, 0, z]*zeta[2])/3 - 
            (80*H[0, 1, 1, z]*zeta[2])/3 - (1126*zeta[3])/3 - 
            (220*H[-1, z]*zeta[3])/9 - (496*H[0, z]*zeta[3])/9 + 
            (856*H[-1, -1, z]*zeta[3])/3 + (352*H[-1, 0, z]*zeta[3])/3 + 
            124*H[0, -1, z]*zeta[3] - (512*H[0, 0, z]*zeta[3])/3 + 
            (256*H[0, 1, z]*zeta[3])/3 + (304*zeta[2]*zeta[3])/3 - 
            (674*zeta[4])/3 + (190*H[-1, z]*zeta[4])/3 + 
            (211*H[0, z]*zeta[4])/3 + (62*zeta[5])/3))/(1 + z) + 
         (22292/81 + (24640*H[0, z])/81 - (6476*H[-1, 0, z])/81 + 
           (25246*H[0, 0, z])/81 + (12016*H[0, 1, z])/27 + 
           (1640*H[-1, -1, 0, z])/9 + (4216*H[-1, 0, 0, z])/27 - 
           (2072*H[-1, 0, 1, z])/27 + (3508*H[0, -1, 0, z])/27 + 
           (1184*H[0, 0, 0, z])/27 + (9076*H[0, 0, 1, z])/27 + 
           (904*H[0, 1, 0, z])/9 + (280*H[0, 1, 1, z])/9 - 
           (632*H[-1, -1, -1, 0, z])/9 - (1220*H[-1, -1, 0, 0, z])/9 - 
           (368*H[-1, -1, 0, 1, z])/3 - (440*H[-1, 0, -1, 0, z])/9 - 
           (700*H[-1, 0, 0, 0, z])/9 - (2336*H[-1, 0, 0, 1, z])/9 - 
           (440*H[-1, 0, 1, 0, z])/3 - (560*H[-1, 0, 1, 1, z])/9 - 
           (128*H[0, -1, -1, 0, z])/9 - (1696*H[0, -1, 0, 0, z])/9 - 
           (2528*H[0, -1, 0, 1, z])/9 - (424*H[0, 0, -1, 0, z])/9 + 
           (2980*H[0, 0, 0, 0, z])/9 + (2684*H[0, 0, 0, 1, z])/9 + 
           144*H[0, 0, 1, 0, z] + (184*H[0, 0, 1, 1, z])/9 + 
           (376*H[0, 1, 0, 0, z])/3 + 72*H[0, 1, 0, 1, z] + 
           68*H[0, 1, 1, 0, z] + 288*H[-1, -1, -1, 0, 0, z] + 
           448*H[-1, -1, -1, 0, 1, z] + 48*H[-1, -1, 0, -1, 0, z] + 
           (272*H[-1, -1, 0, 0, 0, z])/3 + (608*H[-1, -1, 0, 0, 1, z])/3 + 
           (656*H[-1, -1, 0, 1, 0, z])/3 + (256*H[-1, -1, 0, 1, 1, z])/3 + 
           64*H[-1, 0, -1, -1, 0, z] - (56*H[-1, 0, -1, 0, 0, z])/3 + 
           (368*H[-1, 0, -1, 0, 1, z])/3 - (496*H[-1, 0, 0, -1, 0, z])/3 - 
           128*H[-1, 0, 0, 0, 0, z] - (1600*H[-1, 0, 0, 0, 1, z])/3 - 
           (472*H[-1, 0, 0, 1, 0, z])/3 - (128*H[-1, 0, 0, 1, 1, z])/3 - 
           (640*H[-1, 0, 1, 0, 0, z])/3 - (464*H[-1, 0, 1, 0, 1, z])/3 - 
           (448*H[-1, 0, 1, 1, 0, z])/3 - (28*H[0, -1, -1, 0, 0, z])/3 + 
           120*H[0, -1, -1, 0, 1, z] - 40*H[0, -1, 0, -1, 0, z] - 
           (272*H[0, -1, 0, 0, 0, z])/3 - 276*H[0, -1, 0, 0, 1, z] - 
           (344*H[0, -1, 0, 1, 0, z])/3 - (128*H[0, -1, 0, 1, 1, z])/3 - 
           32*H[0, 0, -1, -1, 0, z] - 144*H[0, 0, -1, 0, 0, z] - 
           (992*H[0, 0, -1, 0, 1, z])/3 - (16*H[0, 0, 0, -1, 0, z])/3 + 
           84*H[0, 0, 0, 0, 0, z] + (616*H[0, 0, 0, 0, 1, z])/3 + 
           36*H[0, 0, 0, 1, 0, z] + (32*H[0, 0, 0, 1, 1, z])/3 + 
           (40*H[0, 0, 1, 0, 0, z])/3 + (136*H[0, 0, 1, 0, 1, z])/3 + 
           (44*H[0, 0, 1, 1, 0, z])/3 - (128*H[0, 1, 0, -1, 0, z])/3 - 
           (176*H[0, 1, 0, 0, 0, z])/3 - 128*H[0, 1, 0, 0, 1, z] - 
           (112*H[0, 1, 0, 1, 0, z])/3 - (512*H[0, 1, 1, 0, 0, z])/3 - 
           (208*H[0, 1, 1, 0, 1, z])/3 - (320*H[0, 1, 1, 1, 0, z])/3 - 
           (42058*zeta[2])/81 + (4532*H[-1, z]*zeta[2])/27 - 
           (8048*H[0, z]*zeta[2])/27 + (788*H[-1, -1, z]*zeta[2])/9 + 
           (2812*H[-1, 0, z]*zeta[2])/9 + (2464*H[0, -1, z]*zeta[2])/9 - 
           (2332*H[0, 0, z]*zeta[2])/9 + 60*H[0, 1, z]*zeta[2] - 
           448*H[-1, -1, -1, z]*zeta[2] - 200*H[-1, -1, 0, z]*zeta[2] - 
           (272*H[-1, 0, -1, z]*zeta[2])/3 + (1592*H[-1, 0, 0, z]*zeta[2])/
            3 + 16*H[-1, 0, 1, z]*zeta[2] - (352*H[0, -1, -1, z]*zeta[2])/3 + 
           328*H[0, -1, 0, z]*zeta[2] + (944*H[0, 0, -1, z]*zeta[2])/3 - 
           252*H[0, 0, 0, z]*zeta[2] + 52*H[0, 0, 1, z]*zeta[2] + 
           (304*H[0, 1, 0, z]*zeta[2])/3 - (80*H[0, 1, 1, z]*zeta[2])/3 - 
           (538*zeta[3])/3 - (100*H[-1, z]*zeta[3])/9 - 
           (1516*H[0, z]*zeta[3])/9 + (856*H[-1, -1, z]*zeta[3])/3 + 
           (352*H[-1, 0, z]*zeta[3])/3 + (332*H[0, -1, z]*zeta[3])/3 - 
           (400*H[0, 0, z]*zeta[3])/3 + (256*H[0, 1, z]*zeta[3])/3 + 
           (256*zeta[2]*zeta[3])/3 + (376*zeta[4])/3 + (190*H[-1, z]*zeta[4])/
            3 + (313*H[0, z]*zeta[4])/3 + (202*zeta[5])/3)/(1 + z)) + 
       (dabc2*((-17944*H[1, z])/27 + (3632*H[-1, 0, z])/27 - 
          (2272*H[1, 0, z])/3 - (1456*H[1, 1, z])/9 + (2176*H[-1, -1, 0, z])/
           9 + (304*H[-1, 0, 0, z])/3 - (160*H[-1, 0, 1, z])/9 + 
          (256*H[0, -1, 0, z])/3 - (6656*H[0, 0, 0, z])/9 - 
          (5440*H[0, 0, 1, z])/9 - (1168*H[0, 1, 0, z])/3 - 
          (656*H[0, 1, 1, z])/9 - (1696*H[1, 0, 0, z])/9 - 96*H[1, 0, 1, z] - 
          256*H[1, 1, 0, z] + (64*H[-1, -1, -1, 0, z])/3 - 
          336*H[-1, -1, 0, 0, z] - (352*H[-1, -1, 0, 1, z])/3 - 
          96*H[-1, 0, -1, 0, z] + (32*H[-1, 0, 0, 0, z])/3 - 
          144*H[-1, 0, 0, 1, z] - 160*H[-1, 0, 1, 0, z] - 
          (128*H[-1, 0, 1, 1, z])/3 - 64*H[0, -1, -1, 0, z] + 
          (64*H[0, -1, 0, 1, z])/3 + (64*H[0, 0, -1, 0, z])/3 - 
          176*H[0, 0, 0, 1, z] - (16*H[0, 0, 1, 1, z])/3 + 
          16*H[0, 1, 0, 1, z] + 64*H[1, 0, -1, 0, z] - (272*H[1, 0, 0, 0, z])/
           3 - (224*H[1, 0, 0, 1, z])/3 - 80*H[1, 0, 1, 0, z] + 
          (304*H[1, 1, 0, 0, z])/3 - 16*H[1, 1, 0, 1, z] + 
          16*H[1, 1, 1, 0, z] - 160*H[-1, 0, 0, 0, 0, z] - 
          96*H[-1, 0, 0, 1, 0, z] - 128*H[-1, 0, 1, 0, 0, z] - 
          64*H[-1, 0, 1, 1, 0, z] + (128*H[0, -1, -1, -1, 0, z])/3 - 
          352*H[0, -1, -1, 0, 0, z] - (64*H[0, -1, -1, 0, 1, z])/3 - 
          (448*H[0, -1, 0, -1, 0, z])/3 + (704*H[0, -1, 0, 0, 0, z])/3 + 
          32*H[0, -1, 0, 0, 1, z] - (64*H[0, -1, 0, 1, 0, z])/3 - 
          (896*H[0, 0, -1, -1, 0, z])/3 + (832*H[0, 0, -1, 0, 0, z])/3 + 
          (640*H[0, 0, 0, -1, 0, z])/3 - 448*H[0, 0, 0, 0, 0, z] - 
          (1696*H[0, 0, 0, 0, 1, z])/3 - (512*H[0, 0, 0, 1, 0, z])/3 - 
          32*H[0, 0, 0, 1, 1, z] - 64*H[0, 0, 1, 0, 0, z] - 
          (224*H[0, 0, 1, 0, 1, z])/3 - (448*H[0, 0, 1, 1, 0, z])/3 + 
          (128*H[0, 1, 0, -1, 0, z])/3 - (608*H[0, 1, 0, 0, 0, z])/3 - 
          192*H[0, 1, 0, 0, 1, z] - (416*H[0, 1, 0, 1, 0, z])/3 - 
          160*H[0, 1, 1, 0, 0, z] - 96*H[0, 1, 1, 0, 1, z] - 
          160*H[0, 1, 1, 1, 0, z] + (416*H[-1, z]*zeta[2])/3 - 
          (3056*H[1, z]*zeta[2])/9 + 128*H[-1, -1, z]*zeta[2] - 
          (160*H[0, -1, z]*zeta[2])/3 + (256*H[0, 1, z]*zeta[2])/
           (3*z*(1 + z)) + (176*H[1, 0, z]*zeta[2])/3 + 
          (128*H[1, 1, z]*zeta[2])/3 - 96*H[-1, 0, 0, z]*zeta[2] - 
          64*H[-1, 0, 1, z]*zeta[2] + (128*H[0, -1, -1, z]*zeta[2])/3 - 
          (512*H[0, -1, 0, z]*zeta[2])/3 - (448*H[0, 0, -1, z]*zeta[2])/3 + 
          (2080*H[0, 0, 0, z]*zeta[2])/3 + (160*H[0, 0, 1, z]*zeta[2])/3 + 
          (416*H[0, 1, 0, z]*zeta[2])/3 - (128*H[0, 1, 1, z]*zeta[2])/3 - 
          (304*H[-1, z]*zeta[3])/3 - (544*H[1, z]*zeta[3])/3 + 
          128*H[-1, 0, z]*zeta[3] - (160*H[0, -1, z]*zeta[3])/3 + 
          z^2*((-128*H[1, z])/3 + (3712*H[-1, -1, 0, z])/27 - 
            (3712*H[-1, 0, 0, z])/27 - (3712*H[-1, 0, 1, z])/27 - 
            (3712*H[0, -1, 0, z])/27 + (3712*H[0, 0, 0, z])/27 + 
            (3712*H[0, 0, 1, z])/27 - (256*H[-1, -1, -1, 0, z])/9 + 
            128*H[-1, -1, 0, 0, z] - (512*H[-1, -1, 0, 1, z])/9 + 
            (256*H[-1, 0, -1, 0, z])/3 - (2048*H[-1, 0, 0, 0, z])/9 - 
            128*H[-1, 0, 0, 1, z] - (256*H[-1, 0, 1, 0, z])/3 - 
            (256*H[-1, 0, 1, 1, z])/9 + (256*H[0, -1, -1, 0, z])/3 - 
            (1664*H[0, -1, 0, 0, z])/9 - (1280*H[0, 0, -1, 0, z])/9 + 
            (2944*H[0, 0, 0, 1, z])/9 + (256*H[0, 0, 1, 1, z])/9 + 
            (256*H[0, 1, 0, 1, z])/3 + (1280*H[1, 0, 0, 0, z])/9 + 
            (1280*H[1, 0, 0, 1, z])/9 + (256*H[1, 0, 1, 0, z])/3 + 
            (2048*H[1, 1, 0, 0, z])/9 + (256*H[1, 1, 0, 1, z])/3 + 
            (512*H[1, 1, 1, 0, z])/3 + (1856*H[-1, z]*zeta[2])/9 - 
            (1856*H[1, z]*zeta[2])/27 + (128*H[-1, -1, z]*zeta[2])/3 + 
            (512*H[-1, 0, z]*zeta[2])/3 + (128*H[0, -1, z]*zeta[2])/3 - 
            (896*H[1, 0, z]*zeta[2])/9 + (640*H[1, 1, z]*zeta[2])/9 - 
            (128*H[-1, z]*zeta[3])/9 - (1280*H[1, z]*zeta[3])/9) + 
          ((3712*H[-1, -1, 0, z])/27 - (3712*H[-1, 0, 0, z])/27 - 
            (3712*H[-1, 0, 1, z])/27 - (256*H[-1, -1, -1, 0, z])/9 + 
            128*H[-1, -1, 0, 0, z] - (512*H[-1, -1, 0, 1, z])/9 + 
            (256*H[-1, 0, -1, 0, z])/3 - (2048*H[-1, 0, 0, 0, z])/9 - 
            128*H[-1, 0, 0, 1, z] - (256*H[-1, 0, 1, 0, z])/3 - 
            (256*H[-1, 0, 1, 1, z])/9 + (512*H[0, -1, -1, 0, z])/3 - 
            (512*H[0, -1, 0, 0, z])/3 - (512*H[0, -1, 0, 1, z])/3 - 
            (1280*H[1, 0, 0, 0, z])/9 - (1280*H[1, 0, 0, 1, z])/9 - 
            (256*H[1, 0, 1, 0, z])/3 - (2048*H[1, 1, 0, 0, z])/9 - 
            (256*H[1, 1, 0, 1, z])/3 - (512*H[1, 1, 1, 0, z])/3 + 
            (1856*H[-1, z]*zeta[2])/9 + (1856*H[1, z]*zeta[2])/27 + 
            (128*H[-1, -1, z]*zeta[2])/3 + (512*H[-1, 0, z]*zeta[2])/3 + 
            256*H[0, -1, z]*zeta[2] + (896*H[1, 0, z]*zeta[2])/9 - 
            (640*H[1, 1, z]*zeta[2])/9 - (128*H[-1, z]*zeta[3])/9 + 
            (1280*H[1, z]*zeta[3])/9)/z + (z^3*((-128*H[0, z])/3 + 
             (1280*H[0, 0, 0, 0, z])/3 + (512*H[0, 0, 1, 0, z])/3 + 
             (2048*H[0, 1, 0, 0, z])/9 + (512*H[0, 1, 1, 0, z])/3 - 
             (7424*H[0, z]*zeta[2])/27 - 384*H[0, 0, z]*zeta[2] + 
             (128*H[0, 1, z]*zeta[2])/3 - (9280*zeta[3])/27 - 
             (2432*H[0, z]*zeta[3])/9 - (3776*zeta[4])/9))/(1 + z) + 
          176*H[-1, z]*zeta[4] + z*((19096*H[1, z])/27 + (3632*H[-1, 0, z])/
             27 + (2272*H[1, 0, z])/3 + (1456*H[1, 1, z])/9 + 
            (2176*H[-1, -1, 0, z])/9 + (304*H[-1, 0, 0, z])/3 - 
            (160*H[-1, 0, 1, z])/9 - 32*H[0, -1, 0, z] - (800*H[0, 0, 0, z])/
             3 - (3440*H[0, 0, 1, z])/9 - (208*H[0, 1, 0, z])/3 - 
            (656*H[0, 1, 1, z])/9 + (1696*H[1, 0, 0, z])/9 + 
            96*H[1, 0, 1, z] + 256*H[1, 1, 0, z] + (64*H[-1, -1, -1, 0, z])/
             3 - 336*H[-1, -1, 0, 0, z] - (352*H[-1, -1, 0, 1, z])/3 - 
            96*H[-1, 0, -1, 0, z] + (32*H[-1, 0, 0, 0, z])/3 - 
            144*H[-1, 0, 0, 1, z] - 160*H[-1, 0, 1, 0, z] - 
            (128*H[-1, 0, 1, 1, z])/3 - 64*H[0, -1, -1, 0, z] + 
            224*H[0, -1, 0, 0, z] - 256*H[0, -1, 0, 1, z] + 
            256*H[0, 0, -1, 0, z] + 656*H[0, 0, 0, 1, z] + 
            48*H[0, 0, 1, 1, z] + 80*H[0, 1, 0, 1, z] - 
            64*H[1, 0, -1, 0, z] + (272*H[1, 0, 0, 0, z])/3 + 
            (224*H[1, 0, 0, 1, z])/3 + 80*H[1, 0, 1, 0, z] - 
            (304*H[1, 1, 0, 0, z])/3 + 16*H[1, 1, 0, 1, z] - 
            16*H[1, 1, 1, 0, z] - 160*H[-1, 0, 0, 0, 0, z] - 
            96*H[-1, 0, 0, 1, 0, z] - 128*H[-1, 0, 1, 0, 0, z] - 
            64*H[-1, 0, 1, 1, 0, z] - (128*H[0, -1, -1, -1, 0, z])/3 + 
            352*H[0, -1, -1, 0, 0, z] + (64*H[0, -1, -1, 0, 1, z])/3 + 
            (448*H[0, -1, 0, -1, 0, z])/3 - (704*H[0, -1, 0, 0, 0, z])/3 - 
            32*H[0, -1, 0, 0, 1, z] + (64*H[0, -1, 0, 1, 0, z])/3 + 
            (896*H[0, 0, -1, -1, 0, z])/3 - (1088*H[0, 0, -1, 0, 0, z])/3 - 
            (640*H[0, 0, 0, -1, 0, z])/3 - (1696*H[0, 0, 0, 0, 1, z])/3 - 
            (320*H[0, 0, 0, 1, 0, z])/3 - 32*H[0, 0, 0, 1, 1, z] + 
            64*H[0, 0, 1, 0, 0, z] - (352*H[0, 0, 1, 0, 1, z])/3 - 
            (128*H[0, 0, 1, 1, 0, z])/3 + (128*H[0, 1, 0, -1, 0, z])/3 - 
            (608*H[0, 1, 0, 0, 0, z])/3 - 192*H[0, 1, 0, 0, 1, z] - 
            (416*H[0, 1, 0, 1, 0, z])/3 - 160*H[0, 1, 1, 0, 0, z] - 
            96*H[0, 1, 1, 0, 1, z] - 160*H[0, 1, 1, 1, 0, z] + 
            (416*H[-1, z]*zeta[2])/3 + (3056*H[1, z]*zeta[2])/9 + 
            128*H[-1, -1, z]*zeta[2] + 224*H[0, -1, z]*zeta[2] - 
            (176*H[1, 0, z]*zeta[2])/3 - (128*H[1, 1, z]*zeta[2])/3 - 
            96*H[-1, 0, 0, z]*zeta[2] - 64*H[-1, 0, 1, z]*zeta[2] - 
            (128*H[0, -1, -1, z]*zeta[2])/3 + (512*H[0, -1, 0, z]*zeta[2])/
             3 + (448*H[0, 0, -1, z]*zeta[2])/3 + 544*H[0, 0, 0, z]*zeta[2] + 
            (736*H[0, 0, 1, z]*zeta[2])/3 + (416*H[0, 1, 0, z]*zeta[2])/3 - 
            (128*H[0, 1, 1, z]*zeta[2])/3 - (304*H[-1, z]*zeta[3])/3 + 
            (544*H[1, z]*zeta[3])/3 + 128*H[-1, 0, z]*zeta[3] + 
            (160*H[0, -1, z]*zeta[3])/3 + 176*H[-1, z]*zeta[4]) + 
          Lp*(3200/3 + (1600*H[0, z])/3 + (1456*H[1, z])/3 - 
            (416*H[-1, 0, z])/3 + (608*H[0, 0, z])/3 + (656*H[0, 1, z])/3 + 
            64*H[-1, -1, 0, z] + 32*H[-1, 0, 0, z] + 128*H[-1, 0, 1, z] + 
            32*H[0, -1, 0, z] - 32*H[0, 0, 0, z] + 16*H[0, 0, 1, z] - 
            48*H[1, 0, 0, z] + 128*H[0, -1, -1, 0, z] - 
            64*H[0, -1, 0, 0, z] - 64*H[0, 0, -1, 0, z] + 
            64*H[0, 0, 0, 0, z] + 96*H[0, 0, 0, 1, z] - 32*H[0, 1, 0, 0, z] - 
            (1072*zeta[2])/3 - 96*H[-1, z]*zeta[2] + 16*H[0, z]*zeta[2] - 
            32*H[1, z]*zeta[2] + 64*H[0, -1, z]*zeta[2] - 160*H[0, 0, z]*
             zeta[2] - 64*H[0, 1, z]*zeta[2] + ((-256*H[-1, -1, 0, z])/3 + 
              (256*H[-1, 0, 0, z])/3 + (256*H[-1, 0, 1, z])/3 - 
              128*H[-1, z]*zeta[2] - (128*H[1, z]*zeta[2])/3)/z + 
            128*zeta[3] - 128*H[0, z]*zeta[3] + 
            z^2*((-256*H[-1, -1, 0, z])/3 + (256*H[-1, 0, 0, z])/3 + 
              (256*H[-1, 0, 1, z])/3 + (256*H[0, -1, 0, z])/3 - 
              (256*H[0, 0, 0, z])/3 - (256*H[0, 0, 1, z])/3 - 
              128*H[-1, z]*zeta[2] + (512*H[0, z]*zeta[2])/3 + 
              (128*H[1, z]*zeta[2])/3 + (640*zeta[3])/3) + 120*zeta[4] + 
            z*(-3200/3 + 48*H[0, z] - (1456*H[1, z])/3 - (416*H[-1, 0, z])/
               3 + (464*H[0, 0, z])/3 + (656*H[0, 1, z])/3 + 64*H[-1, -1, 0, 
                z] + 32*H[-1, 0, 0, z] + 128*H[-1, 0, 1, z] - 
              96*H[0, -1, 0, z] - 144*H[0, 0, 1, z] + 48*H[1, 0, 0, z] - 
              128*H[0, -1, -1, 0, z] + 64*H[0, -1, 0, 0, z] + 
              64*H[0, 0, -1, 0, z] + 96*H[0, 0, 0, 1, z] - 32*H[0, 1, 0, 0, 
                z] - (656*zeta[2])/3 - 96*H[-1, z]*zeta[2] + 144*H[0, z]*zeta[
                2] + 32*H[1, z]*zeta[2] - 64*H[0, -1, z]*zeta[2] - 
              96*H[0, 0, z]*zeta[2] - 64*H[0, 1, z]*zeta[2] + 200*zeta[4])) + 
          (z^2*(16640/27 + (4472*H[0, z])/3 - (2768*H[0, 0, z])/27 + 
             (11248*H[0, 1, z])/27 + (1904*H[0, 0, 0, 0, z])/3 + 
             (1328*H[0, 0, 1, 0, z])/3 + (2336*H[0, 1, 0, 0, z])/9 + 
             (704*H[0, 1, 1, 0, z])/3 - (3184*zeta[2])/27 + 
             (8512*H[0, z]*zeta[2])/27 - 896*H[0, 0, z]*zeta[2] - 
             (112*H[0, 1, z]*zeta[2])/3 + (416*zeta[3])/27 - 
             (3872*H[0, z]*zeta[3])/9 + (64*H[0, 1, z]*zeta[3])/3 - 
             (128*zeta[2]*zeta[3])/3 - (2732*zeta[4])/9 - 
             (680*H[0, z]*zeta[4])/3 + 160*zeta[5]))/(1 + z) + 
          (-16640/27 - (40096*H[0, z])/27 - (38240*H[0, 0, z])/27 - 
            (25472*H[0, 1, z])/27 + (224*H[0, 0, 0, 0, z])/3 - 
            (32*H[0, 0, 1, 0, z])/3 + 192*H[0, 1, 0, 0, z] + 
            32*H[0, 1, 1, 0, z] + (21040*zeta[2])/27 + (4384*H[0, z]*zeta[2])/
             9 + 176*H[0, 0, z]*zeta[2] + (304*H[0, 1, z]*zeta[2])/3 - 
            (896*zeta[3])/3 - (448*H[0, z]*zeta[3])/3 + 
            (896*H[0, 0, z]*zeta[3])/3 + (64*H[0, 1, z]*zeta[3])/3 - 
            (512*zeta[2]*zeta[3])/3 - 212*zeta[4] + (136*H[0, z]*zeta[4])/3 + 
            (1600*zeta[5])/3)/(1 + z) + (z*((1304*H[0, z])/27 - 
             (41008*H[0, 0, z])/27 - (14224*H[0, 1, z])/27 + 
             (608*H[0, 0, 0, 0, z])/3 + (640*H[0, 0, 1, 0, z])/3 + 
             160*H[0, 1, 0, 0, z] + 64*H[0, 1, 1, 0, z] + (1984*zeta[2])/3 + 
             (3232*H[0, z]*zeta[2])/3 - 384*H[0, 0, z]*zeta[2] - 
             96*H[0, 1, z]*zeta[2] + (544*zeta[3])/9 - (736*H[0, z]*zeta[3])/
              3 + (896*H[0, 0, z]*zeta[3])/3 + (128*H[0, 1, z]*zeta[3])/3 - 
             (640*zeta[2]*zeta[3])/3 - 8*zeta[4] - (544*H[0, z]*zeta[4])/3 + 
             (2080*zeta[5])/3))/(1 + z)))/(16*nc) + 
       CA*CF^2*((-35452*H[1, z])/27 + (64*H[-1, 0, z])/(3*z*(1 + z)) - 
         (3992*H[1, 0, z])/9 - (1840*H[1, 1, z])/9 - (536*H[1, 0, 0, z])/3 - 
         364*H[1, 0, 1, z] - (596*H[1, 1, 0, z])/3 + 96*H[1, 0, -1, 0, z] + 
         (1168*H[1, 0, 0, 0, z])/3 + (1456*H[1, 0, 0, 1, z])/3 + 
         240*H[1, 0, 1, 0, z] + (1936*H[1, 1, 0, 0, z])/3 + 
         240*H[1, 1, 0, 1, z] + 384*H[1, 1, 1, 0, z] + (100*H[1, z]*zeta[2])/
          3 - (896*H[1, 0, z]*zeta[2])/3 + (320*H[1, 1, z]*zeta[2])/3 + 
         (z^3*((32*H[-1, 0, z])/3 - (32*H[0, 0, z])/3 + (32*zeta[2])/3))/
          (1 + z) + Lp^2*LQ*(-8*H[0, z] - 8*z*H[0, z] + 
           (-16 + 16*H[-1, 0, z] - 8*H[0, 0, z] + 8*zeta[2])/(1 + z) + 
           (z^2*(16 + 16*H[-1, 0, z] - 8*H[0, 0, z] + 8*zeta[2]))/(1 + z)) + 
         Lp^2*(32*H[1, z] + 16*H[0, 1, z] + z*(-32*H[1, z] + 16*H[0, 1, z]) + 
           (z*((-80*H[0, z])/3 - 64*H[-1, 0, z] + 48*H[0, 0, z] - 
              64*zeta[2]))/(1 + z) + (z^2*(-16/3 - (88*H[0, z])/3 + 
              (80*H[-1, 0, z])/3 + (8*H[0, 0, z])/3 + 64*H[-1, -1, 0, z] - 
              48*H[-1, 0, 0, z] - 32*H[-1, 0, 1, z] - 48*H[0, -1, 0, z] + 
              24*H[0, 0, 0, z] + 16*H[0, 0, 1, z] - (8*zeta[2])/3 + 
              64*H[-1, z]*zeta[2] - 40*H[0, z]*zeta[2] - 80*zeta[3]))/
            (1 + z) + (16/3 + (8*H[0, z])/3 + (80*H[-1, 0, z])/3 - 
             (40*H[0, 0, z])/3 + 64*H[-1, -1, 0, z] - 48*H[-1, 0, 0, z] - 
             32*H[-1, 0, 1, z] - 16*H[0, -1, 0, z] + 8*H[0, 0, 0, z] + 
             16*H[0, 0, 1, z] - (8*zeta[2])/3 + 64*H[-1, z]*zeta[2] - 
             24*H[0, z]*zeta[2] - 32*zeta[3])/(1 + z)) - 
         (784*H[1, z]*zeta[3])/3 + z*((35452*H[1, z])/27 + 
           (3992*H[1, 0, z])/9 + (1840*H[1, 1, z])/9 + (536*H[1, 0, 0, z])/
            3 + 364*H[1, 0, 1, z] + (596*H[1, 1, 0, z])/3 - 
           96*H[1, 0, -1, 0, z] - (1168*H[1, 0, 0, 0, z])/3 - 
           (1456*H[1, 0, 0, 1, z])/3 - 240*H[1, 0, 1, 0, z] - 
           (1936*H[1, 1, 0, 0, z])/3 - 240*H[1, 1, 0, 1, z] - 
           384*H[1, 1, 1, 0, z] - (100*H[1, z]*zeta[2])/3 + 
           (896*H[1, 0, z]*zeta[2])/3 - (320*H[1, 1, z]*zeta[2])/3 + 
           (784*H[1, z]*zeta[3])/3) + Lp*LQ*(38*H[0, z] - 8*H[-1, 0, z] + 
           32*H[0, 0, z] + z*(-10*H[0, z] - 8*H[-1, 0, z] + 16*H[0, 0, z] - 
             8*H[1, 0, z]) + 8*H[1, 0, z] - (8*z*zeta[2])/(1 + z) + 
           (z^2*(-30 - 16*H[-1, -1, 0, z] - 24*H[-1, 0, 0, z] - 
              16*H[0, -1, 0, z] + 36*H[0, 0, 0, z] + 8*H[0, 1, 0, z] - 
              12*zeta[2] - 8*H[-1, z]*zeta[2] + 12*zeta[3]))/(1 + z) + 
           (30 - 16*H[-1, -1, 0, z] - 24*H[-1, 0, 0, z] - 16*H[0, -1, 0, z] + 
             36*H[0, 0, 0, z] + 8*H[0, 1, 0, z] + 4*zeta[2] - 
             8*H[-1, z]*zeta[2] + 12*zeta[3])/(1 + z)) + 
         (z*((13868*H[0, z])/81 + (3760*H[-1, 0, z])/27 + (508*H[0, 0, z])/
             3 - (28552*H[0, 1, z])/27 - (4912*H[-1, -1, 0, z])/9 + 
            (224*H[-1, 0, 0, z])/3 + (7504*H[-1, 0, 1, z])/9 + 
            8*H[0, -1, 0, z] - (2516*H[0, 0, 0, z])/3 - 1716*H[0, 0, 1, z] - 
            (1124*H[0, 1, 0, z])/3 - (1840*H[0, 1, 1, z])/9 + 
            16*H[-1, -1, -1, 0, z] + (1912*H[-1, -1, 0, 0, z])/3 + 
            448*H[-1, -1, 0, 1, z] + (992*H[-1, 0, -1, 0, z])/3 + 
            8*H[-1, 0, 0, 0, z] + (3680*H[-1, 0, 0, 1, z])/3 + 
            672*H[-1, 0, 1, 0, z] + (896*H[-1, 0, 1, 1, z])/3 - 
            (64*H[0, -1, -1, 0, z])/3 - (304*H[0, -1, 0, 0, z])/3 + 
            928*H[0, -1, 0, 1, z] - (1520*H[0, 0, -1, 0, z])/3 + 
            (952*H[0, 0, 0, 0, z])/3 - (4880*H[0, 0, 0, 1, z])/3 - 
            (704*H[0, 0, 1, 0, z])/3 - 128*H[0, 0, 1, 1, z] - 
            560*H[0, 1, 0, 0, z] - (1552*H[0, 1, 0, 1, z])/3 - 
            (1408*H[0, 1, 1, 0, z])/3 + (10192*zeta[2])/9 - 
            (3320*H[-1, z]*zeta[2])/3 + (6556*H[0, z]*zeta[2])/3 - 
            440*H[-1, -1, z]*zeta[2] - (4384*H[-1, 0, z]*zeta[2])/3 - 
            (2816*H[0, -1, z]*zeta[2])/3 + (5728*H[0, 0, z]*zeta[2])/3 - 
            (208*H[0, 1, z]*zeta[2])/3 + (15448*zeta[3])/9 + 
            (344*H[-1, z]*zeta[3])/3 + (2800*H[0, z]*zeta[3])/3 + 
            (2402*zeta[4])/3))/(1 + z) + Lp*((1660*H[1, z])/3 - 
           (208*H[1, 0, z])/3 - 16*H[1, 0, 0, z] - 16*H[1, 0, 1, z] - 
           16*H[1, 1, 0, z] - 40*H[0, -1, 0, 0, z] + 112*H[1, z]*zeta[2] + 
           z*((-1660*H[1, z])/3 + (208*H[1, 0, z])/3 + 16*H[1, 0, 0, z] + 
             16*H[1, 0, 1, z] + 16*H[1, 1, 0, z] + 40*H[0, -1, 0, 0, z] - 
             112*H[1, z]*zeta[2]) + (z*((-2252*H[0, z])/9 + (352*H[-1, 0, z])/
               3 + 332*H[0, 0, z] + (1672*H[0, 1, z])/3 - 32*H[-1, -1, 0, 
                z] - 160*H[-1, 0, 0, z] - 864*H[-1, 0, 1, z] + 
              192*H[0, -1, 0, z] - 240*H[0, 0, 0, z] + 288*H[0, 0, 1, z] - 
              112*H[0, 1, 0, z] - (1496*zeta[2])/3 + 848*H[-1, z]*zeta[2] - 
              464*H[0, z]*zeta[2] - 640*zeta[3]))/(1 + z) + 
           (2404/9 + (872*H[0, z])/9 + (2672*H[-1, 0, z])/9 - 
             (778*H[0, 0, z])/9 + (596*H[0, 1, z])/3 - (400*H[-1, -1, 0, z])/
              3 - (808*H[-1, 0, 0, z])/3 - (1792*H[-1, 0, 1, z])/3 - 
             (152*H[0, -1, 0, z])/3 + (364*H[0, 0, 0, z])/3 + 
             (296*H[0, 0, 1, z])/3 - (16*H[0, 1, 0, z])/3 - 
             96*H[-1, -1, -1, 0, z] + 256*H[-1, -1, 0, 0, z] + 
             928*H[-1, -1, 0, 1, z] - 128*H[-1, 0, -1, 0, z] + 
             200*H[-1, 0, 0, 0, z] - 336*H[-1, 0, 0, 1, z] + 
             112*H[-1, 0, 1, 0, z] - 176*H[0, -1, -1, 0, z] - 
             384*H[0, -1, 0, 1, z] + 80*H[0, 0, -1, 0, z] - 
             68*H[0, 0, 0, 0, z] - 8*H[0, 0, 0, 1, z] - 56*H[0, 0, 1, 0, z] - 
             16*H[0, 1, 0, 0, z] - 16*H[0, 1, 0, 1, z] - 
             16*H[0, 1, 1, 0, z] - (1292*zeta[2])/9 + (1592*H[-1, z]*zeta[2])/
              3 - (388*H[0, z]*zeta[2])/3 - 976*H[-1, -1, z]*zeta[2] + 
             544*H[-1, 0, z]*zeta[2] + 296*H[0, -1, z]*zeta[2] - 
             40*H[0, 0, z]*zeta[2] + 112*H[0, 1, z]*zeta[2] - 268*zeta[3] + 
             768*H[-1, z]*zeta[3] - 100*H[0, z]*zeta[3] + 88*zeta[4])/
            (1 + z) + (z^2*(-2404/9 - (3772*H[0, z])/9 + (2672*H[-1, 0, z])/
               9 + (1622*H[0, 0, z])/9 + (1076*H[0, 1, z])/3 - 
              (400*H[-1, -1, 0, z])/3 - (808*H[-1, 0, 0, z])/3 - 
              (1792*H[-1, 0, 1, z])/3 + (232*H[0, -1, 0, z])/3 + 
              (220*H[0, 0, 0, z])/3 + (1064*H[0, 0, 1, z])/3 + 
              (32*H[0, 1, 0, z])/3 - 96*H[-1, -1, -1, 0, z] + 
              256*H[-1, -1, 0, 0, z] + 928*H[-1, -1, 0, 1, z] - 
              128*H[-1, 0, -1, 0, z] + 200*H[-1, 0, 0, 0, z] - 
              336*H[-1, 0, 0, 1, z] + 112*H[-1, 0, 1, 0, z] - 
              80*H[0, -1, -1, 0, z] - 384*H[0, -1, 0, 1, z] + 
              208*H[0, 0, -1, 0, z] - 236*H[0, 0, 0, 0, z] - 8*H[0, 0, 0, 1, 
                z] - 72*H[0, 0, 1, 0, z] - 16*H[0, 1, 0, 0, z] - 
              16*H[0, 1, 0, 1, z] - 16*H[0, 1, 1, 0, z] - (1052*zeta[2])/9 + 
              (1592*H[-1, z]*zeta[2])/3 - (1252*H[0, z]*zeta[2])/3 - 
              976*H[-1, -1, z]*zeta[2] + 544*H[-1, 0, z]*zeta[2] + 
              344*H[0, -1, z]*zeta[2] + 24*H[0, 0, z]*zeta[2] + 
              112*H[0, 1, z]*zeta[2] - 444*zeta[3] + 768*H[-1, z]*zeta[3] - 
              12*H[0, z]*zeta[3] + 136*zeta[4]))/(1 + z)) + 
         (-89998/81 - (58352*H[0, z])/81 + (22672*H[-1, 0, z])/81 - 
           (36290*H[0, 0, z])/81 - (37892*H[0, 1, z])/27 - 
           (4312*H[-1, -1, 0, z])/9 - (10592*H[-1, 0, 0, z])/27 + 
           (7672*H[-1, 0, 1, z])/27 - (8492*H[0, -1, 0, z])/27 + 
           (6920*H[0, 0, 0, z])/27 - (26216*H[0, 0, 1, z])/27 - 
           (404*H[0, 1, 0, z])/9 - (824*H[0, 1, 1, z])/9 + 
           (1480*H[-1, -1, -1, 0, z])/9 + (4540*H[-1, -1, 0, 0, z])/9 + 
           (1168*H[-1, -1, 0, 1, z])/3 + (2128*H[-1, 0, -1, 0, z])/9 + 
           (1172*H[-1, 0, 0, 0, z])/9 + (7504*H[-1, 0, 0, 1, z])/9 + 
           (1328*H[-1, 0, 1, 0, z])/3 + (1840*H[-1, 0, 1, 1, z])/9 - 
           (272*H[0, -1, -1, 0, z])/9 + (3548*H[0, -1, 0, 0, z])/9 + 
           (8440*H[0, -1, 0, 1, z])/9 - (496*H[0, 0, -1, 0, z])/9 - 
           (3752*H[0, 0, 0, 0, z])/9 - (7084*H[0, 0, 0, 1, z])/9 - 
           (416*H[0, 0, 1, 0, z])/3 - (488*H[0, 0, 1, 1, z])/9 - 
           (592*H[0, 1, 0, 0, z])/3 - (628*H[0, 1, 0, 1, z])/3 - 
           140*H[0, 1, 1, 0, z] - 864*H[-1, -1, -1, 0, 0, z] - 
           1600*H[-1, -1, -1, 0, 1, z] - 16*H[-1, -1, 0, -1, 0, z] - 
           320*H[-1, -1, 0, 0, 0, z] - 736*H[-1, -1, 0, 0, 1, z] - 
           (2576*H[-1, -1, 0, 1, 0, z])/3 - (896*H[-1, -1, 0, 1, 1, z])/3 - 
           64*H[-1, 0, -1, -1, 0, z] + (760*H[-1, 0, -1, 0, 0, z])/3 - 
           (1264*H[-1, 0, -1, 0, 1, z])/3 + (1456*H[-1, 0, 0, -1, 0, z])/3 - 
           (512*H[-1, 0, 0, 0, 0, z])/3 + 1712*H[-1, 0, 0, 0, 1, z] + 
           (1048*H[-1, 0, 0, 1, 0, z])/3 + 128*H[-1, 0, 0, 1, 1, z] + 
           560*H[-1, 0, 1, 0, 0, z] + (1552*H[-1, 0, 1, 0, 1, z])/3 + 
           (1408*H[-1, 0, 1, 1, 0, z])/3 + (256*H[0, -1, -1, -1, 0, z])/3 + 
           248*H[0, -1, -1, 0, 0, z] - (1232*H[0, -1, -1, 0, 1, z])/3 + 
           (928*H[0, -1, 0, -1, 0, z])/3 - (488*H[0, -1, 0, 0, 0, z])/3 + 
           (2536*H[0, -1, 0, 0, 1, z])/3 + (752*H[0, -1, 0, 1, 0, z])/3 + 
           (416*H[0, -1, 0, 1, 1, z])/3 + (448*H[0, 0, -1, -1, 0, z])/3 + 
           (712*H[0, 0, -1, 0, 0, z])/3 + (3248*H[0, 0, -1, 0, 1, z])/3 - 
           (544*H[0, 0, 0, -1, 0, z])/3 + 120*H[0, 0, 0, 0, 0, z] - 
           (1336*H[0, 0, 0, 0, 1, z])/3 + (424*H[0, 0, 0, 1, 0, z])/3 - 
           (64*H[0, 0, 0, 1, 1, z])/3 + 64*H[0, 0, 1, 0, 0, z] - 
           (352*H[0, 0, 1, 0, 1, z])/3 + 96*H[0, 1, 0, -1, 0, z] + 
           (1168*H[0, 1, 0, 0, 0, z])/3 + (1456*H[0, 1, 0, 0, 1, z])/3 + 
           240*H[0, 1, 0, 1, 0, z] + (1936*H[0, 1, 1, 0, 0, z])/3 + 
           240*H[0, 1, 1, 0, 1, z] + 384*H[0, 1, 1, 1, 0, z] + 
           (148106*zeta[2])/81 - (14140*H[-1, z]*zeta[2])/27 + 
           (30460*H[0, z]*zeta[2])/27 - (2764*H[-1, -1, z]*zeta[2])/9 - 
           (8912*H[-1, 0, z]*zeta[2])/9 - (8576*H[0, -1, z]*zeta[2])/9 + 
           (7604*H[0, 0, z]*zeta[2])/9 - (452*H[0, 1, z]*zeta[2])/3 + 
           1600*H[-1, -1, -1, z]*zeta[2] + (2024*H[-1, -1, 0, z]*zeta[2])/3 + 
           (1168*H[-1, 0, -1, z]*zeta[2])/3 - 1800*H[-1, 0, 0, z]*zeta[2] - 
           80*H[-1, 0, 1, z]*zeta[2] + (1360*H[0, -1, -1, z]*zeta[2])/3 - 
           (3064*H[0, -1, 0, z]*zeta[2])/3 - 1008*H[0, 0, -1, z]*zeta[2] + 
           (2096*H[0, 0, 0, z]*zeta[2])/3 - 168*H[0, 0, 1, z]*zeta[2] - 
           (896*H[0, 1, 0, z]*zeta[2])/3 + (320*H[0, 1, 1, z]*zeta[2])/3 + 
           666*zeta[3] + (416*H[-1, z]*zeta[3])/9 + (5564*H[0, z]*zeta[3])/
            9 - (3176*H[-1, -1, z]*zeta[3])/3 - 704*H[-1, 0, z]*zeta[3] - 
           472*H[0, -1, z]*zeta[3] + 480*H[0, 0, z]*zeta[3] - 
           (784*H[0, 1, z]*zeta[3])/3 - 296*zeta[2]*zeta[3] - 54*zeta[4] - 
           (2722*H[-1, z]*zeta[4])/3 - 122*H[0, z]*zeta[4] + 396*zeta[5])/
          (1 + z) + (z^2*(89998/81 + (71248*H[0, z])/81 + (20944*H[-1, 0, z])/
             81 + (42046*H[0, 0, z])/81 + (9340*H[0, 1, z])/27 - 
            (4888*H[-1, -1, 0, z])/9 - (8864*H[-1, 0, 0, z])/27 + 
            (7672*H[-1, 0, 1, z])/27 - (3452*H[0, -1, 0, z])/27 - 
            (1072*H[0, 0, 0, z])/27 - (16532*H[0, 0, 1, z])/27 - 
            (824*H[0, 1, 0, z])/9 - (1016*H[0, 1, 1, z])/9 + 
            (1480*H[-1, -1, -1, 0, z])/9 + (4252*H[-1, -1, 0, 0, z])/9 + 
            (1168*H[-1, -1, 0, 1, z])/3 + (1552*H[-1, 0, -1, 0, z])/9 + 
            (2252*H[-1, 0, 0, 0, z])/9 + (7504*H[-1, 0, 0, 1, z])/9 + 
            (1472*H[-1, 0, 1, 0, z])/3 + (1840*H[-1, 0, 1, 1, z])/9 + 
            (1936*H[0, -1, -1, 0, z])/9 - (2824*H[0, -1, 0, 0, z])/9 + 
            (2464*H[0, -1, 0, 1, z])/9 - (5128*H[0, 0, -1, 0, z])/9 - 
            (2780*H[0, 0, 0, 0, z])/9 - (13756*H[0, 0, 0, 1, z])/9 - 
            (1892*H[0, 0, 1, 0, z])/3 - (1160*H[0, 0, 1, 1, z])/9 - 
            (2624*H[0, 1, 0, 0, z])/3 - (1444*H[0, 1, 0, 1, z])/3 - 
            556*H[0, 1, 1, 0, z] - 864*H[-1, -1, -1, 0, 0, z] - 
            1600*H[-1, -1, -1, 0, 1, z] - 16*H[-1, -1, 0, -1, 0, z] - 
            320*H[-1, -1, 0, 0, 0, z] - 736*H[-1, -1, 0, 0, 1, z] - 
            (2576*H[-1, -1, 0, 1, 0, z])/3 - (896*H[-1, -1, 0, 1, 1, z])/3 - 
            64*H[-1, 0, -1, -1, 0, z] + (760*H[-1, 0, -1, 0, 0, z])/3 - 
            (1264*H[-1, 0, -1, 0, 1, z])/3 + (1456*H[-1, 0, 0, -1, 0, z])/3 - 
            (512*H[-1, 0, 0, 0, 0, z])/3 + 1712*H[-1, 0, 0, 0, 1, z] + 
            (1048*H[-1, 0, 0, 1, 0, z])/3 + 128*H[-1, 0, 0, 1, 1, z] + 
            560*H[-1, 0, 1, 0, 0, z] + (1552*H[-1, 0, 1, 0, 1, z])/3 + 
            (1408*H[-1, 0, 1, 1, 0, z])/3 + (320*H[0, -1, -1, -1, 0, z])/3 - 
            (88*H[0, -1, -1, 0, 0, z])/3 - 432*H[0, -1, -1, 0, 1, z] + 
            (608*H[0, -1, 0, -1, 0, z])/3 - (328*H[0, -1, 0, 0, 0, z])/3 + 
            (2632*H[0, -1, 0, 0, 1, z])/3 + (688*H[0, -1, 0, 1, 0, z])/3 + 
            (416*H[0, -1, 0, 1, 1, z])/3 - (320*H[0, 0, -1, -1, 0, z])/3 + 
            152*H[0, 0, -1, 0, 0, z] + (3248*H[0, 0, -1, 0, 1, z])/3 - 
            (928*H[0, 0, 0, -1, 0, z])/3 + 584*H[0, 0, 0, 0, 0, z] - 
            (1336*H[0, 0, 0, 0, 1, z])/3 + (616*H[0, 0, 0, 1, 0, z])/3 - 
            (64*H[0, 0, 0, 1, 1, z])/3 + (256*H[0, 0, 1, 0, 0, z])/3 - 
            96*H[0, 0, 1, 0, 1, z] - (64*H[0, 0, 1, 1, 0, z])/3 + 
            96*H[0, 1, 0, -1, 0, z] + (1168*H[0, 1, 0, 0, 0, z])/3 + 
            (1456*H[0, 1, 0, 0, 1, z])/3 + 240*H[0, 1, 0, 1, 0, z] + 
            (1936*H[0, 1, 1, 0, 0, z])/3 + 240*H[0, 1, 1, 0, 1, z] + 
            384*H[0, 1, 1, 1, 0, z] - (40642*zeta[2])/81 - 
            (15004*H[-1, z]*zeta[2])/27 + (25780*H[0, z]*zeta[2])/27 - 
            (2764*H[-1, -1, z]*zeta[2])/9 - (8336*H[-1, 0, z]*zeta[2])/9 - 
            (1496*H[0, -1, z]*zeta[2])/9 + (10808*H[0, 0, z]*zeta[2])/9 + 
            36*H[0, 1, z]*zeta[2] + 1600*H[-1, -1, -1, z]*zeta[2] + 
            (2024*H[-1, -1, 0, z]*zeta[2])/3 + (1168*H[-1, 0, -1, z]*zeta[2])/
             3 - 1800*H[-1, 0, 0, z]*zeta[2] - 80*H[-1, 0, 1, z]*zeta[2] + 
            (1456*H[0, -1, -1, z]*zeta[2])/3 - 1160*H[0, -1, 0, z]*zeta[2] - 
            1136*H[0, 0, -1, z]*zeta[2] + (1936*H[0, 0, 0, z]*zeta[2])/3 - 
            232*H[0, 0, 1, z]*zeta[2] - (896*H[0, 1, 0, z]*zeta[2])/3 + 
            (320*H[0, 1, 1, z]*zeta[2])/3 + (3626*zeta[3])/3 + 
            (632*H[-1, z]*zeta[3])/9 + (3200*H[0, z]*zeta[3])/9 - 
            (3176*H[-1, -1, z]*zeta[3])/3 - 704*H[-1, 0, z]*zeta[3] - 
            (1544*H[0, -1, z]*zeta[3])/3 + 528*H[0, 0, z]*zeta[3] - 
            (784*H[0, 1, z]*zeta[3])/3 - (1160*zeta[2]*zeta[3])/3 + 
            676*zeta[4] - (2722*H[-1, z]*zeta[4])/3 + (82*H[0, z]*zeta[4])/
             3 + 828*zeta[5]))/(1 + z)) + 
       CA*CF*TF*(2*Lp^3*(-10 + (44*H[0, z])/9 + 
           z^2*(-88/9 - (16*H[1, z])/9) + (4*H[1, z])/3 + 
           (88/9 + (16*H[0, z])/9 + (16*H[1, z])/9)/z - (8*H[0, 0, z])/3 + 
           (8*H[0, 1, z])/3 + z*(10 + (32*H[0, z])/9 - (4*H[1, z])/3 + 
             (16*H[0, 0, z])/3 + (8*H[0, 1, z])/3 - (8*zeta[2])/3) - 
           (8*zeta[2])/3) + 2*Lp^2*(232/9 + (220*H[0, z])/9 + (2*H[1, z])/3 - 
           8*H[-1, 0, z] - (112*H[0, 0, z])/3 - (20*H[0, 1, z])/3 - 
           4*H[1, 0, z] - 16*H[0, -1, 0, z] + 32*H[0, 0, 0, z] - 
           24*H[0, 0, 1, z] - 8*H[0, 1, 0, z] + 
           z^2*(26/27 + (160*H[0, z])/9 - (64*H[1, z])/9 + (32*H[-1, 0, z])/
              3 + 16*H[0, 1, z] + (16*H[1, 0, z])/3 - (16*zeta[2])/3) - 
           (4*zeta[2])/3 + 8*H[0, z]*zeta[2] + (-854/27 - (184*H[0, z])/3 - 
             (8*H[1, z])/9 + (32*H[-1, 0, z])/3 - (64*H[0, 0, z])/3 - 
             (16*H[0, 1, z])/3 - (16*H[1, 0, z])/3 + (16*zeta[2])/3)/z - 
           16*zeta[3] + z*(44/9 - (464*H[0, z])/9 + (22*H[1, z])/3 - 
             8*H[-1, 0, z] + (44*H[0, 0, z])/3 + (28*H[0, 1, z])/3 + 
             4*H[1, 0, z] + 16*H[0, -1, 0, z] - 80*H[0, 0, 0, z] - 
             24*H[0, 0, 1, z] - 8*H[0, 1, 0, z] - (28*zeta[2])/3 + 
             24*H[0, z]*zeta[2] + 32*zeta[3])) + 
         2*Lp*(826/3 + (3086*H[0, z])/27 - (248*H[1, z])/3 - 
           100*H[-1, 0, z] + (280*H[0, 0, z])/9 - (892*H[0, 1, z])/9 - 
           (166*H[1, 0, z])/3 + (2*H[1, 1, z])/3 + 40*H[-1, 0, 0, z] + 
           16*H[-1, 0, 1, z] + 4*H[0, -1, 0, z] + (340*H[0, 0, 0, z])/3 + 
           (10*H[0, 0, 1, z])/3 + 32*H[0, 1, 0, z] + (20*H[0, 1, 1, z])/3 + 
           14*H[1, 0, 0, z] - 8*H[1, 0, 1, z] - 4*H[1, 1, 1, z] + 
           64*H[0, -1, 0, 0, z] + 72*H[0, 0, -1, 0, z] - 
           152*H[0, 0, 0, 0, z] + 76*H[0, 0, 0, 1, z] + 72*H[0, 0, 1, 0, z] + 
           16*H[0, 0, 1, 1, z] + 20*H[0, 1, 0, 0, z] - 16*H[0, 1, 0, 1, z] - 
           8*H[0, 1, 1, 1, z] + (292*zeta[2])/9 - 16*H[-1, z]*zeta[2] + 
           (14*H[0, z]*zeta[2])/3 + 24*H[1, z]*zeta[2] - 28*H[0, 0, z]*
            zeta[2] + 48*H[0, 1, z]*zeta[2] + (884/81 + (2824*H[0, z])/27 - 
             (1316*H[1, z])/27 - (248*H[-1, 0, z])/9 + 256*H[0, 0, z] - 
             (16*H[0, 1, z])/9 + (116*H[1, 0, z])/3 - (44*H[1, 1, z])/9 - 
             (112*H[-1, 0, 0, z])/3 + (32*H[-1, 0, 1, z])/3 - 
             (128*H[0, -1, 0, z])/3 + 128*H[0, 0, 0, z] + (64*H[0, 1, 0, z])/
              3 + (32*H[1, 0, 0, z])/3 - (32*H[1, 0, 1, z])/3 - 
             (16*H[1, 1, 1, z])/3 + (272*zeta[2])/9 - (32*H[-1, z]*zeta[2])/
              3 - (32*H[0, z]*zeta[2])/3 + 32*H[1, z]*zeta[2] - 
             (112*zeta[3])/3)/z - 4*zeta[3] + 32*H[0, z]*zeta[3] + 
           z^2*(11518/81 - (2332*H[0, z])/27 + (848*H[1, z])/27 - 
             (32*H[-1, 0, z])/9 + (100*H[0, 0, z])/9 + (28*H[0, 1, z])/3 - 
             (20*H[1, 0, z])/3 + (116*H[1, 1, z])/9 - (112*H[-1, 0, 0, z])/
              3 + (32*H[-1, 0, 1, z])/3 - 32*H[0, -1, 0, z] - 
             (32*H[0, 0, 0, z])/3 - (176*H[0, 0, 1, z])/3 - 
             48*H[0, 1, 0, z] - (32*H[0, 1, 1, z])/3 - (32*H[1, 0, 0, z])/3 + 
             (32*H[1, 0, 1, z])/3 + (16*H[1, 1, 1, z])/3 - (148*zeta[2])/3 - 
             (32*H[-1, z]*zeta[2])/3 + (80*H[0, z]*zeta[2])/3 - 
             32*H[1, z]*zeta[2] + (32*zeta[3])/3) + 
           z*(-3856/9 + (3986*H[0, z])/27 + 100*H[1, z] - 76*H[-1, 0, z] + 
             (2218*H[0, 0, z])/9 - (544*H[0, 1, z])/9 + (70*H[1, 0, z])/3 - 
             (26*H[1, 1, z])/3 + 40*H[-1, 0, 0, z] + 16*H[-1, 0, 1, z] + 
             52*H[0, -1, 0, z] - (668*H[0, 0, 0, z])/3 - (62*H[0, 0, 1, z])/
              3 - 28*H[0, 1, 0, z] - (16*H[0, 1, 1, z])/3 - 
             14*H[1, 0, 0, z] + 8*H[1, 0, 1, z] + 4*H[1, 1, 1, z] - 
             64*H[0, -1, 0, 0, z] - 104*H[0, 0, -1, 0, z] + 
             496*H[0, 0, 0, 0, z] + 76*H[0, 0, 0, 1, z] + 
             88*H[0, 0, 1, 0, z] + 16*H[0, 0, 1, 1, z] + 
             20*H[0, 1, 0, 0, z] - 16*H[0, 1, 0, 1, z] - 8*H[0, 1, 1, 1, z] + 
             (316*zeta[2])/9 - 16*H[-1, z]*zeta[2] + (122*H[0, z]*zeta[2])/
              3 - 24*H[1, z]*zeta[2] - 116*H[0, 0, z]*zeta[2] + 
             48*H[0, 1, z]*zeta[2] + 72*zeta[3] - 104*H[0, z]*zeta[3] - 
             81*zeta[4]) - 3*zeta[4]) + 2*((-5113*H[1, z])/27 + 
           (5222*H[-1, 0, z])/27 + (6220*H[1, 0, z])/27 + (1360*H[1, 1, z])/
            27 + (352*H[-1, -1, 0, z])/9 + (1274*H[-1, 0, 0, z])/9 - 
           (20*H[-1, 0, 1, z])/9 + (1684*H[0, -1, 0, z])/9 - 
           (56*H[0, 0, 0, z])/27 + (8188*H[0, 0, 1, z])/27 + 
           (2386*H[0, 1, 0, z])/9 + (1462*H[0, 1, 1, z])/27 + 
           (2642*H[1, 0, 0, z])/9 + (758*H[1, 0, 1, z])/9 + 
           (746*H[1, 1, 0, z])/9 + 2*H[1, 1, 1, z] - (8*H[-1, -1, -1, 0, z])/
            3 - (70*H[-1, -1, 0, 0, z])/3 - (44*H[-1, -1, 0, 1, z])/3 - 
           (4*H[-1, 0, -1, 0, z])/3 - 44*H[-1, 0, 0, 0, z] - 
           18*H[-1, 0, 0, 1, z] - 20*H[-1, 0, 1, 0, z] - 
           (16*H[-1, 0, 1, 1, z])/3 + (56*H[0, -1, -1, 0, z])/3 - 
           (104*H[0, -1, 0, 0, z])/3 + (8*H[0, -1, 0, 1, z])/3 - 
           (56*H[0, 0, -1, 0, z])/3 + (430*H[0, 0, 0, 1, z])/9 - 
           (146*H[0, 0, 1, 1, z])/9 + (178*H[0, 1, 0, 1, z])/3 + 
           (76*H[0, 1, 1, 1, z])/9 - (8*H[1, 0, -1, 0, z])/3 + 
           (14*H[1, 0, 0, 0, z])/3 + (116*H[1, 0, 0, 1, z])/3 + 
           10*H[1, 0, 1, 0, z] + 8*H[1, 0, 1, 1, z] - (14*H[1, 1, 0, 0, z])/
            3 + (22*H[1, 1, 0, 1, z])/3 - (14*H[1, 1, 1, 0, z])/3 + 
           (8*H[1, 1, 1, 1, z])/3 + 20*H[-1, 0, 0, 0, 0, z] + 
           12*H[-1, 0, 0, 1, 0, z] + 16*H[-1, 0, 1, 0, 0, z] + 
           8*H[-1, 0, 1, 1, 0, z] - (16*H[0, -1, -1, -1, 0, z])/3 - 
           (20*H[0, -1, -1, 0, 0, z])/3 - (8*H[0, -1, -1, 0, 1, z])/3 + 
           (8*H[0, -1, 0, -1, 0, z])/3 - (184*H[0, -1, 0, 0, 0, z])/3 + 
           4*H[0, -1, 0, 0, 1, z] - (8*H[0, -1, 0, 1, 0, z])/3 - 
           16*H[0, 0, -1, -1, 0, z] - 136*H[0, 0, -1, 0, 0, z] - 
           (272*H[0, 0, 0, -1, 0, z])/3 + 272*H[0, 0, 0, 0, 0, z] - 
           (244*H[0, 0, 0, 0, 1, z])/3 - (304*H[0, 0, 0, 1, 0, z])/3 - 
           (92*H[0, 0, 0, 1, 1, z])/3 - 96*H[0, 0, 1, 0, 0, z] + 
           (20*H[0, 0, 1, 0, 1, z])/3 - (56*H[0, 0, 1, 1, 0, z])/3 + 
           8*H[0, 0, 1, 1, 1, z] + (16*H[0, 1, 0, -1, 0, z])/3 - 
           52*H[0, 1, 0, 0, 0, z] + (152*H[0, 1, 0, 0, 1, z])/3 + 
           (52*H[0, 1, 0, 1, 0, z])/3 + 16*H[0, 1, 0, 1, 1, z] + 
           4*H[0, 1, 1, 0, 0, z] + (68*H[0, 1, 1, 0, 1, z])/3 + 
           (44*H[0, 1, 1, 1, 0, z])/3 + (16*H[0, 1, 1, 1, 1, z])/3 + 
           (196*H[-1, z]*zeta[2])/9 - (260*H[1, z]*zeta[2])/9 + 
           (40*H[-1, -1, z]*zeta[2])/3 + 8*H[-1, 0, z]*zeta[2] + 
           (20*H[0, -1, z]*zeta[2])/3 - (182*H[1, 0, z]*zeta[2])/3 - 
           (64*H[1, 1, z]*zeta[2])/3 + 12*H[-1, 0, 0, z]*zeta[2] + 
           8*H[-1, 0, 1, z]*zeta[2] - (16*H[0, -1, 0, z]*zeta[2])/3 - 
           8*H[0, 0, -1, z]*zeta[2] + (188*H[0, 0, 0, z]*zeta[2])/3 - 
           60*H[0, 0, 1, z]*zeta[2] - 92*H[0, 1, 0, z]*zeta[2] - 
           (80*H[0, 1, 1, z]*zeta[2])/3 - 10*H[-1, z]*zeta[3] - 
           (4*H[1, z]*zeta[3])/3 - 16*H[-1, 0, z]*zeta[3] - 
           (4*H[0, -1, z]*zeta[3])/3 + z^2*((19856*H[1, z])/243 - 
             (908*H[-1, 0, z])/27 - (8576*H[1, 0, z])/81 - (3098*H[1, 1, z])/
              81 - (752*H[-1, -1, 0, z])/27 + (928*H[-1, 0, 0, z])/27 - 
             (464*H[-1, 0, 1, z])/27 + (208*H[0, -1, 0, z])/3 + 
             (916*H[0, 0, 0, z])/27 + (304*H[0, 0, 1, z])/9 + 
             (2464*H[0, 1, 0, z])/27 + (40*H[0, 1, 1, z])/27 + 
             (92*H[1, 0, 0, z])/9 - (1696*H[1, 0, 1, z])/27 - 
             (176*H[1, 1, 0, z])/27 - (520*H[1, 1, 1, z])/27 + 
             (32*H[-1, -1, -1, 0, z])/9 - (80*H[-1, -1, 0, 0, z])/9 - 
             (64*H[-1, -1, 0, 1, z])/9 - (32*H[-1, 0, -1, 0, z])/9 + 
             32*H[-1, 0, 0, 0, z] - 16*H[-1, 0, 0, 1, z] - 
             (32*H[-1, 0, 1, 0, z])/3 - (32*H[-1, 0, 1, 1, z])/9 + 
             (32*H[0, -1, -1, 0, z])/3 + (496*H[0, -1, 0, 0, z])/9 + 
             (32*H[0, 0, -1, 0, z])/9 + (256*H[0, 0, 0, 1, z])/3 + 
             (112*H[0, 0, 1, 1, z])/9 + (176*H[0, 1, 0, 1, z])/9 + 
             (16*H[0, 1, 1, 1, z])/9 - (64*H[1, 0, -1, 0, z])/9 + 
             (496*H[1, 0, 0, 0, z])/9 - (224*H[1, 0, 0, 1, z])/9 - 
             (32*H[1, 0, 1, 0, z])/3 - (32*H[1, 0, 1, 1, z])/3 - 
             (64*H[1, 1, 0, 0, z])/9 - (160*H[1, 1, 0, 1, z])/9 - 
             (160*H[1, 1, 1, 0, z])/9 - (32*H[1, 1, 1, 1, z])/9 + 
             (88*H[-1, z]*zeta[2])/27 + (3104*H[1, z]*zeta[2])/27 + 
             (80*H[-1, -1, z]*zeta[2])/9 + (32*H[-1, 0, z]*zeta[2])/3 + 
             (16*H[0, -1, z]*zeta[2])/3 + (464*H[1, 0, z]*zeta[2])/9 + 
             (112*H[1, 1, z]*zeta[2])/9 - (16*H[-1, z]*zeta[3])/3 - 
             (128*H[1, z]*zeta[3])/9) + ((11284*H[1, z])/243 + 
             (520*H[-1, 0, z])/27 + (5696*H[1, 0, z])/81 + (2972*H[1, 1, z])/
              81 - (320*H[-1, -1, 0, z])/27 + (1576*H[-1, 0, 0, z])/27 - 
             (464*H[-1, 0, 1, z])/27 + (1456*H[0, -1, 0, z])/27 - 
             (14336*H[0, 0, 0, z])/27 + (496*H[0, 0, 1, z])/27 - 
             (2200*H[0, 1, 0, z])/27 + (208*H[0, 1, 1, z])/27 - 
             (884*H[1, 0, 0, z])/9 + (832*H[1, 0, 1, z])/27 - 
             (688*H[1, 1, 0, z])/27 + (304*H[1, 1, 1, z])/27 + 
             (32*H[-1, -1, -1, 0, z])/9 - (80*H[-1, -1, 0, 0, z])/9 - 
             (64*H[-1, -1, 0, 1, z])/9 - (32*H[-1, 0, -1, 0, z])/9 + 
             32*H[-1, 0, 0, 0, z] - 16*H[-1, 0, 0, 1, z] - 
             (32*H[-1, 0, 1, 0, z])/3 - (32*H[-1, 0, 1, 1, z])/9 + 
             (224*H[0, -1, 0, 0, z])/3 - (64*H[0, -1, 0, 1, z])/3 + 
             (704*H[0, 0, -1, 0, z])/9 + (320*H[0, 0, 0, 1, z])/9 + 
             (32*H[0, 0, 1, 1, z])/9 + (208*H[0, 1, 0, 1, z])/9 + 
             (80*H[0, 1, 1, 1, z])/9 + (64*H[1, 0, -1, 0, z])/9 - 
             (496*H[1, 0, 0, 0, z])/9 + (224*H[1, 0, 0, 1, z])/9 + 
             (32*H[1, 0, 1, 0, z])/3 + (32*H[1, 0, 1, 1, z])/3 + 
             (64*H[1, 1, 0, 0, z])/9 + (160*H[1, 1, 0, 1, z])/9 + 
             (160*H[1, 1, 1, 0, z])/9 + (32*H[1, 1, 1, 1, z])/9 + 
             (304*H[-1, z]*zeta[2])/27 - (2456*H[1, z]*zeta[2])/27 + 
             (80*H[-1, -1, z]*zeta[2])/9 + (32*H[-1, 0, z]*zeta[2])/3 + 
             (64*H[0, -1, z]*zeta[2])/3 - (464*H[1, 0, z]*zeta[2])/9 - 
             (112*H[1, 1, z]*zeta[2])/9 - (16*H[-1, z]*zeta[3])/3 + 
             (128*H[1, z]*zeta[3])/9)/z + (256078/729 + (5656*H[0, z])/243 - 
             (14632*H[0, 0, z])/81 + (7424*H[0, 1, z])/81 - 
             (2944*H[0, 0, 0, 0, z])/9 - (320*H[0, 0, 1, 0, z])/9 - 
             32*H[0, 1, 0, 0, z] + (16*H[0, 1, 1, 0, z])/9 - 
             (8800*zeta[2])/81 - (1808*H[0, z]*zeta[2])/27 - 
             (64*H[0, 0, z]*zeta[2])/9 - (464*H[0, 1, z]*zeta[2])/9 + 
             56*zeta[3] + (128*H[0, z]*zeta[3])/3 - (736*zeta[4])/9)/
            (z*(1 + z)) + (z^3*(-352522/729 + (23692*H[0, z])/81 - 
              (11756*H[0, 0, z])/81 - (10994*H[0, 1, z])/81 + 
              (256*H[0, 0, 0, 0, z])/3 + (560*H[0, 0, 1, 0, z])/9 + 
              (656*H[0, 1, 0, 0, z])/9 + 16*H[0, 1, 1, 0, z] + 
              (10114*zeta[2])/81 + (1880*H[0, z]*zeta[2])/27 - 
              (416*H[0, 0, z]*zeta[2])/9 - (32*H[0, 1, z]*zeta[2])/9 + 
              (784*zeta[3])/27 - (496*H[0, z]*zeta[3])/9 - (332*zeta[4])/9))/
            (1 + z) - 22*H[-1, z]*zeta[4] + z*((551*H[1, z])/9 + 
             (3794*H[-1, 0, z])/27 - (5260*H[1, 0, z])/27 - (1318*H[1, 1, z])/
              27 + (208*H[-1, -1, 0, z])/9 + (1058*H[-1, 0, 0, z])/9 - 
             (20*H[-1, 0, 1, z])/9 - (232*H[0, -1, 0, z])/3 - 
             (4940*H[0, 0, 0, z])/27 + (2908*H[0, 0, 1, z])/27 + 
             (568*H[0, 1, 0, z])/9 + (1228*H[0, 1, 1, z])/27 - 
             (1850*H[1, 0, 0, z])/9 - (470*H[1, 0, 1, z])/9 - 
             (458*H[1, 1, 0, z])/9 + 6*H[1, 1, 1, z] - 
             (8*H[-1, -1, -1, 0, z])/3 - (70*H[-1, -1, 0, 0, z])/3 - 
             (44*H[-1, -1, 0, 1, z])/3 - (4*H[-1, 0, -1, 0, z])/3 - 
             44*H[-1, 0, 0, 0, z] - 18*H[-1, 0, 0, 1, z] - 
             20*H[-1, 0, 1, 0, z] - (16*H[-1, 0, 1, 1, z])/3 - 
             40*H[0, -1, -1, 0, z] - 52*H[0, -1, 0, 0, z] - 
             32*H[0, -1, 0, 1, z] + (16*H[0, 0, -1, 0, z])/3 + 
             (322*H[0, 0, 0, 1, z])/9 - (146*H[0, 0, 1, 1, z])/9 + 
             74*H[0, 1, 0, 1, z] + (100*H[0, 1, 1, 1, z])/9 + 
             (8*H[1, 0, -1, 0, z])/3 - (14*H[1, 0, 0, 0, z])/3 - 
             (116*H[1, 0, 0, 1, z])/3 - 10*H[1, 0, 1, 0, z] - 
             8*H[1, 0, 1, 1, z] + (14*H[1, 1, 0, 0, z])/3 - 
             (22*H[1, 1, 0, 1, z])/3 + (14*H[1, 1, 1, 0, z])/3 - 
             (8*H[1, 1, 1, 1, z])/3 + 20*H[-1, 0, 0, 0, 0, z] + 
             12*H[-1, 0, 0, 1, 0, z] + 16*H[-1, 0, 1, 0, 0, z] + 
             8*H[-1, 0, 1, 1, 0, z] + (16*H[0, -1, -1, -1, 0, z])/3 + 
             (20*H[0, -1, -1, 0, 0, z])/3 + (8*H[0, -1, -1, 0, 1, z])/3 - 
             (8*H[0, -1, 0, -1, 0, z])/3 + (184*H[0, -1, 0, 0, 0, z])/3 - 
             4*H[0, -1, 0, 0, 1, z] + (8*H[0, -1, 0, 1, 0, z])/3 + 
             16*H[0, 0, -1, -1, 0, z] + (568*H[0, 0, -1, 0, 0, z])/3 + 
             (592*H[0, 0, 0, -1, 0, z])/3 - 1176*H[0, 0, 0, 0, 0, z] - 
             (244*H[0, 0, 0, 0, 1, z])/3 - (568*H[0, 0, 0, 1, 0, z])/3 - 
             (92*H[0, 0, 0, 1, 1, z])/3 - (496*H[0, 0, 1, 0, 0, z])/3 + 
             (4*H[0, 0, 1, 0, 1, z])/3 - (112*H[0, 0, 1, 1, 0, z])/3 + 
             8*H[0, 0, 1, 1, 1, z] + (16*H[0, 1, 0, -1, 0, z])/3 - 
             52*H[0, 1, 0, 0, 0, z] + (152*H[0, 1, 0, 0, 1, z])/3 + 
             (52*H[0, 1, 0, 1, 0, z])/3 + 16*H[0, 1, 0, 1, 1, z] + 
             4*H[0, 1, 1, 0, 0, z] + (68*H[0, 1, 1, 0, 1, z])/3 + 
             (44*H[0, 1, 1, 1, 0, z])/3 + (16*H[0, 1, 1, 1, 1, z])/3 + 
             (124*H[-1, z]*zeta[2])/9 + (44*H[1, z]*zeta[2])/9 + 
             (40*H[-1, -1, z]*zeta[2])/3 + 8*H[-1, 0, z]*zeta[2] + 
             12*H[0, -1, z]*zeta[2] + (182*H[1, 0, z]*zeta[2])/3 + 
             (64*H[1, 1, z]*zeta[2])/3 + 12*H[-1, 0, 0, z]*zeta[2] + 
             8*H[-1, 0, 1, z]*zeta[2] + (16*H[0, -1, 0, z]*zeta[2])/3 + 
             8*H[0, 0, -1, z]*zeta[2] + 172*H[0, 0, 0, z]*zeta[2] - 
             68*H[0, 0, 1, z]*zeta[2] - 92*H[0, 1, 0, z]*zeta[2] - 
             (80*H[0, 1, 1, z]*zeta[2])/3 - 10*H[-1, z]*zeta[3] + 
             (4*H[1, z]*zeta[3])/3 - 16*H[-1, 0, z]*zeta[3] + 
             (4*H[0, -1, z]*zeta[3])/3 - 22*H[-1, z]*zeta[4]) + 
           (z^2*(-427882/729 + (340453*H[0, z])/243 - (97654*H[0, 0, z])/81 - 
              (37828*H[0, 1, z])/81 + (4030*H[0, 0, 0, 0, z])/9 + 
              (38*H[0, 0, 1, 0, z])/9 + (1952*H[0, 1, 0, 0, z])/9 + 
              56*H[0, 1, 1, 0, z] + (14854*zeta[2])/27 - (3098*H[0, z]*
                zeta[2])/27 - (232*H[0, 0, z]*zeta[2])/3 - (686*H[0, 1, z]*
                zeta[2])/9 - (970*zeta[3])/27 - 148*H[0, z]*zeta[3] + 
              (352*H[0, 0, z]*zeta[3])/3 + (40*H[0, 1, z]*zeta[3])/3 - 
              (32*zeta[2]*zeta[3])/3 - (5353*zeta[4])/18 - (103*H[0, z]*
                zeta[4])/3 - 232*zeta[5]))/(1 + z) + 
           (z*(3572/27 + (293807*H[0, z])/243 - (130864*H[0, 0, z])/81 - 
              (21094*H[0, 1, z])/81 + (2480*H[0, 0, 0, 0, z])/9 - 
              (428*H[0, 0, 1, 0, z])/3 + (472*H[0, 1, 0, 0, z])/3 + 
              (100*H[0, 1, 1, 0, z])/3 + (36292*zeta[2])/81 - 
              (9926*H[0, z]*zeta[2])/27 - (980*H[0, 0, z]*zeta[2])/9 - 
              (536*H[0, 1, z]*zeta[2])/3 + (2096*zeta[3])/27 - 
              (1588*H[0, z]*zeta[3])/9 + (512*H[0, 0, z]*zeta[3])/3 + 
              (80*H[0, 1, z]*zeta[3])/3 - 64*zeta[2]*zeta[3] - 
              (1462*zeta[4])/3 - (64*H[0, z]*zeta[4])/3 - 172*zeta[5]))/
            (1 + z) + (427882/729 + (30086*H[0, z])/243 - (6622*H[0, 0, z])/
              9 + (4388*H[0, 1, z])/27 - 424*H[0, 0, 0, 0, z] - 
             (1136*H[0, 0, 1, 0, z])/9 - (80*H[0, 1, 0, 0, z])/3 - 
             (80*H[0, 1, 1, 0, z])/9 - (6956*zeta[2])/81 - 
             (2252*H[0, z]*zeta[2])/9 - (818*H[0, 0, z]*zeta[2])/9 - 
             (1454*H[0, 1, z]*zeta[2])/9 + (5362*zeta[3])/27 - 
             (296*H[0, z]*zeta[3])/9 + (160*H[0, 0, z]*zeta[3])/3 + 
             (40*H[0, 1, z]*zeta[3])/3 - (160*zeta[2]*zeta[3])/3 - 
             (5357*zeta[4])/18 + 13*H[0, z]*zeta[4] + 60*zeta[5])/(1 + z))))
 
Frag["qg"] = as*TF*(-4*(-1 + z)*z - 2*Lp*(1 - 2*z + 2*z^2) + 
       4*(1 - 2*z + 2*z^2)*H[0, z]) + 
     as^2*(Nf*TF*((4*Lp^2*(1 - 2*z + 2*z^2))/3 - 
         (4*(5 - 8*z + 8*z^2)*H[0, z])/3 - (4*(5 - 16*z + 16*z^2)*H[1, z])/
          9 + Lp*((40*(1 - 2*z + 2*z^2))/9 - (8*(1 - 2*z + 2*z^2)*H[0, z])/
            3 - (8*(1 - 2*z + 2*z^2)*H[1, z])/3) + 4*(1 - 2*z + 2*z^2)*
          H[2, z] + (4*(1 - 2*z + 2*z^2)*H[0, 0, z])/3 + 
         4*(1 - 2*z + 2*z^2)*H[1, 0, z] + (4*(1 - 2*z + 2*z^2)*H[1, 1, z])/
          3 - (4*(-28 + 68*z - 68*z^2 + 27*zeta[2] - 54*z*zeta[2] + 
            54*z^2*zeta[2]))/27) + CF*TF*(63 - 101*z + 56*z^2 + 
         Lp^2*(-1 + 4*z - 2*(1 - 2*z + 4*z^2)*H[0, z] - 4*(1 - 2*z + 2*z^2)*
            H[1, z]) + 2*(9 - 14*z + 14*z^2)*H[2, z] - 4*(1 - 2*z + 2*z^2)*
          H[3, z] + (-7 - 52*z + 68*z^2)*H[0, 0, z] + 6*(3 - 10*z + 10*z^2)*
          H[1, 0, z] + 2*(3 - 10*z + 10*z^2)*H[1, 1, z] - 
         12*(1 - 2*z + 2*z^2)*H[1, 2, z] - 36*(1 - 2*z + 2*z^2)*H[2, 0, z] - 
         12*(1 - 2*z + 2*z^2)*H[2, 1, z] - 22*(1 - 2*z + 4*z^2)*
          H[0, 0, 0, z] - 36*(1 - 2*z + 2*z^2)*H[1, 0, 0, z] - 
         12*(1 - 2*z + 2*z^2)*H[1, 1, 0, z] - 4*(1 - 2*z + 2*z^2)*
          H[1, 1, 1, z] - 18*zeta[2] + 28*z*zeta[2] - 28*z^2*zeta[2] + 
         4*H[1, z]*(-4 + 9*z - 9*z^2 + 3*zeta[2] - 6*z*zeta[2] + 
           6*z^2*zeta[2]) + H[0, z]*(-8 + 73*z - 76*z^2 + 4*zeta[2] - 
           8*z*zeta[2] + 8*z^2*zeta[2]) + 
         Lp*(-2*(-3 - 4*z + 12*z^2)*H[0, z] - 12*(1 - 2*z + 2*z^2)*H[1, z] + 
           8*(1 - 2*z + 2*z^2)*H[2, z] + 12*(1 - 2*z + 4*z^2)*H[0, 0, z] + 
           24*(1 - 2*z + 2*z^2)*H[1, 0, z] + 8*(1 - 2*z + 2*z^2)*H[1, 1, z] - 
           2*(-8 + 9*z - 10*z^2 + 4*zeta[2] - 8*z*zeta[2] + 8*z^2*zeta[2])) - 
         32*zeta[3] + 64*z*zeta[3] - 64*z^2*zeta[3]) + 
       CA*TF*(Lp^2*(4*LQ*(1 - 2*z + 2*z^2) - (2*(-4 + 8*z - 46*z^2 + 53*z^3))/
            (3*z) + 4*(1 + 4*z)*H[0, z] - 4*(1 - 2*z + 2*z^2)*H[1, z]) - 
         2*(11 - 14*z + 14*z^2)*H[2, z] - 20*(1 - 2*z + 2*z^2)*H[3, z] - 
         8*(1 + 2*z + 2*z^2)*H[-2, 0, z] + 8*z*(1 + z)*H[-1, 0, z] - 
         (4*(-16 + 22*z - 35*z^2 + 59*z^3)*H[0, 0, z])/(3*z) - 
         (2*(-8 + 45*z - 90*z^2 + 86*z^3)*H[1, 0, z])/(3*z) - 
         (2*(11 - 34*z + 34*z^2)*H[1, 1, z])/3 + 8*(1 - 2*z + 2*z^2)*
          H[1, 2, z] - 4*(3 - 10*z + 6*z^2)*H[2, 0, z] + 
         8*(1 - 2*z + 2*z^2)*H[2, 1, z] - 8*(1 + 2*z + 2*z^2)*
          H[-1, -1, 0, z] - 12*(1 + 2*z + 2*z^2)*H[-1, 0, 0, z] + 
         4*(11 + 62*z)*H[0, 0, 0, z] + 8*(1 - 2*z + 2*z^2)*H[1, 0, 0, z] + 
         8*(1 - 2*z + 2*z^2)*H[1, 1, 0, z] + 4*(1 - 2*z + 2*z^2)*
          H[1, 1, 1, z] - 4*(1 + 2*z + 2*z^2)*H[-1, z]*zeta[2] - 
         (4*H[1, z]*(-38 + 91*z - 91*z^2 + 27*zeta[2] - 54*z*zeta[2] + 
            54*z^2*zeta[2]))/9 - (2*H[0, z]*(-24 + 165*z + 699*z^2 - 38*z^3 + 
            90*z*zeta[2] - 180*z^2*zeta[2] + 180*z^3*zeta[2]))/(9*z) + 
         Lp*((8*(-4 + 7*z - 23*z^2 + 33*z^3)*H[0, z])/(3*z) + 
           LQ*(8*(-1 + z)*z - 8*(1 - 2*z + 2*z^2)*H[0, z]) + 
           (4*(11 - 10*z + 10*z^2)*H[1, z])/3 + 16*(1 - 2*z + 2*z^2)*
            H[2, z] + 8*(1 + 2*z + 2*z^2)*H[-1, 0, z] - 8*(3 + 14*z)*
            H[0, 0, z] - 8*(1 - 2*z + 2*z^2)*H[1, 1, z] + 
           (4*(-6 - 4*z + 107*z^2 - 173*z^3 + 36*z*zeta[2] - 36*z^2*zeta[2] + 
              72*z^3*zeta[2]))/(9*z)) + (2*(-148 - 1223*z + 139*z^2 + 
            774*z^3 + 72*zeta[2] + 189*z*zeta[2] - 486*z^2*zeta[2] + 
            630*z^3*zeta[2] + 324*z^2*zeta[3]))/(27*z))) + 
     as^3*(Nf^2*TF^2*((-16*Lp^3*(1 - 2*z + 2*z^2))/9 + 
         Lp^2*((-80*(1 - 2*z + 2*z^2))/9 + (16*(1 - 2*z + 2*z^2)*H[0, z])/3 + 
           (16*(1 - 2*z + 2*z^2)*H[1, z])/3) - (16*(35 - 64*z + 64*z^2)*
           H[2, z])/27 + (80*(1 - 2*z + 2*z^2)*H[3, z])/9 - 
         (16*(25 - 56*z + 56*z^2)*H[0, 0, z])/27 - 
         (16*(35 - 64*z + 64*z^2)*H[1, 0, z])/27 - 
         (16*(25 - 56*z + 56*z^2)*H[1, 1, z])/27 + 
         (112*(1 - 2*z + 2*z^2)*H[1, 2, z])/9 + 
         (80*(1 - 2*z + 2*z^2)*H[2, 0, z])/9 + (112*(1 - 2*z + 2*z^2)*
           H[2, 1, z])/9 + (112*(1 - 2*z + 2*z^2)*H[0, 0, 0, z])/9 + 
         (80*(1 - 2*z + 2*z^2)*H[1, 0, 0, z])/9 + 
         (112*(1 - 2*z + 2*z^2)*H[1, 1, 0, z])/9 + 
         (80*(1 - 2*z + 2*z^2)*H[1, 1, 1, z])/9 - 
         (16*H[0, z]*(-24 + 44*z - 44*z^2 + 15*zeta[2] - 30*z*zeta[2] + 
            30*z^2*zeta[2]))/27 - (16*H[1, z]*(-26 + 56*z - 56*z^2 + 
            21*zeta[2] - 42*z*zeta[2] + 42*z^2*zeta[2]))/27 + 
         Lp*((160*(1 - 2*z + 2*z^2)*H[0, z])/9 + (160*(1 - 2*z + 2*z^2)*
             H[1, z])/9 - (32*(1 - 2*z + 2*z^2)*H[2, z])/3 - 
           (32*(1 - 2*z + 2*z^2)*H[0, 0, z])/3 - (32*(1 - 2*z + 2*z^2)*
             H[1, 0, z])/3 - (32*(1 - 2*z + 2*z^2)*H[1, 1, z])/3 + 
           (16*(1 - 2*z + 2*z^2)*(-25 + 18*zeta[2]))/27) + 
         (16*(-116 + 178*z - 178*z^2 + 315*zeta[2] - 576*z*zeta[2] + 
            576*z^2*zeta[2] - 162*zeta[3] + 324*z*zeta[3] - 324*z^2*zeta[3]))/
          243) + CF*Nf*TF^2*((16*(136 - 539*z + 617*z^2)*H[3, z])/27 - 
         (32*(32 - 64*z + 93*z^2)*H[4, z])/9 + (256*(3 - 12*z + 2*z^2)*
           H[-3, 0, z])/9 - (64*(8 + 9*z - 72*z^2 + 21*z^3)*H[-2, 0, z])/
          (27*z) - (16*(1 + z)*(128 + 1681*z + 425*z^2)*H[-1, 0, z])/(81*z) + 
         Lp^3*((4*(-16 + 177*z - 330*z^2 + 124*z^3))/(27*z) + 
           (16*(7 - 5*z + 6*z^2)*H[0, z])/9 + (80*(1 - 2*z + 2*z^2)*H[1, z])/
            9 - (16*(-1 + 2*z)*H[0, 0, z])/3) + (16*(328 - 689*z + 683*z^2)*
           H[1, 2, z])/27 - (1136*(1 - 2*z + 2*z^2)*H[1, 3, z])/9 + 
         (16*(388 - 839*z + 925*z^2)*H[2, 0, z])/27 + 
         (16*(248 - 481*z + 495*z^2)*H[2, 1, z])/27 - 
         (32*(35 - 70*z + 69*z^2)*H[2, 2, z])/9 - 
         (32*(12 - 24*z + 31*z^2)*H[3, 0, z])/3 - 
         (32*(19 - 38*z + 41*z^2)*H[3, 1, z])/9 + 
         (128*(3 - 6*z + 2*z^2)*H[-2, 0, 0, z])/3 - 
         (64*(1 + z)*(4 - 31*z + 31*z^2)*H[-1, 0, 0, z])/(9*z) + 
         (4*(640 + 7217*z + 1034*z^2 + 6812*z^3)*H[0, 0, 0, z])/(27*z) + 
         (16*(-8 + 414*z - 849*z^2 + 941*z^3)*H[1, 0, 0, z])/(27*z) + 
         (16*(356 - 757*z + 751*z^2)*H[1, 1, 0, z])/27 + 
         (16*(193 - 419*z + 413*z^2)*H[1, 1, 1, z])/27 - 
         (944*(1 - 2*z + 2*z^2)*H[1, 1, 2, z])/9 - 
         (1840*(1 - 2*z + 2*z^2)*H[1, 2, 0, z])/9 - 
         (944*(1 - 2*z + 2*z^2)*H[1, 2, 1, z])/9 - 
         (32*(34 - 44*z + 65*z^2)*H[2, 0, 0, z])/9 - 
         (32*(39 - 78*z + 77*z^2)*H[2, 1, 0, z])/9 - 
         (32*(23 - 46*z + 45*z^2)*H[2, 1, 1, z])/9 - 
         (64*(17 + 23*z + 34*z^2)*H[0, 0, 0, 0, z])/9 - 
         (320*(1 - 2*z + 2*z^2)*H[1, 0, 0, 0, z])/3 - 
         (1360*(1 - 2*z + 2*z^2)*H[1, 1, 0, 0, z])/9 - 112*(1 - 2*z + 2*z^2)*
          H[1, 1, 1, 0, z] - (560*(1 - 2*z + 2*z^2)*H[1, 1, 1, 1, z])/9 + 
         544*(-1 + 2*z)*H[0, 0, 0, 0, 0, z] + 
         (16*H[1, 0, z]*(-444 + 905*z - 901*z^2 + 117*zeta[2] - 
            234*z*zeta[2] + 234*z^2*zeta[2]))/27 + 
         (8*H[2, z]*(-1055 + 3364*z - 3348*z^2 + 612*zeta[2] - 
            1224*z*zeta[2] + 1044*z^2*zeta[2]))/81 + 
         (8*H[1, 1, z]*(-1549 + 3302*z - 3224*z^2 + 630*zeta[2] - 
            1260*z*zeta[2] + 1260*z^2*zeta[2]))/81 + 
         (4*H[0, 0, z]*(2560 + 16975*z + 6937*z^2 - 15144*z^3 + 
            1440*z*zeta[2] - 9792*z^2*zeta[2] + 3240*z^3*zeta[2]))/(81*z) + 
         Lp^2*((4*(32 + 63*z + 558*z^2 + 108*z^3)*H[0, z])/(9*z) + 
           (16*(9 - 17*z + 19*z^2)*H[1, z])/3 - (32*(3 - 6*z + 7*z^2)*
             H[2, z])/3 - (32*(7 + z + 6*z^2)*H[0, 0, z])/3 - 
           (160*(1 - 2*z + 2*z^2)*H[1, 0, z])/3 - (112*(1 - 2*z + 2*z^2)*
             H[1, 1, z])/3 + 64*(-1 + 2*z)*H[0, 0, 0, z] + 
           (2*(256 + 2709*z - 3024*z^2 - 508*z^3 + 432*z*zeta[2] - 
              864*z^2*zeta[2] + 1008*z^3*zeta[2]))/(27*z)) - 
         (4*H[1, z]*(-12715 + 19478*z - 13658*z^2 + 9288*zeta[2] - 
            18468*z*zeta[2] + 17388*z^2*zeta[2] + 1944*zeta[3] - 
            3888*z*zeta[3] + 3888*z^2*zeta[3]))/243 - 
         (2*H[0, z]*(-9072 + 173*z + 173666*z^2 - 27932*z^3 + 2304*zeta[2] + 
            8352*z*zeta[2] - 51480*z^2*zeta[2] + 30024*z^3*zeta[2] - 
            21168*z*zeta[3] + 26784*z^2*zeta[3] - 23328*z^3*zeta[3]))/
          (243*z) + Lp*((-32*(8 - 21*z + 25*z^2)*H[2, z])/3 + 
           (64*(4 - 8*z + 11*z^2)*H[3, z])/3 - (64*(3 - 6*z + 2*z^2)*
             H[-2, 0, z])/3 + (32*(1 + z)*(4 - 31*z + 31*z^2)*H[-1, 0, z])/
            (9*z) - (8*(64 + 613*z + 628*z^2 + 664*z^3)*H[0, 0, z])/(9*z) - 
           (32*(59 - 115*z + 121*z^2)*H[1, 0, z])/9 - 
           (400*(1 - 2*z + 2*z^2)*H[1, 1, z])/3 + (352*(1 - 2*z + 2*z^2)*
             H[1, 2, z])/3 + (32*(11 - 22*z + 24*z^2)*H[2, 0, z])/3 + 
           (224*(1 - 2*z + 2*z^2)*H[2, 1, z])/3 + (16*(33 + 27*z + 34*z^2)*
             H[0, 0, 0, z])/3 + 112*(1 - 2*z + 2*z^2)*H[1, 0, 0, z] + 
           128*(1 - 2*z + 2*z^2)*H[1, 1, 0, z] + (224*(1 - 2*z + 2*z^2)*
             H[1, 1, 1, z])/3 - 304*(-1 + 2*z)*H[0, 0, 0, 0, z] - 
           (8*H[1, z]*(-479 + 832*z - 850*z^2 + 252*zeta[2] - 504*z*zeta[2] + 
              504*z^2*zeta[2]))/27 - (8*H[0, z]*(256 + 2450*z - 1027*z^2 - 
              2082*z^3 + 216*z*zeta[2] - 864*z^2*zeta[2] + 504*z^3*zeta[2]))/
            (27*z) + (-3424 - 33747*z + 69198*z^2 - 36680*z^3 + 
             1152*zeta[2] + 7776*z*zeta[2] - 21600*z^2*zeta[2] + 
             21600*z^3*zeta[2] - 9504*z*zeta[3] + 19008*z^2*zeta[3] - 
             10368*z^3*zeta[3])/(81*z)) + (20608 - 904575*z - 80646*z^2 + 
           970832*z^3 - 36864*zeta[2] + 124272*z*zeta[2] - 
           1120320*z^2*zeta[2] + 451008*z^3*zeta[2] + 20736*zeta[3] + 
           6912*z*zeta[3] + 338688*z^2*zeta[3] - 77760*z^3*zeta[3] - 
           221616*z*zeta[4] + 163296*z^2*zeta[4] - 382320*z^3*zeta[4])/
          (1458*z)) + CF^2*TF*((-4*(65 - 136*z + 500*z^2)*H[4, z])/3 + 
         216*(1 - 2*z + 4*z^2)*H[5, z] - (64*(5 - 18*z + 8*z^2)*H[-4, 0, z])/
          3 - (64*(6 + 3*z + 5*z^2)*H[-3, 0, z])/3 - 
         (4*(229 - 488*z + 508*z^2)*H[1, 3, z])/3 + 
         (1264*(1 - 2*z + 2*z^2)*H[1, 4, z])/3 - 
         (16*(41 - 92*z + 106*z^2)*H[2, 2, z])/3 + 
         (8*(117 - 234*z + 244*z^2)*H[2, 3, z])/3 - 
         (16*(7 - 150*z + 223*z^2)*H[3, 0, z])/3 - 
         (8*(23 - 134*z + 180*z^2)*H[3, 1, z])/3 + 
         (32*(17 - 36*z + 46*z^2)*H[3, 2, z])/3 + 
         (16*(65 - 130*z + 246*z^2)*H[4, 0, z])/3 + 
         (32*(17 - 34*z + 54*z^2)*H[4, 1, z])/3 + 
         (256*(1 - z + 2*z^2)*H[-3, -1, 0, z])/3 + 
         (128*(-1 + 13*z + 4*z^2)*H[-3, 0, 0, z])/3 - 64*(1 + 4*z + 2*z^2)*
          H[-2, -2, 0, z] + (128*(5 + 7*z + z^2)*H[-2, -1, 0, z])/3 - 
         (32*(37 - 16*z + 32*z^2)*H[-2, 0, 0, z])/3 - 
         (512*(1 + 2*z + 2*z^2)*H[-1, -3, 0, z])/3 + 256*(1 + z)^2*
          H[-1, -2, 0, z] - (512*(1 - 2*z + 2*z^2)*H[1, -3, 0, z])/3 + 
         (64*(-1 + z)*(-14 + 15*z)*H[1, -2, 0, z])/3 - 
         (4*(203 - 444*z + 400*z^2)*H[1, 1, 2, z])/3 + 272*(1 - 2*z + 2*z^2)*
          H[1, 1, 3, z] - (4*(345 - 848*z + 836*z^2)*H[1, 2, 0, z])/3 - 
         (4*(169 - 372*z + 368*z^2)*H[1, 2, 1, z])/3 + 320*(1 - 2*z + 2*z^2)*
          H[1, 2, 2, z] + (1616*(1 - 2*z + 2*z^2)*H[1, 3, 0, z])/3 + 
         224*(1 - 2*z + 2*z^2)*H[1, 3, 1, z] - 
         (128*(1 - 5*z + z^2)*H[2, -2, 0, z])/3 - 
         (16*(37 - 144*z + 157*z^2)*H[2, 0, 0, z])/3 - 
         (32*(25 - 49*z + 57*z^2)*H[2, 1, 0, z])/3 - 
         (32*(14 - 27*z + 29*z^2)*H[2, 1, 1, z])/3 + 
         (8*(75 - 158*z + 144*z^2)*H[2, 1, 2, z])/3 + 
         (8*(185 - 370*z + 364*z^2)*H[2, 2, 0, z])/3 + 
         (8*(73 - 146*z + 144*z^2)*H[2, 2, 1, z])/3 + 
         (16*(43 - 94*z + 142*z^2)*H[3, 0, 0, z])/3 + 
         (32*(15 - 28*z + 34*z^2)*H[3, 1, 0, z])/3 + 
         (16*(17 - 34*z + 38*z^2)*H[3, 1, 1, z])/3 - 128*(1 + 4*z + 2*z^2)*
          H[-2, -1, 0, 0, z] + (64*(12 + 35*z + 37*z^2)*H[-2, 0, 0, 0, z])/
          3 - 192*(1 + 2*z + 2*z^2)*H[-1, -2, 0, 0, z] + 
         512*(1 + z)^2*H[-1, -1, 0, 0, z] - (32*(1 + z)*(18 + 5*z)*
           H[-1, 0, 0, 0, z])/3 - 32*(1 + 2*z + 2*z^2)*H[-1, 2, 0, 0, z] - 
         (4*(-35 + 452*z + 1184*z^2)*H[0, 0, 0, 0, z])/3 - 
         192*(1 - 2*z + 2*z^2)*H[1, -2, 0, 0, z] - 
         (32*(89 - 191*z + 141*z^2)*H[1, 0, 0, 0, z])/3 + 
         (128*(1 - 2*z + 2*z^2)*H[1, 1, -2, 0, z])/3 - 
         (4*(239 - 520*z + 548*z^2)*H[1, 1, 0, 0, z])/3 - 
         (4*(163 - 364*z + 384*z^2)*H[1, 1, 1, 0, z])/3 - 
         (4*(97 - 212*z + 208*z^2)*H[1, 1, 1, 1, z])/3 + 
         (416*(1 - 2*z + 2*z^2)*H[1, 1, 1, 2, z])/3 + 
         (848*(1 - 2*z + 2*z^2)*H[1, 1, 2, 0, z])/3 + 
         (448*(1 - 2*z + 2*z^2)*H[1, 1, 2, 1, z])/3 + 
         (1456*(1 - 2*z + 2*z^2)*H[1, 2, 0, 0, z])/3 + 
         (832*(1 - 2*z + 2*z^2)*H[1, 2, 1, 0, z])/3 + 144*(1 - 2*z + 2*z^2)*
          H[1, 2, 1, 1, z] + (16*(83 - 210*z + 154*z^2)*H[2, 0, 0, 0, z])/3 + 
         (8*(79 - 142*z + 140*z^2)*H[2, 1, 0, 0, z])/3 + 
         (8*(67 - 126*z + 128*z^2)*H[2, 1, 1, 0, z])/3 + 
         (8*(39 - 78*z + 76*z^2)*H[2, 1, 1, 1, z])/3 - 
         (832*(1 + 2*z + 2*z^2)*H[-1, -1, 0, 0, 0, z])/3 + 
         432*(1 + 2*z + 2*z^2)*H[-1, 0, 0, 0, 0, z] + 
         (8*(51 - 482*z + 408*z^2)*H[0, 0, 0, 0, 0, z])/3 + 
         (2800*(1 - 2*z + 2*z^2)*H[1, 0, 0, 0, 0, z])/3 + 
         (560*(1 - 2*z + 2*z^2)*H[1, 1, 0, 0, 0, z])/3 + 
         176*(1 - 2*z + 2*z^2)*H[1, 1, 1, 0, 0, z] + 
         (416*(1 - 2*z + 2*z^2)*H[1, 1, 1, 1, 0, z])/3 + 
         80*(1 - 2*z + 2*z^2)*H[1, 1, 1, 1, 1, z] + 
         (128*(1 - z + 2*z^2)*H[-3, z]*zeta[2])/3 + 
         (64*(5 + 7*z + z^2)*H[-2, z]*zeta[2])/3 + 
         (H[0, 0, 0, z]*(581 + 2794*z + 3452*z^2 - 712*zeta[2] + 
            2576*z*zeta[2] - 2848*z^2*zeta[2]))/3 - 
         (64*H[-1, -1, 0, z]*(9 + 16*z + 7*z^2 + zeta[2] + 2*z*zeta[2] + 
            2*z^2*zeta[2]))/3 - (32*H[-2, 0, z]*(70*z - 28*z^2 + 5*zeta[2] + 
            22*z*zeta[2] + 8*z^2*zeta[2]))/3 - 
         (32*H[-1, 0, 0, z]*(102 + 119*z + 23*z^2 + 16*zeta[2] + 
            32*z*zeta[2] + 32*z^2*zeta[2]))/3 - 
         (2*H[1, 1, 1, z]*(-249 + 520*z - 502*z^2 + 112*zeta[2] - 
            224*z*zeta[2] + 224*z^2*zeta[2]))/3 - 
         (2*H[2, 1, z]*(-55 + 524*z - 498*z^2 + 140*zeta[2] - 376*z*zeta[2] + 
            256*z^2*zeta[2]))/3 - (2*H[3, z]*(21 + 758*z - 562*z^2 + 
            144*zeta[2] - 576*z*zeta[2] + 544*z^2*zeta[2]))/3 - 
         (2*H[1, 1, 0, z]*(-593 + 1116*z - 1046*z^2 + 312*zeta[2] - 
            624*z*zeta[2] + 624*z^2*zeta[2]))/3 - 
         (2*H[1, 2, z]*(-389 + 860*z - 886*z^2 + 384*zeta[2] - 
            768*z*zeta[2] + 768*z^2*zeta[2]))/3 - 
         (2*H[2, 0, z]*(-23 + 1552*z - 1514*z^2 + 420*zeta[2] - 
            1032*z*zeta[2] + 848*z^2*zeta[2]))/3 - 
         (2*H[1, 0, 0, z]*(-1145 + 1796*z - 1434*z^2 + 888*zeta[2] - 
            1776*z*zeta[2] + 1776*z^2*zeta[2]))/3 + 
         Lp^3*(4*z*H[0, z] + (8*(-1 + 4*z)*H[1, z])/3 - 
           (16*(1 - 2*z + 4*z^2)*H[2, z])/3 - (4*(1 - 2*z + 8*z^2)*
             H[0, 0, z])/3 - (16*(1 - 2*z + 2*z^2)*H[1, 0, z])/3 - 
           (32*(1 - 2*z + 2*z^2)*H[1, 1, z])/3 + (-11 + 2*z + 16*zeta[2] - 
             32*z*zeta[2] + 64*z^2*zeta[2])/3) + 
         (2*H[1, 1, z]*(-499 + 704*z - 365*z^2 + 318*zeta[2] - 
            616*z*zeta[2] + 400*z^2*zeta[2] + 248*zeta[3] - 496*z*zeta[3] + 
            496*z^2*zeta[3]))/3 + (2*H[1, 0, z]*(-1586 + 2346*z - 1253*z^2 + 
            682*zeta[2] - 1376*z*zeta[2] + 1000*z^2*zeta[2] + 440*zeta[3] - 
            880*z*zeta[3] + 880*z^2*zeta[3]))/3 + 
         (2*H[2, z]*(-191 + 1006*z - 47*z^2 + 192*zeta[2] - 464*z*zeta[2] + 
            320*z^2*zeta[2] + 712*zeta[3] - 1424*z*zeta[3] + 
            1488*z^2*zeta[3]))/3 + (H[0, 0, z]*(-12345 + 17655*z - 
            29130*z^2 - 544*z^3 - 900*zeta[2] + 5280*z*zeta[2] + 
            11760*z^2*zeta[2] + 7080*zeta[3] - 21840*z*zeta[3] + 
            28320*z^2*zeta[3]))/45 + (8*H[-1, 0, z]*(-27 + 5120*z^2 + 
            4200*z^3 - 645*z^4 + 68*z^5 + 1560*z^2*zeta[2] + 
            3180*z^3*zeta[2] + 1620*z^4*zeta[2] + 180*z^2*zeta[3] + 
            360*z^3*zeta[3] + 360*z^4*zeta[3]))/(45*z^2) + 
         Lp^2*(-4*(-1 - 4*z + 24*z^2)*H[2, z] + 40*(1 - 2*z + 4*z^2)*
            H[3, z] + 16*(1 + 2*z + 4*z^2)*H[-2, 0, z] + 16*(1 + z)*(2 + 3*z)*
            H[-1, 0, z] - 4*(-1 + 26*z + 24*z^2)*H[0, 0, z] - 
           8*(1 + 2*z + 6*z^2)*H[1, 0, z] - 4*(11 - 20*z + 24*z^2)*
            H[1, 1, z] + 80*(1 - 2*z + 2*z^2)*H[1, 2, z] + 
           16*(3 - 6*z + 10*z^2)*H[2, 0, z] + 8*(5 - 10*z + 12*z^2)*
            H[2, 1, z] - 32*(1 + 2*z + 2*z^2)*H[-1, -1, 0, z] + 
           16*(1 + 2*z + 2*z^2)*H[-1, 0, 0, z] + 16*(1 - 4*z + 8*z^2)*
            H[0, 0, 0, z] + 80*(1 - 2*z + 2*z^2)*H[1, 0, 0, z] + 
           80*(1 - 2*z + 2*z^2)*H[1, 1, 0, z] + 48*(1 - 2*z + 2*z^2)*
            H[1, 1, 1, z] - 16*(1 + 2*z + 2*z^2)*H[-1, z]*zeta[2] + 
           H[0, z]*(35 - 66*z + 60*z^2 - 24*zeta[2] + 80*z*zeta[2] - 
             96*z^2*zeta[2]) - 2*H[1, z]*(-15 + 18*z - 30*z^2 + 32*zeta[2] - 
             64*z*zeta[2] + 64*z^2*zeta[2]) + (45 - 200*z + 104*z^2 + 
             8*zeta[2] + 64*z*zeta[2] + 192*z^2*zeta[2] + 80*zeta[3] - 
             32*z*zeta[3] + 320*z^2*zeta[3])/2) - 
         (32*H[-1, z]*(9*zeta[2] + 16*z*zeta[2] + 7*z^2*zeta[2] + 
            11*zeta[4] + 22*z*zeta[4] + 22*z^2*zeta[4]))/3 + 
         (H[1, z]*(1200 - 1040*z + 103*z^2 - 322*zeta[2] + 1128*z*zeta[2] - 
            956*z^2*zeta[2] - 376*zeta[3] + 1680*z*zeta[3] - 
            1808*z^2*zeta[3] + 328*zeta[4] - 656*z*zeta[4] + 
            656*z^2*zeta[4]))/3 + (H[0, z]*(432 - 49641*z + 54394*z^2 + 
            66142*z^3 + 8220*z*zeta[2] - 62520*z^2*zeta[2] + 
            11880*z^3*zeta[2] + 360*z*zeta[3] + 15840*z^2*zeta[3] - 
            92640*z^3*zeta[3] + 4560*z*zeta[4] - 58560*z^2*zeta[4] + 
            51360*z^3*zeta[4]))/(90*z) + Lp*(8*(5 - 17*z + 54*z^2)*H[3, z] - 
           136*(1 - 2*z + 4*z^2)*H[4, z] - 32*(-1 + 6*z)*H[-3, 0, z] + 
           16*(11 - 8*z + 12*z^2)*H[-2, 0, z] + 16*(13 - 25*z + 27*z^2)*
            H[1, 2, z] - 272*(1 - 2*z + 2*z^2)*H[1, 3, z] + 
           24*(-1 + 2*z)*(1 + 11*z)*H[2, 0, z] + 8*(8 - 25*z + 36*z^2)*
            H[2, 1, z] - 16*(11 - 22*z + 24*z^2)*H[2, 2, z] - 
           8*(27 - 54*z + 100*z^2)*H[3, 0, z] - 8*(15 - 30*z + 44*z^2)*
            H[3, 1, z] + 128*z*H[-2, -1, 0, z] - 32*(3 + 8*z + 12*z^2)*
            H[-2, 0, 0, z] + 96*(1 + 2*z + 2*z^2)*H[-1, -2, 0, z] - 
           64*(1 + z)*(4 + 3*z)*H[-1, -1, 0, z] - 64*(1 + z)*(1 + 3*z)*
            H[-1, 0, 0, z] + 4*(-7 + 139*z + 180*z^2)*H[0, 0, 0, z] + 
           96*(1 - 2*z + 2*z^2)*H[1, -2, 0, z] + 12*(27 - 48*z + 44*z^2)*
            H[1, 0, 0, z] + 264*(1 - 2*z + 2*z^2)*H[1, 1, 0, z] + 
           144*(1 - 2*z + 2*z^2)*H[1, 1, 1, z] - 192*(1 - 2*z + 2*z^2)*
            H[1, 1, 2, z] - 400*(1 - 2*z + 2*z^2)*H[1, 2, 0, z] - 
           176*(1 - 2*z + 2*z^2)*H[1, 2, 1, z] - 8*(21 - 50*z + 52*z^2)*
            H[2, 0, 0, z] - 160*(1 - 2*z + 2*z^2)*H[2, 1, 0, z] - 
           96*(1 - 2*z + 2*z^2)*H[2, 1, 1, z] + 192*(1 + 2*z + 2*z^2)*
            H[-1, -1, 0, 0, z] - 176*(1 + 2*z + 2*z^2)*H[-1, 0, 0, 0, z] - 
           4*(19 - 126*z + 152*z^2)*H[0, 0, 0, 0, z] - 480*(1 - 2*z + 2*z^2)*
            H[1, 0, 0, 0, z] - 208*(1 - 2*z + 2*z^2)*H[1, 1, 0, 0, z] - 
           160*(1 - 2*z + 2*z^2)*H[1, 1, 1, 0, z] - 96*(1 - 2*z + 2*z^2)*
            H[1, 1, 1, 1, z] + 64*z*H[-2, z]*zeta[2] - 32*(1 + z)*(4 + 3*z)*
            H[-1, z]*zeta[2] + 16*H[-1, 0, z]*(35 + 35*z + 2*z^2 + 
             6*zeta[2] + 12*z*zeta[2] + 12*z^2*zeta[2]) + 
           4*H[2, z]*(2 + 74*z - 61*z^2 + 28*zeta[2] - 72*z*zeta[2] + 
             64*z^2*zeta[2]) + 4*H[1, 1, z]*(-35 + 60*z - 61*z^2 + 
             32*zeta[2] - 64*z*zeta[2] + 64*z^2*zeta[2]) + 
           4*H[0, 0, z]*(-36 - 23*z - 111*z^2 + 26*zeta[2] - 100*z*zeta[2] + 
             104*z^2*zeta[2]) + 4*H[1, 0, z]*(-65 + 88*z - 103*z^2 + 
             76*zeta[2] - 152*z*zeta[2] + 152*z^2*zeta[2]) - 
           2*H[1, z]*(-140 + 160*z - 71*z^2 + 96*zeta[2] - 168*z*zeta[2] + 
             120*z^2*zeta[2] + 144*zeta[3] - 288*z*zeta[3] + 
             288*z^2*zeta[3]) - 2*H[0, z]*(-15 - 112*z - 71*z^2 - 4*zeta[2] + 
             92*z*zeta[2] + 72*z^2*zeta[2] + 72*zeta[3] - 128*z*zeta[3] + 
             288*z^2*zeta[3]) + (1023 - 318*z - 1036*z^2 - 192*zeta[2] + 
             992*z*zeta[2] + 656*z^2*zeta[2] - 352*zeta[3] + 1728*z*zeta[3] + 
             2496*z^2*zeta[3] + 424*zeta[4] + 1200*z*zeta[4] - 
             288*z^2*zeta[4])/4) + (-1728 - 154893*z + 700358*z^2 - 
           572672*z^3 - 72240*z*zeta[2] + 204000*z^2*zeta[2] - 
           128880*z^3*zeta[2] + 4352*z^4*zeta[2] - 60960*z*zeta[3] - 
           120480*z^2*zeta[3] + 682560*z^3*zeta[3] + 1920*z*zeta[2]*zeta[3] + 
           49920*z^2*zeta[2]*zeta[3] + 19200*z^3*zeta[2]*zeta[3] + 
           193200*z*zeta[4] + 351840*z^2*zeta[4] - 81600*z^3*zeta[4] + 
           210240*z*zeta[5] - 178560*z^2*zeta[5] + 414720*z^3*zeta[5])/
          (360*z)) + CA^2*TF*((4*(-160 + 440*z - 1759*z^2 + 1762*z^3)*
           H[4, z])/(9*z) + (4*(-227 - 1854*z + 432*z^2)*H[5, z])/3 + 
         (32*(-15 + 166*z + 9*z^2)*H[-4, 0, z])/3 + 
         (8*(176 + 71*z + 515*z^2 + 116*z^3)*H[-3, 0, z])/(9*z) - 
         (32*(17 + 12*z + 34*z^2)*H[-3, 2, z])/3 + 
         (8*(-48 - 74*z - 223*z^2 + 158*z^3)*H[-2, 2, z])/(9*z) - 
         (4*(55 + 82*z + 116*z^2)*H[-2, 3, z])/3 - 
         (4*(24 + 52*z + 129*z^2 + 46*z^3)*H[-1, 3, z])/(3*z) - 
         184*(1 + 2*z + 2*z^2)*H[-1, 4, z] - 
         (4*(-72 - 167*z - 35*z^2 + 2*z^3)*H[1, 3, z])/(9*z) - 
         (376*(1 - 2*z + 2*z^2)*H[1, 4, z])/3 + 
         (8*(84 + 201*z + 10*z^2 + 179*z^3)*H[2, 2, z])/(9*z) - 
         (16*(-1 - 18*z + 5*z^2)*H[2, 3, z])/3 + 
         (4*(-224 - 1015*z - 4291*z^2 - 5946*z^3 - 1851*z^4 + 568*z^5)*
           H[3, 0, z])/(9*z*(1 + z)^2) + (4*(176 + 236*z - 665*z^2 + 266*z^3)*
           H[3, 1, z])/(9*z) + (4*(143 + 78*z + 224*z^2)*H[3, 2, z])/3 + 
         (8*(-79 - 864*z + 100*z^2)*H[4, 0, z])/3 + 
         (4*(193 + 90*z + 292*z^2)*H[4, 1, z])/3 + 
         (32*(5 - 6*z + 9*z^2)*H[-3, -1, 0, z])/3 - 
         (16*(76 - 302*z + 33*z^2)*H[-3, 0, 0, z])/3 - 
         (8*(-5 + 42*z + 8*z^2)*H[-2, -2, 0, z])/3 - 
         (8*(-41 - 53*z + 8*z^2)*H[-2, -1, 0, z])/3 - 
         (8*(7 - 78*z + 12*z^2)*H[-2, -1, 2, z])/3 + 
         (4*(336 - 415*z + 1042*z^2 + 1854*z^3)*H[-2, 0, 0, z])/(9*z) - 
         (8*(7 - 14*z + 12*z^2)*H[-2, 2, 0, z])/3 - 
         (32*(5 + 6*z + 10*z^2)*H[-2, 2, 1, z])/3 + 
         (160*(1 + 2*z + 2*z^2)*H[-1, -3, 0, z])/3 - 
         (8*(8 - 90*z - 123*z^2 + 74*z^3)*H[-1, -2, 0, z])/(9*z) + 
         (160*(1 + 2*z + 2*z^2)*H[-1, -2, 2, z])/3 - 
         (8*(16 + 224*z + 451*z^2 + 188*z^3)*H[-1, -1, 2, z])/(9*z) + 
         (344*(1 + 2*z + 2*z^2)*H[-1, -1, 3, z])/3 - 
         (8*(24 + 112*z + 275*z^2 + 110*z^3)*H[-1, 2, 0, z])/(9*z) + 
         (16*(-4 - 22*z - 26*z^2 + 3*z^3)*H[-1, 2, 1, z])/(9*z) - 
         96*(1 + 2*z + 2*z^2)*H[-1, 2, 2, z] + (4*(17 + 34*z + 16*z^2)*
           H[-1, 3, 0, z])/3 - 48*(1 + 2*z + 2*z^2)*H[-1, 3, 1, z] - 
         (80*(1 - 2*z + 2*z^2)*H[1, -3, 0, z])/3 - 
         (32*(-4 - 34*z + 26*z^2 + 23*z^3)*H[1, -2, 0, z])/(9*z) - 
         (64*(1 - 2*z + 2*z^2)*H[1, -2, 2, z])/3 - 
         (32*(-9 + 49*z - 101*z^2 + 83*z^3)*H[1, 1, 2, z])/(9*z) - 
         (280*(1 - 2*z + 2*z^2)*H[1, 1, 3, z])/3 + 
         (4*(56 + 253*z - 98*z^2 + 210*z^3)*H[1, 2, 0, z])/(9*z) - 
         (4*(-72 + 271*z - 749*z^2 + 770*z^3)*H[1, 2, 1, z])/(9*z) - 
         144*(1 - 2*z + 2*z^2)*H[1, 2, 2, z] - (520*(1 - 2*z + 2*z^2)*
           H[1, 3, 0, z])/3 - 88*(1 - 2*z + 2*z^2)*H[1, 3, 1, z] + 
         (16*(13 + 22*z + 20*z^2)*H[2, -2, 0, z])/3 + 
         (4*(-16 + 316*z - 1751*z^2 - 3556*z^3 - 371*z^4 + 1066*z^5)*
           H[2, 0, 0, z])/(9*z*(1 + z)^2) - 
         (4*(-104 - 579*z - 153*z^2 + 1099*z^3 + 789*z^4 + 30*z^5)*
           H[2, 1, 0, z])/(9*z*(1 + z)^2) - 
         (8*(-28 + 103*z - 212*z^2 + 228*z^3)*H[2, 1, 1, z])/(9*z) - 
         (4*(57 - 142*z + 108*z^2)*H[2, 1, 2, z])/3 + 
         (4*(65 - 142*z + 144*z^2)*H[2, 2, 0, z])/3 - 32*(1 - 7*z + 3*z^2)*
          H[2, 2, 1, z] + (16*(10 - 178*z + 37*z^2)*H[3, 0, 0, z])/3 + 
         (8*(71 - 4*z + 94*z^2)*H[3, 1, 0, z])/3 - 
         (32*(4 - 31*z + 15*z^2)*H[3, 1, 1, z])/3 - 
         (32*(18 + 26*z + 33*z^2)*H[-2, -1, -1, 0, z])/3 - 
         (4*(5 + 110*z + 56*z^2)*H[-2, -1, 0, 0, z])/3 + 
         (8*(-9 + 334*z + 96*z^2)*H[-2, 0, 0, 0, z])/3 - 
         (224*(1 + 2*z + 2*z^2)*H[-1, -2, -1, 0, z])/3 - 
         (160*(1 + 2*z + 2*z^2)*H[-1, -1, -2, 0, z])/3 + 
         (8*(8 - 28*z + 181*z^2 + 228*z^3)*H[-1, -1, -1, 0, z])/(9*z) + 
         (880*(1 + 2*z + 2*z^2)*H[-1, -1, -1, 2, z])/3 - 
         (16*(10 - 21*z - 3*z^2 + 94*z^3)*H[-1, -1, 0, 0, z])/(9*z) + 
         144*(1 + 2*z + 2*z^2)*H[-1, -1, 2, 0, z] + 
         (64*(1 + 2*z + 2*z^2)*H[-1, -1, 2, 1, z])/3 + 
         (4*(144 - 788*z - 451*z^2 + 668*z^3)*H[-1, 0, 0, 0, z])/(9*z) + 
         (32*(2 + 4*z + z^2)*H[-1, 2, 0, 0, z])/3 - 
         (8*(7 + 14*z + 20*z^2)*H[-1, 2, 1, 0, z])/3 - 
         (32*(1 + 2*z + 2*z^2)*H[-1, 2, 1, 1, z])/3 + 
         (4*(-1472 - 3512*z - 10234*z^2 - 15103*z^3 - 6012*z^4 + 852*z^5)*
           H[0, 0, 0, 0, z])/(9*z*(1 + z)^2) - (128*(1 - 2*z + 2*z^2)*
           H[1, -2, -1, 0, z])/3 + (32*(-7 + 31*z - 94*z^2 + 136*z^3)*
           H[1, 0, 0, 0, z])/(3*z) + 32*(1 - 2*z + 2*z^2)*H[1, 1, -2, 0, z] + 
         (8*(36 + 104*z - 73*z^2 + 142*z^3)*H[1, 1, 0, 0, z])/(9*z) - 
         (4*(-24 + 91*z - 213*z^2 + 212*z^3)*H[1, 1, 1, 0, z])/(3*z) - 
         (4*(-8 + 379*z - 866*z^2 + 880*z^3)*H[1, 1, 1, 1, z])/(9*z) - 
         8*(1 - 2*z + 2*z^2)*H[1, 1, 1, 2, z] - 
         (424*(1 - 2*z + 2*z^2)*H[1, 1, 2, 0, z])/3 + 16*(1 - 2*z + 2*z^2)*
          H[1, 1, 2, 1, z] - (832*(1 - 2*z + 2*z^2)*H[1, 2, 0, 0, z])/3 - 
         (392*(1 - 2*z + 2*z^2)*H[1, 2, 1, 0, z])/3 + 
         (32*(1 - 2*z + 2*z^2)*H[1, 2, 1, 1, z])/3 + 
         (4*(-25 - 618*z + 64*z^2)*H[2, 0, 0, 0, z])/3 - 
         (4*(41 - 94*z + 104*z^2)*H[2, 1, 0, 0, z])/3 - 
         (4*(51 - 170*z + 108*z^2)*H[2, 1, 1, 0, z])/3 + 
         (16*(5 - 4*z + 8*z^2)*H[2, 1, 1, 1, z])/3 - 
         (128*(1 + 2*z + 2*z^2)*H[-1, -1, -1, -1, 0, z])/3 + 
         (104*(1 + 2*z + 2*z^2)*H[-1, -1, -1, 0, 0, z])/3 + 
         (328*(1 + 2*z + 2*z^2)*H[-1, -1, 0, 0, 0, z])/3 + 
         (4*(209 + 418*z + 388*z^2)*H[-1, 0, 0, 0, 0, z])/3 - 
         16*(-34 + 609*z)*H[0, 0, 0, 0, 0, z] - 
         (128*(1 - 2*z + 2*z^2)*H[1, 0, 0, 0, 0, z])/3 - 
         (752*(1 - 2*z + 2*z^2)*H[1, 1, 0, 0, 0, z])/3 - 
         200*(1 - 2*z + 2*z^2)*H[1, 1, 1, 0, 0, z] - 8*(1 - 2*z + 2*z^2)*
          H[1, 1, 1, 1, 0, z] + 80*(1 - 2*z + 2*z^2)*H[1, 1, 1, 1, 1, z] + 
         (16*(39 + 18*z + 77*z^2)*H[-3, z]*zeta[2])/3 - 
         (8*(29 + 130*z + 54*z^2)*H[-2, -1, z]*zeta[2])/3 - 
         (272*(1 + 2*z + 2*z^2)*H[-1, -2, z]*zeta[2])/3 - 
         (944*(1 + 2*z + 2*z^2)*H[-1, -1, -1, z]*zeta[2])/3 + 
         (2*H[2, 1, z]*(608 + 2205*z + 96*z^2 + 4898*z^3 + 144*z*zeta[2] + 
            288*z^3*zeta[2]))/(27*z) - (4*H[-1, -1, 0, z]*
           (160 + 1105*z + 2894*z^2 + 2691*z^3 + 198*z*zeta[2] + 
            396*z^2*zeta[2] + 396*z^3*zeta[2]))/(27*z) + 
         (8*H[-1, 2, z]*(-116 + 265*z - 37*z^2 - 570*z^3 + 405*z*zeta[2] + 
            810*z^2*zeta[2] + 756*z^3*zeta[2]))/(27*z) + 
         (2*H[1, 2, z]*(680 + 2813*z - 3484*z^2 + 2960*z^3 + 900*z*zeta[2] - 
            1800*z^2*zeta[2] + 1800*z^3*zeta[2]))/(27*z) - 
         (2*H[1, 1, 1, z]*(-248 - 3199*z + 7046*z^2 - 7470*z^3 + 
            1224*z*zeta[2] - 2448*z^2*zeta[2] + 2448*z^3*zeta[2]))/(27*z) + 
         (4*H[-2, 0, z]*(760 + 2428*z - 2948*z^2 + 1973*z^3 + 
            1602*z*zeta[2] + 1764*z^2*zeta[2] + 3060*z^3*zeta[2]))/(27*z) + 
         (2*H[3, z]*(-304 + 10295*z + 23436*z^2 + 2524*z^3 + 1350*z*zeta[2] - 
            9180*z^2*zeta[2] + 3960*z^3*zeta[2]))/(27*z) + 
         (2*H[-1, 0, 0, z]*(1672 + 1937*z + 4396*z^2 + 509*z^3 + 
            5166*z*zeta[2] + 10332*z^2*zeta[2] + 10008*z^3*zeta[2]))/(27*z) + 
         (2*H[1, 1, 0, z]*(-616 + 4246*z - 6188*z^2 - 1151*z^3 + 10007*z^4 + 
            360*z*zeta[2] - 360*z^2*zeta[2] + 720*z^4*zeta[2]))/
          (27*z*(1 + z)) + (2*H[1, 0, 0, z]*(-2604 + 3559*z - 10993*z^2 - 
            3756*z^3 + 13616*z^4 + 1800*z*zeta[2] - 1800*z^2*zeta[2] + 
            3600*z^4*zeta[2]))/(27*z*(1 + z)) + 
         (2*H[2, 0, z]*(-1976 + 8053*z + 22503*z^2 + 33723*z^3 + 21411*z^4 + 
            1746*z*zeta[2] - 7866*z^2*zeta[2] - 4356*z^3*zeta[2] + 
            5256*z^4*zeta[2]))/(27*z*(1 + z)) - 
         (2*H[0, 0, 0, z]*(14656 + 9905*z - 7009*z^2 - 24495*z^3 - 
            22507*z^4 + 5526*z*zeta[2] + 7578*z^2*zeta[2] + 
            9828*z^3*zeta[2] + 7776*z^4*zeta[2]))/(27*z*(1 + z)) + 
         Lp^3*(-4*LQ^2*(1 - 2*z + 2*z^2) - (8*(-4 - 22*z - 142*z^2 + 9*z^3)*
             H[0, z])/(9*z) - (16*(-4 + 8*z - 46*z^2 + 53*z^3)*H[1, z])/
            (9*z) + LQ*((2*(-8 + 27*z - 114*z^2 + 128*z^3))/(3*z) - 
             8*(1 + 4*z)*H[0, z] + 8*(1 - 2*z + 2*z^2)*H[1, z]) + 
           (32*(1 + 4*z)*H[2, z])/3 + (16*(-1 + 8*z)*H[0, 0, z])/3 - 
           (16*(1 - 2*z + 2*z^2)*H[1, 0, z])/3 - (32*(1 - 2*z + 2*z^2)*
             H[1, 1, z])/3 - (2*(-404 + 633*z - 3498*z^2 + 3632*z^3 + 
              144*z*zeta[2] + 576*z^2*zeta[2]))/(27*z)) + 
         (2*H[1, 0, z]*(9696 + 16342*z + 66865*z^2 - 109171*z^3 - 
            4032*zeta[2] + 14526*z*zeta[2] - 39420*z^2*zeta[2] + 
            35028*z^3*zeta[2] - 2808*z*zeta[3] + 5616*z^2*zeta[3] - 
            5616*z^3*zeta[3]))/(81*z) - (4*H[-2, z]*(-96*zeta[2] - 
            271*z*zeta[2] - 605*z^2*zeta[2] + 340*z^3*zeta[2] - 
            285*z*zeta[3] - 798*z^2*zeta[3] - 552*z^3*zeta[3]))/(9*z) + 
         (4*H[-1, -1, z]*(40*zeta[2] + 420*z*zeta[2] + 1083*z^2*zeta[2] + 
            604*z^3*zeta[2] + 528*z*zeta[3] + 1056*z^2*zeta[3] + 
            1056*z^3*zeta[3]))/(9*z) + (4*H[1, 1, z]*(1250 - 6331*z + 
            18866*z^2 - 21457*z^3 - 144*zeta[2] + 6291*z*zeta[2] - 
            12906*z^2*zeta[2] + 11214*z^3*zeta[2] + 972*z*zeta[3] - 
            1944*z^2*zeta[3] + 1944*z^3*zeta[3]))/(81*z) - 
         (2*H[0, 0, z]*(52200 + 442000*z + 1140975*z^2 + 1759655*z^3 + 
            1604201*z^4 + 596537*z^5 + 816*z^6 + 37440*zeta[2] + 
            130500*z*zeta[2] + 173250*z^2*zeta[2] + 88110*z^3*zeta[2] - 
            18450*z^4*zeta[2] - 23940*z^5*zeta[2] - 7560*z*zeta[3] - 
            198720*z^2*zeta[3] - 374760*z^3*zeta[3] - 183600*z^4*zeta[3]))/
          (405*z*(1 + z)^2) + (4*H[-1, 0, z]*(-162 + 4660*z + 78750*z^2 + 
            50835*z^3 - 9035*z^4 + 408*z^5 + 2160*z*zeta[2] + 
            14310*z^2*zeta[2] + 9450*z^3*zeta[2] - 14580*z^4*zeta[2] + 
            11880*z^2*zeta[3] + 23760*z^3*zeta[3] + 27000*z^4*zeta[3]))/
          (405*z^2) + (2*H[2, z]*(8368 + 33901*z + 84484*z^2 + 56739*z^3 - 
            46210*z^4 - 43998*z^5 - 3600*zeta[2] + 90*z*zeta[2] - 
            16344*z^2*zeta[2] - 43902*z^3*zeta[2] - 19116*z^4*zeta[2] + 
            4428*z^5*zeta[2] + 3996*z*zeta[3] - 8208*z^2*zeta[3] - 
            13284*z^3*zeta[3] + 14040*z^4*zeta[3] + 15120*z^5*zeta[3]))/
          (81*z*(1 + z)^2) + LQ*((-8*(-1 + z)*z*(-202 + 189*zeta[3]))/27 + 
           (8*(1 - 2*z + 2*z^2)*H[0, z]*(-202 + 189*zeta[3]))/27) + 
         Lp^2*(LQ^2*(-8*(-1 + z)*z + 8*(1 - 2*z + 2*z^2)*H[0, z]) + 
           (16*(-6 + 7*z - 62*z^2 + 66*z^3)*H[2, z])/(3*z) - 
           32*(3 + 13*z)*H[3, z] + 32*(-1 + 4*z)*H[-2, 0, z] + 
           (4*(16 + 21*z + 162*z^2 + 190*z^3)*H[-1, 0, z])/(3*z) + 
           16*(1 + 2*z + 2*z^2)*H[-1, 2, z] - (16*(8 + 25*z + 166*z^2)*
             H[0, 0, z])/(3*z) + (8*(-4 + 8*z - 34*z^2 + 41*z^3)*H[1, 0, z])/
            (3*z) - (4*(-8 - 17*z - 74*z^2 + 88*z^3)*H[1, 1, z])/(3*z) + 
           16*(1 - 8*z + 4*z^2)*H[2, 0, z] + 16*(5 - 4*z + 8*z^2)*
            H[2, 1, z] - 32*(1 + 2*z + 2*z^2)*H[-1, -1, 0, z] + 
           24*(1 + 2*z + 2*z^2)*H[-1, 0, 0, z] - 64*(-1 + 10*z)*
            H[0, 0, 0, z] + 24*(1 - 2*z + 2*z^2)*H[1, 0, 0, z] - 
           48*(1 - 2*z + 2*z^2)*H[1, 1, 1, z] - 32*(1 + 2*z + 2*z^2)*H[-1, z]*
            zeta[2] + (2*H[0, z]*(-248 + 255*z - 1206*z^2 + 870*z^3 + 
              240*z^2*zeta[2]))/(3*z) + (2*H[1, z]*(-32 + 189*z + 234*z^2 - 
              466*z^3 + 360*z*zeta[2] - 720*z^2*zeta[2] + 720*z^3*zeta[2]))/
            (9*z) + LQ*((-4*(-16 + 39*z - 114*z^2 + 154*z^3)*H[0, z])/(3*z) - 
             (8*(11 - 10*z + 10*z^2)*H[1, z])/3 - 32*(1 - 2*z + 2*z^2)*
              H[2, z] - 16*(1 + 2*z + 2*z^2)*H[-1, 0, z] + 16*(3 + 14*z)*
              H[0, 0, z] + 16*(1 - 2*z + 2*z^2)*H[1, 1, z] - 
             (4*(-4 - 25*z + 127*z^2 - 171*z^3 + 30*z*zeta[2] - 
                36*z^2*zeta[2] + 60*z^3*zeta[2]))/(3*z)) + 
           (2*(-818 - 1125*z + 4830*z^2 - 5692*z^3 - 144*zeta[2] + 
              1224*z*zeta[2] - 2556*z^2*zeta[2] + 6696*z^3*zeta[2] - 
              324*z*zeta[3] + 6048*z^2*zeta[3] - 648*z^3*zeta[3]))/(27*z)) - 
         (2*H[-1, z]*(-304*zeta[2] + 2165*z*zeta[2] + 2746*z^2*zeta[2] + 
            411*z^3*zeta[2] + 144*zeta[3] + 1620*z*zeta[3] + 
            5148*z^2*zeta[3] + 3276*z^3*zeta[3] - 2331*z*zeta[4] - 
            4662*z^2*zeta[4] - 5256*z^3*zeta[4]))/(27*z) - 
         (H[1, z]*(-40312 - 203325*z - 27157*z^2 + 85093*z^3 - 50763*z^4 + 
            32832*zeta[2] + 106416*z*zeta[2] - 40104*z^2*zeta[2] + 
            17010*z^3*zeta[2] + 128754*z^4*zeta[2] + 1728*zeta[3] + 
            15012*z*zeta[3] + 14256*z^2*zeta[3] - 15012*z^3*zeta[3] - 
            15984*z^4*zeta[3] - 85050*z*zeta[4] + 85050*z^2*zeta[4] - 
            170100*z^4*zeta[4]))/(243*z*(1 + z)) + 
         (H[0, z]*(73744 + 787591*z + 5072608*z^2 + 12413048*z^3 + 
            12389916*z^4 + 4335629*z^5 - 208800*zeta[2] - 875790*z*zeta[2] - 
            2140020*z^2*zeta[2] - 2168190*z^3*zeta[2] - 360900*z^4*zeta[2] + 
            334260*z^5*zeta[2] + 103680*zeta[3] - 362880*z*zeta[3] - 
            561060*z^2*zeta[3] - 1213920*z^3*zeta[3] - 2792340*z^4*zeta[3] - 
            1653480*z^5*zeta[3] + 292005*z*zeta[4] - 1198800*z^2*zeta[4] - 
            2217375*z^3*zeta[4] + 329670*z^4*zeta[4] + 1056240*z^5*zeta[4]))/
          (1215*z*(1 + z)^2) + Lp*((-4*(-64 + 33*z - 523*z^2 + 500*z^3)*
             H[3, z])/(3*z) - 4*(-81 - 418*z + 24*z^2)*H[4, z] - 
           8*(-19 + 110*z)*H[-3, 0, z] - (8*(32 + 8*z + 143*z^2 + 180*z^3)*
             H[-2, 0, z])/(3*z) + 64*(1 + 2*z^2)*H[-2, 2, z] + 
           (16*(4 + 22*z + 44*z^2 + 15*z^3)*H[-1, 2, z])/(3*z) + 
           (16*(-4 - 14*z - 20*z^2 + 27*z^3)*H[1, 2, z])/(3*z) + 
           96*(1 - 2*z + 2*z^2)*H[1, 3, z] - 
           (16*(-8 - 7*z - 148*z^2 + 78*z^3)*H[2, 0, z])/(3*z) + 
           (8*(-16 - 33*z + 30*z^2 + 13*z^3)*H[2, 1, z])/(3*z) - 
           16*(7 - 2*z + 10*z^2)*H[2, 2, z] - 32*(-2 - 27*z + 5*z^2)*
            H[3, 0, z] - 32*(7 + 10*z^2)*H[3, 1, z] + 16*(1 + 14*z + 4*z^2)*
            H[-2, -1, 0, z] + 8*(19 - 78*z + 4*z^2)*H[-2, 0, 0, z] - 
           16*(1 + 2*z + 2*z^2)*H[-1, -2, 0, z] - (8*(67 + 128*z + 50*z^2)*
             H[-1, -1, 0, z])/3 - 160*(1 + 2*z + 2*z^2)*H[-1, -1, 2, z] - 
           (4*(56 - 137*z + 212*z^2 + 460*z^3)*H[-1, 0, 0, z])/(3*z) - 
           16*(1 + 2*z + 2*z^2)*H[-1, 2, 0, z] + 32*(1 + 2*z + 2*z^2)*
            H[-1, 2, 1, z] + (8*(96 + 129*z + 957*z^2 + 37*z^3)*
             H[0, 0, 0, z])/(3*z) + 16*(1 - 2*z + 2*z^2)*H[1, -2, 0, z] - 
           (4*(118 - 149*z + 218*z^2)*H[1, 0, 0, z])/3 + 
           (16*(-4 - 14*z - 20*z^2 + 27*z^3)*H[1, 1, 0, z])/(3*z) + 
           (8*(-4 + 41*z - 76*z^2 + 83*z^3)*H[1, 1, 1, z])/(3*z) + 
           80*(1 - 2*z + 2*z^2)*H[1, 1, 2, z] + 48*(1 - 2*z + 2*z^2)*
            H[1, 2, 0, z] + 80*(1 - 2*z + 2*z^2)*H[1, 2, 1, z] - 
           4*(27 - 74*z + 56*z^2)*H[2, 0, 0, z] - 16*(7 - 2*z + 10*z^2)*
            H[2, 1, 0, z] + 16*(-1 + 2*z)*(-5 + 6*z)*H[2, 1, 1, z] + 
           128*(1 + 2*z + 2*z^2)*H[-1, -1, -1, 0, z] - 16*(1 + 2*z + 2*z^2)*
            H[-1, -1, 0, 0, z] - 144*(1 + 2*z + 2*z^2)*H[-1, 0, 0, 0, z] + 
           16*(-19 + 251*z)*H[0, 0, 0, 0, z] + 112*(1 - 2*z + 2*z^2)*
            H[1, 1, 0, 0, z] + 80*(1 - 2*z + 2*z^2)*H[1, 1, 1, 0, z] - 
           32*(1 - 2*z + 2*z^2)*H[1, 1, 1, 1, z] - 8*(7 - 14*z + 12*z^2)*
            H[-2, z]*zeta[2] + 224*(1 + 2*z + 2*z^2)*H[-1, -1, z]*zeta[2] + 
           (4*H[1, 1, z]*(-46 - 188*z + 574*z^2 - 837*z^3 + 36*z*zeta[2] - 
              72*z^2*zeta[2] + 72*z^3*zeta[2]))/(9*z) - 
           (8*H[-1, 0, z]*(22 - 15*z - 37*z^2 - 76*z^3 + 54*z*zeta[2] + 
              108*z^2*zeta[2] + 108*z^3*zeta[2]))/(3*z) + 
           (4*H[0, 0, z]*(1360 - 676*z + 2258*z^2 - 1680*z^3 + 
              351*z*zeta[2] - 558*z^2*zeta[2] + 216*z^3*zeta[2]))/(9*z) - 
           (4*H[1, 0, z]*(-218 + 469*z - 1376*z^2 + 1336*z^3 + 
              324*z*zeta[2] - 648*z^2*zeta[2] + 648*z^3*zeta[2]))/(9*z) - 
           (4*H[2, z]*(-40 + 850*z + 2470*z^2 + 345*z^3 + 378*z*zeta[2] - 
              972*z^2*zeta[2] + 864*z^3*zeta[2]))/(9*z) - 
           (2*H[0, z]*(-2416 - 7685*z + 5686*z^2 - 8508*z^3 - 864*zeta[2] + 
              1566*z*zeta[2] - 3798*z^2*zeta[2] + 10656*z^3*zeta[2] - 
              864*z*zeta[3] + 16848*z^2*zeta[3] - 1296*z^3*zeta[3]))/(27*z) - 
           (4*H[1, z]*(954 + 1261*z + 5644*z^2 - 9748*z^3 - 144*zeta[2] + 
              1881*z*zeta[2] - 3276*z^2*zeta[2] + 2826*z^3*zeta[2] + 
              108*z*zeta[3] - 216*z^2*zeta[3] + 216*z^3*zeta[3]))/(27*z) - 
           (4*H[-1, z]*(16*zeta[2] + 155*z*zeta[2] + 304*z^2*zeta[2] + 
              110*z^3*zeta[2] + 144*z*zeta[3] + 288*z^2*zeta[3] + 
              288*z^3*zeta[3]))/(3*z) + LQ*(4*(11 - 14*z + 14*z^2)*H[2, z] + 
             40*(1 - 2*z + 2*z^2)*H[3, z] + 16*(1 + 2*z + 2*z^2)*
              H[-2, 0, z] - 16*z*(1 + z)*H[-1, 0, z] + 
             (8*(-16 + 22*z - 35*z^2 + 59*z^3)*H[0, 0, z])/(3*z) + 
             (4*(-8 + 45*z - 90*z^2 + 86*z^3)*H[1, 0, z])/(3*z) + 
             (4*(11 - 34*z + 34*z^2)*H[1, 1, z])/3 - 16*(1 - 2*z + 2*z^2)*
              H[1, 2, z] + 8*(3 - 10*z + 6*z^2)*H[2, 0, z] - 
             16*(1 - 2*z + 2*z^2)*H[2, 1, z] + 16*(1 + 2*z + 2*z^2)*
              H[-1, -1, 0, z] + 24*(1 + 2*z + 2*z^2)*H[-1, 0, 0, z] - 
             8*(11 + 62*z)*H[0, 0, 0, z] - 16*(1 - 2*z + 2*z^2)*
              H[1, 0, 0, z] - 16*(1 - 2*z + 2*z^2)*H[1, 1, 0, z] - 
             8*(1 - 2*z + 2*z^2)*H[1, 1, 1, z] + 8*(1 + 2*z + 2*z^2)*H[-1, z]*
              zeta[2] + (8*H[1, z]*(-38 + 91*z - 91*z^2 + 27*zeta[2] - 
                54*z*zeta[2] + 54*z^2*zeta[2]))/9 + (4*H[0, z]*(-24 + 31*z + 
                967*z^2 - 306*z^3 + 126*z*zeta[2] - 252*z^2*zeta[2] + 
                252*z^3*zeta[2]))/(9*z) - (4*(-148 - 1425*z + 945*z^2 - 
                32*z^3 + 72*zeta[2] + 189*z*zeta[2] - 594*z^2*zeta[2] + 
                738*z^3*zeta[2] + 189*z*zeta[3] - 54*z^2*zeta[3] + 
                378*z^3*zeta[3]))/(27*z)) + (-2024 + 7047*z - 75576*z^2 + 
             20399*z^3 + 7920*zeta[2] + 39240*z*zeta[2] + 38160*z^2*zeta[2] + 
             111492*z^3*zeta[2] - 6048*zeta[3] + 18036*z*zeta[3] - 
             1944*z^2*zeta[3] + 44712*z^3*zeta[3] - 31995*z*zeta[4] - 
             38394*z^2*zeta[4] - 72252*z^3*zeta[4])/(81*z)) + 
         (1520032 + 3665531*z + 16398944*z^2 + 10519436*z^3 - 21095996*z^4 - 
           17361987*z^5 - 213120*zeta[2] + 1645020*z*zeta[2] + 
           769680*z^2*zeta[2] - 1578540*z^3*zeta[2] + 2189352*z^4*zeta[2] + 
           2689224*z^5*zeta[2] + 9792*z^6*zeta[2] + 263520*zeta[3] + 
           2493720*z*zeta[3] + 4692240*z^2*zeta[3] + 9043740*z^3*zeta[3] + 
           12629160*z^4*zeta[3] + 6047460*z^5*zeta[3] - 19440*z*zeta[2]*
            zeta[3] - 77760*z^2*zeta[2]*zeta[3] + 304560*z^3*zeta[2]*
            zeta[3] + 764640*z^4*zeta[2]*zeta[3] + 401760*z^5*zeta[2]*
            zeta[3] - 656640*zeta[4] - 3819960*z*zeta[4] - 
           6069060*z^2*zeta[4] - 7071840*z^3*zeta[4] - 8146980*z^4*zeta[4] - 
           3927420*z^5*zeta[4] - 748440*z*zeta[5] - 10504080*z^2*zeta[5] - 
           19073880*z^3*zeta[5] - 9629280*z^4*zeta[5] - 311040*z^5*zeta[5])/
          (2430*z*(1 + z)^2)) + 
       CA*(Nf*TF^2*(LQ*((-448*(-1 + z)*z)/27 + (448*(1 - 2*z + 2*z^2)*H[0, 
                z])/27) + Lp^3*(-8*LQ*(1 - 2*z + 2*z^2) + 
             (16*(-8 + 27*z - 114*z^2 + 128*z^3))/(27*z) - 
             (64*(1 + 4*z)*H[0, z])/9 + (64*(1 - 2*z + 2*z^2)*H[1, z])/9) - 
           (8*(-192 + 301*z + 30*z^2 + 780*z^3)*H[3, z])/(27*z) - 
           (32*(-19 - 160*z + 12*z^2)*H[4, z])/9 - 
           (32*(25 - 38*z + 34*z^2)*H[-3, 0, z])/9 + 
           (64*(4 + 22*z - 35*z^2 + 59*z^3)*H[-2, 0, z])/(27*z) - 
           (160*(1 + 2*z + 2*z^2)*H[-2, 2, z])/9 + 
           (64*(5 + 16*z + 16*z^2)*H[-1, 2, z])/27 - 
           (80*(1 + 2*z + 2*z^2)*H[-1, 3, z])/3 - 
           (16*(-40 + 248*z - 631*z^2 + 674*z^3)*H[1, 2, z])/(27*z) - 
           (448*(1 - 2*z + 2*z^2)*H[1, 3, z])/9 - 
           (8*(-240 + 285*z - 1038*z^2 + 1432*z^3)*H[2, 0, z])/(27*z) - 
           (8*(-48 + 507*z - 948*z^2 + 1022*z^3)*H[2, 1, z])/(27*z) - 
           (16*(15 - 122*z + 62*z^2)*H[2, 2, z])/9 + 
           (64*(12 + 64*z + 3*z^2)*H[3, 0, z])/9 - 
           (16*(25 - 142*z + 78*z^2)*H[3, 1, z])/9 + 32*(1 + 2*z + 2*z^2)*
            H[-2, -1, 0, z] - (32*(35 - 26*z + 46*z^2)*H[-2, 0, 0, z])/9 + 
           32*(1 + 2*z + 2*z^2)*H[-1, -2, 0, z] + (32*(25 + 26*z + 26*z^2)*
             H[-1, -1, 0, z])/27 - (160*(1 + 2*z + 2*z^2)*H[-1, -1, 2, z])/
            9 + (16*(24 - 173*z + 26*z^2 + 338*z^3)*H[-1, 0, 0, z])/(27*z) - 
           (224*(1 + 2*z + 2*z^2)*H[-1, 2, 0, z])/9 - 
           (64*(1 + 2*z + 2*z^2)*H[-1, 2, 1, z])/9 - 
           (16*(-112 + 791*z + 404*z^2 + 1477*z^3)*H[0, 0, 0, z])/(27*z) + 
           (128*(1 - 2*z + 2*z^2)*H[1, -2, 0, z])/9 - 
           (16*(-136 + 169*z - 848*z^2 + 915*z^3)*H[1, 0, 0, z])/(27*z) - 
           (16*(-56 + 344*z - 781*z^2 + 744*z^3)*H[1, 1, 0, z])/(27*z) - 
           (16*(-4 + 232*z - 524*z^2 + 531*z^3)*H[1, 1, 1, z])/(27*z) + 
           (256*(1 - 2*z + 2*z^2)*H[1, 1, 2, z])/9 - 
           (560*(1 - 2*z + 2*z^2)*H[1, 2, 0, z])/9 + 
           (320*(1 - 2*z + 2*z^2)*H[1, 2, 1, z])/9 - 
           (16*(27 - 290*z + 98*z^2)*H[2, 0, 0, z])/9 - 
           (16*(31 - 114*z + 54*z^2)*H[2, 1, 0, z])/9 + 
           (32*(11 - 16*z + 20*z^2)*H[2, 1, 1, z])/9 - 
           (32*(1 + 2*z + 2*z^2)*H[-1, -1, -1, 0, z])/9 + 
           (128*(1 + 2*z + 2*z^2)*H[-1, -1, 0, 0, z])/3 - 
           (272*(1 + 2*z + 2*z^2)*H[-1, 0, 0, 0, z])/9 - 
           (64*(-11 + 27*z)*H[0, 0, 0, 0, z])/9 - 256*(1 - 2*z + 2*z^2)*
            H[1, 0, 0, 0, z] - (608*(1 - 2*z + 2*z^2)*H[1, 1, 0, 0, z])/9 + 
           32*(1 - 2*z + 2*z^2)*H[1, 1, 1, 0, z] + 
           (560*(1 - 2*z + 2*z^2)*H[1, 1, 1, 1, z])/9 + 
           (304*(1 + 2*z + 2*z^2)*H[-2, z]*zeta[2])/9 + 16*(1 + 2*z + 2*z^2)*
            H[-1, -1, z]*zeta[2] - (16*H[1, 0, z]*(-90 - 911*z + 1996*z^2 - 
              2434*z^3 + 189*z*zeta[2] - 378*z^2*zeta[2] + 378*z^3*zeta[2]))/
            (81*z) - (8*H[2, z]*(-144 - 971*z + 4036*z^2 - 3212*z^3 + 
              972*z*zeta[2] + 648*z^3*zeta[2]))/(81*z) - 
           (8*H[1, 1, z]*(-76 - 1915*z + 4346*z^2 - 4594*z^3 + 
              810*z*zeta[2] - 1620*z^2*zeta[2] + 1620*z^3*zeta[2]))/(81*z) + 
           (8*H[0, 0, z]*(-4160 + 14945*z - 5620*z^2 + 29080*z^3 + 204*z^4 - 
              2160*z*zeta[2] - 17280*z^2*zeta[2] + 4680*z^3*zeta[2]))/
            (405*z) - (8*H[-1, 0, z]*(-81 - 640*z - 12135*z^2 - 12090*z^3 + 
              1280*z^4 + 204*z^5 - 2160*z^2*zeta[2] - 4320*z^3*zeta[2] - 
              4320*z^4*zeta[2]))/(405*z^2) + 
           Lp^2*((-16*(-4 + 17*z - 14*z^2 + 44*z^3)*H[0, z])/(3*z) - 
             (16*(-4 + 15*z - 54*z^2 + 61*z^3)*H[1, z])/(9*z) + 
             LQ*((-16*(5 - 11*z + 11*z^2))/3 + 16*(1 - 2*z + 2*z^2)*H[0, z] + 
               (32*(1 - 2*z + 2*z^2)*H[1, z])/3) - (32*(1 - 8*z + 4*z^2)*H[2, 
                z])/3 - 16*(1 + 2*z + 2*z^2)*H[-1, 0, z] + 
             (128*(1 + 4*z)*H[0, 0, z])/3 - (32*(1 - 2*z + 2*z^2)*H[1, 0, z])/
              3 - (16*(1 - 2*z + 2*z^2)*H[1, 1, z])/3 - 
             (4*(56 - 486*z + 1884*z^2 - 2321*z^3 + 360*z*zeta[2] - 
                72*z^2*zeta[2] + 576*z^3*zeta[2]))/(27*z)) - 
           (16*H[-1, z]*(-5*zeta[2] + 38*z*zeta[2] + 38*z^2*zeta[2] + 
              18*zeta[3] + 36*z*zeta[3] + 36*z^2*zeta[3]))/27 + 
           (8*H[0, z]*(1887 - 39806*z + 120424*z^2 - 102323*z^3 - 
              2880*zeta[2] + 39825*z*zeta[2] - 43830*z^2*zeta[2] + 
              66240*z^3*zeta[2] - 11340*z*zeta[3] - 4320*z^2*zeta[3] - 
              14040*z^3*zeta[3]))/(1215*z) + 
           (8*H[1, z]*(48 - 10514*z + 15232*z^2 - 12943*z^3 + 
              4518*z*zeta[2] - 12870*z^2*zeta[2] + 15300*z^3*zeta[2] - 
              1296*z*zeta[3] + 2592*z^2*zeta[3] - 2592*z^3*zeta[3]))/
            (243*z) + Lp*((16*(-16 + 29*z - 64*z^2 + 119*z^3)*H[2, z])/
              (9*z) + (32*(-3 - 28*z + 4*z^2)*H[3, z])/3 + 
             (32*(7 - 2*z + 10*z^2)*H[-2, 0, z])/3 - (32*(2 - 9*z + 15*z^2 + 
                41*z^3)*H[-1, 0, z])/(9*z) + (64*(1 + 2*z + 2*z^2)*H[-1, 2, 
                z])/3 + (16*(-32 + 179*z + 98*z^2 + 321*z^3)*H[0, 0, z])/
              (9*z) + (16*(-24 + 65*z - 244*z^2 + 259*z^3)*H[1, 0, z])/
              (9*z) + (16*(-4 + 73*z - 152*z^2 + 159*z^3)*H[1, 1, z])/(9*z) + 
             (64*(1 - 2*z + 2*z^2)*H[1, 2, z])/3 + (32*(-1 - 22*z + 4*z^2)*H[
                2, 0, z])/3 + (32*(3 - 12*z + 8*z^2)*H[2, 1, z])/3 - 
             (32*(1 + 2*z + 2*z^2)*H[-1, -1, 0, z])/3 + 
             (80*(1 + 2*z + 2*z^2)*H[-1, 0, 0, z])/3 - 32*(3 + 8*z)*
              H[0, 0, 0, z] + (272*(1 - 2*z + 2*z^2)*H[1, 0, 0, z])/3 + 
             (64*(1 - 2*z + 2*z^2)*H[1, 1, 0, z])/3 - 
             (128*(1 - 2*z + 2*z^2)*H[1, 1, 1, z])/3 - 
             (80*(1 + 2*z + 2*z^2)*H[-1, z]*zeta[2])/3 + 
             (8*H[0, z]*(136 - 619*z + 1736*z^2 - 2081*z^3 + 324*z*zeta[2] + 
                288*z^2*zeta[2] + 288*z^3*zeta[2]))/(27*z) + 
             (8*H[1, z]*(-24 - 458*z + 1072*z^2 - 1345*z^3 + 234*z*zeta[2] - 
                468*z^2*zeta[2] + 468*z^3*zeta[2]))/(27*z) + 
             LQ*((16*(25 - 44*z + 44*z^2)*H[0, z])/9 + (16*(5 - 16*z + 
                  16*z^2)*H[1, z])/9 - 16*(1 - 2*z + 2*z^2)*H[2, z] - 
               (16*(1 - 2*z + 2*z^2)*H[0, 0, z])/3 - 16*(1 - 2*z + 2*z^2)*
                H[1, 0, z] - (16*(1 - 2*z + 2*z^2)*H[1, 1, z])/3 + 
               (16*(-14 + 42*z - 42*z^2 + 9*zeta[2] - 18*z*zeta[2] + 
                  18*z^2*zeta[2]))/9) - (4*(-68 - 1525*z + 3438*z^2 - 
                3914*z^3 + 1572*z*zeta[2] - 2424*z^2*zeta[2] + 3516*z^3*
                 zeta[2] - 396*z*zeta[3] + 216*z^2*zeta[3] - 360*z^3*
                 zeta[3]))/(27*z)) - (8*(-1683 + 14262*z - 18287*z^2 - 
              34817*z^3 + 960*zeta[2] + 41085*z*zeta[2] - 162090*z^2*zeta[
                2] + 109680*z^3*zeta[2] + 612*z^4*zeta[2] + 1080*zeta[3] - 
              18090*z*zeta[3] + 8190*z^2*zeta[3] - 27450*z^3*zeta[3] - 
              79245*z*zeta[4] + 69390*z^2*zeta[4] - 105300*z^3*zeta[4]))/
            (1215*z)) + CF*TF*((8*(-192 + 697*z + 208*z^2 + 1308*z^3)*
             H[4, z])/(9*z) + (32*(-7 - 102*z + 5*z^2)*H[5, z])/3 + 
           (16*(43 - 14*z + 102*z^2)*H[-4, 0, z])/3 - 
           (8*(-5 + 6*z)*(13 + 12*z)*H[-3, 0, z])/3 + 32*(1 + 2*z + 2*z^2)*
            H[-3, 2, z] - (8*(17 + 34*z + 36*z^2)*H[-2, 2, z])/3 + 
           (16*(8 + 16*z + 13*z^2)*H[-2, 3, z])/3 - 4*(19 + 40*z + 36*z^2)*
            H[-1, 3, z] + 72*(1 + 2*z + 2*z^2)*H[-1, 4, z] + 
           (8*(-132 + 473*z - 1315*z^2 + 1378*z^3)*H[1, 3, z])/(9*z) + 
           (344*(1 - 2*z + 2*z^2)*H[1, 4, z])/3 + 
           (8*(-120 + 352*z - 959*z^2 + 1098*z^3)*H[2, 2, z])/(9*z) + 
           (16*(11 - 124*z + 27*z^2)*H[2, 3, z])/3 + 
           (4*(-192 + 178*z + 518*z^2 + 1148*z^3 + 2378*z^4 + 1387*z^5)*
             H[3, 0, z])/(3*z*(1 + z)^2) + (8*(-96 + 137*z - 268*z^2 + 
              673*z^3)*H[3, 1, z])/(9*z) + (8*(9 - 362*z + 64*z^2)*
             H[3, 2, z])/3 + (16*(-65 - 500*z + 36*z^2)*H[4, 0, z])/3 - 
           (16*(39 + 124*z + 57*z^2)*H[4, 1, z])/3 - 
           (16*(31 - 10*z + 42*z^2)*H[-3, -1, 0, z])/3 + 
           (8*(111 - 42*z + 194*z^2)*H[-3, 0, 0, z])/3 - 
           (16*(23 + 10*z + 40*z^2)*H[-2, -2, 0, z])/3 + 
           (8*(-69 - 106*z + 8*z^2)*H[-2, -1, 0, z])/3 + 
           (32*(1 + 2*z + 3*z^2)*H[-2, -1, 2, z])/3 + 
           (16*(119 - 8*z + 29*z^2)*H[-2, 0, 0, z])/3 + 
           (32*(9 + 18*z + 19*z^2)*H[-2, 2, 0, z])/3 + 32*(1 + 2*z + 2*z^2)*
            H[-2, 2, 1, z] + 128*(1 + 2*z + 2*z^2)*H[-1, -3, 0, z] - 
           (8*(117 + 172*z + 40*z^2)*H[-1, -2, 0, z])/3 - 
           (8*(11 + 12*z + 16*z^2)*H[-1, -1, 2, z])/3 + 
           (40*(1 + 2*z + 2*z^2)*H[-1, -1, 3, z])/3 - 
           (8*(17 + 56*z + 60*z^2)*H[-1, 2, 0, z])/3 - 
           (16*(3 + 10*z + 10*z^2)*H[-1, 2, 1, z])/3 + 
           (128*(1 + 2*z + 2*z^2)*H[-1, 2, 2, z])/3 + 8*(17 + 34*z + 28*z^2)*
            H[-1, 3, 0, z] + 48*(1 + 2*z + 2*z^2)*H[-1, 3, 1, z] + 
           112*(1 - 2*z + 2*z^2)*H[1, -3, 0, z] - (32*(35 - 70*z + 29*z^2)*
             H[1, -2, 0, z])/3 + (4*(-120 + 1105*z - 2582*z^2 + 2372*z^3)*
             H[1, 1, 2, z])/(9*z) - (392*(1 - 2*z + 2*z^2)*H[1, 1, 3, z])/3 + 
           (4*(-408 + 1517*z - 4114*z^2 + 3937*z^3)*H[1, 2, 0, z])/(9*z) + 
           (8*(-36 + 446*z - 1015*z^2 + 1015*z^3)*H[1, 2, 1, z])/(9*z) - 
           32*(1 - 2*z + 2*z^2)*H[1, 2, 2, z] + 216*(1 - 2*z + 2*z^2)*
            H[1, 3, 0, z] - 72*(1 - 2*z + 2*z^2)*H[1, 3, 1, z] - 
           (64*z*(9 + 2*z)*H[2, -2, 0, z])/3 + 
           (4*(-528 - 335*z - 2016*z^2 - 1568*z^3 + 4068*z^4 + 3463*z^5)*
             H[2, 0, 0, z])/(9*z*(1 + z)^2) + 
           (4*(-240 + 291*z - 528*z^2 - 346*z^3 + 3184*z^4 + 2489*z^5)*
             H[2, 1, 0, z])/(9*z*(1 + z)^2) + 
           (8*(-24 + 322*z - 623*z^2 + 666*z^3)*H[2, 1, 1, z])/(9*z) - 
           8*(5 + 14*z + 6*z^2)*H[2, 1, 2, z] + (32*(18 - 105*z + 47*z^2)*
             H[2, 2, 0, z])/3 - (8*(13 + 34*z + 12*z^2)*H[2, 2, 1, z])/3 + 
           (8*(-29 - 850*z + 234*z^2)*H[3, 0, 0, z])/3 + 
           (8*(13 - 390*z + 106*z^2)*H[3, 1, 0, z])/3 + 
           (16*(3 - 52*z + 16*z^2)*H[3, 1, 1, z])/3 + 
           (208*(1 + 2*z + 2*z^2)*H[-2, -1, -1, 0, z])/3 - 
           (8*(29 - 86*z + 20*z^2)*H[-2, -1, 0, 0, z])/3 - 
           (16*(-11 + 44*z + 18*z^2)*H[-2, 0, 0, 0, z])/3 - 
           (160*(1 + 2*z + 2*z^2)*H[-1, -2, -1, 0, z])/3 - 
           (16*(1 + 2*z + 2*z^2)*H[-1, -2, 0, 0, z])/3 - 
           (224*(1 + 2*z + 2*z^2)*H[-1, -1, -2, 0, z])/3 + 
           (8*(19 + 10*z + 12*z^2)*H[-1, -1, -1, 0, z])/3 - 
           (112*(1 + 2*z + 2*z^2)*H[-1, -1, -1, 2, z])/3 - 
           (8*(227 + 381*z + 130*z^2)*H[-1, -1, 0, 0, z])/3 + 
           (176*(1 + 2*z + 2*z^2)*H[-1, -1, 2, 0, z])/3 + 
           (64*(1 + 2*z + 2*z^2)*H[-1, -1, 2, 1, z])/3 - 
           (4*(-263 - 338*z + 36*z^2)*H[-1, 0, 0, 0, z])/3 + 
           (32*(13 + 26*z + 20*z^2)*H[-1, 2, 0, 0, z])/3 + 
           (32*(2 + 4*z + z^2)*H[-1, 2, 1, 0, z])/3 + 
           (32*(1 + 2*z + 2*z^2)*H[-1, 2, 1, 1, z])/3 + 
           (4*(532 + 4260*z + 12488*z^2 + 14144*z^3 + 5429*z^4)*
             H[0, 0, 0, 0, z])/(9*(1 + z)^2) + 160*(1 - 2*z + 2*z^2)*
            H[1, -2, 0, 0, z] + (4*(-168 + 757*z - 2184*z^2 + 1527*z^3)*
             H[1, 0, 0, 0, z])/(3*z) - (224*(1 - 2*z + 2*z^2)*
             H[1, 1, -2, 0, z])/3 + (4*(-312 + 965*z - 2794*z^2 + 2923*z^3)*
             H[1, 1, 0, 0, z])/(9*z) + (4*(-56 + 320*z - 796*z^2 + 835*z^3)*
             H[1, 1, 1, 0, z])/(3*z) + (8*(-4 + 335*z - 751*z^2 + 752*z^3)*
             H[1, 1, 1, 1, z])/(9*z) - (392*(1 - 2*z + 2*z^2)*
             H[1, 1, 1, 2, z])/3 + (8*(1 - 2*z + 2*z^2)*H[1, 1, 2, 0, z])/3 - 
           (496*(1 - 2*z + 2*z^2)*H[1, 1, 2, 1, z])/3 + 
           (976*(1 - 2*z + 2*z^2)*H[1, 2, 0, 0, z])/3 - 
           (8*(1 - 2*z + 2*z^2)*H[1, 2, 1, 0, z])/3 - 
           (464*(1 - 2*z + 2*z^2)*H[1, 2, 1, 1, z])/3 + 
           (8*(107 - 550*z + 400*z^2)*H[2, 0, 0, 0, z])/3 + 
           (16*(39 - 204*z + 100*z^2)*H[2, 1, 0, 0, z])/3 - 
           (8*(13 + 94*z + 26*z^2)*H[2, 1, 1, 0, z])/3 - 
           (8*(49 - 86*z + 92*z^2)*H[2, 1, 1, 1, z])/3 + 
           (128*(1 + 2*z + 2*z^2)*H[-1, -1, -1, -1, 0, z])/3 - 
           (104*(1 + 2*z + 2*z^2)*H[-1, -1, -1, 0, 0, z])/3 + 
           216*(1 + 2*z + 2*z^2)*H[-1, -1, 0, 0, 0, z] - 
           16*(6 + 12*z + 17*z^2)*H[-1, 0, 0, 0, 0, z] - 
           (16*(51 + 230*z)*H[0, 0, 0, 0, 0, z])/3 + 208*(1 - 2*z + 2*z^2)*
            H[1, 0, 0, 0, 0, z] + 496*(1 - 2*z + 2*z^2)*H[1, 1, 0, 0, 0, z] + 
           56*(1 - 2*z + 2*z^2)*H[1, 1, 1, 0, 0, z] - 
           (392*(1 - 2*z + 2*z^2)*H[1, 1, 1, 1, 0, z])/3 - 
           160*(1 - 2*z + 2*z^2)*H[1, 1, 1, 1, 1, z] - 
           (8*(43 + 14*z + 66*z^2)*H[-3, z]*zeta[2])/3 + 
           (8*(9 + 18*z + 14*z^2)*H[-2, -1, z]*zeta[2])/3 - 
           (80*(1 + 2*z + 2*z^2)*H[-1, -2, z]*zeta[2])/3 + 
           (176*(1 + 2*z + 2*z^2)*H[-1, -1, -1, z]*zeta[2])/3 + 
           (2*H[-1, 0, 0, z]*(1943 + 1926*z + 321*z^2 + 48*zeta[2] + 
              96*z*zeta[2] + 24*z^2*zeta[2]))/3 - 
           (16*H[-1, 2, z]*(-7 - 19*z - 20*z^2 + 12*zeta[2] + 24*z*zeta[2] + 
              30*z^2*zeta[2]))/3 - (4*H[-1, -1, 0, z]*(-183 - 266*z - 
              77*z^2 + 18*zeta[2] + 36*z*zeta[2] + 36*z^2*zeta[2]))/3 - 
           (4*H[-2, 0, z]*(232 - 2082*z + 165*z^2 + 234*zeta[2] + 
              36*z*zeta[2] + 396*z^2*zeta[2]))/9 + 
           (4*H[3, z]*(-384 - 1691*z - 3725*z^2 - 2764*z^3 + 108*z*zeta[2] + 
              3024*z^2*zeta[2] + 36*z^3*zeta[2]))/(27*z) + 
           (4*H[2, 1, z]*(-168 - 859*z + 4775*z^2 - 3972*z^3 + 
              702*z*zeta[2] - 1836*z^2*zeta[2] + 864*z^3*zeta[2]))/(27*z) + 
           (4*H[1, 1, 1, z]*(-80 - 2672*z + 5713*z^2 - 5870*z^3 + 
              1116*z*zeta[2] - 2232*z^2*zeta[2] + 2232*z^3*zeta[2]))/(27*z) + 
           (4*H[1, 2, z]*(-336 - 2597*z + 5665*z^2 - 6478*z^3 + 
              1494*z*zeta[2] - 2988*z^2*zeta[2] + 2988*z^3*zeta[2]))/(27*z) + 
           (H[0, 0, 0, z]*(-12457 - 90011*z - 104004*z^2 - 26990*z^3 + 
              12384*zeta[2] + 16416*z*zeta[2] + 43488*z^2*zeta[2] + 
              39456*z^3*zeta[2]))/(27*(1 + z)) + 
           (4*H[1, 0, 0, z]*(-272 - 2012*z + 1193*z^2 + 24*z^3 - 2945*z^4 + 
              1284*z*zeta[2] - 1284*z^2*zeta[2] + 2568*z^4*zeta[2]))/
            (9*z*(1 + z)) + (2*H[1, 1, 0, z]*(-672 - 8195*z + 6695*z^2 - 
              483*z^3 - 14809*z^4 + 4176*z*zeta[2] - 4176*z^2*zeta[2] + 
              8352*z^4*zeta[2]))/(27*z*(1 + z)) + 
           (2*H[2, 0, z]*(-1008 - 196*z + 17098*z^2 + 5467*z^3 - 10981*z^4 + 
              4356*z*zeta[2] - 3060*z^2*zeta[2] + 1008*z^3*zeta[2] + 
              8424*z^4*zeta[2]))/(27*z*(1 + z)) + 
           Lp^3*((-2*(55 - 146*z + 344*z^2)*H[0, z])/9 - 
             (8*(-4 + 26*z - 85*z^2 + 86*z^3)*H[1, z])/(9*z) + 
             LQ*(-2*(-1 + 4*z) + 4*(1 - 2*z + 4*z^2)*H[0, z] + 8*
                (1 - 2*z + 2*z^2)*H[1, z]) - (8*(-1 - 10*z + 4*z^2)*H[2, z])/
              3 + (8*(1 + 4*z)*H[0, 0, z])/3 - (16*(1 - 2*z + 2*z^2)*H[1, 0, 
                z])/3 - (32*(1 - 2*z + 2*z^2)*H[1, 1, z])/3 + 
             (-1 + 76*z - 20*z^2 - 8*zeta[2] - 80*z*zeta[2] + 32*z^2*zeta[2])/
              3) + (4*H[-1, -1, z]*(41*zeta[2] + 34*z*zeta[2] + 
              44*z^2*zeta[2] - 24*zeta[3] - 48*z*zeta[3] - 48*z^2*zeta[3]))/
            3 + (4*H[-2, z]*(-35*zeta[2] - 38*z*zeta[2] + 80*z^2*zeta[2] - 
              8*zeta[3] - 16*z*zeta[3] - 4*z^2*zeta[3]))/3 - 
           (2*H[1, 1, z]*(340 - 27659*z + 40486*z^2 - 31595*z^3 + 
              432*zeta[2] + 18702*z*zeta[2] - 38808*z^2*zeta[2] + 
              30330*z^3*zeta[2] + 216*z*zeta[3] - 432*z^2*zeta[3] + 
              432*z^3*zeta[3]))/(81*z) - (2*H[1, 0, z]*(484 - 16488*z + 
              22595*z^2 - 18500*z^3 - 432*zeta[2] + 9846*z*zeta[2] - 
              23940*z^2*zeta[2] + 20502*z^3*zeta[2] + 2808*z*zeta[3] - 
              5616*z^2*zeta[3] + 5616*z^3*zeta[3]))/(27*z) - 
           (4*H[-1, 0, z]*(-189 + 41435*z^2 + 36855*z^3 - 1035*z^4 + 
              476*z^5 + 8820*z^2*zeta[2] + 14220*z^3*zeta[2] + 
              2160*z^4*zeta[2] - 5220*z^2*zeta[3] - 10440*z^3*zeta[3] - 
              12600*z^4*zeta[3]))/(135*z^2) - 
           (2*H[2, z]*(4992 - 7042*z + 29424*z^2 + 53061*z^3 - 35278*z^4 - 
              46881*z^5 - 2592*zeta[2] + 10458*z*zeta[2] - 9072*z^2*zeta[2] - 
              35928*z^3*zeta[2] + 11448*z^4*zeta[2] + 24930*z^5*zeta[2] - 
              756*z*zeta[3] + 12960*z^2*zeta[3] + 24516*z^3*zeta[3] + 
              7128*z^4*zeta[3] - 3672*z^5*zeta[3]))/(81*z*(1 + z)^2) + 
           (H[0, 0, z]*(-17280 + 463925*z + 1239855*z^2 + 1825495*z^3 + 
              1879237*z^4 + 818104*z^5 + 5712*z^6 + 69120*zeta[2] + 
              7200*z*zeta[2] - 153360*z^2*zeta[2] - 531360*z^3*zeta[2] - 
              938880*z^4*zeta[2] - 494100*z^5*zeta[2] - 143640*z*zeta[3] - 
              1028160*z^2*zeta[3] - 1621080*z^3*zeta[3] - 732240*z^4*zeta[
                3] + 4320*z^5*zeta[3]))/(405*z*(1 + z)^2) + 
           Lp^2*((4*(-16 + 93*z - 114*z^2 + 180*z^3)*H[2, z])/(3*z) + 
             8*(-1 - 26*z + 12*z^2)*H[3, z] - 12*(1 + 2*z + 2*z^2)*
              H[-1, 0, z] + 16*(1 + 2*z + 2*z^2)*H[-1, 2, z] + 
             (4*(55 - 62*z + 424*z^2)*H[0, 0, z])/3 + 
             (8*(-12 + 37*z - 164*z^2 + 185*z^3)*H[1, 0, z])/(3*z) + 
             (8*(-4 + 16*z - 59*z^2 + 72*z^3)*H[1, 1, z])/(3*z) + 
             48*(1 - 2*z + 2*z^2)*H[1, 2, z] + 32*(-1 - 7*z + z^2)*
              H[2, 0, z] + 8*(1 - 14*z + 4*z^2)*H[2, 1, z] + 
             8*(1 + 2*z + 2*z^2)*H[-1, 0, 0, z] - 32*(1 + 4*z)*
              H[0, 0, 0, z] + 40*(1 - 2*z + 2*z^2)*H[1, 0, 0, z] + 
             48*(1 - 2*z + 2*z^2)*H[1, 1, 0, z] - 16*(1 + 2*z + 2*z^2)*
              H[-1, z]*zeta[2] + (H[0, z]*(-567 + 342*z - 2840*z^2 + 
                360*zeta[2] + 1296*z*zeta[2] + 288*z^2*zeta[2]))/9 + 
             (8*H[1, z]*(-8 - 69*z + 219*z^2 - 310*z^3 + 18*z*zeta[2] - 
                36*z^2*zeta[2] + 36*z^3*zeta[2]))/(9*z) + 
             LQ*(4*(-3 - 4*z + 12*z^2)*H[0, z] + 24*(1 - 2*z + 2*z^2)*
                H[1, z] - 16*(1 - 2*z + 2*z^2)*H[2, z] - 24*(1 - 2*z + 4*z^2)*
                H[0, 0, z] - 48*(1 - 2*z + 2*z^2)*H[1, 0, z] - 16*
                (1 - 2*z + 2*z^2)*H[1, 1, z] + 4*(-8 + 9*z - 10*z^2 + 
                 4*zeta[2] - 8*z*zeta[2] + 8*z^2*zeta[2])) - 
             (96 + 79*z - 208*z^2 - 2712*z^3 - 384*zeta[2] + 1944*z*zeta[2] - 
               1152*z^2*zeta[2] + 4320*z^3*zeta[2] + 1152*z*zeta[3] + 2016*
                z^2*zeta[3] + 1152*z^3*zeta[3])/(18*z)) - 
           (2*H[-1, z]*(-127*zeta[2] - 114*z*zeta[2] + 83*z^2*zeta[2] + 
              56*zeta[3] + 52*z*zeta[3] + 80*z^2*zeta[3] - 894*zeta[4] - 
              1788*z*zeta[4] - 1920*z^2*zeta[4]))/3 + 
           (H[1, z]*(-8 - 160213*z + 144707*z^2 + 35132*z^3 - 269780*z^4 + 
              8640*zeta[2] + 122310*z*zeta[2] - 169182*z^2*zeta[2] + 
              4914*z^3*zeta[2] + 285822*z^4*zeta[2] - 25920*zeta[3] + 
              59940*z*zeta[3] - 144180*z^2*zeta[3] - 20736*z^3*zeta[3] + 
              209304*z^4*zeta[3] - 80514*z*zeta[4] + 80514*z^2*zeta[4] - 
              161028*z^4*zeta[4]))/(243*z*(1 + z)) + 
           (H[0, z]*(256392 + 2279603*z + 4665804*z^2 + 29719*z^3 - 
              6101522*z^4 - 3488648*z^5 + 138240*zeta[2] + 1443240*z*zeta[
                2] + 4737960*z^2*zeta[2] + 8129160*z^3*zeta[2] + 
              7097040*z^4*zeta[2] + 2400840*z^5*zeta[2] - 311040*zeta[3] + 
              757080*z*zeta[3] + 1684800*z^2*zeta[3] + 2452680*z^3*zeta[3] + 
              4590000*z^4*zeta[3] + 2715120*z^5*zeta[3] - 1330020*z*zeta[4] - 
              7588080*z^2*zeta[4] - 11659140*z^3*zeta[4] - 5874120*z^4*zeta[
                4] - 473040*z^5*zeta[4]))/(2430*z*(1 + z)^2) + 
           Lp*((-8*(-32 + 154*z + z^2 + 224*z^3)*H[3, z])/(3*z) - 
             8*(-1 - 90*z + 36*z^2)*H[4, z] - 64*(2 + 5*z^2)*H[-3, 0, z] - 
             8*(37 - 8*z + 12*z^2)*H[-2, 0, z] - 32*(1 + 2*z + 2*z^2)*
              H[-2, 2, z] + 48*(1 + 2*z + 2*z^2)*H[-1, 2, z] - 
             48*(1 + 2*z + 2*z^2)*H[-1, 3, z] - (8*(-1 + 2*z)*(20 - 60*z + 
                143*z^2)*H[1, 2, z])/(3*z) - 112*(1 - 2*z + 2*z^2)*
              H[1, 3, z] - (8*(-48 + 139*z - 305*z^2 + 500*z^3)*H[2, 0, z])/
              (3*z) - (8*(-16 + 26*z - 106*z^2 + 181*z^3)*H[2, 1, z])/(3*z) - 
             8*(13 - 70*z + 36*z^2)*H[2, 2, z] - 8*(-27 - 154*z + 8*z^2)*
              H[3, 0, z] + 32*(3 + 11*z + 4*z^2)*H[3, 1, z] + 
             16*(5 - 2*z + 8*z^2)*H[-2, -1, 0, z] + 8*(-3 + 6*z + 4*z^2)*
              H[-2, 0, 0, z] + 48*(1 + 2*z + 2*z^2)*H[-1, -2, 0, z] + 
             8*(35 + 56*z + 12*z^2)*H[-1, -1, 0, z] + 4*(-7 + 8*z + 36*z^2)*
              H[-1, 0, 0, z] - 96*(1 + 2*z + 2*z^2)*H[-1, 2, 0, z] - 
             32*(1 + 2*z + 2*z^2)*H[-1, 2, 1, z] - (2*(279 + 642*z + 
                2644*z^2)*H[0, 0, 0, z])/3 - 80*(1 - 2*z + 2*z^2)*
              H[1, -2, 0, z] - (4*(-88 + 297*z - 1104*z^2 + 1018*z^3)*H[1, 0, 
                0, z])/(3*z) - (8*(-20 + 123*z - 315*z^2 + 326*z^3)*H[1, 1, 
                0, z])/(3*z) - (8*(-4 + 101*z - 196*z^2 + 203*z^3)*H[1, 1, 1, 
                z])/(3*z) + 64*(1 - 2*z + 2*z^2)*H[1, 1, 2, z] - 
             80*(1 - 2*z + 2*z^2)*H[1, 2, 0, z] + 48*(1 - 2*z + 2*z^2)*
              H[1, 2, 1, z] - 8*(9 - 122*z + 64*z^2)*H[2, 0, 0, z] - 
             8*(15 - 74*z + 44*z^2)*H[2, 1, 0, z] - 32*(1 - 5*z + 3*z^2)*
              H[2, 1, 1, z] - 32*(1 + 2*z + 2*z^2)*H[-1, -1, -1, 0, z] - 
             48*(1 + 2*z + 2*z^2)*H[-1, -1, 0, 0, z] - 24*(1 + 2*z + 2*z^2)*
              H[-1, 0, 0, 0, z] + 8*(19 + 78*z)*H[0, 0, 0, 0, z] - 
             104*(1 - 2*z + 2*z^2)*H[1, 0, 0, 0, z] - 208*(1 - 2*z + 2*z^2)*
              H[1, 1, 0, 0, z] + 32*(1 - 2*z + 2*z^2)*H[1, 1, 1, 0, z] + 
             128*(1 - 2*z + 2*z^2)*H[1, 1, 1, 1, z] + 8*(9 + 6*z + 16*z^2)*
              H[-2, z]*zeta[2] - 4*(-23 - 32*z + 12*z^2)*H[-1, z]*zeta[2] - 
             16*(1 + 2*z + 2*z^2)*H[-1, -1, z]*zeta[2] + 8*H[-1, 0, z]*
              (-85 - 75*z - 4*z^2 + 4*zeta[2] + 8*z*zeta[2] + 8*z^2*
                zeta[2]) - (2*H[0, 0, z]*(-1523 - 2555*z - 5290*z^2 + 
                972*zeta[2] + 1224*z*zeta[2] + 2448*z^2*zeta[2]))/9 + 
             (8*H[2, z]*(32 + 168*z - 138*z^2 + 375*z^3 + 18*z*zeta[2] - 
                252*z^2*zeta[2] + 108*z^3*zeta[2]))/(9*z) - 
             (4*H[1, 1, z]*(-28 - 495*z + 1086*z^2 - 1370*z^3 + 
                324*z*zeta[2] - 648*z^2*zeta[2] + 648*z^3*zeta[2]))/(9*z) - 
             (4*H[1, 0, z]*(-84 - 554*z + 1864*z^2 - 2833*z^3 + 
                648*z*zeta[2] - 1296*z^2*zeta[2] + 1296*z^3*zeta[2]))/(9*z) + 
             (2*H[0, z]*(288 - 4859*z - 1274*z^2 - 18657*z^3 - 1152*zeta[2] + 
                3024*z*zeta[2] + 2268*z^2*zeta[2] + 7848*z^3*zeta[2] + 
                3348*z*zeta[3] + 9936*z^2*zeta[3] + 1296*z^3*zeta[3]))/
              (27*z) + (2*H[1, z]*(832 - 5458*z + 10208*z^2 - 11673*z^3 - 
                432*zeta[2] + 5742*z*zeta[2] - 12132*z^2*zeta[2] + 
                10728*z^3*zeta[2] + 2592*z*zeta[3] - 5184*z^2*zeta[3] + 
                5184*z^3*zeta[3]))/(27*z) + LQ*(-4*(9 - 14*z + 14*z^2)*
                H[2, z] + 8*(1 - 2*z + 2*z^2)*H[3, z] - 2*(-7 - 52*z + 
                 68*z^2)*H[0, 0, z] - 12*(3 - 10*z + 10*z^2)*H[1, 0, z] - 4*
                (3 - 10*z + 10*z^2)*H[1, 1, z] + 24*(1 - 2*z + 2*z^2)*
                H[1, 2, z] + 72*(1 - 2*z + 2*z^2)*H[2, 0, z] + 24*
                (1 - 2*z + 2*z^2)*H[2, 1, z] + 44*(1 - 2*z + 4*z^2)*
                H[0, 0, 0, z] + 72*(1 - 2*z + 2*z^2)*H[1, 0, 0, z] + 24*
                (1 - 2*z + 2*z^2)*H[1, 1, 0, z] + 8*(1 - 2*z + 2*z^2)*
                H[1, 1, 1, z] - 8*H[1, z]*(-4 + 9*z - 9*z^2 + 3*zeta[2] - 
                 6*z*zeta[2] + 6*z^2*zeta[2]) - 2*H[0, z]*(-8 + 73*z - 
                 76*z^2 + 4*zeta[2] - 8*z*zeta[2] + 8*z^2*zeta[2]) + 2*
                (-63 + 101*z - 56*z^2 + 18*zeta[2] - 28*z*zeta[2] + 
                 28*z^2*zeta[2] + 32*zeta[3] - 64*z*zeta[3] + 64*z^2*
                  zeta[3])) - (6000 + 34123*z + 12266*z^2 - 103344*z^3 + 3072*
                zeta[2] + 48384*z*zeta[2] + 5472*z^2*zeta[2] + 70560*z^3*
                zeta[2] - 6912*zeta[3] + 29520*z*zeta[3] - 14976*z^2*
                zeta[3] + 114336*z^3*zeta[3] - 45360*z*zeta[4] - 61344*z^2*
                zeta[4] - 21600*z^3*zeta[4])/(108*z)) - 
           (-79824 - 1525867*z - 1705068*z^2 - 398307*z^3 - 1385758*z^4 - 
             1246476*z^5 - 364800*zeta[2] + 2005760*z*zeta[2] + 
             1327680*z^2*zeta[2] + 285840*z^3*zeta[2] + 6481376*z^4*zeta[2] + 
             5198352*z^5*zeta[2] + 45696*z^6*zeta[2] - 11520*zeta[3] - 
             971520*z*zeta[3] - 7810560*z^2*zeta[3] - 9775440*z^3*zeta[3] + 
             480*z^4*zeta[3] + 2925360*z^5*zeta[3] - 820800*z*zeta[2]*
              zeta[3] + 924480*z^3*zeta[2]*zeta[3] - 1434240*z^4*zeta[2]*
              zeta[3] - 1537920*z^5*zeta[2]*zeta[3] + 311040*zeta[4] - 
             2005560*z*zeta[4] - 1326240*z^2*zeta[4] + 3949200*z^3*zeta[4] + 
             2014560*z^4*zeta[4] - 873000*z^5*zeta[4] + 829440*z*zeta[5] + 
             12044160*z^2*zeta[5] + 20511360*z^3*zeta[5] + 
             8208000*z^4*zeta[5] - 1088640*z^5*zeta[5])/(3240*z*(1 + z)^2))))
 
Frag["qpq"] = as^2*CF*TF*(2*Lp^2*(1 + 4/(3*z) - (4*z^2)/3 + 2*H[0, z] + 
         z*(-1 + 2*H[0, z])) + 2*Lp*(14 + (-4/3 - (16*H[0, z])/3)/z + 
         2*H[0, z] + z^2*(-8/3 + (16*H[0, z])/3) + 
         z*(-10 + 10*H[0, z] - 12*H[0, 0, z]) - 12*H[0, 0, z]) + 
       2*(-79/3 - (116*H[0, z])/3 - 11*H[0, 0, z] - 4*H[1, 0, z] + 
         22*H[0, 0, 0, z] + z^2*(436/27 - (64*H[0, z])/9 - 8*H[0, 0, z] - 
           (8*H[1, 0, z])/3 - (8*zeta[2])/3) - 4*zeta[2] + 
         (-148/27 + (8*H[0, z])/3 + (32*H[0, 0, z])/3 + (8*H[1, 0, z])/3 + 
           (8*zeta[2])/3)/z + z*(47/3 - (34*H[0, z])/3 - 11*H[0, 0, z] + 
           4*H[1, 0, z] + 22*H[0, 0, 0, z] + 4*zeta[2]))) + 
     as^3*(CF*Nf*TF^2*(4*Lp^3*(-4/9 - 16/(27*z) + (16*z^2)/27 + 
           z*(4/9 - (8*H[0, z])/9) - (8*H[0, z])/9) + 
         4*Lp^2*(-28/3 - (40*H[0, z])/9 + z^2*(-8/9 - (16*H[0, z])/9 - 
             (16*H[1, z])/9) + (4*H[1, z])/3 + (8/9 + (32*H[0, z])/9 + 
             (16*H[1, z])/9)/z + (16*H[0, 0, z])/3 + (8*H[0, 1, z])/3 + 
           z*(28/3 - (64*H[0, z])/9 - (4*H[1, z])/3 + (16*H[0, 0, z])/3 + 
             (8*H[0, 1, z])/3 - (8*zeta[2])/3) - (8*zeta[2])/3) + 
         4*Lp*(-16/27 + (280*H[0, z])/27 + (56*H[1, z])/3 + 
           (260*H[0, 0, z])/9 + (52*H[0, 1, z])/9 + (4*H[1, 0, z])/3 - 
           (4*H[1, 1, z])/3 - (40*H[0, 0, 0, z])/3 - (40*H[0, 0, 1, z])/3 - 
           8*H[0, 1, 0, z] - (8*H[0, 1, 1, z])/3 + 
           z^2*(136/81 + (40*H[0, z])/9 - (8*H[1, z])/9 + (16*H[0, 0, z])/3 + 
             (16*H[0, 1, z])/3 + (80*H[1, 0, z])/9 + (16*H[1, 1, z])/9 - 
             (16*zeta[2])/9) - (4*zeta[2])/9 + (40*H[0, z]*zeta[2])/3 + 
           (-640/81 - (32*H[0, z])/9 - (16*H[1, z])/9 - (128*H[0, 0, z])/9 - 
             (64*H[0, 1, z])/9 - (80*H[1, 0, z])/9 - (16*H[1, 1, z])/9 + 
             (32*zeta[2])/9)/z + z*(184/27 - (920*H[0, z])/27 - 16*H[1, z] + 
             (188*H[0, 0, z])/9 + (124*H[0, 1, z])/9 - (4*H[1, 0, z])/3 + 
             (4*H[1, 1, z])/3 - (40*H[0, 0, 0, z])/3 - (40*H[0, 0, 1, z])/3 - 
             8*H[0, 1, 0, z] - (8*H[0, 1, 1, z])/3 - (172*zeta[2])/9 + 
             (40*H[0, z]*zeta[2])/3)) + 4*(-16640/243 - (4948*H[0, z])/243 - 
           (1312*H[1, z])/81 + (1028*H[0, 0, z])/81 - (2692*H[0, 1, z])/81 - 
           (188*H[1, 0, z])/9 - (52*H[1, 1, z])/9 - (1648*H[0, 0, 0, z])/27 - 
           (604*H[0, 0, 1, z])/27 - (100*H[0, 1, 0, z])/9 - 
           (4*H[0, 1, 1, z])/27 - (52*H[1, 0, 0, z])/3 - 4*H[1, 0, 1, z] - 
           (28*H[1, 1, 0, z])/3 + (4*H[1, 1, 1, z])/9 + 
           (128*H[0, 0, 0, 0, z])/9 + (200*H[0, 0, 0, 1, z])/9 + 
           (56*H[0, 0, 1, 0, z])/3 + (56*H[0, 0, 1, 1, z])/9 + 
           8*H[0, 1, 0, 0, z] + (8*H[0, 1, 0, 1, z])/3 + (8*H[0, 1, 1, 0, z])/
            3 + (8*H[0, 1, 1, 1, z])/9 + (2404*zeta[2])/81 + 
           (316*H[0, z]*zeta[2])/27 - (20*H[1, z]*zeta[2])/3 - 
           (200*H[0, 0, z]*zeta[2])/9 - (8*H[0, 1, z]*zeta[2])/3 + 
           (-1424/729 + (1280*H[0, z])/81 + (32*H[1, z])/81 + 
             (64*H[0, 0, z])/9 + (32*H[0, 1, z])/9 + (200*H[1, 0, z])/27 + 
             (152*H[1, 1, z])/81 + (256*H[0, 0, 0, z])/9 + 
             (128*H[0, 0, 1, z])/9 + (160*H[0, 1, 0, z])/9 + 
             (32*H[0, 1, 1, z])/9 + (176*H[1, 0, 0, z])/9 + 
             (16*H[1, 0, 1, z])/3 + (80*H[1, 1, 0, z])/9 + (16*H[1, 1, 1, z])/
              27 - (16*zeta[2])/9 - (64*H[0, z]*zeta[2])/9 + 
             (16*H[1, z]*zeta[2])/9)/z + (512*zeta[3])/27 + 
           (32*H[0, z]*zeta[3])/9 + z^2*(20000/729 - (1640*H[0, z])/81 + 
             (616*H[1, z])/81 + (8*H[0, 0, z])/27 - (152*H[0, 1, z])/27 - 
             (200*H[1, 0, z])/27 - (152*H[1, 1, z])/81 - 16*H[0, 0, 0, z] - 
             (80*H[0, 0, 1, z])/9 - (112*H[0, 1, 0, z])/9 - 
             (16*H[0, 1, 1, z])/9 - (176*H[1, 0, 0, z])/9 - 
             (16*H[1, 0, 1, z])/3 - (80*H[1, 1, 0, z])/9 - (16*H[1, 1, 1, z])/
              27 + (104*zeta[2])/27 + (16*H[0, z]*zeta[2])/9 - 
             (16*H[1, z]*zeta[2])/9 + (32*zeta[3])/9) + (46*zeta[4])/3 + 
           z*(10448/243 - (10276*H[0, z])/243 + (664*H[1, z])/81 + 
             (5780*H[0, 0, z])/81 + (692*H[0, 1, z])/81 + (188*H[1, 0, z])/
              9 + (52*H[1, 1, z])/9 - (568*H[0, 0, 0, z])/27 - 
             (532*H[0, 0, 1, z])/27 + (20*H[0, 1, 0, z])/9 - 
             (76*H[0, 1, 1, z])/27 + (52*H[1, 0, 0, z])/3 + 4*H[1, 0, 1, z] + 
             (28*H[1, 1, 0, z])/3 - (4*H[1, 1, 1, z])/9 + 
             (128*H[0, 0, 0, 0, z])/9 + (200*H[0, 0, 0, 1, z])/9 + 
             (56*H[0, 0, 1, 0, z])/3 + (56*H[0, 0, 1, 1, z])/9 + 
             8*H[0, 1, 0, 0, z] + (8*H[0, 1, 0, 1, z])/3 + 
             (8*H[0, 1, 1, 0, z])/3 + (8*H[0, 1, 1, 1, z])/9 - 
             (404*zeta[2])/81 + (820*H[0, z]*zeta[2])/27 + 
             (20*H[1, z]*zeta[2])/3 - (200*H[0, 0, z]*zeta[2])/9 - 
             (8*H[0, 1, z]*zeta[2])/3 + (224*zeta[3])/27 + 
             (32*H[0, z]*zeta[3])/9 + (46*zeta[4])/3))) + 
       CF^2*TF*(2*Lp^3*LQ*(-2 - 8/(3*z) + (8*z^2)/3 + z*(2 - 4*H[0, z]) - 
           4*H[0, z]) + 2*Lp^2*LQ*(-28 + z^2*(16/3 - (32*H[0, z])/3) - 
           4*H[0, z] + (8/3 + (32*H[0, z])/3)/z + 24*H[0, 0, z] + 
           z*(20 - 20*H[0, z] + 24*H[0, 0, z])) + 
         2*Lp^3*(73/9 + 6*H[0, z] + z^2*(-4 - (32*H[0, z])/9 - 
             (32*H[1, z])/9) + (8*H[1, z])/3 + (4 + (32*H[1, z])/9)/z + 
           (8*H[0, 0, z])/3 + (16*H[0, 1, z])/3 + z*(-73/9 + (10*H[0, z])/3 - 
             (8*H[1, z])/3 + (8*H[0, 0, z])/3 + (16*H[0, 1, z])/3 - 
             (16*zeta[2])/3) - (16*zeta[2])/3) + 
         2*Lp*LQ*(158/3 + (232*H[0, z])/3 + 22*H[0, 0, z] + 8*H[1, 0, z] - 
           44*H[0, 0, 0, z] + z*(-94/3 + (68*H[0, z])/3 + 22*H[0, 0, z] - 
             8*H[1, 0, z] - 44*H[0, 0, 0, z] - 8*zeta[2]) + 
           (296/27 - (16*H[0, z])/3 - (64*H[0, 0, z])/3 - (16*H[1, 0, z])/3 - 
             (16*zeta[2])/3)/z + 8*zeta[2] + z^2*(-872/27 + (128*H[0, z])/9 + 
             16*H[0, 0, z] + (16*H[1, 0, z])/3 + (16*zeta[2])/3)) + 
         2*Lp^2*(554/9 + 14*H[0, z] + 54*H[1, z] - 36*H[0, 0, z] + 
           8*H[0, 1, z] + (4/3 - 16*H[0, z] - (56*H[1, z])/9 - 
             (64*H[0, 1, z])/3 - 16*H[1, 0, z])/z - 12*H[1, 0, z] - 
           32*H[0, 0, 0, z] - 40*H[0, 0, 1, z] - 24*H[0, 1, 0, z] - 
           24*zeta[2] + 8*H[0, z]*zeta[2] + z^2*(-40/3 + (128*H[0, z])/9 - 
             (16*H[1, z])/9 + (80*H[0, 0, z])/3 + (32*H[0, 1, z])/3 + 
             16*H[1, 0, z] + (32*zeta[2])/3) + z*(-446/9 + 26*H[0, z] - 
             46*H[1, z] + 4*H[0, 0, z] + 32*H[0, 1, z] + 12*H[1, 0, z] - 
             32*H[0, 0, 0, z] - 40*H[0, 0, 1, z] - 24*H[0, 1, 0, z] - 
             16*zeta[2] + 8*H[0, z]*zeta[2] - 8*zeta[3]) - 8*zeta[3]) + 
         2*Lp*(-3226/9 - (1085*H[0, z])/3 - (470*H[1, z])/9 - 
           215*H[0, 0, z] - (410*H[0, 1, z])/3 - 182*H[1, 0, z] + 
           (2*H[1, 1, z])/3 + 62*H[0, 0, 0, z] - 52*H[0, 0, 1, z] - 
           40*H[0, 1, 0, z] - 8*H[0, 1, 1, z] + 12*H[1, 0, 0, z] - 
           4*H[1, 0, 1, z] - 12*H[1, 1, 0, z] + 4*H[1, 1, 1, z] + 
           152*H[0, 0, 0, 0, z] + 144*H[0, 0, 0, 1, z] + 
           120*H[0, 0, 1, 0, z] - 8*H[0, 0, 1, 1, z] + 56*H[0, 1, 0, 0, z] + 
           24*H[0, 1, 0, 1, z] + 8*H[0, 1, 1, 0, z] + 8*H[0, 1, 1, 1, z] - 
           (302*zeta[2])/3 + 44*H[0, z]*zeta[2] - 28*H[1, z]*zeta[2] + 
           48*H[0, 0, z]*zeta[2] - 56*H[0, 1, z]*zeta[2] + 
           z^2*(884/9 + (460*H[0, z])/9 + (580*H[1, z])/9 - (584*H[0, 0, z])/
              9 - (496*H[0, 1, z])/9 - (8*H[1, 0, z])/3 - (80*H[1, 1, z])/9 - 
             80*H[0, 0, 0, z] - 16*H[0, 0, 1, z] - 48*H[0, 1, 0, z] + 
             (16*H[0, 1, 1, z])/3 - 48*H[1, 0, 0, z] - (80*H[1, 0, 1, z])/3 - 
             16*H[1, 1, 0, z] - (16*H[1, 1, 1, z])/3 + (808*zeta[2])/9 - 
             (176*H[0, z]*zeta[2])/3 + (112*H[1, z]*zeta[2])/3 - 
             (224*zeta[3])/3) - 28*zeta[3] + 88*H[0, z]*zeta[3] + 
           (-470/9 - (40*H[0, z])/3 + (80*H[1, z])/9 + 32*H[0, 0, z] + 
             (224*H[0, 1, z])/9 + (80*H[1, 0, z])/3 + (8*H[1, 1, z])/9 + 
             (256*H[0, 0, 1, z])/3 + 64*H[0, 1, 0, z] + 48*H[1, 0, 0, z] + 
             (80*H[1, 0, 1, z])/3 + 16*H[1, 1, 0, z] + (16*H[1, 1, 1, z])/3 + 
             (40*zeta[2])/9 - (112*H[1, z]*zeta[2])/3 + 32*zeta[3])/z + 
           174*zeta[4] + z*(2812/9 - (301*H[0, z])/3 - (190*H[1, z])/9 - 
             H[0, 0, z] + (26*H[0, 1, z])/3 + 158*H[1, 0, z] + 
             (22*H[1, 1, z])/3 - 118*H[0, 0, 0, z] - 76*H[0, 0, 1, z] - 
             96*H[0, 1, 0, z] - 12*H[1, 0, 0, z] + 4*H[1, 0, 1, z] + 
             12*H[1, 1, 0, z] - 4*H[1, 1, 1, z] + 152*H[0, 0, 0, 0, z] + 
             144*H[0, 0, 0, 1, z] + 120*H[0, 0, 1, 0, z] - 
             8*H[0, 0, 1, 1, z] + 56*H[0, 1, 0, 0, z] + 24*H[0, 1, 0, 1, z] + 
             8*H[0, 1, 1, 0, z] + 8*H[0, 1, 1, 1, z] + (494*zeta[2])/3 - 
             44*H[0, z]*zeta[2] + 28*H[1, z]*zeta[2] + 48*H[0, 0, z]*
              zeta[2] - 56*H[0, 1, z]*zeta[2] - 108*zeta[3] + 
             88*H[0, z]*zeta[3] + 174*zeta[4])) + 
         2*(-10916/81 + (17618*H[0, z])/81 + (25745*H[1, z])/81 + 
           (15640*H[0, 0, z])/27 + (3766*H[0, 1, z])/27 + (5146*H[1, 0, z])/
            27 - (146*H[1, 1, z])/9 + (3392*H[0, 0, 0, z])/9 - 
           (220*H[0, 0, 1, z])/9 + (3692*H[0, 1, 0, z])/9 + 
           (16*H[0, 1, 1, z])/3 + (802*H[1, 0, 0, z])/9 - (554*H[1, 0, 1, z])/
            9 + (202*H[1, 1, 0, z])/9 - (22*H[1, 1, 1, z])/9 + 
           (56*H[0, 0, 0, 0, z])/3 + (232*H[0, 0, 0, 1, z])/3 + 
           (536*H[0, 0, 1, 0, z])/3 + (88*H[0, 0, 1, 1, z])/3 + 
           (56*H[0, 1, 0, 0, z])/3 - 32*H[0, 1, 0, 1, z] + 
           (136*H[0, 1, 1, 0, z])/3 - (16*H[0, 1, 1, 1, z])/3 + 
           (220*H[1, 0, 0, 0, z])/3 + (64*H[1, 0, 0, 1, z])/3 + 
           (232*H[1, 0, 1, 0, z])/3 - 8*H[1, 0, 1, 1, z] + 
           (224*H[1, 1, 0, 0, z])/3 + (8*H[1, 1, 0, 1, z])/3 + 
           (128*H[1, 1, 1, 0, z])/3 - (8*H[1, 1, 1, 1, z])/3 - 
           272*H[0, 0, 0, 0, 0, z] - (664*H[0, 0, 0, 0, 1, z])/3 - 
           264*H[0, 0, 0, 1, 0, z] - (8*H[0, 0, 0, 1, 1, z])/3 - 
           (296*H[0, 0, 1, 0, 0, z])/3 - (104*H[0, 0, 1, 0, 1, z])/3 - 
           (8*H[0, 0, 1, 1, 0, z])/3 - 8*H[0, 0, 1, 1, 1, z] - 
           (136*H[0, 1, 0, 0, 0, z])/3 - (160*H[0, 1, 0, 0, 1, z])/3 - 
           (112*H[0, 1, 0, 1, 0, z])/3 - 16*H[0, 1, 0, 1, 1, z] - 
           (32*H[0, 1, 1, 0, 0, z])/3 - (80*H[0, 1, 1, 0, 1, z])/3 - 
           (32*H[0, 1, 1, 1, 0, z])/3 - (16*H[0, 1, 1, 1, 1, z])/3 + 
           (3418*zeta[2])/27 + (4148*H[0, z]*zeta[2])/9 + 
           (910*H[1, z]*zeta[2])/9 - 16*H[0, 0, z]*zeta[2] + 
           (344*H[0, 1, z]*zeta[2])/3 + (256*H[1, 0, z]*zeta[2])/3 + 
           (152*H[1, 1, z]*zeta[2])/3 - (344*H[0, 0, 0, z]*zeta[2])/3 + 
           (232*H[0, 0, 1, z]*zeta[2])/3 + (224*H[0, 1, 0, z]*zeta[2])/3 + 
           (112*H[0, 1, 1, z]*zeta[2])/3 + (4936*zeta[3])/9 + 
           144*H[0, z]*zeta[3] + (56*H[1, z]*zeta[3])/3 - 
           (640*H[0, 0, z]*zeta[3])/3 - (176*H[0, 1, z]*zeta[3])/3 + 
           (64*zeta[2]*zeta[3])/3 + (-631/27 + (644*H[0, z])/9 + 
             (2956*H[1, z])/81 + (128*H[0, 0, z])/3 - (4048*H[0, 1, z])/81 + 
             (2452*H[1, 0, z])/81 - (812*H[1, 1, z])/81 - 
             (1568*H[0, 0, 1, z])/27 - (784*H[0, 1, 0, z])/27 + 
             (64*H[0, 1, 1, z])/27 - (1600*H[1, 0, 0, z])/27 - 
             (808*H[1, 0, 1, z])/27 - (616*H[1, 1, 0, z])/27 - 
             8*H[1, 1, 1, z] - (1408*H[0, 0, 0, 1, z])/9 - 
             (1280*H[0, 0, 1, 0, z])/9 - (64*H[0, 0, 1, 1, z])/9 - 
             (800*H[0, 1, 0, 0, z])/9 - (352*H[0, 1, 0, 1, z])/9 - 
             32*H[0, 1, 1, 0, z] - (64*H[0, 1, 1, 1, z])/9 - 
             (848*H[1, 0, 0, 0, z])/9 - (608*H[1, 0, 0, 1, z])/9 - 
             (800*H[1, 0, 1, 0, z])/9 - (32*H[1, 0, 1, 1, z])/3 - 
             (544*H[1, 1, 0, 0, z])/9 - (256*H[1, 1, 0, 1, z])/9 - 
             (352*H[1, 1, 1, 0, z])/9 - (32*H[1, 1, 1, 1, z])/9 + 
             (3136*zeta[2])/27 + (64*H[0, z]*zeta[2])/9 + 
             (1064*H[1, z]*zeta[2])/27 + (352*H[0, 1, z]*zeta[2])/9 + 
             (160*H[1, 0, z]*zeta[2])/9 + (32*H[1, 1, z]*zeta[2])/9 + 
             (16*zeta[3])/9 - 64*H[0, z]*zeta[3] - (640*H[1, z]*zeta[3])/9 - 
             (304*zeta[4])/3)/z + 388*zeta[4] - 306*H[0, z]*zeta[4] + 
           z^2*(-5243/27 - (14089*H[0, z])/81 - (14737*H[1, z])/81 - 
             (826*H[0, 0, z])/27 + (2902*H[0, 1, z])/27 - (11758*H[1, 0, z])/
              81 + (290*H[1, 1, z])/81 + (1184*H[0, 0, 0, z])/9 + 
             (880*H[0, 0, 1, z])/27 + (304*H[0, 1, 0, z])/3 + 
             (80*H[0, 1, 1, z])/9 + (2464*H[1, 0, 0, z])/27 + 
             (1456*H[1, 0, 1, z])/27 + (1264*H[1, 1, 0, z])/27 + 
             16*H[1, 1, 1, z] + 112*H[0, 0, 0, 0, z] + (320*H[0, 0, 0, 1, z])/
              9 + (320*H[0, 0, 1, 0, z])/3 + (512*H[0, 1, 0, 0, z])/9 + 
             (160*H[0, 1, 0, 1, z])/9 + (64*H[0, 1, 1, 0, z])/3 + 
             (848*H[1, 0, 0, 0, z])/9 + (608*H[1, 0, 0, 1, z])/9 + 
             (800*H[1, 0, 1, 0, z])/9 + (32*H[1, 0, 1, 1, z])/3 + 
             (544*H[1, 1, 0, 0, z])/9 + (256*H[1, 1, 0, 1, z])/9 + 
             (352*H[1, 1, 1, 0, z])/9 + (32*H[1, 1, 1, 1, z])/9 - 
             (23282*zeta[2])/81 + (1424*H[0, z]*zeta[2])/27 - 
             (1712*H[1, z]*zeta[2])/27 + (640*H[0, 0, z]*zeta[2])/9 - 
             (64*H[0, 1, z]*zeta[2])/9 - (160*H[1, 0, z]*zeta[2])/9 - 
             (32*H[1, 1, z]*zeta[2])/9 + (5536*zeta[3])/27 + 
             (896*H[0, z]*zeta[3])/9 + (640*H[1, z]*zeta[3])/9 + 
             (1288*zeta[4])/9) + z*(28538/81 - (51020*H[0, z])/81 - 
             (13964*H[1, z])/81 + (13610*H[0, 0, z])/27 + (9872*H[0, 1, z])/
              27 - (2044*H[1, 0, z])/27 + (68*H[1, 1, z])/3 - 
             (1052*H[0, 0, 0, z])/9 - (722*H[0, 0, 1, z])/9 + 
             (358*H[0, 1, 0, z])/9 - 10*H[0, 1, 1, z] - (1090*H[1, 0, 0, z])/
              9 + (338*H[1, 0, 1, z])/9 - (418*H[1, 1, 0, z])/9 - 
             (50*H[1, 1, 1, z])/9 + (808*H[0, 0, 0, 0, z])/3 + 
             48*H[0, 0, 0, 1, z] + (512*H[0, 0, 1, 0, z])/3 + 
             (112*H[0, 0, 1, 1, z])/3 - (224*H[0, 1, 0, 0, z])/3 - 
             64*H[0, 1, 0, 1, z] - (184*H[0, 1, 1, 0, z])/3 - 
             8*H[0, 1, 1, 1, z] - (220*H[1, 0, 0, 0, z])/3 - 
             (64*H[1, 0, 0, 1, z])/3 - (232*H[1, 0, 1, 0, z])/3 + 
             8*H[1, 0, 1, 1, z] - (224*H[1, 1, 0, 0, z])/3 - 
             (8*H[1, 1, 0, 1, z])/3 - (128*H[1, 1, 1, 0, z])/3 + 
             (8*H[1, 1, 1, 1, z])/3 - 272*H[0, 0, 0, 0, 0, z] - 
             (664*H[0, 0, 0, 0, 1, z])/3 - 264*H[0, 0, 0, 1, 0, z] - 
             (8*H[0, 0, 0, 1, 1, z])/3 - (296*H[0, 0, 1, 0, 0, z])/3 - 
             (104*H[0, 0, 1, 0, 1, z])/3 - (8*H[0, 0, 1, 1, 0, z])/3 - 
             8*H[0, 0, 1, 1, 1, z] - (136*H[0, 1, 0, 0, 0, z])/3 - 
             (160*H[0, 1, 0, 0, 1, z])/3 - (112*H[0, 1, 0, 1, 0, z])/3 - 
             16*H[0, 1, 0, 1, 1, z] - (32*H[0, 1, 1, 0, 0, z])/3 - 
             (80*H[0, 1, 1, 0, 1, z])/3 - (32*H[0, 1, 1, 1, 0, z])/3 - 
             (16*H[0, 1, 1, 1, 1, z])/3 - (13984*zeta[2])/27 + 
             (1258*H[0, z]*zeta[2])/9 - (694*H[1, z]*zeta[2])/9 + 
             (40*H[0, 0, z]*zeta[2])/3 + (88*H[0, 1, z]*zeta[2])/3 - 
             (256*H[1, 0, z]*zeta[2])/3 - (152*H[1, 1, z]*zeta[2])/3 - 
             (344*H[0, 0, 0, z]*zeta[2])/3 + (232*H[0, 0, 1, z]*zeta[2])/3 + 
             (224*H[0, 1, 0, z]*zeta[2])/3 + (112*H[0, 1, 1, z]*zeta[2])/3 + 
             (3716*zeta[3])/9 + (560*H[0, z]*zeta[3])/3 - 
             (56*H[1, z]*zeta[3])/3 - (640*H[0, 0, z]*zeta[3])/3 - 
             (176*H[0, 1, z]*zeta[3])/3 + (64*zeta[2]*zeta[3])/3 + 
             (1174*zeta[4])/3 - 306*H[0, z]*zeta[4] - 280*zeta[5]) - 
           280*zeta[5])) + (dabc2*((17944*H[1, z])/27 - (3632*H[-1, 0, z])/
           27 + (2272*H[1, 0, z])/3 + (1456*H[1, 1, z])/9 - 
          (2176*H[-1, -1, 0, z])/9 - (304*H[-1, 0, 0, z])/3 + 
          (160*H[-1, 0, 1, z])/9 - (256*H[0, -1, 0, z])/3 + 
          (6656*H[0, 0, 0, z])/9 + (5440*H[0, 0, 1, z])/9 + 
          (1168*H[0, 1, 0, z])/3 + (656*H[0, 1, 1, z])/9 + 
          (1696*H[1, 0, 0, z])/9 + 96*H[1, 0, 1, z] + 256*H[1, 1, 0, z] - 
          (64*H[-1, -1, -1, 0, z])/3 + 336*H[-1, -1, 0, 0, z] + 
          (352*H[-1, -1, 0, 1, z])/3 + 96*H[-1, 0, -1, 0, z] - 
          (32*H[-1, 0, 0, 0, z])/3 + 144*H[-1, 0, 0, 1, z] + 
          160*H[-1, 0, 1, 0, z] + (128*H[-1, 0, 1, 1, z])/3 + 
          64*H[0, -1, -1, 0, z] - (64*H[0, -1, 0, 1, z])/3 - 
          (64*H[0, 0, -1, 0, z])/3 + 176*H[0, 0, 0, 1, z] + 
          (16*H[0, 0, 1, 1, z])/3 - 16*H[0, 1, 0, 1, z] - 
          64*H[1, 0, -1, 0, z] + (272*H[1, 0, 0, 0, z])/3 + 
          (224*H[1, 0, 0, 1, z])/3 + 80*H[1, 0, 1, 0, z] - 
          (304*H[1, 1, 0, 0, z])/3 + 16*H[1, 1, 0, 1, z] - 
          16*H[1, 1, 1, 0, z] + 160*H[-1, 0, 0, 0, 0, z] + 
          96*H[-1, 0, 0, 1, 0, z] + 128*H[-1, 0, 1, 0, 0, z] + 
          64*H[-1, 0, 1, 1, 0, z] - (128*H[0, -1, -1, -1, 0, z])/3 + 
          352*H[0, -1, -1, 0, 0, z] + (64*H[0, -1, -1, 0, 1, z])/3 + 
          (448*H[0, -1, 0, -1, 0, z])/3 - (704*H[0, -1, 0, 0, 0, z])/3 - 
          32*H[0, -1, 0, 0, 1, z] + (64*H[0, -1, 0, 1, 0, z])/3 + 
          (896*H[0, 0, -1, -1, 0, z])/3 - (832*H[0, 0, -1, 0, 0, z])/3 - 
          (640*H[0, 0, 0, -1, 0, z])/3 + 448*H[0, 0, 0, 0, 0, z] + 
          (1696*H[0, 0, 0, 0, 1, z])/3 + (512*H[0, 0, 0, 1, 0, z])/3 + 
          32*H[0, 0, 0, 1, 1, z] + 64*H[0, 0, 1, 0, 0, z] + 
          (224*H[0, 0, 1, 0, 1, z])/3 + (448*H[0, 0, 1, 1, 0, z])/3 - 
          (128*H[0, 1, 0, -1, 0, z])/3 + (608*H[0, 1, 0, 0, 0, z])/3 + 
          192*H[0, 1, 0, 0, 1, z] + (416*H[0, 1, 0, 1, 0, z])/3 + 
          160*H[0, 1, 1, 0, 0, z] + 96*H[0, 1, 1, 0, 1, z] + 
          160*H[0, 1, 1, 1, 0, z] - (416*H[-1, z]*zeta[2])/3 + 
          (3056*H[1, z]*zeta[2])/9 - 128*H[-1, -1, z]*zeta[2] + 
          (160*H[0, -1, z]*zeta[2])/3 - (256*H[0, 1, z]*zeta[2])/
           (3*z*(1 + z)) - (176*H[1, 0, z]*zeta[2])/3 - 
          (128*H[1, 1, z]*zeta[2])/3 + 96*H[-1, 0, 0, z]*zeta[2] + 
          64*H[-1, 0, 1, z]*zeta[2] - (128*H[0, -1, -1, z]*zeta[2])/3 + 
          (512*H[0, -1, 0, z]*zeta[2])/3 + (448*H[0, 0, -1, z]*zeta[2])/3 - 
          (2080*H[0, 0, 0, z]*zeta[2])/3 - (160*H[0, 0, 1, z]*zeta[2])/3 - 
          (416*H[0, 1, 0, z]*zeta[2])/3 + (128*H[0, 1, 1, z]*zeta[2])/3 + 
          (304*H[-1, z]*zeta[3])/3 + (544*H[1, z]*zeta[3])/3 - 
          128*H[-1, 0, z]*zeta[3] + (160*H[0, -1, z]*zeta[3])/3 + 
          ((-3712*H[-1, -1, 0, z])/27 + (3712*H[-1, 0, 0, z])/27 + 
            (3712*H[-1, 0, 1, z])/27 + (256*H[-1, -1, -1, 0, z])/9 - 
            128*H[-1, -1, 0, 0, z] + (512*H[-1, -1, 0, 1, z])/9 - 
            (256*H[-1, 0, -1, 0, z])/3 + (2048*H[-1, 0, 0, 0, z])/9 + 
            128*H[-1, 0, 0, 1, z] + (256*H[-1, 0, 1, 0, z])/3 + 
            (256*H[-1, 0, 1, 1, z])/9 - (512*H[0, -1, -1, 0, z])/3 + 
            (512*H[0, -1, 0, 0, z])/3 + (512*H[0, -1, 0, 1, z])/3 + 
            (1280*H[1, 0, 0, 0, z])/9 + (1280*H[1, 0, 0, 1, z])/9 + 
            (256*H[1, 0, 1, 0, z])/3 + (2048*H[1, 1, 0, 0, z])/9 + 
            (256*H[1, 1, 0, 1, z])/3 + (512*H[1, 1, 1, 0, z])/3 - 
            (1856*H[-1, z]*zeta[2])/9 - (1856*H[1, z]*zeta[2])/27 - 
            (128*H[-1, -1, z]*zeta[2])/3 - (512*H[-1, 0, z]*zeta[2])/3 - 
            256*H[0, -1, z]*zeta[2] - (896*H[1, 0, z]*zeta[2])/9 + 
            (640*H[1, 1, z]*zeta[2])/9 + (128*H[-1, z]*zeta[3])/9 - 
            (1280*H[1, z]*zeta[3])/9)/z + z^2*((128*H[1, z])/3 - 
            (3712*H[-1, -1, 0, z])/27 + (3712*H[-1, 0, 0, z])/27 + 
            (3712*H[-1, 0, 1, z])/27 + (3712*H[0, -1, 0, z])/27 - 
            (3712*H[0, 0, 0, z])/27 - (3712*H[0, 0, 1, z])/27 + 
            (256*H[-1, -1, -1, 0, z])/9 - 128*H[-1, -1, 0, 0, z] + 
            (512*H[-1, -1, 0, 1, z])/9 - (256*H[-1, 0, -1, 0, z])/3 + 
            (2048*H[-1, 0, 0, 0, z])/9 + 128*H[-1, 0, 0, 1, z] + 
            (256*H[-1, 0, 1, 0, z])/3 + (256*H[-1, 0, 1, 1, z])/9 - 
            (256*H[0, -1, -1, 0, z])/3 + (1664*H[0, -1, 0, 0, z])/9 + 
            (1280*H[0, 0, -1, 0, z])/9 - (2944*H[0, 0, 0, 1, z])/9 - 
            (256*H[0, 0, 1, 1, z])/9 - (256*H[0, 1, 0, 1, z])/3 - 
            (1280*H[1, 0, 0, 0, z])/9 - (1280*H[1, 0, 0, 1, z])/9 - 
            (256*H[1, 0, 1, 0, z])/3 - (2048*H[1, 1, 0, 0, z])/9 - 
            (256*H[1, 1, 0, 1, z])/3 - (512*H[1, 1, 1, 0, z])/3 - 
            (1856*H[-1, z]*zeta[2])/9 + (1856*H[1, z]*zeta[2])/27 - 
            (128*H[-1, -1, z]*zeta[2])/3 - (512*H[-1, 0, z]*zeta[2])/3 - 
            (128*H[0, -1, z]*zeta[2])/3 + (896*H[1, 0, z]*zeta[2])/9 - 
            (640*H[1, 1, z]*zeta[2])/9 + (128*H[-1, z]*zeta[3])/9 + 
            (1280*H[1, z]*zeta[3])/9) + Lp*(-3200/3 - (1600*H[0, z])/3 - 
            (1456*H[1, z])/3 + (416*H[-1, 0, z])/3 - (608*H[0, 0, z])/3 - 
            (656*H[0, 1, z])/3 - 64*H[-1, -1, 0, z] - 32*H[-1, 0, 0, z] - 
            128*H[-1, 0, 1, z] - 32*H[0, -1, 0, z] + 32*H[0, 0, 0, z] - 
            16*H[0, 0, 1, z] + 48*H[1, 0, 0, z] - 128*H[0, -1, -1, 0, z] + 
            64*H[0, -1, 0, 0, z] + 64*H[0, 0, -1, 0, z] - 
            64*H[0, 0, 0, 0, z] - 96*H[0, 0, 0, 1, z] + 32*H[0, 1, 0, 0, z] + 
            (1072*zeta[2])/3 + 96*H[-1, z]*zeta[2] - 16*H[0, z]*zeta[2] + 
            32*H[1, z]*zeta[2] - 64*H[0, -1, z]*zeta[2] + 160*H[0, 0, z]*
             zeta[2] + 64*H[0, 1, z]*zeta[2] + ((256*H[-1, -1, 0, z])/3 - 
              (256*H[-1, 0, 0, z])/3 - (256*H[-1, 0, 1, z])/3 + 
              128*H[-1, z]*zeta[2] + (128*H[1, z]*zeta[2])/3)/z + 
            z^2*((256*H[-1, -1, 0, z])/3 - (256*H[-1, 0, 0, z])/3 - 
              (256*H[-1, 0, 1, z])/3 - (256*H[0, -1, 0, z])/3 + 
              (256*H[0, 0, 0, z])/3 + (256*H[0, 0, 1, z])/3 + 
              128*H[-1, z]*zeta[2] - (512*H[0, z]*zeta[2])/3 - 
              (128*H[1, z]*zeta[2])/3 - (640*zeta[3])/3) - 128*zeta[3] + 
            128*H[0, z]*zeta[3] + z*(3200/3 - 48*H[0, z] + (1456*H[1, z])/3 + 
              (416*H[-1, 0, z])/3 - (464*H[0, 0, z])/3 - (656*H[0, 1, z])/3 - 
              64*H[-1, -1, 0, z] - 32*H[-1, 0, 0, z] - 128*H[-1, 0, 1, z] + 
              96*H[0, -1, 0, z] + 144*H[0, 0, 1, z] - 48*H[1, 0, 0, z] + 
              128*H[0, -1, -1, 0, z] - 64*H[0, -1, 0, 0, z] - 
              64*H[0, 0, -1, 0, z] - 96*H[0, 0, 0, 1, z] + 32*H[0, 1, 0, 0, 
                z] + (656*zeta[2])/3 + 96*H[-1, z]*zeta[2] - 144*H[0, z]*zeta[
                2] - 32*H[1, z]*zeta[2] + 64*H[0, -1, z]*zeta[2] + 
              96*H[0, 0, z]*zeta[2] + 64*H[0, 1, z]*zeta[2] - 200*zeta[4]) - 
            120*zeta[4]) - 176*H[-1, z]*zeta[4] + 
          (z^3*((128*H[0, z])/3 - (1280*H[0, 0, 0, 0, z])/3 - 
             (512*H[0, 0, 1, 0, z])/3 - (2048*H[0, 1, 0, 0, z])/9 - 
             (512*H[0, 1, 1, 0, z])/3 + (7424*H[0, z]*zeta[2])/27 + 
             384*H[0, 0, z]*zeta[2] - (128*H[0, 1, z]*zeta[2])/3 + 
             (9280*zeta[3])/27 + (2432*H[0, z]*zeta[3])/9 + 
             (3776*zeta[4])/9))/(1 + z) + z*((-19096*H[1, z])/27 - 
            (3632*H[-1, 0, z])/27 - (2272*H[1, 0, z])/3 - (1456*H[1, 1, z])/
             9 - (2176*H[-1, -1, 0, z])/9 - (304*H[-1, 0, 0, z])/3 + 
            (160*H[-1, 0, 1, z])/9 + 32*H[0, -1, 0, z] + (800*H[0, 0, 0, z])/
             3 + (3440*H[0, 0, 1, z])/9 + (208*H[0, 1, 0, z])/3 + 
            (656*H[0, 1, 1, z])/9 - (1696*H[1, 0, 0, z])/9 - 
            96*H[1, 0, 1, z] - 256*H[1, 1, 0, z] - (64*H[-1, -1, -1, 0, z])/
             3 + 336*H[-1, -1, 0, 0, z] + (352*H[-1, -1, 0, 1, z])/3 + 
            96*H[-1, 0, -1, 0, z] - (32*H[-1, 0, 0, 0, z])/3 + 
            144*H[-1, 0, 0, 1, z] + 160*H[-1, 0, 1, 0, z] + 
            (128*H[-1, 0, 1, 1, z])/3 + 64*H[0, -1, -1, 0, z] - 
            224*H[0, -1, 0, 0, z] + 256*H[0, -1, 0, 1, z] - 
            256*H[0, 0, -1, 0, z] - 656*H[0, 0, 0, 1, z] - 
            48*H[0, 0, 1, 1, z] - 80*H[0, 1, 0, 1, z] + 
            64*H[1, 0, -1, 0, z] - (272*H[1, 0, 0, 0, z])/3 - 
            (224*H[1, 0, 0, 1, z])/3 - 80*H[1, 0, 1, 0, z] + 
            (304*H[1, 1, 0, 0, z])/3 - 16*H[1, 1, 0, 1, z] + 
            16*H[1, 1, 1, 0, z] + 160*H[-1, 0, 0, 0, 0, z] + 
            96*H[-1, 0, 0, 1, 0, z] + 128*H[-1, 0, 1, 0, 0, z] + 
            64*H[-1, 0, 1, 1, 0, z] + (128*H[0, -1, -1, -1, 0, z])/3 - 
            352*H[0, -1, -1, 0, 0, z] - (64*H[0, -1, -1, 0, 1, z])/3 - 
            (448*H[0, -1, 0, -1, 0, z])/3 + (704*H[0, -1, 0, 0, 0, z])/3 + 
            32*H[0, -1, 0, 0, 1, z] - (64*H[0, -1, 0, 1, 0, z])/3 - 
            (896*H[0, 0, -1, -1, 0, z])/3 + (1088*H[0, 0, -1, 0, 0, z])/3 + 
            (640*H[0, 0, 0, -1, 0, z])/3 + (1696*H[0, 0, 0, 0, 1, z])/3 + 
            (320*H[0, 0, 0, 1, 0, z])/3 + 32*H[0, 0, 0, 1, 1, z] - 
            64*H[0, 0, 1, 0, 0, z] + (352*H[0, 0, 1, 0, 1, z])/3 + 
            (128*H[0, 0, 1, 1, 0, z])/3 - (128*H[0, 1, 0, -1, 0, z])/3 + 
            (608*H[0, 1, 0, 0, 0, z])/3 + 192*H[0, 1, 0, 0, 1, z] + 
            (416*H[0, 1, 0, 1, 0, z])/3 + 160*H[0, 1, 1, 0, 0, z] + 
            96*H[0, 1, 1, 0, 1, z] + 160*H[0, 1, 1, 1, 0, z] - 
            (416*H[-1, z]*zeta[2])/3 - (3056*H[1, z]*zeta[2])/9 - 
            128*H[-1, -1, z]*zeta[2] - 224*H[0, -1, z]*zeta[2] + 
            (176*H[1, 0, z]*zeta[2])/3 + (128*H[1, 1, z]*zeta[2])/3 + 
            96*H[-1, 0, 0, z]*zeta[2] + 64*H[-1, 0, 1, z]*zeta[2] + 
            (128*H[0, -1, -1, z]*zeta[2])/3 - (512*H[0, -1, 0, z]*zeta[2])/
             3 - (448*H[0, 0, -1, z]*zeta[2])/3 - 544*H[0, 0, 0, z]*zeta[2] - 
            (736*H[0, 0, 1, z]*zeta[2])/3 - (416*H[0, 1, 0, z]*zeta[2])/3 + 
            (128*H[0, 1, 1, z]*zeta[2])/3 + (304*H[-1, z]*zeta[3])/3 - 
            (544*H[1, z]*zeta[3])/3 - 128*H[-1, 0, z]*zeta[3] - 
            (160*H[0, -1, z]*zeta[3])/3 - 176*H[-1, z]*zeta[4]) + 
          (z*((-1304*H[0, z])/27 + (41008*H[0, 0, z])/27 + (14224*H[0, 1, z])/
              27 - (608*H[0, 0, 0, 0, z])/3 - (640*H[0, 0, 1, 0, z])/3 - 
             160*H[0, 1, 0, 0, z] - 64*H[0, 1, 1, 0, z] - (1984*zeta[2])/3 - 
             (3232*H[0, z]*zeta[2])/3 + 384*H[0, 0, z]*zeta[2] + 
             96*H[0, 1, z]*zeta[2] - (544*zeta[3])/9 + (736*H[0, z]*zeta[3])/
              3 - (896*H[0, 0, z]*zeta[3])/3 - (128*H[0, 1, z]*zeta[3])/3 + 
             (640*zeta[2]*zeta[3])/3 + 8*zeta[4] + (544*H[0, z]*zeta[4])/3 - 
             (2080*zeta[5])/3))/(1 + z) + (16640/27 + (40096*H[0, z])/27 + 
            (38240*H[0, 0, z])/27 + (25472*H[0, 1, z])/27 - 
            (224*H[0, 0, 0, 0, z])/3 + (32*H[0, 0, 1, 0, z])/3 - 
            192*H[0, 1, 0, 0, z] - 32*H[0, 1, 1, 0, z] - (21040*zeta[2])/27 - 
            (4384*H[0, z]*zeta[2])/9 - 176*H[0, 0, z]*zeta[2] - 
            (304*H[0, 1, z]*zeta[2])/3 + (896*zeta[3])/3 + 
            (448*H[0, z]*zeta[3])/3 - (896*H[0, 0, z]*zeta[3])/3 - 
            (64*H[0, 1, z]*zeta[3])/3 + (512*zeta[2]*zeta[3])/3 + 
            212*zeta[4] - (136*H[0, z]*zeta[4])/3 - (1600*zeta[5])/3)/
           (1 + z) + (z^2*(-16640/27 - (4472*H[0, z])/3 + (2768*H[0, 0, z])/
              27 - (11248*H[0, 1, z])/27 - (1904*H[0, 0, 0, 0, z])/3 - 
             (1328*H[0, 0, 1, 0, z])/3 - (2336*H[0, 1, 0, 0, z])/9 - 
             (704*H[0, 1, 1, 0, z])/3 + (3184*zeta[2])/27 - 
             (8512*H[0, z]*zeta[2])/27 + 896*H[0, 0, z]*zeta[2] + 
             (112*H[0, 1, z]*zeta[2])/3 - (416*zeta[3])/27 + 
             (3872*H[0, z]*zeta[3])/9 - (64*H[0, 1, z]*zeta[3])/3 + 
             (128*zeta[2]*zeta[3])/3 + (2732*zeta[4])/9 + 
             (680*H[0, z]*zeta[4])/3 - 160*zeta[5]))/(1 + z)))/(16*nc) + 
       CA*CF*TF*(2*Lp^3*(-10 + (44*H[0, z])/9 + 
           z^2*(-88/9 - (16*H[1, z])/9) + (4*H[1, z])/3 + 
           (88/9 + (16*H[0, z])/9 + (16*H[1, z])/9)/z - (8*H[0, 0, z])/3 + 
           (8*H[0, 1, z])/3 + z*(10 + (32*H[0, z])/9 - (4*H[1, z])/3 + 
             (16*H[0, 0, z])/3 + (8*H[0, 1, z])/3 - (8*zeta[2])/3) - 
           (8*zeta[2])/3) + 2*Lp^2*(232/9 + (220*H[0, z])/9 + (2*H[1, z])/3 - 
           8*H[-1, 0, z] - (112*H[0, 0, z])/3 - (20*H[0, 1, z])/3 - 
           4*H[1, 0, z] - 16*H[0, -1, 0, z] + 32*H[0, 0, 0, z] - 
           24*H[0, 0, 1, z] - 8*H[0, 1, 0, z] + 
           z^2*(26/27 + (160*H[0, z])/9 - (64*H[1, z])/9 + (32*H[-1, 0, z])/
              3 + 16*H[0, 1, z] + (16*H[1, 0, z])/3 - (16*zeta[2])/3) - 
           (4*zeta[2])/3 + 8*H[0, z]*zeta[2] + (-854/27 - (184*H[0, z])/3 - 
             (8*H[1, z])/9 + (32*H[-1, 0, z])/3 - (64*H[0, 0, z])/3 - 
             (16*H[0, 1, z])/3 - (16*H[1, 0, z])/3 + (16*zeta[2])/3)/z - 
           16*zeta[3] + z*(44/9 - (464*H[0, z])/9 + (22*H[1, z])/3 - 
             8*H[-1, 0, z] + (44*H[0, 0, z])/3 + (28*H[0, 1, z])/3 + 
             4*H[1, 0, z] + 16*H[0, -1, 0, z] - 80*H[0, 0, 0, z] - 
             24*H[0, 0, 1, z] - 8*H[0, 1, 0, z] - (28*zeta[2])/3 + 
             24*H[0, z]*zeta[2] + 32*zeta[3])) + 
         2*Lp*(826/3 + (3086*H[0, z])/27 - (248*H[1, z])/3 - 
           100*H[-1, 0, z] + (280*H[0, 0, z])/9 - (892*H[0, 1, z])/9 - 
           (166*H[1, 0, z])/3 + (2*H[1, 1, z])/3 + 40*H[-1, 0, 0, z] + 
           16*H[-1, 0, 1, z] + 4*H[0, -1, 0, z] + (340*H[0, 0, 0, z])/3 + 
           (10*H[0, 0, 1, z])/3 + 32*H[0, 1, 0, z] + (20*H[0, 1, 1, z])/3 + 
           14*H[1, 0, 0, z] - 8*H[1, 0, 1, z] - 4*H[1, 1, 1, z] + 
           64*H[0, -1, 0, 0, z] + 72*H[0, 0, -1, 0, z] - 
           152*H[0, 0, 0, 0, z] + 76*H[0, 0, 0, 1, z] + 72*H[0, 0, 1, 0, z] + 
           16*H[0, 0, 1, 1, z] + 20*H[0, 1, 0, 0, z] - 16*H[0, 1, 0, 1, z] - 
           8*H[0, 1, 1, 1, z] + (292*zeta[2])/9 - 16*H[-1, z]*zeta[2] + 
           (14*H[0, z]*zeta[2])/3 + 24*H[1, z]*zeta[2] - 28*H[0, 0, z]*
            zeta[2] + 48*H[0, 1, z]*zeta[2] + (884/81 + (2824*H[0, z])/27 - 
             (1316*H[1, z])/27 - (248*H[-1, 0, z])/9 + 256*H[0, 0, z] - 
             (16*H[0, 1, z])/9 + (116*H[1, 0, z])/3 - (44*H[1, 1, z])/9 - 
             (112*H[-1, 0, 0, z])/3 + (32*H[-1, 0, 1, z])/3 - 
             (128*H[0, -1, 0, z])/3 + 128*H[0, 0, 0, z] + (64*H[0, 1, 0, z])/
              3 + (32*H[1, 0, 0, z])/3 - (32*H[1, 0, 1, z])/3 - 
             (16*H[1, 1, 1, z])/3 + (272*zeta[2])/9 - (32*H[-1, z]*zeta[2])/
              3 - (32*H[0, z]*zeta[2])/3 + 32*H[1, z]*zeta[2] - 
             (112*zeta[3])/3)/z - 4*zeta[3] + 32*H[0, z]*zeta[3] + 
           z^2*(11518/81 - (2332*H[0, z])/27 + (848*H[1, z])/27 - 
             (32*H[-1, 0, z])/9 + (100*H[0, 0, z])/9 + (28*H[0, 1, z])/3 - 
             (20*H[1, 0, z])/3 + (116*H[1, 1, z])/9 - (112*H[-1, 0, 0, z])/
              3 + (32*H[-1, 0, 1, z])/3 - 32*H[0, -1, 0, z] - 
             (32*H[0, 0, 0, z])/3 - (176*H[0, 0, 1, z])/3 - 
             48*H[0, 1, 0, z] - (32*H[0, 1, 1, z])/3 - (32*H[1, 0, 0, z])/3 + 
             (32*H[1, 0, 1, z])/3 + (16*H[1, 1, 1, z])/3 - (148*zeta[2])/3 - 
             (32*H[-1, z]*zeta[2])/3 + (80*H[0, z]*zeta[2])/3 - 
             32*H[1, z]*zeta[2] + (32*zeta[3])/3) + 
           z*(-3856/9 + (3986*H[0, z])/27 + 100*H[1, z] - 76*H[-1, 0, z] + 
             (2218*H[0, 0, z])/9 - (544*H[0, 1, z])/9 + (70*H[1, 0, z])/3 - 
             (26*H[1, 1, z])/3 + 40*H[-1, 0, 0, z] + 16*H[-1, 0, 1, z] + 
             52*H[0, -1, 0, z] - (668*H[0, 0, 0, z])/3 - (62*H[0, 0, 1, z])/
              3 - 28*H[0, 1, 0, z] - (16*H[0, 1, 1, z])/3 - 
             14*H[1, 0, 0, z] + 8*H[1, 0, 1, z] + 4*H[1, 1, 1, z] - 
             64*H[0, -1, 0, 0, z] - 104*H[0, 0, -1, 0, z] + 
             496*H[0, 0, 0, 0, z] + 76*H[0, 0, 0, 1, z] + 
             88*H[0, 0, 1, 0, z] + 16*H[0, 0, 1, 1, z] + 
             20*H[0, 1, 0, 0, z] - 16*H[0, 1, 0, 1, z] - 8*H[0, 1, 1, 1, z] + 
             (316*zeta[2])/9 - 16*H[-1, z]*zeta[2] + (122*H[0, z]*zeta[2])/
              3 - 24*H[1, z]*zeta[2] - 116*H[0, 0, z]*zeta[2] + 
             48*H[0, 1, z]*zeta[2] + 72*zeta[3] - 104*H[0, z]*zeta[3] - 
             81*zeta[4]) - 3*zeta[4]) + 2*((-5113*H[1, z])/27 + 
           (5222*H[-1, 0, z])/27 + (6220*H[1, 0, z])/27 + (1360*H[1, 1, z])/
            27 + (352*H[-1, -1, 0, z])/9 + (1274*H[-1, 0, 0, z])/9 - 
           (20*H[-1, 0, 1, z])/9 + (1684*H[0, -1, 0, z])/9 - 
           (56*H[0, 0, 0, z])/27 + (8188*H[0, 0, 1, z])/27 + 
           (2386*H[0, 1, 0, z])/9 + (1462*H[0, 1, 1, z])/27 + 
           (2642*H[1, 0, 0, z])/9 + (758*H[1, 0, 1, z])/9 + 
           (746*H[1, 1, 0, z])/9 + 2*H[1, 1, 1, z] - (8*H[-1, -1, -1, 0, z])/
            3 - (70*H[-1, -1, 0, 0, z])/3 - (44*H[-1, -1, 0, 1, z])/3 - 
           (4*H[-1, 0, -1, 0, z])/3 - 44*H[-1, 0, 0, 0, z] - 
           18*H[-1, 0, 0, 1, z] - 20*H[-1, 0, 1, 0, z] - 
           (16*H[-1, 0, 1, 1, z])/3 + (56*H[0, -1, -1, 0, z])/3 - 
           (104*H[0, -1, 0, 0, z])/3 + (8*H[0, -1, 0, 1, z])/3 - 
           (56*H[0, 0, -1, 0, z])/3 + (430*H[0, 0, 0, 1, z])/9 - 
           (146*H[0, 0, 1, 1, z])/9 + (178*H[0, 1, 0, 1, z])/3 + 
           (76*H[0, 1, 1, 1, z])/9 - (8*H[1, 0, -1, 0, z])/3 + 
           (14*H[1, 0, 0, 0, z])/3 + (116*H[1, 0, 0, 1, z])/3 + 
           10*H[1, 0, 1, 0, z] + 8*H[1, 0, 1, 1, z] - (14*H[1, 1, 0, 0, z])/
            3 + (22*H[1, 1, 0, 1, z])/3 - (14*H[1, 1, 1, 0, z])/3 + 
           (8*H[1, 1, 1, 1, z])/3 + 20*H[-1, 0, 0, 0, 0, z] + 
           12*H[-1, 0, 0, 1, 0, z] + 16*H[-1, 0, 1, 0, 0, z] + 
           8*H[-1, 0, 1, 1, 0, z] - (16*H[0, -1, -1, -1, 0, z])/3 - 
           (20*H[0, -1, -1, 0, 0, z])/3 - (8*H[0, -1, -1, 0, 1, z])/3 + 
           (8*H[0, -1, 0, -1, 0, z])/3 - (184*H[0, -1, 0, 0, 0, z])/3 + 
           4*H[0, -1, 0, 0, 1, z] - (8*H[0, -1, 0, 1, 0, z])/3 - 
           16*H[0, 0, -1, -1, 0, z] - 136*H[0, 0, -1, 0, 0, z] - 
           (272*H[0, 0, 0, -1, 0, z])/3 + 272*H[0, 0, 0, 0, 0, z] - 
           (244*H[0, 0, 0, 0, 1, z])/3 - (304*H[0, 0, 0, 1, 0, z])/3 - 
           (92*H[0, 0, 0, 1, 1, z])/3 - 96*H[0, 0, 1, 0, 0, z] + 
           (20*H[0, 0, 1, 0, 1, z])/3 - (56*H[0, 0, 1, 1, 0, z])/3 + 
           8*H[0, 0, 1, 1, 1, z] + (16*H[0, 1, 0, -1, 0, z])/3 - 
           52*H[0, 1, 0, 0, 0, z] + (152*H[0, 1, 0, 0, 1, z])/3 + 
           (52*H[0, 1, 0, 1, 0, z])/3 + 16*H[0, 1, 0, 1, 1, z] + 
           4*H[0, 1, 1, 0, 0, z] + (68*H[0, 1, 1, 0, 1, z])/3 + 
           (44*H[0, 1, 1, 1, 0, z])/3 + (16*H[0, 1, 1, 1, 1, z])/3 + 
           (196*H[-1, z]*zeta[2])/9 - (260*H[1, z]*zeta[2])/9 + 
           (40*H[-1, -1, z]*zeta[2])/3 + 8*H[-1, 0, z]*zeta[2] + 
           (20*H[0, -1, z]*zeta[2])/3 - (182*H[1, 0, z]*zeta[2])/3 - 
           (64*H[1, 1, z]*zeta[2])/3 + 12*H[-1, 0, 0, z]*zeta[2] + 
           8*H[-1, 0, 1, z]*zeta[2] - (16*H[0, -1, 0, z]*zeta[2])/3 - 
           8*H[0, 0, -1, z]*zeta[2] + (188*H[0, 0, 0, z]*zeta[2])/3 - 
           60*H[0, 0, 1, z]*zeta[2] - 92*H[0, 1, 0, z]*zeta[2] - 
           (80*H[0, 1, 1, z]*zeta[2])/3 - 10*H[-1, z]*zeta[3] - 
           (4*H[1, z]*zeta[3])/3 - 16*H[-1, 0, z]*zeta[3] - 
           (4*H[0, -1, z]*zeta[3])/3 + z^2*((19856*H[1, z])/243 - 
             (908*H[-1, 0, z])/27 - (8576*H[1, 0, z])/81 - (3098*H[1, 1, z])/
              81 - (752*H[-1, -1, 0, z])/27 + (928*H[-1, 0, 0, z])/27 - 
             (464*H[-1, 0, 1, z])/27 + (208*H[0, -1, 0, z])/3 + 
             (916*H[0, 0, 0, z])/27 + (304*H[0, 0, 1, z])/9 + 
             (2464*H[0, 1, 0, z])/27 + (40*H[0, 1, 1, z])/27 + 
             (92*H[1, 0, 0, z])/9 - (1696*H[1, 0, 1, z])/27 - 
             (176*H[1, 1, 0, z])/27 - (520*H[1, 1, 1, z])/27 + 
             (32*H[-1, -1, -1, 0, z])/9 - (80*H[-1, -1, 0, 0, z])/9 - 
             (64*H[-1, -1, 0, 1, z])/9 - (32*H[-1, 0, -1, 0, z])/9 + 
             32*H[-1, 0, 0, 0, z] - 16*H[-1, 0, 0, 1, z] - 
             (32*H[-1, 0, 1, 0, z])/3 - (32*H[-1, 0, 1, 1, z])/9 + 
             (32*H[0, -1, -1, 0, z])/3 + (496*H[0, -1, 0, 0, z])/9 + 
             (32*H[0, 0, -1, 0, z])/9 + (256*H[0, 0, 0, 1, z])/3 + 
             (112*H[0, 0, 1, 1, z])/9 + (176*H[0, 1, 0, 1, z])/9 + 
             (16*H[0, 1, 1, 1, z])/9 - (64*H[1, 0, -1, 0, z])/9 + 
             (496*H[1, 0, 0, 0, z])/9 - (224*H[1, 0, 0, 1, z])/9 - 
             (32*H[1, 0, 1, 0, z])/3 - (32*H[1, 0, 1, 1, z])/3 - 
             (64*H[1, 1, 0, 0, z])/9 - (160*H[1, 1, 0, 1, z])/9 - 
             (160*H[1, 1, 1, 0, z])/9 - (32*H[1, 1, 1, 1, z])/9 + 
             (88*H[-1, z]*zeta[2])/27 + (3104*H[1, z]*zeta[2])/27 + 
             (80*H[-1, -1, z]*zeta[2])/9 + (32*H[-1, 0, z]*zeta[2])/3 + 
             (16*H[0, -1, z]*zeta[2])/3 + (464*H[1, 0, z]*zeta[2])/9 + 
             (112*H[1, 1, z]*zeta[2])/9 - (16*H[-1, z]*zeta[3])/3 - 
             (128*H[1, z]*zeta[3])/9) + ((11284*H[1, z])/243 + 
             (520*H[-1, 0, z])/27 + (5696*H[1, 0, z])/81 + (2972*H[1, 1, z])/
              81 - (320*H[-1, -1, 0, z])/27 + (1576*H[-1, 0, 0, z])/27 - 
             (464*H[-1, 0, 1, z])/27 + (1456*H[0, -1, 0, z])/27 - 
             (14336*H[0, 0, 0, z])/27 + (496*H[0, 0, 1, z])/27 - 
             (2200*H[0, 1, 0, z])/27 + (208*H[0, 1, 1, z])/27 - 
             (884*H[1, 0, 0, z])/9 + (832*H[1, 0, 1, z])/27 - 
             (688*H[1, 1, 0, z])/27 + (304*H[1, 1, 1, z])/27 + 
             (32*H[-1, -1, -1, 0, z])/9 - (80*H[-1, -1, 0, 0, z])/9 - 
             (64*H[-1, -1, 0, 1, z])/9 - (32*H[-1, 0, -1, 0, z])/9 + 
             32*H[-1, 0, 0, 0, z] - 16*H[-1, 0, 0, 1, z] - 
             (32*H[-1, 0, 1, 0, z])/3 - (32*H[-1, 0, 1, 1, z])/9 + 
             (224*H[0, -1, 0, 0, z])/3 - (64*H[0, -1, 0, 1, z])/3 + 
             (704*H[0, 0, -1, 0, z])/9 + (320*H[0, 0, 0, 1, z])/9 + 
             (32*H[0, 0, 1, 1, z])/9 + (208*H[0, 1, 0, 1, z])/9 + 
             (80*H[0, 1, 1, 1, z])/9 + (64*H[1, 0, -1, 0, z])/9 - 
             (496*H[1, 0, 0, 0, z])/9 + (224*H[1, 0, 0, 1, z])/9 + 
             (32*H[1, 0, 1, 0, z])/3 + (32*H[1, 0, 1, 1, z])/3 + 
             (64*H[1, 1, 0, 0, z])/9 + (160*H[1, 1, 0, 1, z])/9 + 
             (160*H[1, 1, 1, 0, z])/9 + (32*H[1, 1, 1, 1, z])/9 + 
             (304*H[-1, z]*zeta[2])/27 - (2456*H[1, z]*zeta[2])/27 + 
             (80*H[-1, -1, z]*zeta[2])/9 + (32*H[-1, 0, z]*zeta[2])/3 + 
             (64*H[0, -1, z]*zeta[2])/3 - (464*H[1, 0, z]*zeta[2])/9 - 
             (112*H[1, 1, z]*zeta[2])/9 - (16*H[-1, z]*zeta[3])/3 + 
             (128*H[1, z]*zeta[3])/9)/z + (256078/729 + (5656*H[0, z])/243 - 
             (14632*H[0, 0, z])/81 + (7424*H[0, 1, z])/81 - 
             (2944*H[0, 0, 0, 0, z])/9 - (320*H[0, 0, 1, 0, z])/9 - 
             32*H[0, 1, 0, 0, z] + (16*H[0, 1, 1, 0, z])/9 - 
             (8800*zeta[2])/81 - (1808*H[0, z]*zeta[2])/27 - 
             (64*H[0, 0, z]*zeta[2])/9 - (464*H[0, 1, z]*zeta[2])/9 + 
             56*zeta[3] + (128*H[0, z]*zeta[3])/3 - (736*zeta[4])/9)/
            (z*(1 + z)) + (z^3*(-352522/729 + (23692*H[0, z])/81 - 
              (11756*H[0, 0, z])/81 - (10994*H[0, 1, z])/81 + 
              (256*H[0, 0, 0, 0, z])/3 + (560*H[0, 0, 1, 0, z])/9 + 
              (656*H[0, 1, 0, 0, z])/9 + 16*H[0, 1, 1, 0, z] + 
              (10114*zeta[2])/81 + (1880*H[0, z]*zeta[2])/27 - 
              (416*H[0, 0, z]*zeta[2])/9 - (32*H[0, 1, z]*zeta[2])/9 + 
              (784*zeta[3])/27 - (496*H[0, z]*zeta[3])/9 - (332*zeta[4])/9))/
            (1 + z) - 22*H[-1, z]*zeta[4] + z*((551*H[1, z])/9 + 
             (3794*H[-1, 0, z])/27 - (5260*H[1, 0, z])/27 - (1318*H[1, 1, z])/
              27 + (208*H[-1, -1, 0, z])/9 + (1058*H[-1, 0, 0, z])/9 - 
             (20*H[-1, 0, 1, z])/9 - (232*H[0, -1, 0, z])/3 - 
             (4940*H[0, 0, 0, z])/27 + (2908*H[0, 0, 1, z])/27 + 
             (568*H[0, 1, 0, z])/9 + (1228*H[0, 1, 1, z])/27 - 
             (1850*H[1, 0, 0, z])/9 - (470*H[1, 0, 1, z])/9 - 
             (458*H[1, 1, 0, z])/9 + 6*H[1, 1, 1, z] - 
             (8*H[-1, -1, -1, 0, z])/3 - (70*H[-1, -1, 0, 0, z])/3 - 
             (44*H[-1, -1, 0, 1, z])/3 - (4*H[-1, 0, -1, 0, z])/3 - 
             44*H[-1, 0, 0, 0, z] - 18*H[-1, 0, 0, 1, z] - 
             20*H[-1, 0, 1, 0, z] - (16*H[-1, 0, 1, 1, z])/3 - 
             40*H[0, -1, -1, 0, z] - 52*H[0, -1, 0, 0, z] - 
             32*H[0, -1, 0, 1, z] + (16*H[0, 0, -1, 0, z])/3 + 
             (322*H[0, 0, 0, 1, z])/9 - (146*H[0, 0, 1, 1, z])/9 + 
             74*H[0, 1, 0, 1, z] + (100*H[0, 1, 1, 1, z])/9 + 
             (8*H[1, 0, -1, 0, z])/3 - (14*H[1, 0, 0, 0, z])/3 - 
             (116*H[1, 0, 0, 1, z])/3 - 10*H[1, 0, 1, 0, z] - 
             8*H[1, 0, 1, 1, z] + (14*H[1, 1, 0, 0, z])/3 - 
             (22*H[1, 1, 0, 1, z])/3 + (14*H[1, 1, 1, 0, z])/3 - 
             (8*H[1, 1, 1, 1, z])/3 + 20*H[-1, 0, 0, 0, 0, z] + 
             12*H[-1, 0, 0, 1, 0, z] + 16*H[-1, 0, 1, 0, 0, z] + 
             8*H[-1, 0, 1, 1, 0, z] + (16*H[0, -1, -1, -1, 0, z])/3 + 
             (20*H[0, -1, -1, 0, 0, z])/3 + (8*H[0, -1, -1, 0, 1, z])/3 - 
             (8*H[0, -1, 0, -1, 0, z])/3 + (184*H[0, -1, 0, 0, 0, z])/3 - 
             4*H[0, -1, 0, 0, 1, z] + (8*H[0, -1, 0, 1, 0, z])/3 + 
             16*H[0, 0, -1, -1, 0, z] + (568*H[0, 0, -1, 0, 0, z])/3 + 
             (592*H[0, 0, 0, -1, 0, z])/3 - 1176*H[0, 0, 0, 0, 0, z] - 
             (244*H[0, 0, 0, 0, 1, z])/3 - (568*H[0, 0, 0, 1, 0, z])/3 - 
             (92*H[0, 0, 0, 1, 1, z])/3 - (496*H[0, 0, 1, 0, 0, z])/3 + 
             (4*H[0, 0, 1, 0, 1, z])/3 - (112*H[0, 0, 1, 1, 0, z])/3 + 
             8*H[0, 0, 1, 1, 1, z] + (16*H[0, 1, 0, -1, 0, z])/3 - 
             52*H[0, 1, 0, 0, 0, z] + (152*H[0, 1, 0, 0, 1, z])/3 + 
             (52*H[0, 1, 0, 1, 0, z])/3 + 16*H[0, 1, 0, 1, 1, z] + 
             4*H[0, 1, 1, 0, 0, z] + (68*H[0, 1, 1, 0, 1, z])/3 + 
             (44*H[0, 1, 1, 1, 0, z])/3 + (16*H[0, 1, 1, 1, 1, z])/3 + 
             (124*H[-1, z]*zeta[2])/9 + (44*H[1, z]*zeta[2])/9 + 
             (40*H[-1, -1, z]*zeta[2])/3 + 8*H[-1, 0, z]*zeta[2] + 
             12*H[0, -1, z]*zeta[2] + (182*H[1, 0, z]*zeta[2])/3 + 
             (64*H[1, 1, z]*zeta[2])/3 + 12*H[-1, 0, 0, z]*zeta[2] + 
             8*H[-1, 0, 1, z]*zeta[2] + (16*H[0, -1, 0, z]*zeta[2])/3 + 
             8*H[0, 0, -1, z]*zeta[2] + 172*H[0, 0, 0, z]*zeta[2] - 
             68*H[0, 0, 1, z]*zeta[2] - 92*H[0, 1, 0, z]*zeta[2] - 
             (80*H[0, 1, 1, z]*zeta[2])/3 - 10*H[-1, z]*zeta[3] + 
             (4*H[1, z]*zeta[3])/3 - 16*H[-1, 0, z]*zeta[3] + 
             (4*H[0, -1, z]*zeta[3])/3 - 22*H[-1, z]*zeta[4]) + 
           (z^2*(-427882/729 + (340453*H[0, z])/243 - (97654*H[0, 0, z])/81 - 
              (37828*H[0, 1, z])/81 + (4030*H[0, 0, 0, 0, z])/9 + 
              (38*H[0, 0, 1, 0, z])/9 + (1952*H[0, 1, 0, 0, z])/9 + 
              56*H[0, 1, 1, 0, z] + (14854*zeta[2])/27 - (3098*H[0, z]*
                zeta[2])/27 - (232*H[0, 0, z]*zeta[2])/3 - (686*H[0, 1, z]*
                zeta[2])/9 - (970*zeta[3])/27 - 148*H[0, z]*zeta[3] + 
              (352*H[0, 0, z]*zeta[3])/3 + (40*H[0, 1, z]*zeta[3])/3 - 
              (32*zeta[2]*zeta[3])/3 - (5353*zeta[4])/18 - (103*H[0, z]*
                zeta[4])/3 - 232*zeta[5]))/(1 + z) + 
           (z*(3572/27 + (293807*H[0, z])/243 - (130864*H[0, 0, z])/81 - 
              (21094*H[0, 1, z])/81 + (2480*H[0, 0, 0, 0, z])/9 - 
              (428*H[0, 0, 1, 0, z])/3 + (472*H[0, 1, 0, 0, z])/3 + 
              (100*H[0, 1, 1, 0, z])/3 + (36292*zeta[2])/81 - 
              (9926*H[0, z]*zeta[2])/27 - (980*H[0, 0, z]*zeta[2])/9 - 
              (536*H[0, 1, z]*zeta[2])/3 + (2096*zeta[3])/27 - 
              (1588*H[0, z]*zeta[3])/9 + (512*H[0, 0, z]*zeta[3])/3 + 
              (80*H[0, 1, z]*zeta[3])/3 - 64*zeta[2]*zeta[3] - 
              (1462*zeta[4])/3 - (64*H[0, z]*zeta[4])/3 - 172*zeta[5]))/
            (1 + z) + (427882/729 + (30086*H[0, z])/243 - (6622*H[0, 0, z])/
              9 + (4388*H[0, 1, z])/27 - 424*H[0, 0, 0, 0, z] - 
             (1136*H[0, 0, 1, 0, z])/9 - (80*H[0, 1, 0, 0, z])/3 - 
             (80*H[0, 1, 1, 0, z])/9 - (6956*zeta[2])/81 - 
             (2252*H[0, z]*zeta[2])/9 - (818*H[0, 0, z]*zeta[2])/9 - 
             (1454*H[0, 1, z]*zeta[2])/9 + (5362*zeta[3])/27 - 
             (296*H[0, z]*zeta[3])/9 + (160*H[0, 0, z]*zeta[3])/3 + 
             (40*H[0, 1, z]*zeta[3])/3 - (160*zeta[2]*zeta[3])/3 - 
             (5357*zeta[4])/18 + 13*H[0, z]*zeta[4] + 60*zeta[5])/(1 + z))))
 
Frag["qq"] = delta[1 - z] + as*CF*(-2*(-1 + z) + 2*Lp*(1 + z) - 
       2*Lp*LQ*delta[1 - z] - (4*(1 + z^2)*H[0, z])/(-1 + z) - 
       4*Lp*plusD[0, 1 - z]) + 
     as^2*(CF*Nf*TF*(2*Lp^2*(-2/3 - (2*z)/3) + 2*Lp*(-8/9 - (32*z)/9 + 
           (4*H[0, z])/(3*(-1 + z)) + (4*z^2*H[0, z])/(3*(-1 + z))) + 
         2*(-74/27 - (38*z)/27 - (16*z*H[0, z])/(3*(-1 + z)) + 
           (6*H[0, z] - (2*H[0, 0, z])/3)/(-1 + z) + 
           (z^2*(6*H[0, z] - (2*H[0, 0, z])/3))/(-1 + z))) + 
       16*CF^2*Lp^2*plusD[1, 1 - z] + 
       CF*TF*(2*Lp^2*(1 + 4/(3*z) - (4*z^2)/3 + 2*H[0, z] + 
           z*(-1 + 2*H[0, z])) + 2*Lp*(14 + (-4/3 - (16*H[0, z])/3)/z + 
           2*H[0, z] + z^2*(-8/3 + (16*H[0, z])/3) + 
           z*(-10 + 10*H[0, z] - 12*H[0, 0, z]) - 12*H[0, 0, z]) + 
         2*(-79/3 - (116*H[0, z])/3 - 11*H[0, 0, z] - 4*H[1, 0, z] + 
           22*H[0, 0, 0, z] + z^2*(436/27 - (64*H[0, z])/9 - 8*H[0, 0, z] - 
             (8*H[1, 0, z])/3 - (8*zeta[2])/3) - 4*zeta[2] + 
           (-148/27 + (8*H[0, z])/3 + (32*H[0, 0, z])/3 + (8*H[1, 0, z])/3 + 
             (8*zeta[2])/3)/z + z*(47/3 - (34*H[0, z])/3 - 11*H[0, 0, z] + 
             4*H[1, 0, z] + 22*H[0, 0, 0, z] + 4*zeta[2]))) + 
       CA*CF*(Lp^2*(11/3 + (11*z)/3) + 2*H[1, z] + 4*H[1, 0, z] - 
         4*z*H[1, 0, z] + Lp*(-40/9 + (z^2*((-34*H[0, z])/3 + 4*H[0, 0, z]))/
            (-1 + z) + ((-10*H[0, z])/3 + 4*H[0, 0, z])/(-1 + z) + 
           z*(308/9 - 4*zeta[2]) - 4*zeta[2]) + 
         (z*(88/3 + (190*H[0, z])/3 + 12*H[0, 0, z] + 4*zeta[2]))/(-1 + z) + 
         (z^2*(8/27 - 48*H[0, z] + (23*H[0, 0, z])/3 - 18*H[0, 0, 0, z] - 
            4*H[0, 0, 1, z] - 8*H[1, 0, 0, z] - 4*H[1, 0, 1, z] - 
            4*H[1, 1, 0, z] - 2*zeta[2] + 12*H[0, z]*zeta[2] - 6*zeta[3]))/
          (-1 + z) + (-800/27 - 62*H[0, z] - (37*H[0, 0, z])/3 - 
           18*H[0, 0, 0, z] - 4*H[0, 0, 1, z] - 8*H[1, 0, 0, z] - 
           4*H[1, 0, 1, z] - 4*H[1, 1, 0, z] - 2*zeta[2] + 
           12*H[0, z]*zeta[2] + 22*zeta[3])/(-1 + z)) + 
       plusD[0, 1 - z]*(8*CF^2*Lp^2*LQ + CF*(224/27 + (80*Lp)/9 + (8*Lp^2)/3)*
          Nf*TF + CA*CF*(-808/27 - (22*Lp^2)/3 + Lp*(-268/9 + 8*zeta[2]) + 
           28*zeta[3])) + CF^2*(Lp^2*LQ*(-4 - 4*z) + 
         Lp*LQ*(-4 + 4*z + (8*H[0, z])/(-1 + z) + (8*z^2*H[0, z])/(-1 + z)) - 
         2*H[1, z] + Lp^2*(-4 + (2*H[0, z])/(-1 + z) + (6*z^2*H[0, z])/
            (-1 + z) + 8*H[1, z] + z*(4 + 8*H[1, z])) - 4*H[0, 1, z] + 
         Lp*(28 + (32*z*H[0, z])/(-1 + z) + z*(-28 - 8*H[1, z]) + 8*H[1, z] + 
           (z^2*(-44*H[0, 0, z] - 24*H[0, 1, z] - 24*H[1, 0, z]))/(-1 + z) + 
           (-20*H[0, z] - 20*H[0, 0, z] - 24*H[0, 1, z] - 24*H[1, 0, z])/
            (-1 + z)) - 28*H[1, 0, z] + z*(4*H[0, 1, z] + 28*H[1, 0, z]) + 
         (z*(20 - 84*H[0, z] - 68*H[0, 0, z] - 48*zeta[2]))/(-1 + z) + 
         (-10 + 46*H[0, z] + 44*H[0, 0, z] + 58*H[0, 0, 0, z] + 
           28*H[0, 0, 1, z] + 52*H[0, 1, 0, z] + 4*H[0, 1, 1, z] + 
           36*H[1, 0, 0, z] + 8*H[1, 0, 1, z] + 8*H[1, 1, 0, z] + 
           24*zeta[2] + 4*H[0, z]*zeta[2] + 44*zeta[3])/(-1 + z) + 
         (z^2*(-10 + 54*H[0, z] - 6*H[0, 0, z] + 102*H[0, 0, 0, z] + 
            28*H[0, 0, 1, z] + 52*H[0, 1, 0, z] + 4*H[0, 1, 1, z] + 
            36*H[1, 0, 0, z] + 8*H[1, 0, 1, z] + 8*H[1, 1, 0, z] + 
            24*zeta[2] + 4*H[0, z]*zeta[2] + 44*zeta[3]))/(-1 + z)) + 
       delta[1 - z]*(CF*((112*LQ)/27 + (40*Lp*LQ)/9 + (4*Lp^2*LQ)/3)*Nf*TF + 
         CF^2*(2*Lp^2*LQ^2 - 8*Lp^2*zeta[2]) + CA*CF*((-11*Lp^2*LQ)/3 + 
           Lp*LQ*(-134/9 + 4*zeta[2]) + LQ*(-404/27 + 14*zeta[3])))) + 
     as^3*(-32*CF^3*Lp^3*plusD[2, 1 - z] + plusD[1, 1 - z]*
        (-32*CF^3*Lp^3*LQ + CF^2*((-1792*Lp)/27 - (640*Lp^2)/9 - (64*Lp^3)/3)*
          Nf*TF + CA*CF^2*((176*Lp^3)/3 + Lp^2*(2144/9 - 64*zeta[2]) + 
           Lp*(6464/27 - 224*zeta[3]))) + CF*Nf^2*TF^2*
        (4*Lp^3*(8/27 + (8*z)/27) + 4*Lp^2*(16/27 + (64*z)/27 - 
           (8*H[0, z])/(9*(-1 + z)) - (8*z^2*H[0, z])/(9*(-1 + z))) + 
         4*Lp*(-40/81 + (440*z)/81 + (32*z*H[0, z])/(9*(-1 + z)) + 
           ((-128*H[0, z])/27 + (16*H[0, 0, z])/9)/(-1 + z) + 
           (z^2*((-128*H[0, z])/27 + (16*H[0, 0, z])/9))/(-1 + z)) + 
         4*(-656/729 + (z*((688*H[0, z])/81 - (64*H[0, 0, z])/27))/(-1 + z) + 
           ((-536*H[0, z])/81 + (296*H[0, 0, z])/81 - (56*H[0, 0, 0, z])/27)/
            (-1 + z) + (z^2*((-536*H[0, z])/81 + (296*H[0, 0, z])/81 - 
              (56*H[0, 0, 0, z])/27))/(-1 + z) + (16*zeta[3])/9 + 
           z*(2512/729 + (16*zeta[3])/9))) + CF^2*Nf*TF*
        (2*Lp^3*LQ*(8/3 + (8*z)/3) + 2*LQ*(112/27 - (112*z)/27 - 
           (224*H[0, z])/(27*(-1 + z)) - (224*z^2*H[0, z])/(27*(-1 + z))) + 
         2*Lp^2*LQ*(68/9 + (92*z)/9 - (16*H[0, z])/(3*(-1 + z)) - 
           (16*z^2*H[0, z])/(3*(-1 + z))) + 
         2*Lp^3*(8/3 - (4*H[0, z])/(3*(-1 + z)) - (4*z^2*H[0, z])/(-1 + z) + 
           z*(-8/3 - (16*H[1, z])/3) - (16*H[1, z])/3) + 
         2*Lp*LQ*(380/27 + (68*z)/27 + (32*z*H[0, z])/(3*(-1 + z)) + 
           ((-188*H[0, z])/9 + (4*H[0, 0, z])/3)/(-1 + z) + 
           (z^2*((-188*H[0, z])/9 + (4*H[0, 0, z])/3))/(-1 + z)) + 
         2*Lp^2*(-34/9 - (40*z*H[0, z])/(3*(-1 + z)) + 
           z*(-2/9 - (184*H[1, z])/9) - (136*H[1, z])/9 + 
           ((44*H[0, z])/9 + (40*H[0, 0, z])/3 + 16*H[0, 1, z] + 
             16*H[1, 0, z])/(-1 + z) + (z^2*((-52*H[0, z])/3 + 
              (88*H[0, 0, z])/3 + 16*H[0, 1, z] + 16*H[1, 0, z]))/(-1 + z)) + 
         2*Lp*(-1675/27 - (688*H[1, z])/27 + 
           (z*((-160*H[0, z])/9 + (40*H[0, 0, z])/3 - 32*H[0, 1, z]))/
            (-1 + z) + 16*zeta[2] + (z^2*((-340*H[0, z])/9 + 
              (1048*H[0, 0, z])/9 + (584*H[0, 1, z])/9 + (440*H[1, 0, z])/9 - 
              (268*H[0, 0, 0, z])/3 - (88*H[0, 0, 1, z])/3 - 
              (112*H[0, 1, 0, z])/3 - (16*H[0, 1, 1, z])/3 - 
              (152*H[1, 0, 0, z])/3 - (32*H[1, 0, 1, z])/3 - 
              (32*H[1, 1, 0, z])/3 + (40*H[0, z]*zeta[2])/3))/(-1 + z) + 
           ((296*H[0, z])/27 + (248*H[0, 0, z])/9 + (584*H[0, 1, z])/9 + 
             (440*H[1, 0, z])/9 - (164*H[0, 0, 0, z])/3 - (88*H[0, 0, 1, z])/
              3 - (112*H[0, 1, 0, z])/3 - (16*H[0, 1, 1, z])/3 - 
             (152*H[1, 0, 0, z])/3 - (32*H[1, 0, 1, z])/3 - 
             (32*H[1, 1, 0, z])/3 + (40*H[0, z]*zeta[2])/3)/(-1 + z) + 
           16*zeta[3] + z*(685/27 - (136*H[1, z])/27 - 16*zeta[2] + 
             16*zeta[3])) + 2*((z*(-16930/81 + (8140*H[0, z])/81 - 
              (52*H[1, z])/27 + (968*H[0, 0, z])/27 + (184*H[0, 1, z])/27 + 
              (1552*H[1, 0, z])/27 - (16*H[1, 1, z])/9 + (8*H[0, 0, 0, z])/
               9 + (352*H[0, 0, 1, z])/9 + (352*H[0, 1, 0, z])/9 + 
              (32*H[0, 1, 1, z])/9 - 16*H[1, 0, 0, z] + (32*H[1, 0, 1, z])/
               3 - (128*H[1, 1, 0, z])/9 + (424*zeta[2])/9 - 
              (64*H[0, z]*zeta[2])/3 - (224*H[1, z]*zeta[2])/9 + 
              (688*zeta[3])/9))/(-1 + z) + (22063/162 - (52*H[0, z])/81 - 
             (52*H[1, z])/27 - (32*H[0, 0, z])/27 + (2072*H[0, 1, z])/81 + 
             (56*H[1, 0, z])/81 + (16*H[1, 1, z])/9 - (2756*H[0, 0, 0, z])/
              27 - (2000*H[0, 0, 1, z])/27 - (2912*H[0, 1, 0, z])/27 - 
             (32*H[0, 1, 1, z])/3 - 72*H[1, 0, 0, z] - (208*H[1, 0, 1, z])/
              9 - (32*H[1, 1, 0, z])/3 + 96*H[0, 0, 0, 0, z] + 
             (416*H[0, 0, 0, 1, z])/9 + (320*H[0, 0, 1, 0, z])/9 + 
             (128*H[0, 0, 1, 1, z])/9 + (560*H[0, 1, 0, 0, z])/9 + 
             (64*H[0, 1, 0, 1, z])/3 + (208*H[0, 1, 1, 0, z])/9 + 
             (32*H[0, 1, 1, 1, z])/9 + (304*H[1, 0, 0, 0, z])/3 + 
             (80*H[1, 0, 0, 1, z])/3 + (272*H[1, 0, 1, 0, z])/9 + 
             (64*H[1, 0, 1, 1, z])/9 + 32*H[1, 1, 0, 0, z] + 
             (32*H[1, 1, 0, 1, z])/3 + (128*H[1, 1, 1, 0, z])/9 - 
             (224*zeta[2])/9 + (592*H[0, z]*zeta[2])/27 + 
             (112*H[1, z]*zeta[2])/9 - (160*H[0, 0, z]*zeta[2])/3 - 
             (64*H[0, 1, z]*zeta[2])/9 - (112*H[1, 0, z]*zeta[2])/9 + 
             (32*H[1, 1, z]*zeta[2])/9 - (2864*zeta[3])/27 - 
             (400*H[0, z]*zeta[3])/9 + (16*H[1, z]*zeta[3])/9 - 
             (436*zeta[4])/9)/(-1 + z) + (z^2*(11797/162 - (298*H[0, z])/3 + 
              (104*H[1, z])/27 + (8324*H[0, 0, z])/81 + (2108*H[0, 1, z])/
               81 - (232*H[1, 0, z])/81 - (6164*H[0, 0, 0, z])/27 - 
              (2168*H[0, 0, 1, z])/27 - (3032*H[0, 1, 0, z])/27 - 
              (32*H[0, 1, 1, z])/3 - 72*H[1, 0, 0, z] - (208*H[1, 0, 1, z])/
               9 - (32*H[1, 1, 0, z])/3 + (1088*H[0, 0, 0, 0, z])/9 + 
              (416*H[0, 0, 0, 1, z])/9 + (320*H[0, 0, 1, 0, z])/9 + 
              (128*H[0, 0, 1, 1, z])/9 + (560*H[0, 1, 0, 0, z])/9 + 
              (64*H[0, 1, 0, 1, z])/3 + (208*H[0, 1, 1, 0, z])/9 + 
              (32*H[0, 1, 1, 1, z])/9 + (304*H[1, 0, 0, 0, z])/3 + 
              (80*H[1, 0, 0, 1, z])/3 + (272*H[1, 0, 1, 0, z])/9 + 
              (64*H[1, 0, 1, 1, z])/9 + 32*H[1, 1, 0, 0, z] + 
              (32*H[1, 1, 0, 1, z])/3 + (128*H[1, 1, 1, 0, z])/9 - 
              (76*zeta[2])/3 + (520*H[0, z]*zeta[2])/27 + (112*H[1, z]*
                zeta[2])/9 - (160*H[0, 0, z]*zeta[2])/3 - (64*H[0, 1, z]*
                zeta[2])/9 - (112*H[1, 0, z]*zeta[2])/9 + (32*H[1, 1, z]*
                zeta[2])/9 - (2024*zeta[3])/27 - (400*H[0, z]*zeta[3])/9 + 
              (16*H[1, z]*zeta[3])/9 - (292*zeta[4])/9))/(-1 + z))) + 
       CF*Nf*TF^2*(4*Lp^3*(-4/9 - 16/(27*z) + (16*z^2)/27 + 
           z*(4/9 - (8*H[0, z])/9) - (8*H[0, z])/9) + 
         4*Lp^2*(-28/3 - (40*H[0, z])/9 + z^2*(-8/9 - (16*H[0, z])/9 - 
             (16*H[1, z])/9) + (4*H[1, z])/3 + (8/9 + (32*H[0, z])/9 + 
             (16*H[1, z])/9)/z + (16*H[0, 0, z])/3 + (8*H[0, 1, z])/3 + 
           z*(28/3 - (64*H[0, z])/9 - (4*H[1, z])/3 + (16*H[0, 0, z])/3 + 
             (8*H[0, 1, z])/3 - (8*zeta[2])/3) - (8*zeta[2])/3) + 
         4*Lp*(-16/27 + (280*H[0, z])/27 + (56*H[1, z])/3 + 
           (260*H[0, 0, z])/9 + (52*H[0, 1, z])/9 + (4*H[1, 0, z])/3 - 
           (4*H[1, 1, z])/3 - (40*H[0, 0, 0, z])/3 - (40*H[0, 0, 1, z])/3 - 
           8*H[0, 1, 0, z] - (8*H[0, 1, 1, z])/3 + 
           z^2*(136/81 + (40*H[0, z])/9 - (8*H[1, z])/9 + (16*H[0, 0, z])/3 + 
             (16*H[0, 1, z])/3 + (80*H[1, 0, z])/9 + (16*H[1, 1, z])/9 - 
             (16*zeta[2])/9) - (4*zeta[2])/9 + (40*H[0, z]*zeta[2])/3 + 
           (-640/81 - (32*H[0, z])/9 - (16*H[1, z])/9 - (128*H[0, 0, z])/9 - 
             (64*H[0, 1, z])/9 - (80*H[1, 0, z])/9 - (16*H[1, 1, z])/9 + 
             (32*zeta[2])/9)/z + z*(184/27 - (920*H[0, z])/27 - 16*H[1, z] + 
             (188*H[0, 0, z])/9 + (124*H[0, 1, z])/9 - (4*H[1, 0, z])/3 + 
             (4*H[1, 1, z])/3 - (40*H[0, 0, 0, z])/3 - (40*H[0, 0, 1, z])/3 - 
             8*H[0, 1, 0, z] - (8*H[0, 1, 1, z])/3 - (172*zeta[2])/9 + 
             (40*H[0, z]*zeta[2])/3)) + 4*(-16640/243 - (4948*H[0, z])/243 - 
           (1312*H[1, z])/81 + (1028*H[0, 0, z])/81 - (2692*H[0, 1, z])/81 - 
           (188*H[1, 0, z])/9 - (52*H[1, 1, z])/9 - (1648*H[0, 0, 0, z])/27 - 
           (604*H[0, 0, 1, z])/27 - (100*H[0, 1, 0, z])/9 - 
           (4*H[0, 1, 1, z])/27 - (52*H[1, 0, 0, z])/3 - 4*H[1, 0, 1, z] - 
           (28*H[1, 1, 0, z])/3 + (4*H[1, 1, 1, z])/9 + 
           (128*H[0, 0, 0, 0, z])/9 + (200*H[0, 0, 0, 1, z])/9 + 
           (56*H[0, 0, 1, 0, z])/3 + (56*H[0, 0, 1, 1, z])/9 + 
           8*H[0, 1, 0, 0, z] + (8*H[0, 1, 0, 1, z])/3 + (8*H[0, 1, 1, 0, z])/
            3 + (8*H[0, 1, 1, 1, z])/9 + (2404*zeta[2])/81 + 
           (316*H[0, z]*zeta[2])/27 - (20*H[1, z]*zeta[2])/3 - 
           (200*H[0, 0, z]*zeta[2])/9 - (8*H[0, 1, z]*zeta[2])/3 + 
           (-1424/729 + (1280*H[0, z])/81 + (32*H[1, z])/81 + 
             (64*H[0, 0, z])/9 + (32*H[0, 1, z])/9 + (200*H[1, 0, z])/27 + 
             (152*H[1, 1, z])/81 + (256*H[0, 0, 0, z])/9 + 
             (128*H[0, 0, 1, z])/9 + (160*H[0, 1, 0, z])/9 + 
             (32*H[0, 1, 1, z])/9 + (176*H[1, 0, 0, z])/9 + 
             (16*H[1, 0, 1, z])/3 + (80*H[1, 1, 0, z])/9 + (16*H[1, 1, 1, z])/
              27 - (16*zeta[2])/9 - (64*H[0, z]*zeta[2])/9 + 
             (16*H[1, z]*zeta[2])/9)/z + (512*zeta[3])/27 + 
           (32*H[0, z]*zeta[3])/9 + z^2*(20000/729 - (1640*H[0, z])/81 + 
             (616*H[1, z])/81 + (8*H[0, 0, z])/27 - (152*H[0, 1, z])/27 - 
             (200*H[1, 0, z])/27 - (152*H[1, 1, z])/81 - 16*H[0, 0, 0, z] - 
             (80*H[0, 0, 1, z])/9 - (112*H[0, 1, 0, z])/9 - 
             (16*H[0, 1, 1, z])/9 - (176*H[1, 0, 0, z])/9 - 
             (16*H[1, 0, 1, z])/3 - (80*H[1, 1, 0, z])/9 - (16*H[1, 1, 1, z])/
              27 + (104*zeta[2])/27 + (16*H[0, z]*zeta[2])/9 - 
             (16*H[1, z]*zeta[2])/9 + (32*zeta[3])/9) + (46*zeta[4])/3 + 
           z*(10448/243 - (10276*H[0, z])/243 + (664*H[1, z])/81 + 
             (5780*H[0, 0, z])/81 + (692*H[0, 1, z])/81 + (188*H[1, 0, z])/
              9 + (52*H[1, 1, z])/9 - (568*H[0, 0, 0, z])/27 - 
             (532*H[0, 0, 1, z])/27 + (20*H[0, 1, 0, z])/9 - 
             (76*H[0, 1, 1, z])/27 + (52*H[1, 0, 0, z])/3 + 4*H[1, 0, 1, z] + 
             (28*H[1, 1, 0, z])/3 - (4*H[1, 1, 1, z])/9 + 
             (128*H[0, 0, 0, 0, z])/9 + (200*H[0, 0, 0, 1, z])/9 + 
             (56*H[0, 0, 1, 0, z])/3 + (56*H[0, 0, 1, 1, z])/9 + 
             8*H[0, 1, 0, 0, z] + (8*H[0, 1, 0, 1, z])/3 + 
             (8*H[0, 1, 1, 0, z])/3 + (8*H[0, 1, 1, 1, z])/9 - 
             (404*zeta[2])/81 + (820*H[0, z]*zeta[2])/27 + 
             (20*H[1, z]*zeta[2])/3 - (200*H[0, 0, z]*zeta[2])/9 - 
             (8*H[0, 1, z]*zeta[2])/3 + (224*zeta[3])/27 + 
             (32*H[0, z]*zeta[3])/9 + (46*zeta[4])/3))) + 
       CA*CF*Nf*TF*(2*Lp^3*(-88/27 - (88*z)/27) + 
         2*Lp^2*(-98/27 + ((64*H[0, z])/9 - (8*H[0, 0, z])/3)/(-1 + z) + 
           (z^2*((112*H[0, z])/9 - (8*H[0, 0, z])/3))/(-1 + z) + 
           (8*zeta[2])/3 + z*(-1058/27 + (8*zeta[2])/3)) + 
         2*Lp*((8*H[1, z])/3 + (8*H[0, 1, z])/3 - (16*H[1, 0, z])/3 + 
           z*((-16*H[1, z])/3 + (8*H[0, 1, z])/3 + (16*H[1, 0, z])/3) + 
           (z*(3896/27 - (568*H[0, z])/9 - (40*H[0, 0, z])/3 - 16*zeta[2]))/
            (-1 + z) + (-1742/81 + (2020*H[0, z])/27 - (136*H[0, 0, z])/9 + 
             (56*H[0, 0, 0, z])/3 + (8*H[0, 0, 1, z])/3 + (56*H[1, 0, 0, z])/
              3 + (16*H[1, 0, 1, z])/3 + (16*H[1, 1, 0, z])/3 + 
             (16*zeta[2])/9 - (32*H[0, z]*zeta[2])/3 - 16*zeta[3])/(-1 + z) + 
           (z^2*(-9946/81 + (2068*H[0, z])/27 - (256*H[0, 0, z])/9 + 
              (56*H[0, 0, 0, z])/3 + (8*H[0, 0, 1, z])/3 + (56*H[1, 0, 0, z])/
               3 + (16*H[1, 0, 1, z])/3 + (16*H[1, 1, 0, z])/3 + 
              (128*zeta[2])/9 - (32*H[0, z]*zeta[2])/3 - 16*zeta[3]))/
            (-1 + z)) + 2*((-8*H[0, 1, 1, z])/9 - (8*z*H[0, 1, 1, z])/9 + 
           (z*(3460/27 - (16376*H[0, z])/81 - (128*H[1, z])/27 + 
              (232*H[0, 0, z])/9 - (112*H[0, 1, z])/9 - (124*H[1, 0, z])/9 - 
              (4*H[1, 1, z])/3 + (280*H[0, 0, 0, z])/9 - (64*H[0, 0, 1, z])/
               9 + (128*H[0, 1, 0, z])/9 + (160*H[1, 0, 0, z])/9 - 
              12*H[1, 0, 1, z] + (20*H[1, 1, 0, z])/3 - (8*H[0, 1, 0, 1, z])/
               3 + (8*H[0, 1, 1, 0, z])/3 + (344*zeta[2])/27 + 
              (272*H[0, z]*zeta[2])/9 + (164*H[1, z]*zeta[2])/9 + 
              8*H[0, 1, z]*zeta[2] - (208*zeta[3])/9 - (44*zeta[4])/3))/
            (-1 + z) + (z^2*(-78023/729 + (13036*H[0, z])/81 - 
              (32*H[1, z])/27 - (5108*H[0, 0, z])/81 + (232*H[0, 1, z])/27 + 
              (76*H[1, 0, z])/9 + (4*H[1, 1, z])/3 + (1352*H[0, 0, 0, z])/
               27 + (212*H[0, 0, 1, z])/27 - (92*H[0, 1, 0, z])/9 + 
              (40*H[1, 0, 0, z])/3 + (148*H[1, 0, 1, z])/9 + 4*H[1, 1, 0, 
                z] - (376*H[0, 0, 0, 0, z])/9 - 8*H[0, 0, 0, 1, z] - 
              (32*H[0, 0, 1, 0, z])/9 - (16*H[0, 0, 1, 1, z])/9 - 
              (224*H[0, 1, 0, 0, z])/9 - (64*H[0, 1, 0, 1, z])/9 - 
              (80*H[0, 1, 1, 0, z])/9 - (464*H[1, 0, 0, 0, z])/9 - 
              (128*H[1, 0, 0, 1, z])/9 - (112*H[1, 0, 1, 0, z])/9 - 
              (8*H[1, 0, 1, 1, z])/3 - (136*H[1, 1, 0, 0, z])/9 - 
              (32*H[1, 1, 0, 1, z])/9 - (64*H[1, 1, 1, 0, z])/9 - 
              (224*zeta[2])/81 - (988*H[0, z]*zeta[2])/27 - (124*H[1, z]*
                zeta[2])/9 + (160*H[0, 0, z]*zeta[2])/9 - (16*H[0, 1, z]*
                zeta[2])/9 + (80*H[1, 0, z]*zeta[2])/9 - (32*H[1, 1, z]*
                zeta[2])/9 + (16*zeta[3])/3 + (256*H[0, z]*zeta[3])/9 + 
              (64*H[1, z]*zeta[3])/9 + (308*zeta[4])/9))/(-1 + z) + 
           (-15397/729 + (13172*H[0, z])/81 + (160*H[1, z])/27 - 
             (3836*H[0, 0, z])/81 + (92*H[0, 1, z])/27 + (40*H[1, 0, z])/9 + 
             (1040*H[0, 0, 0, z])/27 + (416*H[0, 0, 1, z])/27 - 
             (16*H[0, 1, 0, z])/3 + (40*H[1, 0, 0, z])/3 + (40*H[1, 0, 1, z])/
              3 + (64*H[1, 1, 0, z])/9 - (376*H[0, 0, 0, 0, z])/9 - 
             8*H[0, 0, 0, 1, z] - (32*H[0, 0, 1, 0, z])/9 - 
             (16*H[0, 0, 1, 1, z])/9 - (224*H[0, 1, 0, 0, z])/9 - 
             (40*H[0, 1, 0, 1, z])/9 - (104*H[0, 1, 1, 0, z])/9 - 
             (464*H[1, 0, 0, 0, z])/9 - (128*H[1, 0, 0, 1, z])/9 - 
             (112*H[1, 0, 1, 0, z])/9 - (8*H[1, 0, 1, 1, z])/3 - 
             (136*H[1, 1, 0, 0, z])/9 - (32*H[1, 1, 0, 1, z])/9 - 
             (64*H[1, 1, 1, 0, z])/9 - (844*zeta[2])/81 - 
             (1216*H[0, z]*zeta[2])/27 - (40*H[1, z]*zeta[2])/9 + 
             (160*H[0, 0, z]*zeta[2])/9 - (88*H[0, 1, z]*zeta[2])/9 + 
             (80*H[1, 0, z]*zeta[2])/9 - (32*H[1, 1, z]*zeta[2])/9 - 
             (748*zeta[3])/27 + (256*H[0, z]*zeta[3])/9 + 
             (64*H[1, z]*zeta[3])/9 + (500*zeta[4])/9)/(-1 + z))) + 
       delta[1 - z]*(CF*Nf^2*TF^2*((-800*Lp*LQ)/81 - (160*Lp^2*LQ)/27 - 
           (32*Lp^3*LQ)/27 + 4*LQ*(-928/729 - (16*zeta[3])/9)) + 
         CF^3*((-4*Lp^3*LQ^3)/3 + 16*Lp^3*LQ*zeta[2] - (64*Lp^3*zeta[3])/3) + 
         CF^2*Nf*TF*(4*Lp^2*LQ - (224*Lp*LQ^2)/27 - (80*Lp^2*LQ^2)/9 - 
           (8*Lp^3*LQ^2)/3 + (896*Lp*zeta[2])/27 + (320*Lp^2*zeta[2])/9 + 
           (32*Lp^3*zeta[2])/3 + 2*Lp*LQ*(55/3 - 16*zeta[3]) + 
           2*LQ*(1711/54 - (152*zeta[3])/9 - 8*zeta[4])) + 
         CA*CF*Nf*TF*((176*Lp^3*LQ)/27 + 2*Lp*LQ*(4102/81 - (80*zeta[2])/9) + 
           2*Lp^2*LQ*(578/27 - (8*zeta[2])/3) + 2*LQ*(31313/729 - 
             (412*zeta[2])/81 - (452*zeta[3])/27 + (10*zeta[4])/3)) + 
         CA*CF^2*((22*Lp^3*LQ^2)/3 + Lp^2*LQ^2*(268/9 - 8*zeta[2]) - 
           (88*Lp^3*zeta[2])/3 + Lp*LQ^2*(808/27 - 28*zeta[3]) + 
           Lp*((-3232*zeta[2])/27 + 112*zeta[2]*zeta[3]) + 
           Lp^2*((-1072*zeta[2])/9 + 80*zeta[4])) + 
         CA^2*CF*((-242*Lp^3*LQ)/27 + Lp^2*LQ*(-1780/27 + (44*zeta[2])/3) + 
           Lp*LQ*(-15503/81 + (536*zeta[2])/9 + 88*zeta[3] - 44*zeta[4]) + 
           LQ*(-297029/1458 + (3196*zeta[2])/81 + (6164*zeta[3])/27 - 
             (88*zeta[2]*zeta[3])/3 + (77*zeta[4])/3 - 96*zeta[5]))) + 
       CF^3*(Lp^3*LQ^2*(4 + 4*z) + Lp^2*LQ^2*(4 - 4*z - 
           (8*H[0, z])/(-1 + z) - (8*z^2*H[0, z])/(-1 + z)) + 
         Lp^3*LQ*(8 - (4*H[0, z])/(-1 + z) - (12*z^2*H[0, z])/(-1 + z) + 
           z*(-8 - 16*H[1, z]) - 16*H[1, z]) + (40*H[-1, 0, z])/3 + 
         (32*H[-1, 0, z])/(3*z) + (16*z^2*H[-1, 0, z])/3 + 
         Lp^2*LQ*(-56 - (64*z*H[0, z])/(-1 + z) - 16*H[1, z] + 
           z*(56 + 16*H[1, z]) + (40*H[0, z] + 40*H[0, 0, z] + 
             48*H[0, 1, z] + 48*H[1, 0, z])/(-1 + z) + 
           (z^2*(88*H[0, 0, z] + 48*H[0, 1, z] + 48*H[1, 0, z]))/(-1 + z)) + 
         (736*H[-1, -1, 0, z])/3 - (400*H[-1, 0, 0, z])/3 - 
         (256*H[-1, 0, 1, z])/3 - (128*H[-1, -1, -1, 0, z])/3 + 
         (1024*H[-1, -1, 0, 0, z])/3 + (128*H[-1, -1, 0, 1, z])/3 + 
         (512*H[-1, 0, -1, 0, z])/3 - 320*H[-1, 0, 0, 0, z] - 
         (64*H[-1, 0, 0, 1, z])/3 + 384*H[0, -1, -1, 0, z] - 
         (128*H[0, -1, 0, 1, z])/3 - 32*H[0, 0, -1, 0, z] + 
         (608*H[1, 0, -1, 0, z])/3 + (32*H[1, 0, 1, 1, z])/3 + 
         (680*H[1, 1, 0, 0, z])/3 + 40*H[1, 1, 0, 1, z] + 
         (88*H[1, 1, 1, 0, z])/3 + 80*H[-1, 0, 0, 0, 0, z] + 
         48*H[-1, 0, 0, 1, 0, z] + 64*H[-1, 0, 1, 0, 0, z] + 
         32*H[-1, 0, 1, 1, 0, z] + Lp^3*(-8 - 4*H[0, z] - 16*H[1, z] + 
           ((4*H[0, 0, z])/3 + 8*H[0, 1, z] + 16*H[1, 0, z])/(-1 + z) + 
           (z^2*((28*H[0, 0, z])/3 + 24*H[0, 1, z] + 16*H[1, 0, z]))/
            (-1 + z) + 32*H[1, 1, z] + z*(8 + 12*H[0, z] + 16*H[1, z] + 
             32*H[1, 1, z] - 24*zeta[2]) - 24*zeta[2]) + 
         208*H[-1, z]*zeta[2] - 64*H[-1, -1, z]*zeta[2] + 
         96*H[-1, 0, z]*zeta[2] + 48*H[-1, 0, 0, z]*zeta[2] + 
         32*H[-1, 0, 1, z]*zeta[2] + (z^4*((-16*H[0, 0, z])/3 + 
            (16*zeta[2])/3))/((-1 + z)*(1 + z)) + 
         Lp*LQ*(4*H[1, z] + 8*H[0, 1, z] + z*(-8*H[0, 1, z] - 
             56*H[1, 0, z]) + 56*H[1, 0, z] + 
           (z*(-40 + 168*H[0, z] + 136*H[0, 0, z] + 96*zeta[2]))/(-1 + z) + 
           (z^2*(20 - 108*H[0, z] + 12*H[0, 0, z] - 204*H[0, 0, 0, z] - 
              56*H[0, 0, 1, z] - 104*H[0, 1, 0, z] - 8*H[0, 1, 1, z] - 
              72*H[1, 0, 0, z] - 16*H[1, 0, 1, z] - 16*H[1, 1, 0, z] - 
              48*zeta[2] - 8*H[0, z]*zeta[2] - 88*zeta[3]))/(-1 + z) + 
           (20 - 92*H[0, z] - 88*H[0, 0, z] - 116*H[0, 0, 0, z] - 
             56*H[0, 0, 1, z] - 104*H[0, 1, 0, z] - 8*H[0, 1, 1, z] - 
             72*H[1, 0, 0, z] - 16*H[1, 0, 1, z] - 16*H[1, 1, 0, z] - 
             48*zeta[2] - 8*H[0, z]*zeta[2] - 88*zeta[3])/(-1 + z)) + 
         (160*H[-1, z]*zeta[3])/3 - 64*H[-1, 0, z]*zeta[3] + 
         (z*((3986*H[1, z])/3 - (464*H[1, 0, z])/3 - (224*H[1, 1, z])/3 + 
            (784*H[0, -1, 0, z])/3 + (3896*H[0, 0, 0, z])/3 + 
            1048*H[0, 0, 1, z] + (4024*H[0, 1, 0, z])/3 + 80*H[0, 1, 1, z] + 
            (1808*H[1, 0, 0, z])/3 + 368*H[1, 0, 1, z] + 424*H[1, 1, 0, z] + 
            (448*H[0, -1, 0, 0, z])/3 + 1136*H[0, 0, 0, 1, z] + 
            (272*H[0, 0, 1, 1, z])/3 + (656*H[0, 1, 0, 1, z])/3 + 
            (4480*H[1, 0, 0, 0, z])/3 + 672*H[1, 0, 0, 1, z] + 
            992*H[1, 0, 1, 0, z] + (848*H[1, z]*zeta[2])/3 + 
            (544*H[0, -1, z]*zeta[2])/3 + 320*H[1, 0, z]*zeta[2] - 
            (128*H[1, 1, z]*zeta[2])/3 + (4480*H[1, z]*zeta[3])/3))/
          (-1 + z) + Lp^2*(112*H[1, z] + z*(-112*H[1, z] - 32*H[1, 1, z]) + 
           32*H[1, 1, z] + (z*(352 + 152*H[0, z] + 168*H[0, 0, z] + 
              160*H[0, 1, z] + 160*H[1, 0, z] - 32*zeta[2]))/(-1 + z) + 
           (-176 - 108*H[0, z] - 60*H[0, 0, z] - 96*H[0, 1, z] - 
             56*H[1, 0, z] - 32*H[0, 0, 0, z] - 96*H[0, 0, 1, z] - 
             96*H[0, 1, 0, z] - 128*H[0, 1, 1, z] - 160*H[1, 0, 0, z] - 
             128*H[1, 0, 1, z] - 128*H[1, 1, 0, z] + 56*zeta[2] + 
             64*H[0, z]*zeta[2] + 64*zeta[3])/(-1 + z) + 
           (z^2*(-176 - 44*H[0, z] - 60*H[0, 0, z] - 16*H[0, 1, z] - 
              56*H[1, 0, z] - 160*H[0, 0, 0, z] - 224*H[0, 0, 1, z] - 
              160*H[0, 1, 0, z] - 128*H[0, 1, 1, z] - 160*H[1, 0, 0, z] - 
              128*H[1, 0, 1, z] - 128*H[1, 1, 0, z] - 24*zeta[2] + 
              128*H[0, z]*zeta[2] + 64*zeta[3]))/(-1 + z)) - 
         88*H[-1, z]*zeta[4] + z*(8*H[-1, 0, z] + (736*H[-1, -1, 0, z])/3 - 
           (400*H[-1, 0, 0, z])/3 - (256*H[-1, 0, 1, z])/3 - 
           (128*H[-1, -1, -1, 0, z])/3 + (1024*H[-1, -1, 0, 0, z])/3 + 
           (128*H[-1, -1, 0, 1, z])/3 + (512*H[-1, 0, -1, 0, z])/3 - 
           320*H[-1, 0, 0, 0, z] - (64*H[-1, 0, 0, 1, z])/3 + 
           (448*H[0, -1, -1, 0, z])/3 + (64*H[0, -1, 0, 1, z])/3 - 
           416*H[0, 0, -1, 0, z] - (544*H[1, 0, -1, 0, z])/3 - 
           (64*H[1, 0, 1, 1, z])/3 - 200*H[1, 1, 0, 0, z] - 
           (104*H[1, 1, 0, 1, z])/3 - 24*H[1, 1, 1, 0, z] + 
           80*H[-1, 0, 0, 0, 0, z] + 48*H[-1, 0, 0, 1, 0, z] + 
           64*H[-1, 0, 1, 0, 0, z] + 32*H[-1, 0, 1, 1, 0, z] + 
           208*H[-1, z]*zeta[2] - 64*H[-1, -1, z]*zeta[2] + 
           96*H[-1, 0, z]*zeta[2] + 48*H[-1, 0, 0, z]*zeta[2] + 
           32*H[-1, 0, 1, z]*zeta[2] + (160*H[-1, z]*zeta[3])/3 - 
           64*H[-1, 0, z]*zeta[3] - 88*H[-1, z]*zeta[4]) + 
         (z^2*((-1952*H[1, z])/3 + 40*H[1, 0, z] + (88*H[1, 1, z])/3 - 
            280*H[0, -1, 0, z] - 1008*H[0, 0, 0, z] - 248*H[0, 0, 1, z] - 
            984*H[0, 1, 0, z] - (116*H[0, 1, 1, z])/3 - (1076*H[1, 0, 0, z])/
             3 - (380*H[1, 0, 1, z])/3 - (692*H[1, 1, 0, z])/3 - 
            (1184*H[0, -1, 0, 0, z])/3 - 352*H[0, 0, 0, 1, z] - 
            (88*H[0, 0, 1, 1, z])/3 - (152*H[0, 1, 0, 1, z])/3 - 
            (1376*H[1, 0, 0, 0, z])/3 - (1120*H[1, 0, 0, 1, z])/3 - 
            (1336*H[1, 0, 1, 0, z])/3 + (128*H[0, -1, -1, -1, 0, z])/3 - 
            (1024*H[0, -1, -1, 0, 0, z])/3 - (128*H[0, -1, -1, 0, 1, z])/3 - 
            (512*H[0, -1, 0, -1, 0, z])/3 + 320*H[0, -1, 0, 0, 0, z] + 
            (64*H[0, -1, 0, 0, 1, z])/3 - (1504*H[0, 0, -1, -1, 0, z])/3 + 
            (992*H[0, 0, -1, 0, 0, z])/3 + 32*H[0, 0, -1, 0, 1, z] + 
            160*H[0, 0, 0, -1, 0, z] - 2680*H[0, 0, 0, 0, 0, z] - 
            (4528*H[0, 0, 0, 0, 1, z])/3 - (5488*H[0, 0, 0, 1, 0, z])/3 - 
            (1376*H[0, 0, 0, 1, 1, z])/3 - 1392*H[0, 0, 1, 0, 0, z] - 
            (1936*H[0, 0, 1, 0, 1, z])/3 - (2000*H[0, 0, 1, 1, 0, z])/3 - 
            64*H[0, 0, 1, 1, 1, z] - (832*H[0, 1, 0, -1, 0, z])/3 - 
            1536*H[0, 1, 0, 0, 0, z] - 720*H[0, 1, 0, 0, 1, z] - 
            (2992*H[0, 1, 0, 1, 0, z])/3 - (448*H[0, 1, 0, 1, 1, z])/3 - 
            560*H[0, 1, 1, 0, 0, z] - (512*H[0, 1, 1, 0, 1, z])/3 - 
            144*H[0, 1, 1, 1, 0, z] + (64*H[1, 0, -1, -1, 0, z])/3 - 
            (832*H[1, 0, -1, 0, 0, z])/3 + 64*H[1, 0, -1, 0, 1, z] - 
            320*H[1, 0, 0, -1, 0, z] - (3280*H[1, 0, 0, 0, 0, z])/3 - 
            (2672*H[1, 0, 0, 0, 1, z])/3 - (2272*H[1, 0, 0, 1, 0, z])/3 - 
            (416*H[1, 0, 0, 1, 1, z])/3 - (1904*H[1, 0, 1, 0, 0, z])/3 - 
            240*H[1, 0, 1, 0, 1, z] - (800*H[1, 0, 1, 1, 0, z])/3 - 
            (320*H[1, 1, 0, -1, 0, z])/3 - (1952*H[1, 1, 0, 0, 0, z])/3 - 
            256*H[1, 1, 0, 0, 1, z] - 288*H[1, 1, 0, 1, 0, z] - 
            128*H[1, 1, 1, 0, 0, z] - (716*H[1, z]*zeta[2])/3 + 
            (160*H[0, -1, z]*zeta[2])/3 - (64*H[1, 0, z]*zeta[2])/3 + 
            (64*H[1, 1, z]*zeta[2])/3 + 64*H[0, -1, -1, z]*zeta[2] - 
            96*H[0, -1, 0, z]*zeta[2] - (848*H[0, 0, -1, z]*zeta[2])/3 + 
            544*H[0, 0, 0, z]*zeta[2] + (256*H[0, 0, 1, z]*zeta[2])/3 + 
            32*H[0, 1, 0, z]*zeta[2] + (80*H[0, 1, 1, z]*zeta[2])/3 - 
            (160*H[1, 0, -1, z]*zeta[2])/3 + (1040*H[1, 0, 0, z]*zeta[2])/3 - 
            (16*H[1, 0, 1, z]*zeta[2])/3 - (256*H[1, 1, 0, z]*zeta[2])/3 - 
            (1816*H[1, z]*zeta[3])/3 - (160*H[0, -1, z]*zeta[3])/3 - 
            (992*H[1, 0, z]*zeta[3])/3 - 352*H[1, 1, z]*zeta[3] - 
            232*H[1, z]*zeta[4]))/(-1 + z) + 
         (-678*H[1, z] + (248*H[1, 0, z])/3 + (136*H[1, 1, z])/3 + 
           (136*H[0, -1, 0, z])/3 - 844*H[0, 0, 0, z] - 752*H[0, 0, 1, z] - 
           736*H[0, 1, 0, z] - 36*H[0, 1, 1, z] - (1228*H[1, 0, 0, z])/3 - 
           (692*H[1, 0, 1, z])/3 - (580*H[1, 1, 0, z])/3 + 
           (544*H[0, -1, 0, 0, z])/3 - 824*H[0, 0, 0, 1, z] - 
           (232*H[0, 0, 1, 1, z])/3 - 160*H[0, 1, 0, 1, z] - 
           (1376*H[1, 0, 0, 0, z])/3 - (1088*H[1, 0, 0, 1, z])/3 - 
           (1304*H[1, 0, 1, 0, z])/3 + (128*H[0, -1, -1, -1, 0, z])/3 - 
           (1024*H[0, -1, -1, 0, 0, z])/3 - (128*H[0, -1, -1, 0, 1, z])/3 - 
           (512*H[0, -1, 0, -1, 0, z])/3 + 320*H[0, -1, 0, 0, 0, z] + 
           (64*H[0, -1, 0, 0, 1, z])/3 - (1504*H[0, 0, -1, -1, 0, z])/3 + 
           (608*H[0, 0, -1, 0, 0, z])/3 + 32*H[0, 0, -1, 0, 1, z] - 
           (160*H[0, 0, 0, -1, 0, z])/3 - 712*H[0, 0, 0, 0, 0, z] - 
           1232*H[0, 0, 0, 0, 1, z] - (3248*H[0, 0, 0, 1, 0, z])/3 - 
           416*H[0, 0, 0, 1, 1, z] - 752*H[0, 0, 1, 0, 0, z] - 
           (1808*H[0, 0, 1, 0, 1, z])/3 - (1808*H[0, 0, 1, 1, 0, z])/3 - 
           64*H[0, 0, 1, 1, 1, z] - (832*H[0, 1, 0, -1, 0, z])/3 - 
           1248*H[0, 1, 0, 0, 0, z] - 816*H[0, 1, 0, 0, 1, z] - 
           1008*H[0, 1, 0, 1, 0, z] - (448*H[0, 1, 0, 1, 1, z])/3 - 
           (1840*H[0, 1, 1, 0, 0, z])/3 - (704*H[0, 1, 1, 0, 1, z])/3 - 
           240*H[0, 1, 1, 1, 0, z] + (64*H[1, 0, -1, -1, 0, z])/3 - 
           (832*H[1, 0, -1, 0, 0, z])/3 + 64*H[1, 0, -1, 0, 1, z] - 
           320*H[1, 0, 0, -1, 0, z] - (3280*H[1, 0, 0, 0, 0, z])/3 - 
           (2672*H[1, 0, 0, 0, 1, z])/3 - (2272*H[1, 0, 0, 1, 0, z])/3 - 
           (416*H[1, 0, 0, 1, 1, z])/3 - (1904*H[1, 0, 1, 0, 0, z])/3 - 
           240*H[1, 0, 1, 0, 1, z] - (800*H[1, 0, 1, 1, 0, z])/3 - 
           (320*H[1, 1, 0, -1, 0, z])/3 - (1952*H[1, 1, 0, 0, 0, z])/3 - 
           256*H[1, 1, 0, 0, 1, z] - 288*H[1, 1, 0, 1, 0, z] - 
           128*H[1, 1, 1, 0, 0, z] - (164*H[1, z]*zeta[2])/3 - 
           (704*H[0, -1, z]*zeta[2])/3 - (176*H[1, 0, z]*zeta[2])/3 + 
           (64*H[1, 1, z]*zeta[2])/3 + 64*H[0, -1, -1, z]*zeta[2] - 
           96*H[0, -1, 0, z]*zeta[2] - (848*H[0, 0, -1, z]*zeta[2])/3 + 
           (1952*H[0, 0, 0, z]*zeta[2])/3 + (352*H[0, 0, 1, z]*zeta[2])/3 + 
           (416*H[0, 1, 0, z]*zeta[2])/3 - (16*H[0, 1, 1, z]*zeta[2])/3 - 
           (160*H[1, 0, -1, z]*zeta[2])/3 + (1040*H[1, 0, 0, z]*zeta[2])/3 - 
           (16*H[1, 0, 1, z]*zeta[2])/3 - (256*H[1, 1, 0, z]*zeta[2])/3 - 
           600*H[1, z]*zeta[3] - (160*H[0, -1, z]*zeta[3])/3 - 
           (992*H[1, 0, z]*zeta[3])/3 - 352*H[1, 1, z]*zeta[3] - 
           232*H[1, z]*zeta[4])/(-1 + z) + Lp*(64*H[-1, 0, z] - 
           16*H[1, 1, z] - 192*H[-1, -1, 0, z] + 96*H[-1, 0, 0, z] + 
           32*H[0, -1, 0, z] - 40*H[0, 1, 1, z] - 176*H[1, 0, 1, z] - 
           176*H[1, 1, 0, z] - 96*H[-1, z]*zeta[2] + 
           z*(64*H[-1, 0, z] - 192*H[-1, -1, 0, z] + 96*H[-1, 0, 0, z] + 
             160*H[0, -1, 0, z] + 40*H[0, 1, 1, z] + 176*H[1, 0, 1, z] + 
             176*H[1, 1, 0, z] - 96*H[-1, z]*zeta[2]) + 
           (z*(68 - 784*H[0, z] - 8*H[1, z] - 708*H[0, 0, z] - 
              572*H[0, 1, z] - 760*H[1, 0, z] - 768*H[0, 0, 0, z] - 
              576*H[0, 0, 1, z] - 592*H[0, 1, 0, z] - 640*H[1, 0, 0, z] - 
              308*zeta[2] + 32*H[0, z]*zeta[2] - 432*zeta[3]))/(-1 + z) + 
           (z^2*(-34 + 386*H[0, z] + 4*H[1, z] + 328*H[0, 0, z] + 
              268*H[0, 1, z] + 408*H[1, 0, z] - 44*H[0, 0, 0, z] + 
              56*H[0, 0, 1, z] + 40*H[0, 1, 0, z] + 164*H[1, 0, 0, z] + 
              192*H[0, -1, -1, 0, z] - 96*H[0, -1, 0, 0, z] - 
              64*H[0, 0, -1, 0, z] + 1084*H[0, 0, 0, 0, z] + 912*H[0, 0, 0, 
                1, z] + 840*H[0, 0, 1, 0, z] + 312*H[0, 0, 1, 1, z] + 
              760*H[0, 1, 0, 0, z] + 464*H[0, 1, 0, 1, z] + 464*H[0, 1, 1, 0, 
                z] + 48*H[0, 1, 1, 1, z] + 128*H[1, 0, -1, 0, z] + 
              656*H[1, 0, 0, 0, z] + 416*H[1, 0, 0, 1, z] + 464*H[1, 0, 1, 0, 
                z] + 80*H[1, 0, 1, 1, z] + 320*H[1, 1, 0, 0, z] + 
              96*H[1, 1, 0, 1, z] + 96*H[1, 1, 1, 0, z] + 236*zeta[2] - 
              48*H[0, z]*zeta[2] + 96*H[0, -1, z]*zeta[2] - 352*H[0, 0, z]*
               zeta[2] - 96*H[0, 1, z]*zeta[2] + 188*zeta[3] + 
              144*H[0, z]*zeta[3] + 400*H[1, z]*zeta[3] + 54*zeta[4]))/
            (-1 + z) + (-34 + 404*H[0, z] + 4*H[1, z] + 496*H[0, 0, z] + 
             368*H[0, 1, z] + 416*H[1, 0, z] + 308*H[0, 0, 0, z] + 
             400*H[0, 0, 1, z] + 264*H[0, 1, 0, z] + 164*H[1, 0, 0, z] + 
             192*H[0, -1, -1, 0, z] - 96*H[0, -1, 0, 0, z] + 
             260*H[0, 0, 0, 0, z] + 528*H[0, 0, 0, 1, z] + 
             440*H[0, 0, 1, 0, z] + 296*H[0, 0, 1, 1, z] + 
             520*H[0, 1, 0, 0, z] + 432*H[0, 1, 0, 1, z] + 
             432*H[0, 1, 1, 0, z] + 48*H[0, 1, 1, 1, z] + 
             128*H[1, 0, -1, 0, z] + 656*H[1, 0, 0, 0, z] + 
             416*H[1, 0, 0, 1, z] + 464*H[1, 0, 1, 0, z] + 
             80*H[1, 0, 1, 1, z] + 320*H[1, 1, 0, 0, z] + 
             96*H[1, 1, 0, 1, z] + 96*H[1, 1, 1, 0, z] + 72*zeta[2] - 
             200*H[0, z]*zeta[2] + 96*H[0, -1, z]*zeta[2] - 
             256*H[0, 0, z]*zeta[2] - 96*H[0, 1, z]*zeta[2] + 100*zeta[3] + 
             48*H[0, z]*zeta[3] + 400*H[1, z]*zeta[3] + 114*zeta[4])/
            (-1 + z)) + (z^3*(1652 - (5029*H[0, z])/3 + (1094*H[0, 0, z])/3 + 
            (350*H[0, 1, z])/3 + (1652*H[0, 0, 0, 0, z])/3 + 
            (128*H[0, 0, 1, 0, z])/3 + (256*H[0, 1, 0, 0, z])/3 - 
            (64*H[0, 1, 1, 0, z])/3 - (770*zeta[2])/3 - 
            (2584*H[0, z]*zeta[2])/3 + (1336*H[0, 0, z]*zeta[2])/3 + 
            120*H[0, 1, z]*zeta[2] - 1732*zeta[3] - (536*H[0, z]*zeta[3])/3 - 
            (2560*H[0, 0, z]*zeta[3])/3 - (3584*H[0, 1, z]*zeta[3])/3 - 
            (304*zeta[2]*zeta[3])/3 - 502*zeta[4] - (1888*H[0, z]*zeta[4])/
             3 - (6896*zeta[5])/3))/((-1 + z)*(1 + z)) + 
         (z^2*(-1652 - (1987*H[0, z])/3 + (526*H[0, 0, z])/3 + 
            (1382*H[0, 1, z])/3 + (5852*H[0, 0, 0, 0, z])/3 + 
            1152*H[0, 0, 1, 0, z] + 800*H[0, 1, 0, 0, z] + 
            (896*H[0, 1, 1, 0, z])/3 - 358*zeta[2] - (1696*H[0, z]*zeta[2])/
             3 + (904*H[0, 0, z]*zeta[2])/3 + 280*H[0, 1, z]*zeta[2] - 
            (524*zeta[3])/3 + (2648*H[0, z]*zeta[3])/3 - 
            (2560*H[0, 0, z]*zeta[3])/3 - (3584*H[0, 1, z]*zeta[3])/3 - 
            (304*zeta[2]*zeta[3])/3 + (2966*zeta[4])/3 - 
            (1888*H[0, z]*zeta[4])/3 - (6896*zeta[5])/3))/
          ((-1 + z)*(1 + z)) + (1652 + (2060*H[0, z])/3 - (464*H[0, 0, z])/
            3 - 472*H[0, 1, z] - (1700*H[0, 0, 0, 0, z])/3 - 
           664*H[0, 0, 1, 0, z] - 136*H[0, 1, 0, 0, z] - 
           (704*H[0, 1, 1, 0, z])/3 + 332*zeta[2] + (272*H[0, z]*zeta[2])/3 + 
           (1304*H[0, 0, z]*zeta[2])/3 - 144*H[0, 1, z]*zeta[2] - 
           (1228*zeta[3])/3 - (1472*H[0, z]*zeta[3])/3 - 
           (1760*H[0, 0, z]*zeta[3])/3 - (3296*H[0, 1, z]*zeta[3])/3 - 
           (688*zeta[2]*zeta[3])/3 - (2012*zeta[4])/3 - (952*H[0, z]*zeta[4])/
            3 - (4288*zeta[5])/3)/((-1 + z)*(1 + z)) + 
         (z*(-1652 + (5102*H[0, z])/3 - (1048*H[0, 0, z])/3 - 
            128*H[0, 1, z] + (2980*H[0, 0, 0, 0, z])/3 + 
            (1624*H[0, 0, 1, 0, z])/3 + (2120*H[0, 1, 0, 0, z])/3 + 
            (448*H[0, 1, 1, 0, z])/3 + 236*zeta[2] + (1160*H[0, z]*zeta[2])/
             3 + (1160*H[0, 0, z]*zeta[2])/3 + 80*H[0, 1, z]*zeta[2] + 
            1148*zeta[3] + (1328*H[0, z]*zeta[3])/3 - 
            (1760*H[0, 0, z]*zeta[3])/3 - (3296*H[0, 1, z]*zeta[3])/3 - 
            (688*zeta[2]*zeta[3])/3 + 644*zeta[4] - (952*H[0, z]*zeta[4])/3 - 
            (4288*zeta[5])/3))/((-1 + z)*(1 + z))) + 
       CF^2*TF*(2*Lp^3*LQ*(-2 - 8/(3*z) + (8*z^2)/3 + z*(2 - 4*H[0, z]) - 
           4*H[0, z]) + 2*Lp^2*LQ*(-28 + z^2*(16/3 - (32*H[0, z])/3) - 
           4*H[0, z] + (8/3 + (32*H[0, z])/3)/z + 24*H[0, 0, z] + 
           z*(20 - 20*H[0, z] + 24*H[0, 0, z])) + 
         2*Lp^3*(73/9 + 6*H[0, z] + z^2*(-4 - (32*H[0, z])/9 - 
             (32*H[1, z])/9) + (8*H[1, z])/3 + (4 + (32*H[1, z])/9)/z + 
           (8*H[0, 0, z])/3 + (16*H[0, 1, z])/3 + z*(-73/9 + (10*H[0, z])/3 - 
             (8*H[1, z])/3 + (8*H[0, 0, z])/3 + (16*H[0, 1, z])/3 - 
             (16*zeta[2])/3) - (16*zeta[2])/3) + 
         2*Lp*LQ*(158/3 + (232*H[0, z])/3 + 22*H[0, 0, z] + 8*H[1, 0, z] - 
           44*H[0, 0, 0, z] + z*(-94/3 + (68*H[0, z])/3 + 22*H[0, 0, z] - 
             8*H[1, 0, z] - 44*H[0, 0, 0, z] - 8*zeta[2]) + 
           (296/27 - (16*H[0, z])/3 - (64*H[0, 0, z])/3 - (16*H[1, 0, z])/3 - 
             (16*zeta[2])/3)/z + 8*zeta[2] + z^2*(-872/27 + (128*H[0, z])/9 + 
             16*H[0, 0, z] + (16*H[1, 0, z])/3 + (16*zeta[2])/3)) + 
         2*Lp^2*(554/9 + 14*H[0, z] + 54*H[1, z] - 36*H[0, 0, z] + 
           8*H[0, 1, z] + (4/3 - 16*H[0, z] - (56*H[1, z])/9 - 
             (64*H[0, 1, z])/3 - 16*H[1, 0, z])/z - 12*H[1, 0, z] - 
           32*H[0, 0, 0, z] - 40*H[0, 0, 1, z] - 24*H[0, 1, 0, z] - 
           24*zeta[2] + 8*H[0, z]*zeta[2] + z^2*(-40/3 + (128*H[0, z])/9 - 
             (16*H[1, z])/9 + (80*H[0, 0, z])/3 + (32*H[0, 1, z])/3 + 
             16*H[1, 0, z] + (32*zeta[2])/3) + z*(-446/9 + 26*H[0, z] - 
             46*H[1, z] + 4*H[0, 0, z] + 32*H[0, 1, z] + 12*H[1, 0, z] - 
             32*H[0, 0, 0, z] - 40*H[0, 0, 1, z] - 24*H[0, 1, 0, z] - 
             16*zeta[2] + 8*H[0, z]*zeta[2] - 8*zeta[3]) - 8*zeta[3]) + 
         2*Lp*(-3226/9 - (1085*H[0, z])/3 - (470*H[1, z])/9 - 
           215*H[0, 0, z] - (410*H[0, 1, z])/3 - 182*H[1, 0, z] + 
           (2*H[1, 1, z])/3 + 62*H[0, 0, 0, z] - 52*H[0, 0, 1, z] - 
           40*H[0, 1, 0, z] - 8*H[0, 1, 1, z] + 12*H[1, 0, 0, z] - 
           4*H[1, 0, 1, z] - 12*H[1, 1, 0, z] + 4*H[1, 1, 1, z] + 
           152*H[0, 0, 0, 0, z] + 144*H[0, 0, 0, 1, z] + 
           120*H[0, 0, 1, 0, z] - 8*H[0, 0, 1, 1, z] + 56*H[0, 1, 0, 0, z] + 
           24*H[0, 1, 0, 1, z] + 8*H[0, 1, 1, 0, z] + 8*H[0, 1, 1, 1, z] - 
           (302*zeta[2])/3 + 44*H[0, z]*zeta[2] - 28*H[1, z]*zeta[2] + 
           48*H[0, 0, z]*zeta[2] - 56*H[0, 1, z]*zeta[2] + 
           z^2*(884/9 + (460*H[0, z])/9 + (580*H[1, z])/9 - (584*H[0, 0, z])/
              9 - (496*H[0, 1, z])/9 - (8*H[1, 0, z])/3 - (80*H[1, 1, z])/9 - 
             80*H[0, 0, 0, z] - 16*H[0, 0, 1, z] - 48*H[0, 1, 0, z] + 
             (16*H[0, 1, 1, z])/3 - 48*H[1, 0, 0, z] - (80*H[1, 0, 1, z])/3 - 
             16*H[1, 1, 0, z] - (16*H[1, 1, 1, z])/3 + (808*zeta[2])/9 - 
             (176*H[0, z]*zeta[2])/3 + (112*H[1, z]*zeta[2])/3 - 
             (224*zeta[3])/3) - 28*zeta[3] + 88*H[0, z]*zeta[3] + 
           (-470/9 - (40*H[0, z])/3 + (80*H[1, z])/9 + 32*H[0, 0, z] + 
             (224*H[0, 1, z])/9 + (80*H[1, 0, z])/3 + (8*H[1, 1, z])/9 + 
             (256*H[0, 0, 1, z])/3 + 64*H[0, 1, 0, z] + 48*H[1, 0, 0, z] + 
             (80*H[1, 0, 1, z])/3 + 16*H[1, 1, 0, z] + (16*H[1, 1, 1, z])/3 + 
             (40*zeta[2])/9 - (112*H[1, z]*zeta[2])/3 + 32*zeta[3])/z + 
           174*zeta[4] + z*(2812/9 - (301*H[0, z])/3 - (190*H[1, z])/9 - 
             H[0, 0, z] + (26*H[0, 1, z])/3 + 158*H[1, 0, z] + 
             (22*H[1, 1, z])/3 - 118*H[0, 0, 0, z] - 76*H[0, 0, 1, z] - 
             96*H[0, 1, 0, z] - 12*H[1, 0, 0, z] + 4*H[1, 0, 1, z] + 
             12*H[1, 1, 0, z] - 4*H[1, 1, 1, z] + 152*H[0, 0, 0, 0, z] + 
             144*H[0, 0, 0, 1, z] + 120*H[0, 0, 1, 0, z] - 
             8*H[0, 0, 1, 1, z] + 56*H[0, 1, 0, 0, z] + 24*H[0, 1, 0, 1, z] + 
             8*H[0, 1, 1, 0, z] + 8*H[0, 1, 1, 1, z] + (494*zeta[2])/3 - 
             44*H[0, z]*zeta[2] + 28*H[1, z]*zeta[2] + 48*H[0, 0, z]*
              zeta[2] - 56*H[0, 1, z]*zeta[2] - 108*zeta[3] + 
             88*H[0, z]*zeta[3] + 174*zeta[4])) + 
         2*(-10916/81 + (17618*H[0, z])/81 + (25745*H[1, z])/81 + 
           (15640*H[0, 0, z])/27 + (3766*H[0, 1, z])/27 + (5146*H[1, 0, z])/
            27 - (146*H[1, 1, z])/9 + (3392*H[0, 0, 0, z])/9 - 
           (220*H[0, 0, 1, z])/9 + (3692*H[0, 1, 0, z])/9 + 
           (16*H[0, 1, 1, z])/3 + (802*H[1, 0, 0, z])/9 - (554*H[1, 0, 1, z])/
            9 + (202*H[1, 1, 0, z])/9 - (22*H[1, 1, 1, z])/9 + 
           (56*H[0, 0, 0, 0, z])/3 + (232*H[0, 0, 0, 1, z])/3 + 
           (536*H[0, 0, 1, 0, z])/3 + (88*H[0, 0, 1, 1, z])/3 + 
           (56*H[0, 1, 0, 0, z])/3 - 32*H[0, 1, 0, 1, z] + 
           (136*H[0, 1, 1, 0, z])/3 - (16*H[0, 1, 1, 1, z])/3 + 
           (220*H[1, 0, 0, 0, z])/3 + (64*H[1, 0, 0, 1, z])/3 + 
           (232*H[1, 0, 1, 0, z])/3 - 8*H[1, 0, 1, 1, z] + 
           (224*H[1, 1, 0, 0, z])/3 + (8*H[1, 1, 0, 1, z])/3 + 
           (128*H[1, 1, 1, 0, z])/3 - (8*H[1, 1, 1, 1, z])/3 - 
           272*H[0, 0, 0, 0, 0, z] - (664*H[0, 0, 0, 0, 1, z])/3 - 
           264*H[0, 0, 0, 1, 0, z] - (8*H[0, 0, 0, 1, 1, z])/3 - 
           (296*H[0, 0, 1, 0, 0, z])/3 - (104*H[0, 0, 1, 0, 1, z])/3 - 
           (8*H[0, 0, 1, 1, 0, z])/3 - 8*H[0, 0, 1, 1, 1, z] - 
           (136*H[0, 1, 0, 0, 0, z])/3 - (160*H[0, 1, 0, 0, 1, z])/3 - 
           (112*H[0, 1, 0, 1, 0, z])/3 - 16*H[0, 1, 0, 1, 1, z] - 
           (32*H[0, 1, 1, 0, 0, z])/3 - (80*H[0, 1, 1, 0, 1, z])/3 - 
           (32*H[0, 1, 1, 1, 0, z])/3 - (16*H[0, 1, 1, 1, 1, z])/3 + 
           (3418*zeta[2])/27 + (4148*H[0, z]*zeta[2])/9 + 
           (910*H[1, z]*zeta[2])/9 - 16*H[0, 0, z]*zeta[2] + 
           (344*H[0, 1, z]*zeta[2])/3 + (256*H[1, 0, z]*zeta[2])/3 + 
           (152*H[1, 1, z]*zeta[2])/3 - (344*H[0, 0, 0, z]*zeta[2])/3 + 
           (232*H[0, 0, 1, z]*zeta[2])/3 + (224*H[0, 1, 0, z]*zeta[2])/3 + 
           (112*H[0, 1, 1, z]*zeta[2])/3 + (4936*zeta[3])/9 + 
           144*H[0, z]*zeta[3] + (56*H[1, z]*zeta[3])/3 - 
           (640*H[0, 0, z]*zeta[3])/3 - (176*H[0, 1, z]*zeta[3])/3 + 
           (64*zeta[2]*zeta[3])/3 + (-631/27 + (644*H[0, z])/9 + 
             (2956*H[1, z])/81 + (128*H[0, 0, z])/3 - (4048*H[0, 1, z])/81 + 
             (2452*H[1, 0, z])/81 - (812*H[1, 1, z])/81 - 
             (1568*H[0, 0, 1, z])/27 - (784*H[0, 1, 0, z])/27 + 
             (64*H[0, 1, 1, z])/27 - (1600*H[1, 0, 0, z])/27 - 
             (808*H[1, 0, 1, z])/27 - (616*H[1, 1, 0, z])/27 - 
             8*H[1, 1, 1, z] - (1408*H[0, 0, 0, 1, z])/9 - 
             (1280*H[0, 0, 1, 0, z])/9 - (64*H[0, 0, 1, 1, z])/9 - 
             (800*H[0, 1, 0, 0, z])/9 - (352*H[0, 1, 0, 1, z])/9 - 
             32*H[0, 1, 1, 0, z] - (64*H[0, 1, 1, 1, z])/9 - 
             (848*H[1, 0, 0, 0, z])/9 - (608*H[1, 0, 0, 1, z])/9 - 
             (800*H[1, 0, 1, 0, z])/9 - (32*H[1, 0, 1, 1, z])/3 - 
             (544*H[1, 1, 0, 0, z])/9 - (256*H[1, 1, 0, 1, z])/9 - 
             (352*H[1, 1, 1, 0, z])/9 - (32*H[1, 1, 1, 1, z])/9 + 
             (3136*zeta[2])/27 + (64*H[0, z]*zeta[2])/9 + 
             (1064*H[1, z]*zeta[2])/27 + (352*H[0, 1, z]*zeta[2])/9 + 
             (160*H[1, 0, z]*zeta[2])/9 + (32*H[1, 1, z]*zeta[2])/9 + 
             (16*zeta[3])/9 - 64*H[0, z]*zeta[3] - (640*H[1, z]*zeta[3])/9 - 
             (304*zeta[4])/3)/z + 388*zeta[4] - 306*H[0, z]*zeta[4] + 
           z^2*(-5243/27 - (14089*H[0, z])/81 - (14737*H[1, z])/81 - 
             (826*H[0, 0, z])/27 + (2902*H[0, 1, z])/27 - (11758*H[1, 0, z])/
              81 + (290*H[1, 1, z])/81 + (1184*H[0, 0, 0, z])/9 + 
             (880*H[0, 0, 1, z])/27 + (304*H[0, 1, 0, z])/3 + 
             (80*H[0, 1, 1, z])/9 + (2464*H[1, 0, 0, z])/27 + 
             (1456*H[1, 0, 1, z])/27 + (1264*H[1, 1, 0, z])/27 + 
             16*H[1, 1, 1, z] + 112*H[0, 0, 0, 0, z] + (320*H[0, 0, 0, 1, z])/
              9 + (320*H[0, 0, 1, 0, z])/3 + (512*H[0, 1, 0, 0, z])/9 + 
             (160*H[0, 1, 0, 1, z])/9 + (64*H[0, 1, 1, 0, z])/3 + 
             (848*H[1, 0, 0, 0, z])/9 + (608*H[1, 0, 0, 1, z])/9 + 
             (800*H[1, 0, 1, 0, z])/9 + (32*H[1, 0, 1, 1, z])/3 + 
             (544*H[1, 1, 0, 0, z])/9 + (256*H[1, 1, 0, 1, z])/9 + 
             (352*H[1, 1, 1, 0, z])/9 + (32*H[1, 1, 1, 1, z])/9 - 
             (23282*zeta[2])/81 + (1424*H[0, z]*zeta[2])/27 - 
             (1712*H[1, z]*zeta[2])/27 + (640*H[0, 0, z]*zeta[2])/9 - 
             (64*H[0, 1, z]*zeta[2])/9 - (160*H[1, 0, z]*zeta[2])/9 - 
             (32*H[1, 1, z]*zeta[2])/9 + (5536*zeta[3])/27 + 
             (896*H[0, z]*zeta[3])/9 + (640*H[1, z]*zeta[3])/9 + 
             (1288*zeta[4])/9) + z*(28538/81 - (51020*H[0, z])/81 - 
             (13964*H[1, z])/81 + (13610*H[0, 0, z])/27 + (9872*H[0, 1, z])/
              27 - (2044*H[1, 0, z])/27 + (68*H[1, 1, z])/3 - 
             (1052*H[0, 0, 0, z])/9 - (722*H[0, 0, 1, z])/9 + 
             (358*H[0, 1, 0, z])/9 - 10*H[0, 1, 1, z] - (1090*H[1, 0, 0, z])/
              9 + (338*H[1, 0, 1, z])/9 - (418*H[1, 1, 0, z])/9 - 
             (50*H[1, 1, 1, z])/9 + (808*H[0, 0, 0, 0, z])/3 + 
             48*H[0, 0, 0, 1, z] + (512*H[0, 0, 1, 0, z])/3 + 
             (112*H[0, 0, 1, 1, z])/3 - (224*H[0, 1, 0, 0, z])/3 - 
             64*H[0, 1, 0, 1, z] - (184*H[0, 1, 1, 0, z])/3 - 
             8*H[0, 1, 1, 1, z] - (220*H[1, 0, 0, 0, z])/3 - 
             (64*H[1, 0, 0, 1, z])/3 - (232*H[1, 0, 1, 0, z])/3 + 
             8*H[1, 0, 1, 1, z] - (224*H[1, 1, 0, 0, z])/3 - 
             (8*H[1, 1, 0, 1, z])/3 - (128*H[1, 1, 1, 0, z])/3 + 
             (8*H[1, 1, 1, 1, z])/3 - 272*H[0, 0, 0, 0, 0, z] - 
             (664*H[0, 0, 0, 0, 1, z])/3 - 264*H[0, 0, 0, 1, 0, z] - 
             (8*H[0, 0, 0, 1, 1, z])/3 - (296*H[0, 0, 1, 0, 0, z])/3 - 
             (104*H[0, 0, 1, 0, 1, z])/3 - (8*H[0, 0, 1, 1, 0, z])/3 - 
             8*H[0, 0, 1, 1, 1, z] - (136*H[0, 1, 0, 0, 0, z])/3 - 
             (160*H[0, 1, 0, 0, 1, z])/3 - (112*H[0, 1, 0, 1, 0, z])/3 - 
             16*H[0, 1, 0, 1, 1, z] - (32*H[0, 1, 1, 0, 0, z])/3 - 
             (80*H[0, 1, 1, 0, 1, z])/3 - (32*H[0, 1, 1, 1, 0, z])/3 - 
             (16*H[0, 1, 1, 1, 1, z])/3 - (13984*zeta[2])/27 + 
             (1258*H[0, z]*zeta[2])/9 - (694*H[1, z]*zeta[2])/9 + 
             (40*H[0, 0, z]*zeta[2])/3 + (88*H[0, 1, z]*zeta[2])/3 - 
             (256*H[1, 0, z]*zeta[2])/3 - (152*H[1, 1, z]*zeta[2])/3 - 
             (344*H[0, 0, 0, z]*zeta[2])/3 + (232*H[0, 0, 1, z]*zeta[2])/3 + 
             (224*H[0, 1, 0, z]*zeta[2])/3 + (112*H[0, 1, 1, z]*zeta[2])/3 + 
             (3716*zeta[3])/9 + (560*H[0, z]*zeta[3])/3 - 
             (56*H[1, z]*zeta[3])/3 - (640*H[0, 0, z]*zeta[3])/3 - 
             (176*H[0, 1, z]*zeta[3])/3 + (64*zeta[2]*zeta[3])/3 + 
             (1174*zeta[4])/3 - 306*H[0, z]*zeta[4] - 280*zeta[5]) - 
           280*zeta[5])) + plusD[0, 1 - z]*
        (CF^3*(-8*Lp^3*LQ^2 + 32*Lp^3*zeta[2]) + 
         CA*CF^2*((88*Lp^3*LQ)/3 + Lp^2*LQ*(1072/9 - 32*zeta[2]) + 
           Lp*LQ*(3232/27 - 112*zeta[3])) + CF*Nf^2*TF^2*
          ((-1600*Lp)/81 - (320*Lp^2)/27 - (64*Lp^3)/27 + 
           4*(-1856/729 - (32*zeta[3])/9)) + CF^2*Nf*TF*
          (8*Lp^2 - (896*Lp*LQ)/27 - (320*Lp^2*LQ)/9 - (32*Lp^3*LQ)/3 + 
           2*Lp*(110/3 - 32*zeta[3]) + 2*(1711/27 - (304*zeta[3])/9 - 
             16*zeta[4])) + CA*CF*Nf*TF*((352*Lp^3)/27 + 
           2*Lp*(8204/81 - (160*zeta[2])/9) + 2*Lp^2*(1156/27 - 
             (16*zeta[2])/3) + 2*(62626/729 - (824*zeta[2])/81 - 
             (904*zeta[3])/27 + (20*zeta[4])/3)) + 
         CA^2*CF*(-297029/729 - (484*Lp^3)/27 + (6392*zeta[2])/81 + 
           Lp^2*(-3560/27 + (88*zeta[2])/3) + (12328*zeta[3])/27 - 
           (176*zeta[2]*zeta[3])/3 + Lp*(-31006/81 + (1072*zeta[2])/9 + 
             176*zeta[3] - 88*zeta[4]) + (154*zeta[4])/3 - 192*zeta[5])) + 
       (dabc2*((17944*H[1, z])/27 - (3632*H[-1, 0, z])/27 + 
          (2272*H[1, 0, z])/3 + (1456*H[1, 1, z])/9 - (2176*H[-1, -1, 0, z])/
           9 - (304*H[-1, 0, 0, z])/3 + (160*H[-1, 0, 1, z])/9 - 
          (256*H[0, -1, 0, z])/3 + (6656*H[0, 0, 0, z])/9 + 
          (5440*H[0, 0, 1, z])/9 + (1168*H[0, 1, 0, z])/3 + 
          (656*H[0, 1, 1, z])/9 + (1696*H[1, 0, 0, z])/9 + 96*H[1, 0, 1, z] + 
          256*H[1, 1, 0, z] - (64*H[-1, -1, -1, 0, z])/3 + 
          336*H[-1, -1, 0, 0, z] + (352*H[-1, -1, 0, 1, z])/3 + 
          96*H[-1, 0, -1, 0, z] - (32*H[-1, 0, 0, 0, z])/3 + 
          144*H[-1, 0, 0, 1, z] + 160*H[-1, 0, 1, 0, z] + 
          (128*H[-1, 0, 1, 1, z])/3 + 64*H[0, -1, -1, 0, z] - 
          (64*H[0, -1, 0, 1, z])/3 - (64*H[0, 0, -1, 0, z])/3 + 
          176*H[0, 0, 0, 1, z] + (16*H[0, 0, 1, 1, z])/3 - 
          16*H[0, 1, 0, 1, z] - 64*H[1, 0, -1, 0, z] + (272*H[1, 0, 0, 0, z])/
           3 + (224*H[1, 0, 0, 1, z])/3 + 80*H[1, 0, 1, 0, z] - 
          (304*H[1, 1, 0, 0, z])/3 + 16*H[1, 1, 0, 1, z] - 
          16*H[1, 1, 1, 0, z] + 160*H[-1, 0, 0, 0, 0, z] + 
          96*H[-1, 0, 0, 1, 0, z] + 128*H[-1, 0, 1, 0, 0, z] + 
          64*H[-1, 0, 1, 1, 0, z] - (128*H[0, -1, -1, -1, 0, z])/3 + 
          352*H[0, -1, -1, 0, 0, z] + (64*H[0, -1, -1, 0, 1, z])/3 + 
          (448*H[0, -1, 0, -1, 0, z])/3 - (704*H[0, -1, 0, 0, 0, z])/3 - 
          32*H[0, -1, 0, 0, 1, z] + (64*H[0, -1, 0, 1, 0, z])/3 + 
          (896*H[0, 0, -1, -1, 0, z])/3 - (832*H[0, 0, -1, 0, 0, z])/3 - 
          (640*H[0, 0, 0, -1, 0, z])/3 + 448*H[0, 0, 0, 0, 0, z] + 
          (1696*H[0, 0, 0, 0, 1, z])/3 + (512*H[0, 0, 0, 1, 0, z])/3 + 
          32*H[0, 0, 0, 1, 1, z] + 64*H[0, 0, 1, 0, 0, z] + 
          (224*H[0, 0, 1, 0, 1, z])/3 + (448*H[0, 0, 1, 1, 0, z])/3 - 
          (128*H[0, 1, 0, -1, 0, z])/3 + (608*H[0, 1, 0, 0, 0, z])/3 + 
          192*H[0, 1, 0, 0, 1, z] + (416*H[0, 1, 0, 1, 0, z])/3 + 
          160*H[0, 1, 1, 0, 0, z] + 96*H[0, 1, 1, 0, 1, z] + 
          160*H[0, 1, 1, 1, 0, z] - (416*H[-1, z]*zeta[2])/3 + 
          (3056*H[1, z]*zeta[2])/9 - 128*H[-1, -1, z]*zeta[2] + 
          (160*H[0, -1, z]*zeta[2])/3 - (256*H[0, 1, z]*zeta[2])/
           (3*z*(1 + z)) - (176*H[1, 0, z]*zeta[2])/3 - 
          (128*H[1, 1, z]*zeta[2])/3 + 96*H[-1, 0, 0, z]*zeta[2] + 
          64*H[-1, 0, 1, z]*zeta[2] - (128*H[0, -1, -1, z]*zeta[2])/3 + 
          (512*H[0, -1, 0, z]*zeta[2])/3 + (448*H[0, 0, -1, z]*zeta[2])/3 - 
          (2080*H[0, 0, 0, z]*zeta[2])/3 - (160*H[0, 0, 1, z]*zeta[2])/3 - 
          (416*H[0, 1, 0, z]*zeta[2])/3 + (128*H[0, 1, 1, z]*zeta[2])/3 + 
          (304*H[-1, z]*zeta[3])/3 + (544*H[1, z]*zeta[3])/3 - 
          128*H[-1, 0, z]*zeta[3] + (160*H[0, -1, z]*zeta[3])/3 + 
          ((-3712*H[-1, -1, 0, z])/27 + (3712*H[-1, 0, 0, z])/27 + 
            (3712*H[-1, 0, 1, z])/27 + (256*H[-1, -1, -1, 0, z])/9 - 
            128*H[-1, -1, 0, 0, z] + (512*H[-1, -1, 0, 1, z])/9 - 
            (256*H[-1, 0, -1, 0, z])/3 + (2048*H[-1, 0, 0, 0, z])/9 + 
            128*H[-1, 0, 0, 1, z] + (256*H[-1, 0, 1, 0, z])/3 + 
            (256*H[-1, 0, 1, 1, z])/9 - (512*H[0, -1, -1, 0, z])/3 + 
            (512*H[0, -1, 0, 0, z])/3 + (512*H[0, -1, 0, 1, z])/3 + 
            (1280*H[1, 0, 0, 0, z])/9 + (1280*H[1, 0, 0, 1, z])/9 + 
            (256*H[1, 0, 1, 0, z])/3 + (2048*H[1, 1, 0, 0, z])/9 + 
            (256*H[1, 1, 0, 1, z])/3 + (512*H[1, 1, 1, 0, z])/3 - 
            (1856*H[-1, z]*zeta[2])/9 - (1856*H[1, z]*zeta[2])/27 - 
            (128*H[-1, -1, z]*zeta[2])/3 - (512*H[-1, 0, z]*zeta[2])/3 - 
            256*H[0, -1, z]*zeta[2] - (896*H[1, 0, z]*zeta[2])/9 + 
            (640*H[1, 1, z]*zeta[2])/9 + (128*H[-1, z]*zeta[3])/9 - 
            (1280*H[1, z]*zeta[3])/9)/z + z^2*((128*H[1, z])/3 - 
            (3712*H[-1, -1, 0, z])/27 + (3712*H[-1, 0, 0, z])/27 + 
            (3712*H[-1, 0, 1, z])/27 + (3712*H[0, -1, 0, z])/27 - 
            (3712*H[0, 0, 0, z])/27 - (3712*H[0, 0, 1, z])/27 + 
            (256*H[-1, -1, -1, 0, z])/9 - 128*H[-1, -1, 0, 0, z] + 
            (512*H[-1, -1, 0, 1, z])/9 - (256*H[-1, 0, -1, 0, z])/3 + 
            (2048*H[-1, 0, 0, 0, z])/9 + 128*H[-1, 0, 0, 1, z] + 
            (256*H[-1, 0, 1, 0, z])/3 + (256*H[-1, 0, 1, 1, z])/9 - 
            (256*H[0, -1, -1, 0, z])/3 + (1664*H[0, -1, 0, 0, z])/9 + 
            (1280*H[0, 0, -1, 0, z])/9 - (2944*H[0, 0, 0, 1, z])/9 - 
            (256*H[0, 0, 1, 1, z])/9 - (256*H[0, 1, 0, 1, z])/3 - 
            (1280*H[1, 0, 0, 0, z])/9 - (1280*H[1, 0, 0, 1, z])/9 - 
            (256*H[1, 0, 1, 0, z])/3 - (2048*H[1, 1, 0, 0, z])/9 - 
            (256*H[1, 1, 0, 1, z])/3 - (512*H[1, 1, 1, 0, z])/3 - 
            (1856*H[-1, z]*zeta[2])/9 + (1856*H[1, z]*zeta[2])/27 - 
            (128*H[-1, -1, z]*zeta[2])/3 - (512*H[-1, 0, z]*zeta[2])/3 - 
            (128*H[0, -1, z]*zeta[2])/3 + (896*H[1, 0, z]*zeta[2])/9 - 
            (640*H[1, 1, z]*zeta[2])/9 + (128*H[-1, z]*zeta[3])/9 + 
            (1280*H[1, z]*zeta[3])/9) + Lp*(-3200/3 - (1600*H[0, z])/3 - 
            (1456*H[1, z])/3 + (416*H[-1, 0, z])/3 - (608*H[0, 0, z])/3 - 
            (656*H[0, 1, z])/3 - 64*H[-1, -1, 0, z] - 32*H[-1, 0, 0, z] - 
            128*H[-1, 0, 1, z] - 32*H[0, -1, 0, z] + 32*H[0, 0, 0, z] - 
            16*H[0, 0, 1, z] + 48*H[1, 0, 0, z] - 128*H[0, -1, -1, 0, z] + 
            64*H[0, -1, 0, 0, z] + 64*H[0, 0, -1, 0, z] - 
            64*H[0, 0, 0, 0, z] - 96*H[0, 0, 0, 1, z] + 32*H[0, 1, 0, 0, z] + 
            (1072*zeta[2])/3 + 96*H[-1, z]*zeta[2] - 16*H[0, z]*zeta[2] + 
            32*H[1, z]*zeta[2] - 64*H[0, -1, z]*zeta[2] + 160*H[0, 0, z]*
             zeta[2] + 64*H[0, 1, z]*zeta[2] + ((256*H[-1, -1, 0, z])/3 - 
              (256*H[-1, 0, 0, z])/3 - (256*H[-1, 0, 1, z])/3 + 
              128*H[-1, z]*zeta[2] + (128*H[1, z]*zeta[2])/3)/z + 
            z^2*((256*H[-1, -1, 0, z])/3 - (256*H[-1, 0, 0, z])/3 - 
              (256*H[-1, 0, 1, z])/3 - (256*H[0, -1, 0, z])/3 + 
              (256*H[0, 0, 0, z])/3 + (256*H[0, 0, 1, z])/3 + 
              128*H[-1, z]*zeta[2] - (512*H[0, z]*zeta[2])/3 - 
              (128*H[1, z]*zeta[2])/3 - (640*zeta[3])/3) - 128*zeta[3] + 
            128*H[0, z]*zeta[3] + z*(3200/3 - 48*H[0, z] + (1456*H[1, z])/3 + 
              (416*H[-1, 0, z])/3 - (464*H[0, 0, z])/3 - (656*H[0, 1, z])/3 - 
              64*H[-1, -1, 0, z] - 32*H[-1, 0, 0, z] - 128*H[-1, 0, 1, z] + 
              96*H[0, -1, 0, z] + 144*H[0, 0, 1, z] - 48*H[1, 0, 0, z] + 
              128*H[0, -1, -1, 0, z] - 64*H[0, -1, 0, 0, z] - 
              64*H[0, 0, -1, 0, z] - 96*H[0, 0, 0, 1, z] + 32*H[0, 1, 0, 0, 
                z] + (656*zeta[2])/3 + 96*H[-1, z]*zeta[2] - 144*H[0, z]*zeta[
                2] - 32*H[1, z]*zeta[2] + 64*H[0, -1, z]*zeta[2] + 
              96*H[0, 0, z]*zeta[2] + 64*H[0, 1, z]*zeta[2] - 200*zeta[4]) - 
            120*zeta[4]) - 176*H[-1, z]*zeta[4] + 
          (z^3*((128*H[0, z])/3 - (1280*H[0, 0, 0, 0, z])/3 - 
             (512*H[0, 0, 1, 0, z])/3 - (2048*H[0, 1, 0, 0, z])/9 - 
             (512*H[0, 1, 1, 0, z])/3 + (7424*H[0, z]*zeta[2])/27 + 
             384*H[0, 0, z]*zeta[2] - (128*H[0, 1, z]*zeta[2])/3 + 
             (9280*zeta[3])/27 + (2432*H[0, z]*zeta[3])/9 + 
             (3776*zeta[4])/9))/(1 + z) + z*((-19096*H[1, z])/27 - 
            (3632*H[-1, 0, z])/27 - (2272*H[1, 0, z])/3 - (1456*H[1, 1, z])/
             9 - (2176*H[-1, -1, 0, z])/9 - (304*H[-1, 0, 0, z])/3 + 
            (160*H[-1, 0, 1, z])/9 + 32*H[0, -1, 0, z] + (800*H[0, 0, 0, z])/
             3 + (3440*H[0, 0, 1, z])/9 + (208*H[0, 1, 0, z])/3 + 
            (656*H[0, 1, 1, z])/9 - (1696*H[1, 0, 0, z])/9 - 
            96*H[1, 0, 1, z] - 256*H[1, 1, 0, z] - (64*H[-1, -1, -1, 0, z])/
             3 + 336*H[-1, -1, 0, 0, z] + (352*H[-1, -1, 0, 1, z])/3 + 
            96*H[-1, 0, -1, 0, z] - (32*H[-1, 0, 0, 0, z])/3 + 
            144*H[-1, 0, 0, 1, z] + 160*H[-1, 0, 1, 0, z] + 
            (128*H[-1, 0, 1, 1, z])/3 + 64*H[0, -1, -1, 0, z] - 
            224*H[0, -1, 0, 0, z] + 256*H[0, -1, 0, 1, z] - 
            256*H[0, 0, -1, 0, z] - 656*H[0, 0, 0, 1, z] - 
            48*H[0, 0, 1, 1, z] - 80*H[0, 1, 0, 1, z] + 
            64*H[1, 0, -1, 0, z] - (272*H[1, 0, 0, 0, z])/3 - 
            (224*H[1, 0, 0, 1, z])/3 - 80*H[1, 0, 1, 0, z] + 
            (304*H[1, 1, 0, 0, z])/3 - 16*H[1, 1, 0, 1, z] + 
            16*H[1, 1, 1, 0, z] + 160*H[-1, 0, 0, 0, 0, z] + 
            96*H[-1, 0, 0, 1, 0, z] + 128*H[-1, 0, 1, 0, 0, z] + 
            64*H[-1, 0, 1, 1, 0, z] + (128*H[0, -1, -1, -1, 0, z])/3 - 
            352*H[0, -1, -1, 0, 0, z] - (64*H[0, -1, -1, 0, 1, z])/3 - 
            (448*H[0, -1, 0, -1, 0, z])/3 + (704*H[0, -1, 0, 0, 0, z])/3 + 
            32*H[0, -1, 0, 0, 1, z] - (64*H[0, -1, 0, 1, 0, z])/3 - 
            (896*H[0, 0, -1, -1, 0, z])/3 + (1088*H[0, 0, -1, 0, 0, z])/3 + 
            (640*H[0, 0, 0, -1, 0, z])/3 + (1696*H[0, 0, 0, 0, 1, z])/3 + 
            (320*H[0, 0, 0, 1, 0, z])/3 + 32*H[0, 0, 0, 1, 1, z] - 
            64*H[0, 0, 1, 0, 0, z] + (352*H[0, 0, 1, 0, 1, z])/3 + 
            (128*H[0, 0, 1, 1, 0, z])/3 - (128*H[0, 1, 0, -1, 0, z])/3 + 
            (608*H[0, 1, 0, 0, 0, z])/3 + 192*H[0, 1, 0, 0, 1, z] + 
            (416*H[0, 1, 0, 1, 0, z])/3 + 160*H[0, 1, 1, 0, 0, z] + 
            96*H[0, 1, 1, 0, 1, z] + 160*H[0, 1, 1, 1, 0, z] - 
            (416*H[-1, z]*zeta[2])/3 - (3056*H[1, z]*zeta[2])/9 - 
            128*H[-1, -1, z]*zeta[2] - 224*H[0, -1, z]*zeta[2] + 
            (176*H[1, 0, z]*zeta[2])/3 + (128*H[1, 1, z]*zeta[2])/3 + 
            96*H[-1, 0, 0, z]*zeta[2] + 64*H[-1, 0, 1, z]*zeta[2] + 
            (128*H[0, -1, -1, z]*zeta[2])/3 - (512*H[0, -1, 0, z]*zeta[2])/
             3 - (448*H[0, 0, -1, z]*zeta[2])/3 - 544*H[0, 0, 0, z]*zeta[2] - 
            (736*H[0, 0, 1, z]*zeta[2])/3 - (416*H[0, 1, 0, z]*zeta[2])/3 + 
            (128*H[0, 1, 1, z]*zeta[2])/3 + (304*H[-1, z]*zeta[3])/3 - 
            (544*H[1, z]*zeta[3])/3 - 128*H[-1, 0, z]*zeta[3] - 
            (160*H[0, -1, z]*zeta[3])/3 - 176*H[-1, z]*zeta[4]) + 
          (z*((-1304*H[0, z])/27 + (41008*H[0, 0, z])/27 + (14224*H[0, 1, z])/
              27 - (608*H[0, 0, 0, 0, z])/3 - (640*H[0, 0, 1, 0, z])/3 - 
             160*H[0, 1, 0, 0, z] - 64*H[0, 1, 1, 0, z] - (1984*zeta[2])/3 - 
             (3232*H[0, z]*zeta[2])/3 + 384*H[0, 0, z]*zeta[2] + 
             96*H[0, 1, z]*zeta[2] - (544*zeta[3])/9 + (736*H[0, z]*zeta[3])/
              3 - (896*H[0, 0, z]*zeta[3])/3 - (128*H[0, 1, z]*zeta[3])/3 + 
             (640*zeta[2]*zeta[3])/3 + 8*zeta[4] + (544*H[0, z]*zeta[4])/3 - 
             (2080*zeta[5])/3))/(1 + z) + (16640/27 + (40096*H[0, z])/27 + 
            (38240*H[0, 0, z])/27 + (25472*H[0, 1, z])/27 - 
            (224*H[0, 0, 0, 0, z])/3 + (32*H[0, 0, 1, 0, z])/3 - 
            192*H[0, 1, 0, 0, z] - 32*H[0, 1, 1, 0, z] - (21040*zeta[2])/27 - 
            (4384*H[0, z]*zeta[2])/9 - 176*H[0, 0, z]*zeta[2] - 
            (304*H[0, 1, z]*zeta[2])/3 + (896*zeta[3])/3 + 
            (448*H[0, z]*zeta[3])/3 - (896*H[0, 0, z]*zeta[3])/3 - 
            (64*H[0, 1, z]*zeta[3])/3 + (512*zeta[2]*zeta[3])/3 + 
            212*zeta[4] - (136*H[0, z]*zeta[4])/3 - (1600*zeta[5])/3)/
           (1 + z) + (z^2*(-16640/27 - (4472*H[0, z])/3 + (2768*H[0, 0, z])/
              27 - (11248*H[0, 1, z])/27 - (1904*H[0, 0, 0, 0, z])/3 - 
             (1328*H[0, 0, 1, 0, z])/3 - (2336*H[0, 1, 0, 0, z])/9 - 
             (704*H[0, 1, 1, 0, z])/3 + (3184*zeta[2])/27 - 
             (8512*H[0, z]*zeta[2])/27 + 896*H[0, 0, z]*zeta[2] + 
             (112*H[0, 1, z]*zeta[2])/3 - (416*zeta[3])/27 + 
             (3872*H[0, z]*zeta[3])/9 - (64*H[0, 1, z]*zeta[3])/3 + 
             (128*zeta[2]*zeta[3])/3 + (2732*zeta[4])/9 + 
             (680*H[0, z]*zeta[4])/3 - 160*zeta[5]))/(1 + z)))/(16*nc) + 
       CA^2*CF*(Lp^3*(242/27 + (242*z)/27) + (280*H[-1, 0, z])/3 + 
         (8*H[-1, 0, z])/z + 4*z^2*H[-1, 0, z] + (352*H[-1, -1, 0, z])/3 - 
         24*H[-1, 0, 0, z] - (112*H[-1, 0, 1, z])/3 - 
         (32*H[-1, -1, -1, 0, z])/3 + (448*H[-1, -1, 0, 0, z])/3 + 
         (224*H[-1, -1, 0, 1, z])/3 + (224*H[-1, 0, -1, 0, z])/3 - 
         (416*H[-1, 0, 0, 0, z])/3 + (32*H[-1, 0, 0, 1, z])/3 + 
         (32*H[-1, 0, 1, 0, z])/3 + (32*H[-1, 0, 1, 1, z])/3 + 
         (448*H[0, -1, -1, 0, z])/3 + (64*H[0, -1, 0, 1, z])/3 + 
         20*H[-1, 0, 0, 0, 0, z] + 12*H[-1, 0, 0, 1, 0, z] + 
         16*H[-1, 0, 1, 0, 0, z] + 8*H[-1, 0, 1, 1, 0, z] + 
         Lp^2*(-134/27 + (z^2*((-374*H[0, z])/9 + (44*H[0, 0, z])/3))/
            (-1 + z) + ((-110*H[0, z])/9 + (44*H[0, 0, z])/3)/(-1 + z) + 
           z*(3694/27 - (44*zeta[2])/3) - (44*zeta[2])/3) + 
         96*H[-1, z]*zeta[2] - 80*H[-1, -1, z]*zeta[2] - 
         (16*H[-1, 0, z]*zeta[2])/3 + 12*H[-1, 0, 0, z]*zeta[2] + 
         8*H[-1, 0, 1, z]*zeta[2] + (z^4*(-4*H[0, 0, z] + 4*zeta[2]))/
          ((-1 + z)*(1 + z)) + 48*H[-1, z]*zeta[3] - 16*H[-1, 0, z]*zeta[3] + 
         (z*((19790*H[1, z])/27 - (962*H[1, 0, z])/9 - (52*H[1, 1, z])/3 + 
            (544*H[0, -1, 0, z])/3 - (4516*H[0, 0, 0, z])/9 + 
            (1600*H[0, 0, 1, z])/9 - (788*H[0, 1, 0, z])/9 - 
            (4*H[0, 1, 1, z])/3 - (2068*H[1, 0, 0, z])/9 + 
            (428*H[1, 0, 1, z])/3 + 4*H[1, 1, 0, z] + (448*H[0, -1, 0, 0, z])/
             3 + (856*H[0, 0, -1, 0, z])/3 + (820*H[0, 0, 0, 1, z])/3 + 
            16*H[0, 0, 1, 1, z] - (20*H[0, 1, 0, 1, z])/3 + 
            208*H[1, 0, -1, 0, z] - (484*H[1, 0, 0, 0, z])/3 + 
            (548*H[1, 0, 0, 1, z])/3 + (20*H[1, 0, 1, 0, z])/3 - 
            (4*H[1, 0, 1, 1, z])/3 - 20*H[1, 1, 0, 0, z] + 
            (100*H[1, 1, 0, 1, z])/3 - (476*H[1, z]*zeta[2])/9 + 
            (80*H[0, -1, z]*zeta[2])/3 - (260*H[1, 0, z]*zeta[2])/3 - 
            (128*H[1, 1, z]*zeta[2])/3 + (644*H[1, z]*zeta[3])/3))/(-1 + z) - 
         22*H[-1, z]*zeta[4] + z*((268*H[-1, 0, z])/3 + (352*H[-1, -1, 0, z])/
            3 - 24*H[-1, 0, 0, z] - (112*H[-1, 0, 1, z])/3 - 
           (32*H[-1, -1, -1, 0, z])/3 + (448*H[-1, -1, 0, 0, z])/3 + 
           (224*H[-1, -1, 0, 1, z])/3 + (224*H[-1, 0, -1, 0, z])/3 - 
           (416*H[-1, 0, 0, 0, z])/3 + (32*H[-1, 0, 0, 1, z])/3 + 
           (32*H[-1, 0, 1, 0, z])/3 + (32*H[-1, 0, 1, 1, z])/3 + 
           32*H[0, -1, -1, 0, z] - (32*H[0, -1, 0, 1, z])/3 + 
           20*H[-1, 0, 0, 0, 0, z] + 12*H[-1, 0, 0, 1, 0, z] + 
           16*H[-1, 0, 1, 0, 0, z] + 8*H[-1, 0, 1, 1, 0, z] + 
           96*H[-1, z]*zeta[2] - 80*H[-1, -1, z]*zeta[2] - 
           (16*H[-1, 0, z]*zeta[2])/3 + 12*H[-1, 0, 0, z]*zeta[2] + 
           8*H[-1, 0, 1, z]*zeta[2] + 48*H[-1, z]*zeta[3] - 
           16*H[-1, 0, z]*zeta[3] - 22*H[-1, z]*zeta[4]) + 
         ((-10738*H[1, z])/27 + (590*H[1, 0, z])/9 + (52*H[1, 1, z])/3 - 
           (172*H[0, -1, 0, z])/3 - (170*H[0, 0, 0, z])/9 - 
           (5156*H[0, 0, 1, z])/27 + (200*H[0, 1, 0, z])/3 - 
           (44*H[0, 1, 1, z])/9 - 48*H[1, 0, 0, z] - (434*H[1, 0, 1, z])/3 - 
           (490*H[1, 1, 0, z])/9 + (160*H[0, -1, 0, 0, z])/3 - 
           (80*H[0, 0, -1, 0, z])/3 - (148*H[0, 0, 0, 1, z])/3 + 
           (40*H[0, 0, 1, 1, z])/9 + (388*H[0, 1, 0, 1, z])/9 - 
           (352*H[1, 0, -1, 0, z])/3 + (3296*H[1, 0, 0, 0, z])/9 - 
           (208*H[1, 0, 0, 1, z])/9 + (736*H[1, 0, 1, 0, z])/9 + 
           (56*H[1, 0, 1, 1, z])/3 + (784*H[1, 1, 0, 0, z])/9 - 
           (4*H[1, 1, 0, 1, z])/9 + (352*H[1, 1, 1, 0, z])/9 + 
           (32*H[0, -1, -1, -1, 0, z])/3 - (448*H[0, -1, -1, 0, 0, z])/3 - 
           (224*H[0, -1, -1, 0, 1, z])/3 - (224*H[0, -1, 0, -1, 0, z])/3 + 
           (416*H[0, -1, 0, 0, 0, z])/3 - (32*H[0, -1, 0, 0, 1, z])/3 - 
           (32*H[0, -1, 0, 1, 0, z])/3 - (32*H[0, -1, 0, 1, 1, z])/3 - 
           192*H[0, 0, -1, -1, 0, z] + (80*H[0, 0, -1, 0, 0, z])/3 - 
           (128*H[0, 0, -1, 0, 1, z])/3 - 80*H[0, 0, 0, -1, 0, z] + 
           84*H[0, 0, 0, 0, 0, z] - 164*H[0, 0, 0, 0, 1, z] - 
           (92*H[0, 0, 0, 1, 0, z])/3 - (52*H[0, 0, 0, 1, 1, z])/3 + 
           88*H[0, 0, 1, 0, 0, z] - (52*H[0, 0, 1, 0, 1, z])/3 - 
           (44*H[0, 0, 1, 1, 0, z])/3 - (464*H[0, 1, 0, -1, 0, z])/3 + 
           (284*H[0, 1, 0, 0, 0, z])/3 - (472*H[0, 1, 0, 0, 1, z])/3 - 
           (92*H[0, 1, 0, 1, 0, z])/3 - 8*H[0, 1, 0, 1, 1, z] + 
           (140*H[0, 1, 1, 0, 0, z])/3 - (68*H[0, 1, 1, 0, 1, z])/3 - 
           (52*H[0, 1, 1, 1, 0, z])/3 - 32*H[1, 0, -1, -1, 0, z] - 
           (512*H[1, 0, -1, 0, 0, z])/3 + (32*H[1, 0, -1, 0, 1, z])/3 - 
           (736*H[1, 0, 0, -1, 0, z])/3 + 296*H[1, 0, 0, 0, 0, z] - 
           (664*H[1, 0, 0, 0, 1, z])/3 - (88*H[1, 0, 0, 1, 0, z])/3 - 
           32*H[1, 0, 0, 1, 1, z] + 64*H[1, 0, 1, 0, 0, z] + 
           (8*H[1, 0, 1, 1, 0, z])/3 - (160*H[1, 1, 0, -1, 0, z])/3 + 
           (320*H[1, 1, 0, 0, 0, z])/3 - (224*H[1, 1, 0, 0, 1, z])/3 - 
           (80*H[1, 1, 0, 1, 0, z])/3 - (32*H[1, 1, 0, 1, 1, z])/3 - 
           (128*H[1, 1, 1, 0, 0, z])/3 - (64*H[1, 1, 1, 0, 1, z])/3 + 
           (466*H[1, z]*zeta[2])/9 - (160*H[0, -1, z]*zeta[2])/3 - 
           (44*H[1, 0, z]*zeta[2])/9 + (392*H[1, 1, z]*zeta[2])/9 + 
           80*H[0, -1, -1, z]*zeta[2] + (16*H[0, -1, 0, z]*zeta[2])/3 - 
           (160*H[0, 0, -1, z]*zeta[2])/3 + 136*H[0, 0, 0, z]*zeta[2] + 
           16*H[0, 0, 1, z]*zeta[2] + (260*H[0, 1, 0, z]*zeta[2])/3 + 
           (32*H[0, 1, 1, z]*zeta[2])/3 - (80*H[1, 0, -1, z]*zeta[2])/3 + 
           (712*H[1, 0, 0, z]*zeta[2])/3 + (112*H[1, 0, 1, z]*zeta[2])/3 + 
           (208*H[1, 1, 0, z]*zeta[2])/3 + (64*H[1, 1, 1, z]*zeta[2])/3 - 
           (1108*H[1, z]*zeta[3])/9 - 48*H[0, -1, z]*zeta[3] - 
           (256*H[1, 0, z]*zeta[3])/3 - 48*H[1, 1, z]*zeta[3] - 
           4*H[1, z]*zeta[4])/(-1 + z) + 
         (z^2*((-9052*H[1, z])/27 + (236*H[1, 0, z])/9 - 148*H[0, -1, 0, z] - 
            (874*H[0, 0, 0, z])/9 - (1514*H[0, 0, 1, z])/27 + 
            (14*H[0, 1, 0, z])/9 + (56*H[0, 1, 1, z])/9 - (92*H[1, 0, 0, z])/
             3 - (1054*H[1, 0, 1, z])/9 - (206*H[1, 1, 0, z])/3 - 
            (416*H[0, -1, 0, 0, z])/3 - (416*H[0, 0, -1, 0, z])/3 - 
            168*H[0, 0, 0, 1, z] - (80*H[0, 0, 1, 1, z])/9 + 
            (448*H[0, 1, 0, 1, z])/9 - (224*H[1, 0, -1, 0, z])/3 + 
            (2756*H[1, 0, 0, 0, z])/9 - (316*H[1, 0, 0, 1, z])/9 + 
            (508*H[1, 0, 1, 0, z])/9 + 12*H[1, 0, 1, 1, z] + 
            (892*H[1, 1, 0, 0, z])/9 + (56*H[1, 1, 0, 1, z])/9 + 
            (352*H[1, 1, 1, 0, z])/9 + (32*H[0, -1, -1, -1, 0, z])/3 - 
            (448*H[0, -1, -1, 0, 0, z])/3 - (224*H[0, -1, -1, 0, 1, z])/3 - 
            (224*H[0, -1, 0, -1, 0, z])/3 + (416*H[0, -1, 0, 0, 0, z])/3 - 
            (32*H[0, -1, 0, 0, 1, z])/3 - (32*H[0, -1, 0, 1, 0, z])/3 - 
            (32*H[0, -1, 0, 1, 1, z])/3 - 192*H[0, 0, -1, -1, 0, z] + 
            (112*H[0, 0, -1, 0, 0, z])/3 - (128*H[0, 0, -1, 0, 1, z])/3 - 
            80*H[0, 0, 0, -1, 0, z] + 140*H[0, 0, 0, 0, 0, z] - 
            (68*H[0, 0, 0, 0, 1, z])/3 + 4*H[0, 0, 0, 1, 0, z] - 
            (28*H[0, 0, 0, 1, 1, z])/3 + 88*H[0, 0, 1, 0, 0, z] + 
            (20*H[0, 0, 1, 0, 1, z])/3 + (28*H[0, 0, 1, 1, 0, z])/3 - 
            (496*H[0, 1, 0, -1, 0, z])/3 + (436*H[0, 1, 0, 0, 0, z])/3 - 
            (328*H[0, 1, 0, 0, 1, z])/3 + 4*H[0, 1, 0, 1, 0, z] - 
            8*H[0, 1, 0, 1, 1, z] + (260*H[0, 1, 1, 0, 0, z])/3 + 
            (4*H[0, 1, 1, 0, 1, z])/3 + (68*H[0, 1, 1, 1, 0, z])/3 - 
            32*H[1, 0, -1, -1, 0, z] - (512*H[1, 0, -1, 0, 0, z])/3 + 
            (32*H[1, 0, -1, 0, 1, z])/3 - (736*H[1, 0, 0, -1, 0, z])/3 + 
            296*H[1, 0, 0, 0, 0, z] - (664*H[1, 0, 0, 0, 1, z])/3 - 
            (88*H[1, 0, 0, 1, 0, z])/3 - 32*H[1, 0, 0, 1, 1, z] + 
            64*H[1, 0, 1, 0, 0, z] + (8*H[1, 0, 1, 1, 0, z])/3 - 
            (160*H[1, 1, 0, -1, 0, z])/3 + (320*H[1, 1, 0, 0, 0, z])/3 - 
            (224*H[1, 1, 0, 0, 1, z])/3 - (80*H[1, 1, 0, 1, 0, z])/3 - 
            (32*H[1, 1, 0, 1, 1, z])/3 - (128*H[1, 1, 1, 0, 0, z])/3 - 
            (64*H[1, 1, 1, 0, 1, z])/3 + (10*H[1, z]*zeta[2])/9 + 
            (80*H[0, -1, z]*zeta[2])/3 + (232*H[1, 0, z]*zeta[2])/9 + 
            (344*H[1, 1, z]*zeta[2])/9 + 80*H[0, -1, -1, z]*zeta[2] + 
            (16*H[0, -1, 0, z]*zeta[2])/3 - (160*H[0, 0, -1, z]*zeta[2])/3 - 
            (56*H[0, 0, 0, z]*zeta[2])/3 - (64*H[0, 0, 1, z]*zeta[2])/3 + 
            52*H[0, 1, 0, z]*zeta[2] + (64*H[0, 1, 1, z]*zeta[2])/3 - 
            (80*H[1, 0, -1, z]*zeta[2])/3 + (712*H[1, 0, 0, z]*zeta[2])/3 + 
            (112*H[1, 0, 1, z]*zeta[2])/3 + (208*H[1, 1, 0, z]*zeta[2])/3 + 
            (64*H[1, 1, 1, z]*zeta[2])/3 - (880*H[1, z]*zeta[3])/9 - 
            48*H[0, -1, z]*zeta[3] - (256*H[1, 0, z]*zeta[3])/3 - 
            48*H[1, 1, z]*zeta[3] - 4*H[1, z]*zeta[4]))/(-1 + z) + 
         Lp*(-8*H[-1, 0, z] - (56*H[0, 1, z])/3 - 64*H[-1, -1, 0, z] + 
           16*H[-1, 0, 0, z] - 32*H[-1, 0, 1, z] + 8*H[0, 1, z]*zeta[2] + 
           z*(-8*H[-1, 0, z] - (56*H[0, 1, z])/3 - 64*H[-1, -1, 0, z] + 
             16*H[-1, 0, 0, z] - 32*H[-1, 0, 1, z] + 8*H[0, 1, z]*zeta[2]) + 
           (z*(-3628/27 + (2516*H[0, z])/9 + 36*H[1, z] + (424*H[0, 0, z])/
               3 + (176*H[1, 0, z])/3 - 96*H[0, -1, 0, z] + 48*H[0, 0, 0, 
                z] - 64*H[0, 0, 1, z] + 64*H[1, 0, 0, z] + 64*zeta[2] + 
              16*H[0, z]*zeta[2] - 144*zeta[3]))/(-1 + z) + 
           (-10061/81 - (9812*H[0, z])/27 - (76*H[1, z])/3 + 4*H[0, 0, z] - 
             (88*H[1, 0, z])/3 - 8*H[0, -1, 0, z] - (356*H[0, 0, 0, z])/3 + 
             (4*H[0, 0, 1, z])/3 - (404*H[1, 0, 0, z])/3 - (88*H[1, 0, 1, z])/
              3 - (88*H[1, 1, 0, z])/3 + 64*H[0, -1, -1, 0, z] - 
             16*H[0, -1, 0, 0, z] + 32*H[0, -1, 0, 1, z] + 
             16*H[0, 0, -1, 0, z] - 12*H[0, 0, 0, 0, z] + 
             28*H[0, 0, 0, 1, z] - 36*H[0, 1, 0, 0, z] + 
             96*H[1, 0, -1, 0, z] - 48*H[1, 0, 0, 0, z] + 
             64*H[1, 0, 0, 1, z] - 64*H[1, 1, 0, 0, z] + (116*zeta[2])/9 + 
             (176*H[0, z]*zeta[2])/3 - 16*H[0, 0, z]*zeta[2] - 
             16*H[1, 0, z]*zeta[2] + 204*zeta[3] + 56*H[0, z]*zeta[3] + 
             144*H[1, z]*zeta[3] + 28*zeta[4])/(-1 + z) + 
           (z^2*(20945/81 - (5252*H[0, z])/27 - (32*H[1, z])/3 + 
              (244*H[0, 0, z])/3 - (88*H[1, 0, z])/3 + 56*H[0, -1, 0, z] - 
              (332*H[0, 0, 0, z])/3 + (100*H[0, 0, 1, z])/3 - 
              (404*H[1, 0, 0, z])/3 - (88*H[1, 0, 1, z])/3 - 
              (88*H[1, 1, 0, z])/3 + 64*H[0, -1, -1, 0, z] - 16*H[0, -1, 0, 
                0, z] + 32*H[0, -1, 0, 1, z] + 16*H[0, 0, -1, 0, z] - 
              20*H[0, 0, 0, 0, z] + 4*H[0, 0, 0, 1, z] - 28*H[0, 1, 0, 0, 
                z] + 96*H[1, 0, -1, 0, z] - 48*H[1, 0, 0, 0, z] + 
              64*H[1, 0, 0, 1, z] - 64*H[1, 1, 0, 0, z] - (692*zeta[2])/9 + 
              (56*H[0, z]*zeta[2])/3 + 16*H[0, 0, z]*zeta[2] - 
              16*H[1, 0, z]*zeta[2] + 44*zeta[3] + 72*H[0, z]*zeta[3] + 
              144*H[1, z]*zeta[3] + 76*zeta[4]))/(-1 + z)) + 
         (z*(-1136639/1458 + (34288*H[0, z])/81 + (560*H[0, 0, z])/9 - 
            (3398*H[0, 1, z])/27 + (592*H[0, 0, 0, 0, z])/9 + 
            (308*H[0, 0, 1, 0, z])/9 + (1328*H[0, 1, 0, 0, z])/9 + 
            (476*H[0, 1, 1, 0, z])/9 + (6196*zeta[2])/81 + 
            (5848*H[0, z]*zeta[2])/27 - (2080*H[0, 0, z]*zeta[2])/9 - 
            (32*H[0, 1, z]*zeta[2])/9 + (22246*zeta[3])/27 + 
            (692*H[0, z]*zeta[3])/9 - (400*H[0, 0, z]*zeta[3])/3 - 
            (616*H[0, 1, z]*zeta[3])/3 - (472*zeta[2]*zeta[3])/3 - 
            (1523*zeta[4])/9 - (176*H[0, z]*zeta[4])/3 - (122*zeta[5])/3))/
          ((-1 + z)*(1 + z)) + (542581/1458 - (7186*H[0, z])/27 + 
           (12908*H[0, 0, z])/27 - (4364*H[0, 1, z])/27 + 
           (2980*H[0, 0, 0, 0, z])/9 + (128*H[0, 0, 1, 0, z])/9 + 
           (2108*H[0, 1, 0, 0, z])/9 + (368*H[0, 1, 1, 0, z])/9 + 
           (15130*zeta[2])/81 + (10264*H[0, z]*zeta[2])/27 - 
           (412*H[0, 0, z]*zeta[2])/9 - (224*H[0, 1, z]*zeta[2])/9 + 
           (5602*zeta[3])/27 - (652*H[0, z]*zeta[3])/9 - 
           (400*H[0, 0, z]*zeta[3])/3 - (616*H[0, 1, z]*zeta[3])/3 - 
           (472*zeta[2]*zeta[3])/3 - (1064*zeta[4])/9 - (176*H[0, z]*zeta[4])/
            3 - (122*zeta[5])/3)/((-1 + z)*(1 + z)) + 
         (z^2*(-542581/1458 - (16540*H[0, z])/81 - (5084*H[0, 0, z])/27 + 
            (4142*H[0, 1, z])/27 - (32*H[0, 0, 0, 0, z])/9 + 
            (260*H[0, 0, 1, 0, z])/9 + (680*H[0, 1, 0, 0, z])/9 + 
            (656*H[0, 1, 1, 0, z])/9 - (16012*zeta[2])/81 - 
            (3254*H[0, z]*zeta[2])/27 + (56*H[0, 0, z]*zeta[2])/9 + 
            (688*H[0, 1, z]*zeta[2])/9 - (212*zeta[3])/9 + 
            (1604*H[0, z]*zeta[3])/9 - (512*H[0, 0, z]*zeta[3])/3 - 
            (632*H[0, 1, z]*zeta[3])/3 - 72*zeta[2]*zeta[3] - 
            (2906*zeta[4])/9 - 36*H[0, z]*zeta[4] + (194*zeta[5])/3))/
          ((-1 + z)*(1 + z)) + (z^3*(1136639/1458 - (72386*H[0, z])/81 + 
            (2012*H[0, 0, z])/9 + (3176*H[0, 1, z])/27 + 
            (2716*H[0, 0, 0, 0, z])/9 + (296*H[0, 0, 1, 0, z])/9 + 
            (1748*H[0, 1, 0, 0, z])/9 + (692*H[0, 1, 1, 0, z])/9 - 
            (6754*zeta[2])/81 + (1162*H[0, z]*zeta[2])/27 + 
            (1940*H[0, 0, z]*zeta[2])/9 + (640*H[0, 1, z]*zeta[2])/9 - 
            640*zeta[3] - (28*H[0, z]*zeta[3])/9 - (512*H[0, 0, z]*zeta[3])/
             3 - (632*H[0, 1, z]*zeta[3])/3 - 72*zeta[2]*zeta[3] - 
            (2843*zeta[4])/9 - 36*H[0, z]*zeta[4] + (194*zeta[5])/3))/
          ((-1 + z)*(1 + z))) + CA*CF^2*(Lp^3*LQ*(-44/3 - (44*z)/3) + 
         Lp^3*(-44/3 + (22*H[0, z])/(3*(-1 + z)) + (22*z^2*H[0, z])/
            (-1 + z) + (88*H[1, z])/3 + z*(44/3 + (88*H[1, z])/3)) - 
         (580*H[-1, 0, z])/3 - (64*H[-1, 0, z])/(3*z) - (32*z^2*H[-1, 0, z])/
          3 - (1072*H[-1, -1, 0, z])/3 + (344*H[-1, 0, 0, z])/3 + 
         (352*H[-1, 0, 1, z])/3 + (128*H[-1, -1, -1, 0, z])/3 - 
         (1408*H[-1, -1, 0, 0, z])/3 - (512*H[-1, -1, 0, 1, z])/3 - 
         (704*H[-1, 0, -1, 0, z])/3 + (1312*H[-1, 0, 0, 0, z])/3 - 
         (32*H[-1, 0, 0, 1, z])/3 - (64*H[-1, 0, 1, 0, z])/3 - 
         (64*H[-1, 0, 1, 1, z])/3 - (1472*H[0, -1, -1, 0, z])/3 - 
         (64*H[0, -1, 0, 1, z])/3 - 80*H[-1, 0, 0, 0, 0, z] - 
         48*H[-1, 0, 0, 1, 0, z] - 64*H[-1, 0, 1, 0, 0, z] - 
         32*H[-1, 0, 1, 1, 0, z] + (z^4*((32*H[0, 0, z])/3 - (32*zeta[2])/3))/
          ((-1 + z)*(1 + z)) - 296*H[-1, z]*zeta[2] + 192*H[-1, -1, z]*
          zeta[2] - (112*H[-1, 0, z]*zeta[2])/3 - 48*H[-1, 0, 0, z]*zeta[2] - 
         32*H[-1, 0, 1, z]*zeta[2] + Lp^2*LQ*(-254/9 + 
           ((64*H[0, z])/3 - 8*H[0, 0, z])/(-1 + z) + 
           (z^2*((112*H[0, z])/3 - 8*H[0, 0, z]))/(-1 + z) + 16*zeta[2] + 
           z*(-818/9 + 16*zeta[2])) + Lp^2*((508*H[1, z])/9 - 
           32*H[1, z]*zeta[2] + (z*(-1456/9 + (76*H[0, z])/3 - 
              16*H[0, 0, z] + 32*zeta[2]))/(-1 + z) + 
           z*((1636*H[1, z])/9 - 32*H[1, z]*zeta[2]) + 
           (z^2*(728/9 + (358*H[0, z])/3 - (484*H[0, 0, z])/3 - 
              104*H[0, 1, z] - 88*H[1, 0, z] + 24*H[0, 0, 0, z] + 
              16*H[0, 0, 1, z] + 16*H[1, 0, 0, z] - 40*H[0, z]*zeta[2] - 
              32*zeta[3]))/(-1 + z) + (728/9 + (166*H[0, z])/9 - 
             (172*H[0, 0, z])/3 - 72*H[0, 1, z] - 88*H[1, 0, z] + 
             8*H[0, 0, 0, z] + 16*H[0, 0, 1, z] + 16*H[1, 0, 0, z] - 
             32*zeta[2] - 24*H[0, z]*zeta[2] - 32*zeta[3])/(-1 + z)) - 
         (368*H[-1, z]*zeta[3])/3 + 64*H[-1, 0, z]*zeta[3] + 
         (z*((-53144*H[1, z])/27 - (10762*H[1, 0, z])/27 + (424*H[1, 1, z])/
             9 - (1480*H[0, -1, 0, z])/3 + (1360*H[0, 0, 0, z])/9 - 
            (8644*H[0, 0, 1, z])/9 - (6940*H[0, 1, 0, z])/9 - 
            (548*H[0, 1, 1, z])/9 + (92*H[1, 0, 0, z])/3 - 
            (1172*H[1, 0, 1, z])/3 - (2164*H[1, 1, 0, z])/9 - 
            (1120*H[0, -1, 0, 0, z])/3 - (2288*H[0, 0, -1, 0, z])/3 - 
            816*H[0, 0, 0, 1, z] - (80*H[0, 0, 1, 1, z])/3 + 
            (8*H[0, 1, 0, 1, z])/3 - 608*H[1, 0, -1, 0, z] - 
            184*H[1, 0, 0, 0, z] - (1688*H[1, 0, 0, 1, z])/3 - 
            (584*H[1, 0, 1, 0, z])/3 + (16*H[1, 0, 1, 1, z])/3 - 
            (296*H[1, 1, 0, 0, z])/3 - 72*H[1, 1, 0, 1, z] - 
            (88*H[1, 1, 1, 0, z])/3 - (1324*H[1, z]*zeta[2])/9 - 
            144*H[0, -1, z]*zeta[2] + (712*H[1, 0, z]*zeta[2])/3 + 
            (208*H[1, 1, z]*zeta[2])/3 - 824*H[1, z]*zeta[3]))/(-1 + z) + 
         Lp*LQ*(-4*H[1, z] - 8*H[1, 0, z] + 8*z*H[1, 0, z] + 
           (z*(-1064/9 - (380*H[0, z])/3 - 24*H[0, 0, z] + 8*zeta[2]))/
            (-1 + z) + (3212/27 + (1652*H[0, z])/9 + (74*H[0, 0, z])/3 + 
             36*H[0, 0, 0, z] + 8*H[0, 0, 1, z] + 16*H[1, 0, 0, z] + 
             8*H[1, 0, 1, z] + 8*H[1, 1, 0, z] - 4*zeta[2] - 
             40*H[0, z]*zeta[2] - 72*zeta[3])/(-1 + z) + 
           (z^2*(-20/27 + (1400*H[0, z])/9 - (46*H[0, 0, z])/3 + 
              36*H[0, 0, 0, z] + 8*H[0, 0, 1, z] + 16*H[1, 0, 0, z] + 
              8*H[1, 0, 1, z] + 8*H[1, 1, 0, z] - 4*zeta[2] - 
              40*H[0, z]*zeta[2] + 40*zeta[3]))/(-1 + z)) + 
         LQ*(-808/27 + z*(808/27 - 28*zeta[3]) + 28*zeta[3] + 
           ((1616*H[0, z])/27 - 56*H[0, z]*zeta[3])/(-1 + z) + 
           (z^2*((1616*H[0, z])/27 - 56*H[0, z]*zeta[3]))/(-1 + z)) + 
         88*H[-1, z]*zeta[4] + z*((-548*H[-1, 0, z])/3 - 
           (1072*H[-1, -1, 0, z])/3 + (344*H[-1, 0, 0, z])/3 + 
           (352*H[-1, 0, 1, z])/3 + (128*H[-1, -1, -1, 0, z])/3 - 
           (1408*H[-1, -1, 0, 0, z])/3 - (512*H[-1, -1, 0, 1, z])/3 - 
           (704*H[-1, 0, -1, 0, z])/3 + (1312*H[-1, 0, 0, 0, z])/3 - 
           (32*H[-1, 0, 0, 1, z])/3 - (64*H[-1, 0, 1, 0, z])/3 - 
           (64*H[-1, 0, 1, 1, z])/3 - (416*H[0, -1, -1, 0, z])/3 + 
           (32*H[0, -1, 0, 1, z])/3 - 80*H[-1, 0, 0, 0, 0, z] - 
           48*H[-1, 0, 0, 1, 0, z] - 64*H[-1, 0, 1, 0, 0, z] - 
           32*H[-1, 0, 1, 1, 0, z] - 296*H[-1, z]*zeta[2] + 
           192*H[-1, -1, z]*zeta[2] - (112*H[-1, 0, z]*zeta[2])/3 - 
           48*H[-1, 0, 0, z]*zeta[2] - 32*H[-1, 0, 1, z]*zeta[2] - 
           (368*H[-1, z]*zeta[3])/3 + 64*H[-1, 0, z]*zeta[3] + 
           88*H[-1, z]*zeta[4]) + (z^2*((25324*H[1, z])/27 + 
            (5068*H[1, 0, z])/81 - (20*H[1, 1, z])/3 + 436*H[0, -1, 0, z] + 
            (38030*H[0, 0, 0, z])/27 + (15062*H[0, 0, 1, z])/27 + 
            (29534*H[0, 1, 0, z])/27 + (224*H[0, 1, 1, z])/3 + 
            (1612*H[1, 0, 0, z])/3 + (2158*H[1, 0, 1, z])/9 + 
            (806*H[1, 1, 0, z])/3 + (1424*H[0, -1, 0, 0, z])/3 + 
            (1456*H[0, 0, -1, 0, z])/3 + (3220*H[0, 0, 0, 1, z])/9 - 
            (260*H[0, 0, 1, 1, z])/9 - (388*H[0, 1, 0, 1, z])/3 - 
            (176*H[0, 1, 1, 1, z])/9 + 240*H[1, 0, -1, 0, z] - 
            (1480*H[1, 0, 0, 0, z])/3 + 188*H[1, 0, 0, 1, z] - 
            (512*H[1, 0, 1, 0, z])/9 - (244*H[1, 0, 1, 1, z])/9 - 
            132*H[1, 1, 0, 0, z] - (44*H[1, 1, 0, 1, z])/3 - 
            (560*H[1, 1, 1, 0, z])/9 - (128*H[0, -1, -1, -1, 0, z])/3 + 
            (1408*H[0, -1, -1, 0, 0, z])/3 + (512*H[0, -1, -1, 0, 1, z])/3 + 
            (704*H[0, -1, 0, -1, 0, z])/3 - (1312*H[0, -1, 0, 0, 0, z])/3 + 
            (32*H[0, -1, 0, 0, 1, z])/3 + (64*H[0, -1, 0, 1, 0, z])/3 + 
            (64*H[0, -1, 0, 1, 1, z])/3 + (1904*H[0, 0, -1, -1, 0, z])/3 - 
            240*H[0, 0, -1, 0, 0, z] + (208*H[0, 0, -1, 0, 1, z])/3 + 
            80*H[0, 0, 0, -1, 0, z] + 584*H[0, 0, 0, 0, 0, z] + 
            312*H[0, 0, 0, 0, 1, z] + (712*H[0, 0, 0, 1, 0, z])/3 + 
            (280*H[0, 0, 0, 1, 1, z])/3 + (440*H[0, 0, 1, 0, 0, z])/3 + 
            (320*H[0, 0, 1, 0, 1, z])/3 + (376*H[0, 0, 1, 1, 0, z])/3 + 
            (1408*H[0, 1, 0, -1, 0, z])/3 + (280*H[0, 1, 0, 0, 0, z])/3 + 
            (1024*H[0, 1, 0, 0, 1, z])/3 + (40*H[0, 1, 0, 1, 0, z])/3 + 
            (88*H[0, 1, 0, 1, 1, z])/3 - (152*H[0, 1, 1, 0, 0, z])/3 + 
            (112*H[0, 1, 1, 0, 1, z])/3 - (8*H[0, 1, 1, 1, 0, z])/3 + 
            (160*H[1, 0, -1, -1, 0, z])/3 + 480*H[1, 0, -1, 0, 0, z] - 
            (160*H[1, 0, -1, 0, 1, z])/3 + (1952*H[1, 0, 0, -1, 0, z])/3 - 
            (904*H[1, 0, 0, 0, 0, z])/3 + (2104*H[1, 0, 0, 0, 1, z])/3 + 
            (616*H[1, 0, 0, 1, 0, z])/3 + (320*H[1, 0, 0, 1, 1, z])/3 + 
            (112*H[1, 0, 1, 0, 0, z])/3 + 96*H[1, 0, 1, 0, 1, z] + 
            120*H[1, 0, 1, 1, 0, z] + 160*H[1, 1, 0, -1, 0, z] + 
            112*H[1, 1, 0, 0, 0, z] + (848*H[1, 1, 0, 0, 1, z])/3 + 
            (512*H[1, 1, 0, 1, 0, z])/3 + (32*H[1, 1, 0, 1, 1, z])/3 + 
            (416*H[1, 1, 1, 0, 0, z])/3 + (64*H[1, 1, 1, 0, 1, z])/3 + 
            (1862*H[1, z]*zeta[2])/9 - 80*H[0, -1, z]*zeta[2] - 
            (1388*H[1, 0, z]*zeta[2])/9 - (536*H[1, 1, z]*zeta[2])/9 - 
            192*H[0, -1, -1, z]*zeta[2] + (112*H[0, -1, 0, z]*zeta[2])/3 + 
            248*H[0, 0, -1, z]*zeta[2] - (1136*H[0, 0, 0, z]*zeta[2])/3 - 
            (32*H[0, 0, 1, z]*zeta[2])/3 - (992*H[0, 1, 0, z]*zeta[2])/3 - 
            (160*H[0, 1, 1, z]*zeta[2])/3 + 80*H[1, 0, -1, z]*zeta[2] - 
            696*H[1, 0, 0, z]*zeta[2] - 64*H[1, 0, 1, z]*zeta[2] - 
            112*H[1, 1, 0, z]*zeta[2] - (64*H[1, 1, 1, z]*zeta[2])/3 + 
            (2648*H[1, z]*zeta[3])/9 + (368*H[0, -1, z]*zeta[3])/3 + 
            400*H[1, 0, z]*zeta[3] + 192*H[1, 1, z]*zeta[3] + 
            108*H[1, z]*zeta[4]))/(-1 + z) + ((27820*H[1, z])/27 - 
           (1214*H[1, 0, z])/81 - (364*H[1, 1, z])/9 + 92*H[0, -1, 0, z] + 
           (20654*H[0, 0, 0, z])/27 + (27152*H[0, 0, 1, z])/27 + 
           (27164*H[0, 1, 0, z])/27 + 100*H[0, 1, 1, z] + 
           (1816*H[1, 0, 0, z])/3 + (3406*H[1, 0, 1, z])/9 + 
           210*H[1, 1, 0, z] - (592*H[0, -1, 0, 0, z])/3 + 
           (112*H[0, 0, -1, 0, z])/3 + (2824*H[0, 0, 0, 1, z])/9 - 
           (332*H[0, 0, 1, 1, z])/9 - 92*H[0, 1, 0, 1, z] - 
           (176*H[0, 1, 1, 1, z])/9 + 336*H[1, 0, -1, 0, z] - 
           (1840*H[1, 0, 0, 0, z])/3 + (508*H[1, 0, 0, 1, z])/3 - 
           (1016*H[1, 0, 1, 0, z])/9 - (364*H[1, 0, 1, 1, z])/9 - 
           (316*H[1, 1, 0, 0, z])/3 + (4*H[1, 1, 0, 1, z])/3 - 
           (584*H[1, 1, 1, 0, z])/9 - (128*H[0, -1, -1, -1, 0, z])/3 + 
           (1408*H[0, -1, -1, 0, 0, z])/3 + (512*H[0, -1, -1, 0, 1, z])/3 + 
           (704*H[0, -1, 0, -1, 0, z])/3 - (1312*H[0, -1, 0, 0, 0, z])/3 + 
           (32*H[0, -1, 0, 0, 1, z])/3 + (64*H[0, -1, 0, 1, 0, z])/3 + 
           (64*H[0, -1, 0, 1, 1, z])/3 + (1904*H[0, 0, -1, -1, 0, z])/3 - 
           (464*H[0, 0, -1, 0, 0, z])/3 + (208*H[0, 0, -1, 0, 1, z])/3 + 
           (560*H[0, 0, 0, -1, 0, z])/3 + 120*H[0, 0, 0, 0, 0, z] + 
           (2344*H[0, 0, 0, 0, 1, z])/3 + 344*H[0, 0, 0, 1, 0, z] + 
           (376*H[0, 0, 0, 1, 1, z])/3 - (104*H[0, 0, 1, 0, 0, z])/3 + 
           (448*H[0, 0, 1, 0, 1, z])/3 + (440*H[0, 0, 1, 1, 0, z])/3 + 
           448*H[0, 1, 0, -1, 0, z] + (152*H[0, 1, 0, 0, 0, z])/3 + 
           (1472*H[0, 1, 0, 0, 1, z])/3 + (296*H[0, 1, 0, 1, 0, z])/3 + 
           (88*H[0, 1, 0, 1, 1, z])/3 + 56*H[0, 1, 1, 0, 0, z] + 
           (400*H[0, 1, 1, 0, 1, z])/3 + (376*H[0, 1, 1, 1, 0, z])/3 + 
           (160*H[1, 0, -1, -1, 0, z])/3 + 480*H[1, 0, -1, 0, 0, z] - 
           (160*H[1, 0, -1, 0, 1, z])/3 + (1952*H[1, 0, 0, -1, 0, z])/3 - 
           (904*H[1, 0, 0, 0, 0, z])/3 + (2104*H[1, 0, 0, 0, 1, z])/3 + 
           (616*H[1, 0, 0, 1, 0, z])/3 + (320*H[1, 0, 0, 1, 1, z])/3 + 
           (112*H[1, 0, 1, 0, 0, z])/3 + 96*H[1, 0, 1, 0, 1, z] + 
           120*H[1, 0, 1, 1, 0, z] + 160*H[1, 1, 0, -1, 0, z] + 
           112*H[1, 1, 0, 0, 0, z] + (848*H[1, 1, 0, 0, 1, z])/3 + 
           (512*H[1, 1, 0, 1, 0, z])/3 + (32*H[1, 1, 0, 1, 1, z])/3 + 
           (416*H[1, 1, 1, 0, 0, z])/3 + (64*H[1, 1, 1, 0, 1, z])/3 - 
           (442*H[1, z]*zeta[2])/9 + 224*H[0, -1, z]*zeta[2] - 
           (956*H[1, 0, z]*zeta[2])/9 - (728*H[1, 1, z]*zeta[2])/9 - 
           192*H[0, -1, -1, z]*zeta[2] + (112*H[0, -1, 0, z]*zeta[2])/3 + 
           248*H[0, 0, -1, z]*zeta[2] - (1936*H[0, 0, 0, z]*zeta[2])/3 - 
           (320*H[0, 0, 1, z]*zeta[2])/3 - (1312*H[0, 1, 0, z]*zeta[2])/3 - 
           32*H[0, 1, 1, z]*zeta[2] + 80*H[1, 0, -1, z]*zeta[2] - 
           696*H[1, 0, 0, z]*zeta[2] - 64*H[1, 0, 1, z]*zeta[2] - 
           112*H[1, 1, 0, z]*zeta[2] - (64*H[1, 1, 1, z]*zeta[2])/3 + 
           (3080*H[1, z]*zeta[3])/9 + (368*H[0, -1, z]*zeta[3])/3 + 
           400*H[1, 0, z]*zeta[3] + 192*H[1, 1, z]*zeta[3] + 
           108*H[1, z]*zeta[4])/(-1 + z) + Lp*(-16*H[-1, 0, z] + 
           16*H[1, 1, z] + 224*H[-1, -1, 0, z] - 80*H[-1, 0, 0, z] + 
           64*H[-1, 0, 1, z] + 48*H[-1, z]*zeta[2] + 
           z*(-16*H[-1, 0, z] + 224*H[-1, -1, 0, z] - 80*H[-1, 0, 0, z] + 
             64*H[-1, 0, 1, z] + 48*H[-1, z]*zeta[2]) + 
           (z*(-4960/27 + (4528*H[0, z])/9 + (1204*H[1, z])/9 + 
              (224*H[0, 0, z])/3 + 420*H[0, 1, z] + 344*H[1, 0, z] + 
              256*H[0, -1, 0, z] + 48*H[0, 0, 0, z] + 200*H[0, 0, 1, z] + 
              24*H[0, 1, 0, z] + 64*H[1, 0, 1, z] + 64*H[1, 1, 0, z] - 
              4*zeta[2] - 168*H[0, z]*zeta[2] - 48*H[1, z]*zeta[2] + 
              408*zeta[3]))/(-1 + z) + (2480/27 - (1742*H[0, z])/27 - 
             (4840*H[1, z])/27 - (3242*H[0, 0, z])/9 - (5468*H[0, 1, z])/9 - 
             (4568*H[1, 0, z])/9 + 32*H[0, -1, 0, z] + (650*H[0, 0, 0, z])/
              3 - (68*H[0, 0, 1, z])/3 + (448*H[0, 1, 0, z])/3 + 
             (88*H[0, 1, 1, z])/3 + (980*H[1, 0, 0, z])/3 + 
             (80*H[1, 0, 1, z])/3 + (80*H[1, 1, 0, z])/3 - 
             224*H[0, -1, -1, 0, z] + 80*H[0, -1, 0, 0, z] - 
             64*H[0, -1, 0, 1, z] - 32*H[0, 0, -1, 0, z] - 
             68*H[0, 0, 0, 0, z] - 208*H[0, 0, 0, 1, z] - 
             64*H[0, 0, 1, 0, z] - 32*H[0, 0, 1, 1, z] + 
             32*H[0, 1, 0, 0, z] - 8*H[0, 1, 0, 1, z] - 8*H[0, 1, 1, 0, z] - 
             256*H[1, 0, -1, 0, z] - 24*H[1, 0, 0, 0, z] - 
             192*H[1, 0, 0, 1, z] - 32*H[1, 0, 1, 0, z] - 
             32*H[1, 0, 1, 1, z] + 48*H[1, 1, 0, 0, z] - 
             48*H[1, 1, 0, 1, z] - 48*H[1, 1, 1, 0, z] + 76*zeta[2] + 
             (200*H[0, z]*zeta[2])/3 + 24*H[1, z]*zeta[2] - 
             48*H[0, -1, z]*zeta[2] + 176*H[0, 0, z]*zeta[2] + 
             112*H[0, 1, z]*zeta[2] + 144*H[1, 0, z]*zeta[2] - 88*zeta[3] - 
             100*H[0, z]*zeta[3] - 208*H[1, z]*zeta[3] - 212*zeta[4])/
            (-1 + z) + (z^2*(2480/27 - (908*H[0, z])/9 + (1228*H[1, z])/27 - 
              (6874*H[0, 0, z])/9 - (4280*H[0, 1, z])/9 - (4496*H[1, 0, z])/
               9 - 192*H[0, -1, 0, z] + (1654*H[0, 0, 0, z])/3 + 
              (148*H[0, 0, 1, z])/3 + (712*H[0, 1, 0, z])/3 + 
              (88*H[0, 1, 1, z])/3 + (980*H[1, 0, 0, z])/3 + 
              (80*H[1, 0, 1, z])/3 + (80*H[1, 1, 0, z])/3 - 224*H[0, -1, -1, 
                0, z] + 80*H[0, -1, 0, 0, z] - 64*H[0, -1, 0, 1, z] - 
              236*H[0, 0, 0, 0, z] - 128*H[0, 0, 0, 1, z] - 64*H[0, 0, 1, 0, 
                z] - 32*H[0, 0, 1, 1, z] - 64*H[0, 1, 0, 0, z] - 
              24*H[0, 1, 0, 1, z] - 24*H[0, 1, 1, 0, z] - 256*H[1, 0, -1, 0, 
                z] - 24*H[1, 0, 0, 0, z] - 192*H[1, 0, 0, 1, z] - 
              32*H[1, 0, 1, 0, z] - 32*H[1, 0, 1, 1, z] + 48*H[1, 1, 0, 0, 
                z] - 48*H[1, 1, 0, 1, z] - 48*H[1, 1, 1, 0, z] - 72*zeta[2] + 
              (224*H[0, z]*zeta[2])/3 + 24*H[1, z]*zeta[2] - 
              48*H[0, -1, z]*zeta[2] + 192*H[0, 0, z]*zeta[2] + 
              80*H[0, 1, z]*zeta[2] + 144*H[1, 0, z]*zeta[2] - 176*zeta[3] - 
              108*H[0, z]*zeta[3] - 432*H[1, z]*zeta[3] + 152*zeta[4]))/
            (-1 + z)) + (-159140/81 - (63602*H[0, z])/81 - 
           (14290*H[0, 0, z])/27 + (28360*H[0, 1, z])/81 - 
           (1456*H[0, 0, 0, 0, z])/3 + (724*H[0, 0, 1, 0, z])/9 - 
           (4340*H[0, 1, 0, 0, z])/9 + (56*H[0, 1, 1, 0, z])/9 - 
           (490*zeta[2])/9 - (9892*H[0, z]*zeta[2])/27 - 80*H[0, 0, z]*
            zeta[2] + (2188*H[0, 1, z]*zeta[2])/9 + (27290*zeta[3])/27 + 
           (3772*H[0, z]*zeta[3])/9 + 480*H[0, 0, z]*zeta[3] + 
           (1880*H[0, 1, z]*zeta[3])/3 + (160*zeta[2]*zeta[3])/3 - 
           (695*zeta[4])/9 - (434*H[0, z]*zeta[4])/3 + 220*zeta[5])/
          ((-1 + z)*(1 + z)) + (z*(159140/81 - (48374*H[0, z])/27 - 
            (922*H[0, 0, z])/3 + (11410*H[0, 1, z])/81 - 
            (1208*H[0, 0, 0, 0, z])/3 - (1388*H[0, 0, 1, 0, z])/9 - 
            (4484*H[0, 1, 0, 0, z])/9 - (1552*H[0, 1, 1, 0, z])/9 - 
            (5420*zeta[2])/9 - (9064*H[0, z]*zeta[2])/27 + 
            (1376*H[0, 0, z]*zeta[2])/3 + (292*H[0, 1, z]*zeta[2])/9 - 
            (27298*zeta[3])/27 - (2324*H[0, z]*zeta[3])/9 + 
            480*H[0, 0, z]*zeta[3] + (1880*H[0, 1, z]*zeta[3])/3 + 
            (160*zeta[2]*zeta[3])/3 + (1387*zeta[4])/9 - 
            (434*H[0, z]*zeta[4])/3 + 220*zeta[5]))/((-1 + z)*(1 + z)) + 
         (z^3*(-159140/81 + (18583*H[0, z])/9 - (47840*H[0, 0, z])/81 - 
            (42686*H[0, 1, z])/81 - (8948*H[0, 0, 0, 0, z])/9 - 
            (2132*H[0, 0, 1, 0, z])/9 - (4412*H[0, 1, 0, 0, z])/9 - 
            (1780*H[0, 1, 1, 0, z])/9 + (1912*zeta[2])/3 + 
            (14138*H[0, z]*zeta[2])/27 - 576*H[0, 0, z]*zeta[2] - 
            (1460*H[0, 1, z]*zeta[2])/9 + (55280*zeta[3])/27 + 
            (1336*H[0, z]*zeta[3])/9 + 528*H[0, 0, z]*zeta[3] + 
            (1912*H[0, 1, z]*zeta[3])/3 - (368*zeta[2]*zeta[3])/3 + 
            (3490*zeta[4])/9 - (1466*H[0, z]*zeta[4])/3 + 444*zeta[5]))/
          ((-1 + z)*(1 + z)) + (z^2*(159140/81 + (85727*H[0, z])/81 - 
            (30728*H[0, 0, z])/81 - (59636*H[0, 1, z])/81 - 
            (6764*H[0, 0, 0, 0, z])/9 - (3380*H[0, 0, 1, 0, z])/9 - 
            (3404*H[0, 1, 0, 0, z])/9 - (2812*H[0, 1, 1, 0, z])/9 + 
            (902*zeta[2])/9 + (14966*H[0, z]*zeta[2])/27 + 
            (176*H[0, 0, z]*zeta[2])/3 - (2780*H[0, 1, z]*zeta[2])/9 + 
            (692*zeta[3])/27 - (5912*H[0, z]*zeta[3])/9 + 528*H[0, 0, z]*
             zeta[3] + (1912*H[0, 1, z]*zeta[3])/3 - (368*zeta[2]*zeta[3])/
             3 + (3988*zeta[4])/9 - (1466*H[0, z]*zeta[4])/3 + 444*zeta[5]))/
          ((-1 + z)*(1 + z))) + CA*CF*TF*
        (2*Lp^3*(-10 + (44*H[0, z])/9 + z^2*(-88/9 - (16*H[1, z])/9) + 
           (4*H[1, z])/3 + (88/9 + (16*H[0, z])/9 + (16*H[1, z])/9)/z - 
           (8*H[0, 0, z])/3 + (8*H[0, 1, z])/3 + z*(10 + (32*H[0, z])/9 - 
             (4*H[1, z])/3 + (16*H[0, 0, z])/3 + (8*H[0, 1, z])/3 - 
             (8*zeta[2])/3) - (8*zeta[2])/3) + 
         2*Lp^2*(232/9 + (220*H[0, z])/9 + (2*H[1, z])/3 - 8*H[-1, 0, z] - 
           (112*H[0, 0, z])/3 - (20*H[0, 1, z])/3 - 4*H[1, 0, z] - 
           16*H[0, -1, 0, z] + 32*H[0, 0, 0, z] - 24*H[0, 0, 1, z] - 
           8*H[0, 1, 0, z] + z^2*(26/27 + (160*H[0, z])/9 - (64*H[1, z])/9 + 
             (32*H[-1, 0, z])/3 + 16*H[0, 1, z] + (16*H[1, 0, z])/3 - 
             (16*zeta[2])/3) - (4*zeta[2])/3 + 8*H[0, z]*zeta[2] + 
           (-854/27 - (184*H[0, z])/3 - (8*H[1, z])/9 + (32*H[-1, 0, z])/3 - 
             (64*H[0, 0, z])/3 - (16*H[0, 1, z])/3 - (16*H[1, 0, z])/3 + 
             (16*zeta[2])/3)/z - 16*zeta[3] + z*(44/9 - (464*H[0, z])/9 + 
             (22*H[1, z])/3 - 8*H[-1, 0, z] + (44*H[0, 0, z])/3 + 
             (28*H[0, 1, z])/3 + 4*H[1, 0, z] + 16*H[0, -1, 0, z] - 
             80*H[0, 0, 0, z] - 24*H[0, 0, 1, z] - 8*H[0, 1, 0, z] - 
             (28*zeta[2])/3 + 24*H[0, z]*zeta[2] + 32*zeta[3])) + 
         2*Lp*(826/3 + (3086*H[0, z])/27 - (248*H[1, z])/3 - 
           100*H[-1, 0, z] + (280*H[0, 0, z])/9 - (892*H[0, 1, z])/9 - 
           (166*H[1, 0, z])/3 + (2*H[1, 1, z])/3 + 40*H[-1, 0, 0, z] + 
           16*H[-1, 0, 1, z] + 4*H[0, -1, 0, z] + (340*H[0, 0, 0, z])/3 + 
           (10*H[0, 0, 1, z])/3 + 32*H[0, 1, 0, z] + (20*H[0, 1, 1, z])/3 + 
           14*H[1, 0, 0, z] - 8*H[1, 0, 1, z] - 4*H[1, 1, 1, z] + 
           64*H[0, -1, 0, 0, z] + 72*H[0, 0, -1, 0, z] - 
           152*H[0, 0, 0, 0, z] + 76*H[0, 0, 0, 1, z] + 72*H[0, 0, 1, 0, z] + 
           16*H[0, 0, 1, 1, z] + 20*H[0, 1, 0, 0, z] - 16*H[0, 1, 0, 1, z] - 
           8*H[0, 1, 1, 1, z] + (292*zeta[2])/9 - 16*H[-1, z]*zeta[2] + 
           (14*H[0, z]*zeta[2])/3 + 24*H[1, z]*zeta[2] - 28*H[0, 0, z]*
            zeta[2] + 48*H[0, 1, z]*zeta[2] + (884/81 + (2824*H[0, z])/27 - 
             (1316*H[1, z])/27 - (248*H[-1, 0, z])/9 + 256*H[0, 0, z] - 
             (16*H[0, 1, z])/9 + (116*H[1, 0, z])/3 - (44*H[1, 1, z])/9 - 
             (112*H[-1, 0, 0, z])/3 + (32*H[-1, 0, 1, z])/3 - 
             (128*H[0, -1, 0, z])/3 + 128*H[0, 0, 0, z] + (64*H[0, 1, 0, z])/
              3 + (32*H[1, 0, 0, z])/3 - (32*H[1, 0, 1, z])/3 - 
             (16*H[1, 1, 1, z])/3 + (272*zeta[2])/9 - (32*H[-1, z]*zeta[2])/
              3 - (32*H[0, z]*zeta[2])/3 + 32*H[1, z]*zeta[2] - 
             (112*zeta[3])/3)/z - 4*zeta[3] + 32*H[0, z]*zeta[3] + 
           z^2*(11518/81 - (2332*H[0, z])/27 + (848*H[1, z])/27 - 
             (32*H[-1, 0, z])/9 + (100*H[0, 0, z])/9 + (28*H[0, 1, z])/3 - 
             (20*H[1, 0, z])/3 + (116*H[1, 1, z])/9 - (112*H[-1, 0, 0, z])/
              3 + (32*H[-1, 0, 1, z])/3 - 32*H[0, -1, 0, z] - 
             (32*H[0, 0, 0, z])/3 - (176*H[0, 0, 1, z])/3 - 
             48*H[0, 1, 0, z] - (32*H[0, 1, 1, z])/3 - (32*H[1, 0, 0, z])/3 + 
             (32*H[1, 0, 1, z])/3 + (16*H[1, 1, 1, z])/3 - (148*zeta[2])/3 - 
             (32*H[-1, z]*zeta[2])/3 + (80*H[0, z]*zeta[2])/3 - 
             32*H[1, z]*zeta[2] + (32*zeta[3])/3) + 
           z*(-3856/9 + (3986*H[0, z])/27 + 100*H[1, z] - 76*H[-1, 0, z] + 
             (2218*H[0, 0, z])/9 - (544*H[0, 1, z])/9 + (70*H[1, 0, z])/3 - 
             (26*H[1, 1, z])/3 + 40*H[-1, 0, 0, z] + 16*H[-1, 0, 1, z] + 
             52*H[0, -1, 0, z] - (668*H[0, 0, 0, z])/3 - (62*H[0, 0, 1, z])/
              3 - 28*H[0, 1, 0, z] - (16*H[0, 1, 1, z])/3 - 
             14*H[1, 0, 0, z] + 8*H[1, 0, 1, z] + 4*H[1, 1, 1, z] - 
             64*H[0, -1, 0, 0, z] - 104*H[0, 0, -1, 0, z] + 
             496*H[0, 0, 0, 0, z] + 76*H[0, 0, 0, 1, z] + 
             88*H[0, 0, 1, 0, z] + 16*H[0, 0, 1, 1, z] + 
             20*H[0, 1, 0, 0, z] - 16*H[0, 1, 0, 1, z] - 8*H[0, 1, 1, 1, z] + 
             (316*zeta[2])/9 - 16*H[-1, z]*zeta[2] + (122*H[0, z]*zeta[2])/
              3 - 24*H[1, z]*zeta[2] - 116*H[0, 0, z]*zeta[2] + 
             48*H[0, 1, z]*zeta[2] + 72*zeta[3] - 104*H[0, z]*zeta[3] - 
             81*zeta[4]) - 3*zeta[4]) + 2*((-5113*H[1, z])/27 + 
           (5222*H[-1, 0, z])/27 + (6220*H[1, 0, z])/27 + (1360*H[1, 1, z])/
            27 + (352*H[-1, -1, 0, z])/9 + (1274*H[-1, 0, 0, z])/9 - 
           (20*H[-1, 0, 1, z])/9 + (1684*H[0, -1, 0, z])/9 - 
           (56*H[0, 0, 0, z])/27 + (8188*H[0, 0, 1, z])/27 + 
           (2386*H[0, 1, 0, z])/9 + (1462*H[0, 1, 1, z])/27 + 
           (2642*H[1, 0, 0, z])/9 + (758*H[1, 0, 1, z])/9 + 
           (746*H[1, 1, 0, z])/9 + 2*H[1, 1, 1, z] - (8*H[-1, -1, -1, 0, z])/
            3 - (70*H[-1, -1, 0, 0, z])/3 - (44*H[-1, -1, 0, 1, z])/3 - 
           (4*H[-1, 0, -1, 0, z])/3 - 44*H[-1, 0, 0, 0, z] - 
           18*H[-1, 0, 0, 1, z] - 20*H[-1, 0, 1, 0, z] - 
           (16*H[-1, 0, 1, 1, z])/3 + (56*H[0, -1, -1, 0, z])/3 - 
           (104*H[0, -1, 0, 0, z])/3 + (8*H[0, -1, 0, 1, z])/3 - 
           (56*H[0, 0, -1, 0, z])/3 + (430*H[0, 0, 0, 1, z])/9 - 
           (146*H[0, 0, 1, 1, z])/9 + (178*H[0, 1, 0, 1, z])/3 + 
           (76*H[0, 1, 1, 1, z])/9 - (8*H[1, 0, -1, 0, z])/3 + 
           (14*H[1, 0, 0, 0, z])/3 + (116*H[1, 0, 0, 1, z])/3 + 
           10*H[1, 0, 1, 0, z] + 8*H[1, 0, 1, 1, z] - (14*H[1, 1, 0, 0, z])/
            3 + (22*H[1, 1, 0, 1, z])/3 - (14*H[1, 1, 1, 0, z])/3 + 
           (8*H[1, 1, 1, 1, z])/3 + 20*H[-1, 0, 0, 0, 0, z] + 
           12*H[-1, 0, 0, 1, 0, z] + 16*H[-1, 0, 1, 0, 0, z] + 
           8*H[-1, 0, 1, 1, 0, z] - (16*H[0, -1, -1, -1, 0, z])/3 - 
           (20*H[0, -1, -1, 0, 0, z])/3 - (8*H[0, -1, -1, 0, 1, z])/3 + 
           (8*H[0, -1, 0, -1, 0, z])/3 - (184*H[0, -1, 0, 0, 0, z])/3 + 
           4*H[0, -1, 0, 0, 1, z] - (8*H[0, -1, 0, 1, 0, z])/3 - 
           16*H[0, 0, -1, -1, 0, z] - 136*H[0, 0, -1, 0, 0, z] - 
           (272*H[0, 0, 0, -1, 0, z])/3 + 272*H[0, 0, 0, 0, 0, z] - 
           (244*H[0, 0, 0, 0, 1, z])/3 - (304*H[0, 0, 0, 1, 0, z])/3 - 
           (92*H[0, 0, 0, 1, 1, z])/3 - 96*H[0, 0, 1, 0, 0, z] + 
           (20*H[0, 0, 1, 0, 1, z])/3 - (56*H[0, 0, 1, 1, 0, z])/3 + 
           8*H[0, 0, 1, 1, 1, z] + (16*H[0, 1, 0, -1, 0, z])/3 - 
           52*H[0, 1, 0, 0, 0, z] + (152*H[0, 1, 0, 0, 1, z])/3 + 
           (52*H[0, 1, 0, 1, 0, z])/3 + 16*H[0, 1, 0, 1, 1, z] + 
           4*H[0, 1, 1, 0, 0, z] + (68*H[0, 1, 1, 0, 1, z])/3 + 
           (44*H[0, 1, 1, 1, 0, z])/3 + (16*H[0, 1, 1, 1, 1, z])/3 + 
           (196*H[-1, z]*zeta[2])/9 - (260*H[1, z]*zeta[2])/9 + 
           (40*H[-1, -1, z]*zeta[2])/3 + 8*H[-1, 0, z]*zeta[2] + 
           (20*H[0, -1, z]*zeta[2])/3 - (182*H[1, 0, z]*zeta[2])/3 - 
           (64*H[1, 1, z]*zeta[2])/3 + 12*H[-1, 0, 0, z]*zeta[2] + 
           8*H[-1, 0, 1, z]*zeta[2] - (16*H[0, -1, 0, z]*zeta[2])/3 - 
           8*H[0, 0, -1, z]*zeta[2] + (188*H[0, 0, 0, z]*zeta[2])/3 - 
           60*H[0, 0, 1, z]*zeta[2] - 92*H[0, 1, 0, z]*zeta[2] - 
           (80*H[0, 1, 1, z]*zeta[2])/3 - 10*H[-1, z]*zeta[3] - 
           (4*H[1, z]*zeta[3])/3 - 16*H[-1, 0, z]*zeta[3] - 
           (4*H[0, -1, z]*zeta[3])/3 + z^2*((19856*H[1, z])/243 - 
             (908*H[-1, 0, z])/27 - (8576*H[1, 0, z])/81 - (3098*H[1, 1, z])/
              81 - (752*H[-1, -1, 0, z])/27 + (928*H[-1, 0, 0, z])/27 - 
             (464*H[-1, 0, 1, z])/27 + (208*H[0, -1, 0, z])/3 + 
             (916*H[0, 0, 0, z])/27 + (304*H[0, 0, 1, z])/9 + 
             (2464*H[0, 1, 0, z])/27 + (40*H[0, 1, 1, z])/27 + 
             (92*H[1, 0, 0, z])/9 - (1696*H[1, 0, 1, z])/27 - 
             (176*H[1, 1, 0, z])/27 - (520*H[1, 1, 1, z])/27 + 
             (32*H[-1, -1, -1, 0, z])/9 - (80*H[-1, -1, 0, 0, z])/9 - 
             (64*H[-1, -1, 0, 1, z])/9 - (32*H[-1, 0, -1, 0, z])/9 + 
             32*H[-1, 0, 0, 0, z] - 16*H[-1, 0, 0, 1, z] - 
             (32*H[-1, 0, 1, 0, z])/3 - (32*H[-1, 0, 1, 1, z])/9 + 
             (32*H[0, -1, -1, 0, z])/3 + (496*H[0, -1, 0, 0, z])/9 + 
             (32*H[0, 0, -1, 0, z])/9 + (256*H[0, 0, 0, 1, z])/3 + 
             (112*H[0, 0, 1, 1, z])/9 + (176*H[0, 1, 0, 1, z])/9 + 
             (16*H[0, 1, 1, 1, z])/9 - (64*H[1, 0, -1, 0, z])/9 + 
             (496*H[1, 0, 0, 0, z])/9 - (224*H[1, 0, 0, 1, z])/9 - 
             (32*H[1, 0, 1, 0, z])/3 - (32*H[1, 0, 1, 1, z])/3 - 
             (64*H[1, 1, 0, 0, z])/9 - (160*H[1, 1, 0, 1, z])/9 - 
             (160*H[1, 1, 1, 0, z])/9 - (32*H[1, 1, 1, 1, z])/9 + 
             (88*H[-1, z]*zeta[2])/27 + (3104*H[1, z]*zeta[2])/27 + 
             (80*H[-1, -1, z]*zeta[2])/9 + (32*H[-1, 0, z]*zeta[2])/3 + 
             (16*H[0, -1, z]*zeta[2])/3 + (464*H[1, 0, z]*zeta[2])/9 + 
             (112*H[1, 1, z]*zeta[2])/9 - (16*H[-1, z]*zeta[3])/3 - 
             (128*H[1, z]*zeta[3])/9) + ((11284*H[1, z])/243 + 
             (520*H[-1, 0, z])/27 + (5696*H[1, 0, z])/81 + (2972*H[1, 1, z])/
              81 - (320*H[-1, -1, 0, z])/27 + (1576*H[-1, 0, 0, z])/27 - 
             (464*H[-1, 0, 1, z])/27 + (1456*H[0, -1, 0, z])/27 - 
             (14336*H[0, 0, 0, z])/27 + (496*H[0, 0, 1, z])/27 - 
             (2200*H[0, 1, 0, z])/27 + (208*H[0, 1, 1, z])/27 - 
             (884*H[1, 0, 0, z])/9 + (832*H[1, 0, 1, z])/27 - 
             (688*H[1, 1, 0, z])/27 + (304*H[1, 1, 1, z])/27 + 
             (32*H[-1, -1, -1, 0, z])/9 - (80*H[-1, -1, 0, 0, z])/9 - 
             (64*H[-1, -1, 0, 1, z])/9 - (32*H[-1, 0, -1, 0, z])/9 + 
             32*H[-1, 0, 0, 0, z] - 16*H[-1, 0, 0, 1, z] - 
             (32*H[-1, 0, 1, 0, z])/3 - (32*H[-1, 0, 1, 1, z])/9 + 
             (224*H[0, -1, 0, 0, z])/3 - (64*H[0, -1, 0, 1, z])/3 + 
             (704*H[0, 0, -1, 0, z])/9 + (320*H[0, 0, 0, 1, z])/9 + 
             (32*H[0, 0, 1, 1, z])/9 + (208*H[0, 1, 0, 1, z])/9 + 
             (80*H[0, 1, 1, 1, z])/9 + (64*H[1, 0, -1, 0, z])/9 - 
             (496*H[1, 0, 0, 0, z])/9 + (224*H[1, 0, 0, 1, z])/9 + 
             (32*H[1, 0, 1, 0, z])/3 + (32*H[1, 0, 1, 1, z])/3 + 
             (64*H[1, 1, 0, 0, z])/9 + (160*H[1, 1, 0, 1, z])/9 + 
             (160*H[1, 1, 1, 0, z])/9 + (32*H[1, 1, 1, 1, z])/9 + 
             (304*H[-1, z]*zeta[2])/27 - (2456*H[1, z]*zeta[2])/27 + 
             (80*H[-1, -1, z]*zeta[2])/9 + (32*H[-1, 0, z]*zeta[2])/3 + 
             (64*H[0, -1, z]*zeta[2])/3 - (464*H[1, 0, z]*zeta[2])/9 - 
             (112*H[1, 1, z]*zeta[2])/9 - (16*H[-1, z]*zeta[3])/3 + 
             (128*H[1, z]*zeta[3])/9)/z + (256078/729 + (5656*H[0, z])/243 - 
             (14632*H[0, 0, z])/81 + (7424*H[0, 1, z])/81 - 
             (2944*H[0, 0, 0, 0, z])/9 - (320*H[0, 0, 1, 0, z])/9 - 
             32*H[0, 1, 0, 0, z] + (16*H[0, 1, 1, 0, z])/9 - 
             (8800*zeta[2])/81 - (1808*H[0, z]*zeta[2])/27 - 
             (64*H[0, 0, z]*zeta[2])/9 - (464*H[0, 1, z]*zeta[2])/9 + 
             56*zeta[3] + (128*H[0, z]*zeta[3])/3 - (736*zeta[4])/9)/
            (z*(1 + z)) + (z^3*(-352522/729 + (23692*H[0, z])/81 - 
              (11756*H[0, 0, z])/81 - (10994*H[0, 1, z])/81 + 
              (256*H[0, 0, 0, 0, z])/3 + (560*H[0, 0, 1, 0, z])/9 + 
              (656*H[0, 1, 0, 0, z])/9 + 16*H[0, 1, 1, 0, z] + 
              (10114*zeta[2])/81 + (1880*H[0, z]*zeta[2])/27 - 
              (416*H[0, 0, z]*zeta[2])/9 - (32*H[0, 1, z]*zeta[2])/9 + 
              (784*zeta[3])/27 - (496*H[0, z]*zeta[3])/9 - (332*zeta[4])/9))/
            (1 + z) - 22*H[-1, z]*zeta[4] + z*((551*H[1, z])/9 + 
             (3794*H[-1, 0, z])/27 - (5260*H[1, 0, z])/27 - (1318*H[1, 1, z])/
              27 + (208*H[-1, -1, 0, z])/9 + (1058*H[-1, 0, 0, z])/9 - 
             (20*H[-1, 0, 1, z])/9 - (232*H[0, -1, 0, z])/3 - 
             (4940*H[0, 0, 0, z])/27 + (2908*H[0, 0, 1, z])/27 + 
             (568*H[0, 1, 0, z])/9 + (1228*H[0, 1, 1, z])/27 - 
             (1850*H[1, 0, 0, z])/9 - (470*H[1, 0, 1, z])/9 - 
             (458*H[1, 1, 0, z])/9 + 6*H[1, 1, 1, z] - 
             (8*H[-1, -1, -1, 0, z])/3 - (70*H[-1, -1, 0, 0, z])/3 - 
             (44*H[-1, -1, 0, 1, z])/3 - (4*H[-1, 0, -1, 0, z])/3 - 
             44*H[-1, 0, 0, 0, z] - 18*H[-1, 0, 0, 1, z] - 
             20*H[-1, 0, 1, 0, z] - (16*H[-1, 0, 1, 1, z])/3 - 
             40*H[0, -1, -1, 0, z] - 52*H[0, -1, 0, 0, z] - 
             32*H[0, -1, 0, 1, z] + (16*H[0, 0, -1, 0, z])/3 + 
             (322*H[0, 0, 0, 1, z])/9 - (146*H[0, 0, 1, 1, z])/9 + 
             74*H[0, 1, 0, 1, z] + (100*H[0, 1, 1, 1, z])/9 + 
             (8*H[1, 0, -1, 0, z])/3 - (14*H[1, 0, 0, 0, z])/3 - 
             (116*H[1, 0, 0, 1, z])/3 - 10*H[1, 0, 1, 0, z] - 
             8*H[1, 0, 1, 1, z] + (14*H[1, 1, 0, 0, z])/3 - 
             (22*H[1, 1, 0, 1, z])/3 + (14*H[1, 1, 1, 0, z])/3 - 
             (8*H[1, 1, 1, 1, z])/3 + 20*H[-1, 0, 0, 0, 0, z] + 
             12*H[-1, 0, 0, 1, 0, z] + 16*H[-1, 0, 1, 0, 0, z] + 
             8*H[-1, 0, 1, 1, 0, z] + (16*H[0, -1, -1, -1, 0, z])/3 + 
             (20*H[0, -1, -1, 0, 0, z])/3 + (8*H[0, -1, -1, 0, 1, z])/3 - 
             (8*H[0, -1, 0, -1, 0, z])/3 + (184*H[0, -1, 0, 0, 0, z])/3 - 
             4*H[0, -1, 0, 0, 1, z] + (8*H[0, -1, 0, 1, 0, z])/3 + 
             16*H[0, 0, -1, -1, 0, z] + (568*H[0, 0, -1, 0, 0, z])/3 + 
             (592*H[0, 0, 0, -1, 0, z])/3 - 1176*H[0, 0, 0, 0, 0, z] - 
             (244*H[0, 0, 0, 0, 1, z])/3 - (568*H[0, 0, 0, 1, 0, z])/3 - 
             (92*H[0, 0, 0, 1, 1, z])/3 - (496*H[0, 0, 1, 0, 0, z])/3 + 
             (4*H[0, 0, 1, 0, 1, z])/3 - (112*H[0, 0, 1, 1, 0, z])/3 + 
             8*H[0, 0, 1, 1, 1, z] + (16*H[0, 1, 0, -1, 0, z])/3 - 
             52*H[0, 1, 0, 0, 0, z] + (152*H[0, 1, 0, 0, 1, z])/3 + 
             (52*H[0, 1, 0, 1, 0, z])/3 + 16*H[0, 1, 0, 1, 1, z] + 
             4*H[0, 1, 1, 0, 0, z] + (68*H[0, 1, 1, 0, 1, z])/3 + 
             (44*H[0, 1, 1, 1, 0, z])/3 + (16*H[0, 1, 1, 1, 1, z])/3 + 
             (124*H[-1, z]*zeta[2])/9 + (44*H[1, z]*zeta[2])/9 + 
             (40*H[-1, -1, z]*zeta[2])/3 + 8*H[-1, 0, z]*zeta[2] + 
             12*H[0, -1, z]*zeta[2] + (182*H[1, 0, z]*zeta[2])/3 + 
             (64*H[1, 1, z]*zeta[2])/3 + 12*H[-1, 0, 0, z]*zeta[2] + 
             8*H[-1, 0, 1, z]*zeta[2] + (16*H[0, -1, 0, z]*zeta[2])/3 + 
             8*H[0, 0, -1, z]*zeta[2] + 172*H[0, 0, 0, z]*zeta[2] - 
             68*H[0, 0, 1, z]*zeta[2] - 92*H[0, 1, 0, z]*zeta[2] - 
             (80*H[0, 1, 1, z]*zeta[2])/3 - 10*H[-1, z]*zeta[3] + 
             (4*H[1, z]*zeta[3])/3 - 16*H[-1, 0, z]*zeta[3] + 
             (4*H[0, -1, z]*zeta[3])/3 - 22*H[-1, z]*zeta[4]) + 
           (z^2*(-427882/729 + (340453*H[0, z])/243 - (97654*H[0, 0, z])/81 - 
              (37828*H[0, 1, z])/81 + (4030*H[0, 0, 0, 0, z])/9 + 
              (38*H[0, 0, 1, 0, z])/9 + (1952*H[0, 1, 0, 0, z])/9 + 
              56*H[0, 1, 1, 0, z] + (14854*zeta[2])/27 - (3098*H[0, z]*
                zeta[2])/27 - (232*H[0, 0, z]*zeta[2])/3 - (686*H[0, 1, z]*
                zeta[2])/9 - (970*zeta[3])/27 - 148*H[0, z]*zeta[3] + 
              (352*H[0, 0, z]*zeta[3])/3 + (40*H[0, 1, z]*zeta[3])/3 - 
              (32*zeta[2]*zeta[3])/3 - (5353*zeta[4])/18 - (103*H[0, z]*
                zeta[4])/3 - 232*zeta[5]))/(1 + z) + 
           (z*(3572/27 + (293807*H[0, z])/243 - (130864*H[0, 0, z])/81 - 
              (21094*H[0, 1, z])/81 + (2480*H[0, 0, 0, 0, z])/9 - 
              (428*H[0, 0, 1, 0, z])/3 + (472*H[0, 1, 0, 0, z])/3 + 
              (100*H[0, 1, 1, 0, z])/3 + (36292*zeta[2])/81 - 
              (9926*H[0, z]*zeta[2])/27 - (980*H[0, 0, z]*zeta[2])/9 - 
              (536*H[0, 1, z]*zeta[2])/3 + (2096*zeta[3])/27 - 
              (1588*H[0, z]*zeta[3])/9 + (512*H[0, 0, z]*zeta[3])/3 + 
              (80*H[0, 1, z]*zeta[3])/3 - 64*zeta[2]*zeta[3] - 
              (1462*zeta[4])/3 - (64*H[0, z]*zeta[4])/3 - 172*zeta[5]))/
            (1 + z) + (427882/729 + (30086*H[0, z])/243 - (6622*H[0, 0, z])/
              9 + (4388*H[0, 1, z])/27 - 424*H[0, 0, 0, 0, z] - 
             (1136*H[0, 0, 1, 0, z])/9 - (80*H[0, 1, 0, 0, z])/3 - 
             (80*H[0, 1, 1, 0, z])/9 - (6956*zeta[2])/81 - 
             (2252*H[0, z]*zeta[2])/9 - (818*H[0, 0, z]*zeta[2])/9 - 
             (1454*H[0, 1, z]*zeta[2])/9 + (5362*zeta[3])/27 - 
             (296*H[0, z]*zeta[3])/9 + (160*H[0, 0, z]*zeta[3])/3 + 
             (40*H[0, 1, z]*zeta[3])/3 - (160*zeta[2]*zeta[3])/3 - 
             (5357*zeta[4])/18 + 13*H[0, z]*zeta[4] + 60*zeta[5])/(1 + z))))


==> anc/FFMatchingKernelsN.m <==
FragN["gg"] = 0. + delta[1 - z] + as*(-11.999998203968152 + 12.*(1 - z) - 
       7.756698821007503*z^4 + 1.8411703239289445*z^5 - 
       0.2895662368112544*z^6 + z^2*(-1.8963396778916544 - 
         0.44926804644119134*Log[z]) - 24.*Log[z] + (24.*Log[z])/z + 
       z^3*(-15.893778452200303 + 15.485986881335718*Log[z]) + 
       z*(11.995211492418196 + 48.*Log[z]) + Lp*(48. - 24.*(1 - z) - 12./z - 
         36.*z + 12.*z^2 - 6.*LQ*delta[1 - z] - 12.*plusD[0., 1 - z])) + 
     as^2*(1795.4864780604228 + 5728.730682670668*z^4 - 
       407.9646032002586*z^5 + 24.351687388987568*z^6 + 
       16.792503131442203*LQ*delta[1 - z] - 6.*Log[1 - z] + 
       36.*Log[1 - z]^2 + (1 - z)*(444.8228917453772 + 216.*Log[1 - z] - 
         18.*Log[1 - z]^2) + (1 - z)^3*(287.32341526520054*Log[1 - z] + 
         0.022598870056497175*Log[1 - z]^2) + 
       (1 - z)^2*(5.533766233766234*Log[1 - z] + 66.38206627680312*
          Log[1 - z]^2) + 1292.7410112522891*Log[z] + 33.*Log[z]^2 - 
       132.*Log[z]^3 + z^3*(4605.8721506442025 - 11404.138610858356*Log[z] - 
         103.32680320569902*Log[z]^2 - 967.0959537572254*Log[z]^3) + 
       z*(-2387.268338823616 + 357.51797749542163*Log[z] - 75.*Log[z]^2 - 
         744.*Log[z]^3) + (-296.95832761699717 + 62.258988747710816*Log[z] - 
         660.*Log[z]^2 - 240.*Log[z]^3)/z + z^2*(-9731.140491147915 - 
         3594.614869888476*Log[z] - 591.4944707740916*Log[z]^2 - 
         21.475138121546962*Log[z]^3) + Lp*(263.82373303497957 - 
         1428.199466310874*z^4 + 286.47520927237605*z^5 - 
         55.0714421432643*z^6 + (1 - z)*(-425.12949437385544 - 
           216.*Log[1 - z]) + 432.*Log[1 - z] + 786.1236777868186*(1 - z)^2*
          Log[1 - z] + 227.50220913107512*(1 - z)^3*Log[1 - z] - 
         276.*Log[z] + 216.*Log[z]^2 + z^2*(-1454.2196283944736 - 
           57.445060018467224*Log[z] - 5.228139381985536*Log[z]^2) + 
         (1056.*Log[z] + 288.*Log[z]^2)/z + z^3*(1524.6554216867469 + 
           766.7094878253569*Log[z] + 406.1774834437086*Log[z]^2) + 
         z*(1012.1009313974539 + 444.*Log[z] + 1008.*Log[z]^2) + 
         LQ*(71.99998922378956 - 72.*(1 - z) + 46.540192926045016*z^4 - 
           11.047021943573668*z^5 + 1.7374005305039788*z^6 - 
           74.78237359346386*delta[1 - z] + z*(-71.97127071823205 - 
             288.*Log[z]) + z^3*(95.36267318663407 - 92.91591784338895*
              Log[z]) + 144.*Log[z] - (144.*Log[z])/z + 
           z^2*(11.378039793662492 + 2.6956124314442413*Log[z])) - 
         149.56474718692772*plusD[0., 1 - z]) + 33.585006262884406*
        plusD[0., 1 - z] + Nf*(-127.7777777777778 + 37.55555555555556*
          (1 - z) - 3.928380187416332*z^4 + 0.15381831342743396*z^5 - 
         0.007829977628635347*z^6 + 6.222222222222222*LQ*delta[1 - z] + 
         2.*Log[1 - z] - 0.000020835503698301906*(1 - z)^2*Log[1 - z] - 
         0.00022306491188935982*(1 - z)^3*Log[1 - z] - 50.*Log[z] + 
         7.333333333333333*Log[z]^2 + 9.777777777777779*Log[z]^3 + 
         (3.432098765432099 - 27.11111111111111*Log[z] - 0.8888888888888888*
            Log[z]^2)/z + z^2*(49.03990326481257 - 25.708160442600278*
            Log[z] + 7.786840301576422*Log[z]^2 + 0.029953917050691243*
            Log[z]^3) + z^3*(0.643843498273878 + 15.898224852071007*Log[z] - 
           4.557580174927113*Log[z]^2 + 1.7672833495618305*Log[z]^3) + 
         z*(83.33321256038647 - 78.*Log[z] - 19.333333333333332*Log[z]^2 + 
           9.777777777777779*Log[z]^3) + 12.444444444444445*
          plusD[0., 1 - z] + Lp^2*(-16. + 10.666666666666666*(1 - z) + 
           7.555555555555555/z - 7.555555555555555*z^2 + 2.*LQ*delta[1 - z] + 
           5.333333333333333*Log[z] + z*(12. + 5.333333333333333*Log[z]) + 
           4.*plusD[0., 1 - z]) + Lp*(-68. + 50.666666666666664*(1 - z) - 
           4.592592592592593*z^2 + 6.666666666666667*LQ*delta[1 - z] + 
           (15.25925925925926 - 14.222222222222221*Log[z])/z - 8.*Log[z] - 
           16.*Log[z]^2 + z*(44. + 2.6666666666666665*Log[z] - 
             16.*Log[z]^2) + 13.333333333333334*plusD[0., 1 - z])) + 
       Lp^2*(659.9999936643499 + 0.8431876606683805*z^4 - 
         3.8417329796640143*z^5 - 1.7164912280701754*z^6 - 
         118.4352528130723*delta[1 - z] + 18.*LQ^2*delta[1 - z] - 
         144.*Log[1 - z] - 2.2517214996174446*(1 - z)^2*Log[1 - z] + 
         96.38817480719794*(1 - z)^3*Log[1 - z] + 
         (1 - z)*(-456. + 288.*Log[1 - z]) + z*(-283.84834368530016 - 
           288.*Log[z]) + (-330. - 72.*Log[z])/z + 
         z^3*(261.89724310776944 - 44.49895031490553*Log[z]) - 72.*Log[z] + 
         z^2*(-165.33384972889232 + 1.47918188458729*Log[z]) - 
         66.*plusD[0., 1 - z] + LQ*(-288. + 144.*(1 - z) + 72./z + 216.*z - 
           72.*z^2 - 33.*delta[1 - z] + 72.*plusD[0., 1 - z]) + 
         144.*plusD[1., 1 - z])) + as^3*(-145881.70116610546 + 
       4.317877545625588*^6*z^4 - 182029.0007757952*z^5 + 
       13587.573315719947*z^6 - 7159.304354474598*Log[1 - z] + 
       839.8237359346385*Log[1 - z]^2 + 176.*Log[1 - z]^3 + 
       (1 - z)^3*(-48610.92157953281*Log[1 - z] - 2593.368631368631*
          Log[1 - z]^2 - 4055.592110614071*Log[1 - z]^3) + 
       (1 - z)*(3854.8770276747236 + 12927.660390264216*Log[1 - z] - 
         1179.391186796732*Log[1 - z]^2 - 376.*Log[1 - z]^3) + 
       (1 - z)^2*(-27609.51586102719*Log[1 - z] - 891.5567567567567*
          Log[1 - z]^2 + 234.79898218829516*Log[1 - z]^3) - 
       656.5484281600111*Log[z] + 61497.09804886588*Log[z]^2 + 
       3912.3909177255023*Log[z]^3 + 380.*Log[z]^4 - 244.8*Log[z]^5 + 
       z^3*(-2.2328885156626506*^6 - 6.6768300962406015*^6*Log[z] - 
         506007.6369593709*Log[z]^2 - 895201.5734223301*Log[z]^3 - 
         32932.663433559654*Log[z]^4 - 17646.878211227402*Log[z]^5) + 
       z^2*(-1.9990348676654182*^6 + 694258.081123245*Log[z] + 
         367396.60267314705*Log[z]^2 + 63933.225281602005*Log[z]^3 + 
         4555.840935672514*Log[z]^4 + 111.78065630397236*Log[z]^5) + 
       (19111.9411845618 + 76348.71186611959*Log[z] + 23082.35201251338*
          Log[z]^2 + 15340.738576648355*Log[z]^3 + 8008.*Log[z]^4 + 
         864.*Log[z]^5)/z + z*(190560.33948524433 - 10723.499766075955*
          Log[z] + 121401.99550534954*Log[z]^2 + 1739.6665726553001*
          Log[z]^3 + 2099.*Log[z]^4 + 4334.4*Log[z]^5) + 
       LQ*(-201.51000804051912 + 201.51003757730655*(1 - z) - 
         130.2543887647622*z^4 + 30.917857142857144*z^5 - 
         4.862549800796812*z^6 + 157.65302078242257*delta[1 - z] + 
         z^2*(-31.844298245614034 - 7.544349939246659*Log[z]) - 
         403.0200751546131*Log[z] + (403.0200751546131*Log[z])/z + 
         z^3*(-266.89633375474085 + 260.04847129008203*Log[z]) + 
         z*(201.4296315928969 + 806.0401503092262*Log[z])) + 
       Nf^2*(240.46481623867282 + 3.93520782396088*z^4 - 
         0.05239852398523985*z^5 - 0.058646616541353384*z^6 - 
         10.229900191336766*LQ*delta[1 - z] - 6.222222222222222*Log[1 - z] - 
         0.8888888888888888*Log[1 - z]^2 + (1 - z)^2*
          (-2.9910233393177736*Log[1 - z] - 1.135667396061269*Log[1 - z]^2 + 
           0.0017889087656529517*Log[1 - z]^3) + 
         (1 - z)*(-99.31658250503509 - 16.924712165684962*Log[1 - z] - 
           0.6049382716049383*Log[1 - z]^2 + 0.19753086419753085*
            Log[1 - z]^3) + (1 - z)^3*(-0.6139430284857571*Log[1 - z] + 
           1.0364173228346456*Log[1 - z]^2 + 0.6185446009389671*
            Log[1 - z]^3) + 113.9083616002673*Log[z] + 5.709032690282115*
          Log[z]^2 - 27.094650205761315*Log[z]^3 + 1.1851851851851851*
          Log[z]^4 + (-7.398139685866332 + 37.11385459533608*Log[z] + 
           1.51440329218107*Log[z]^2 + 0.26337448559670784*Log[z]^3)/z + 
         z^3*(-104.03947525342875 + 51.45178764897075*Log[z] - 
           22.34589800443459*Log[z]^2 + 3.189186225049353*Log[z]^3 - 
           0.8537378114842904*Log[z]^4) + z^2*(35.240967452971034 + 
           104.19602649006623*Log[z] - 3.7429406037000974*Log[z]^2 - 
           3.6085176085176087*Log[z]^3 + 0.009299781181619256*Log[z]^4) + 
         z*(-146.24763516294965 + 58.68901078730284*Log[z] + 
           51.80779812238088*Log[z]^2 - 25.51440329218107*Log[z]^3 + 
           1.1851851851851851*Log[z]^4) + Lp*(147.01864935115586 + 
           100.22227335480902*z^4 - 11.305751765893037*z^5 + 
           1.665395614871306*z^6 - 7.407407407407407*LQ*delta[1 - z] + 
           (1 - z)*(-95.9936052161059 - 6.*Log[1 - z]) - 2.6666666666666665*
            Log[1 - z] - 6.999139414802065*(1 - z)^2*Log[1 - z] - 
           5.101273885350318*(1 - z)^3*Log[1 - z] + 71.39461783961922*
            Log[z] + 48.*Log[z]^2 - 9.481481481481481*Log[z]^3 + 
           (-24.42798353909465 + 31.604938271604937*Log[z])/z + 
           z^3*(202.96060037523452 - 272.9190628328009*Log[z] + 
             22.579432624113476*Log[z]^2 - 16.784675072744907*Log[z]^3) + 
           z*(-102.71734808929659 - 0.08686364186226214*Log[z] + 
             62.22222222222222*Log[z]^2 - 9.481481481481481*Log[z]^3) + 
           z^2*(-303.9343525179856 - 107.07080291970803*Log[z] - 
             10.405550581915845*Log[z]^2 - 0.7507029053420806*Log[z]^3) - 
           14.814814814814815*plusD[0., 1 - z]) + 
         Lp^2*(33.63602441352373 + 3.0231124807395995*z^4 - 
           0.6386516853932585*z^5 + 0.18543342269883825*z^6 - 
           4.444444444444445*LQ*delta[1 - z] + (1 - z)*(-36.148148148148145 - 
             3.5555555555555554*Log[1 - z]) + 0.03737373737373737*(1 - z)^2*
            Log[1 - z] - 2.5785536159600997*(1 - z)^3*Log[1 - z] - 
           10.074074074074074*Log[z] + 14.222222222222221*Log[z]^2 + 
           (-18.074074074074073 + 9.481481481481481*Log[z])/z + 
           z^3*(-9.551818181818183 - 0.3748558246828143*Log[z] - 
             0.8774002954209749*Log[z]^2) + z^2*(29.658942795076033 - 
             4.134747348721148*Log[z] + 0.05705394190871369*Log[z]^2) + 
           z*(-29.35007715195929 - 24.296296296296298*Log[z] + 
             14.222222222222221*Log[z]^2) - 8.88888888888889*
            plusD[0., 1 - z]) + Lp^3*(7.111111111111111 - 5.925925925925926*
            (1 - z) - 4.938271604938271/z + 4.938271604938271*z^2 - 
           0.8888888888888888*LQ*delta[1 - z] + z*(-5.333333333333333 - 
             4.7407407407407405*Log[z]) - 4.7407407407407405*Log[z] - 
           1.7777777777777777*plusD[0., 1 - z]) - 20.45980038267353*
          plusD[0., 1 - z]) + 315.30604156484515*plusD[0., 1 - z] + 
       Nf*(100.42562128345662 - 148893.85692068428*z^4 + 
         5156.932788374205*z^5 - 366.4731296101159*z^6 + 
         61.04516751363013*Log[1 - z] - 64.53627106775602*Log[1 - z]^2 - 
         10.666666666666666*Log[1 - z]^3 + (1 - z)^2*
          (-5462.046831955923*Log[1 - z] - 964.2603116406966*Log[1 - z]^2 - 
           72.15862068965517*Log[1 - z]^3 - 1.5358910891089108*
            Log[1 - z]^4) + (1 - z)*(2403.5537848069944 + 0.9173260902865934*
            Log[1 - z] + 66.1118331557682*Log[1 - z]^2 + 4.246913580246914*
            Log[1 - z]^3 - 0.49382716049382713*Log[1 - z]^4) + 
         (1 - z)^3*(-6474.059683313033*Log[1 - z] + 3741.3675115207375*
            Log[1 - z]^2 - 145.49241379310345*Log[1 - z]^3 + 
           96.29878048780488*Log[1 - z]^4) - 5069.5950450495075*Log[z] - 
         6169.483148834979*Log[z]^2 - 287.663834666128*Log[z]^3 - 
         60.24691358024691*Log[z]^4 + 32.237037037037034*Log[z]^5 + 
         (905.703095298936 - 3714.9729722719158*Log[z] + 909.2367041384025*
            Log[z]^2 + 136.49382716049382*Log[z]^3 - 74.07407407407408*
            Log[z]^4)/z + z*(-8883.282096850337 + 7537.4370307311865*Log[z] - 
           3967.844423736532*Log[z]^2 + 647.31329635716*Log[z]^3 + 
           344.5246913580247*Log[z]^4 - 114.02962962962962*Log[z]^5) + 
         z^2*(71845.06594202899 - 52024.29289940828*Log[z] - 
           23869.955483170466*Log[z]^2 - 3539.191161356629*Log[z]^3 - 
           256.96198156682027*Log[z]^4 - 6.906263135771333*Log[z]^5) + 
         z^3*(81634.52164009112 + 246456.30540328895*Log[z] + 
           5384.264423076923*Log[z]^2 + 35545.59067652075*Log[z]^3 + 
           751.3304*Log[z]^4 + 771.5414746543779*Log[z]^5) + 
         LQ*(-74.66665449188552 + 74.66666666666667*(1 - z) - 
           48.2639040348964*z^4 + 11.456170212765958*z^5 - 
           1.801747311827957*z^6 + 173.53938637057507*delta[1 - z] + 
           z^2*(-11.79945054945055 - 2.7954504746552034*Log[z]) - 
           149.33333333333334*Log[z] + (149.33333333333334*Log[z])/z + 
           z^3*(-98.8946251768034 + 96.35724743777452*Log[z]) + 
           z*(74.63687392055267 + 298.6666666666667*Log[z])) + 
         347.07877274115015*plusD[0., 1 - z] + Lp^2*(-3040.6508899814307 + 
           5849.439172749392*z^4 - 715.3570324574962*z^5 + 
           109.11848341232228*z^6 + 263.18945069571623*delta[1 - z] - 
           40.*LQ^2*delta[1 - z] + (1 - z)*(2153.3583784096177 - 
             812.4444444444445*Log[1 - z]) + 128.*Log[1 - z] - 
           423.6529466791394*(1 - z)^2*Log[1 - z] - 451.3095975232198*
            (1 - z)^3*Log[1 - z] + 866.7316826241915*Log[z] - 
           353.77777777777777*Log[z]^2 + 75.85185185185185*Log[z]^3 + 
           (754.0357053707095 - 1127.111111111111*Log[z] - 314.6666666666667*
              Log[z]^2)/z + z^3*(9600.345975232198 - 14469.138582677166*
              Log[z] + 976.2244418331375*Log[z]^2 - 862.5346912794398*
              Log[z]^3) + z*(1024.7507909608955 - 931.6056457081243*Log[z] - 
             517.3333333333334*Log[z]^2 - 201.4814814814815*Log[z]^3) + 
           z^2*(-14064.058710298365 - 5758.237634408602*Log[z] - 
             774.336217552534*Log[z]^2 - 38.970489604292425*Log[z]^3) + 
           LQ*(704. - 440.*(1 - z) + 2.050666666666667*z^4 - 
             0.056329849012775844*z^5 - 0.0030120481927710845*z^6 + 
             161.18824906230924*delta[1 - z] + 96.*Log[z]^2 + 
             (-171.55555555555554 + 133.33333333333334*Log[z])/z + 
             z^3*(-55.97722095671982 + 26.271018793273985*Log[z] - 
               6.255703422053232*Log[z]^2) + z^2*(113.54224137931034 + 
               1.7851123595505618*Log[z] + 0.1498028909329829*Log[z]^2) + 
             z*(-480.00078926598263 + 80.*Log[z] + 96.*Log[z]^2) - 
             160.*plusD[0., 1 - z]) + 322.3764981246185*plusD[0., 1 - z] - 
           320.*plusD[1., 1 - z]) + Lp*(-22.640152139792008 - 
           16306.630036630037*z^4 + 490.91927346115034*z^5 - 
           5.254857997010463*z^6 + 245.6434873160018*delta[1 - z] - 
           37.333333333333336*LQ^2*delta[1 - z] - 497.3333333333333*
            Log[1 - z] - 72.*Log[1 - z]^2 + (1 - z)^3*
            (-1060.8409937888198*Log[1 - z] + 206.7726787620064*
              Log[1 - z]^2 - 35.13070539419087*Log[1 - z]^3) + 
           (1 - z)*(4060.1015934130955 - 228.9431110371657*Log[1 - z] + 
             24.*Log[1 - z]^2 - 2.962962962962963*Log[1 - z]^3) + 
           (1 - z)^2*(-2392.391442155309*Log[1 - z] - 125.34394341290893*
              Log[1 - z]^2 - 1.8218997361477574*Log[1 - z]^3) + 
           4931.239817430594*Log[z] - 252.55601937553365*Log[z]^2 + 
           245.03703703703704*Log[z]^3 - 90.07407407407408*Log[z]^4 + 
           (1650.126139718877 - 2338.7311485648997*Log[z] + 402.6666666666667*
              Log[z]^2 + 316.44444444444446*Log[z]^3)/z + 
           z^2*(-174846.73935860058 - 67953.45350052246*Log[z] - 
             10077.253934942288*Log[z]^2 - 736.8536492166603*Log[z]^3 - 
             21.8682328907048*Log[z]^4) + z*(-3804.8716401584684 - 
             44.727977469800976*Log[z] - 124.88655934329132*Log[z]^2 - 
             136.14814814814815*Log[z]^3 + 274.5925925925926*Log[z]^4) + 
           z^3*(192853.72091062393 - 95203.55017502917*Log[z] + 
             39056.23056768559*Log[z]^2 - 3296.9572580645163*Log[z]^3 + 
             988.0026200873363*Log[z]^4) + LQ*(985.3333333333333 - 
             294.6666666666667*(1 - z) + 38.63639846743295*z^4 - 
             2.04302103250478*z^5 + 0.14124872057318322*z^6 + 
             320.58474396103895*delta[1 - z] - 12.*Log[1 - z] - 
             0.0007087172218284905*(1 - z)^2*Log[1 - z] - 0.01087202718006795*
              (1 - z)^3*Log[1 - z] + 140.*Log[z] - 44.*Log[z]^2 - 
             58.666666666666664*Log[z]^3 + (-95.25925925925925 + 
               322.6666666666667*Log[z] + 5.333333333333333*Log[z]^2)/z + 
             z*(-644.0118323191346 + 788.*Log[z] + 116.*Log[z]^2 - 
               58.666666666666664*Log[z]^3) + z^3*(-202.1973601508485 - 
               13.539664804469274*Log[z] + 4.194092827004219*Log[z]^2 - 
               11.423686405337781*Log[z]^3) + z^2*(-195.26617375231055 + 
               163.57202797202797*Log[z] - 45.42870905587669*Log[z]^2 - 
               0.11440677966101695*Log[z]^3) - 149.33333333333334*
              plusD[0., 1 - z]) + 641.1694879220779*plusD[0., 1 - z] - 
           298.6666666666667*plusD[1., 1 - z]) + 
         Lp^3*(-762.2247078498242 + 106.8391881342701*z^4 - 
           22.198295894655306*z^5 + 6.443130118289354*z^6 + 
           78.95683520871486*delta[1 - z] - 12.*LQ^2*delta[1 - z] + 
           (1 - z)*(394.962962962963 - 218.07407407407408*Log[1 - z]) + 
           96.*Log[1 - z] + 1.2991094814038764*(1 - z)^2*Log[1 - z] - 
           88.23205741626795*(1 - z)^3*Log[1 - z] + 126.22222222222223*
            Log[z] - 18.962962962962962*Log[z]^2 + 
           (391.1111111111111 + 76.44444444444444*Log[z])/z + 
           z^3*(-381.7455268389662 + 13.218095238095238*Log[z] - 
             36.61378413524057*Log[z]^2) + z^2*(149.76487252124645 + 
             16.407482305358947*Log[z] + 2.121037463976945*Log[z]^2) + 
           z*(405.34355990591797 + 244.14814814814815*Log[z] + 
             45.03703703703704*Log[z]^2) + LQ*(192. - 112.*(1 - z) - 
             69.33333333333333/z + 69.33333333333333*z^2 + 29.333333333333332*
              delta[1 - z] + z*(-144. - 32.*Log[z]) - 32.*Log[z] - 
             48.*plusD[0., 1 - z]) + 58.666666666666664*plusD[0., 1 - z] - 
           96.*plusD[1., 1 - z])) + Lp*(-12366.338504755706 + 
         1.4622522841854934*^6*z^4 - 53912.19733924612*z^5 + 
         1975.0068925904652*z^6 + 662.941451245556*delta[1 - z] - 
         100.75501878865327*LQ^2*delta[1 - z] + 16898.040150309225*
          Log[1 - z] + 864.*Log[1 - z]^2 - 432.*Log[1 - z]^3 + 
         (1 - z)^2*(54588.461982675646*Log[1 - z] + 4927.367511520737*
            Log[1 - z]^2 - 669.7729115977291*Log[1 - z]^3) + 
         (1 - z)*(1438.869029666217 - 11550.691817496887*Log[1 - z] - 
           4068.*Log[1 - z]^2 + 216.*Log[1 - z]^3) + 
         (1 - z)^3*(68637.91292392301*Log[1 - z] - 10405.03950617284*
            Log[1 - z]^2 + 3381.886977886978*Log[1 - z]^3) - 
         31691.12645830144*Log[z] + 433.5539324862648*Log[z]^2 - 
         2508.*Log[z]^3 + 684.*Log[z]^4 + z^3*(-1.4872287909545643*^7 + 
           7.059458832249675*^6*Log[z] - 3.072127705759889*^6*Log[z]^2 + 
           233487.7664835165*Log[z]^3 - 79307.65761316872*Log[z]^4) + 
         z*(107335.23258734946 - 31736.833463810348*Log[z] - 
           6718.035672956743*Log[z]^2 - 11952.*Log[z]^3 - 9000.*Log[z]^4) + 
         (-32083.722648026152 - 8977.538616462964*Log[z] - 
           33438.21572994506*Log[z]^2 - 17424.*Log[z]^3 - 1584.*Log[z]^4)/z + 
         z^2*(1.3390231826340327*^7 + 5.11862893639576*^6*Log[z] + 
           767101.308588064*Log[z]^2 + 55914.026897214215*Log[z]^3 + 
           1638.0371485943774*Log[z]^4) + LQ*(-9069.490229649584 - 
           34582.147976878616*z^4 + 2464.9372972972974*z^5 - 
           147.89589905362777*z^6 - 952.3254869163557*delta[1 - z] + 
           36.*Log[1 - z] - 216.*Log[1 - z]^2 + (1 - z)^2*
            (-33.749014454664916*Log[1 - z] - 398.3408695652174*
              Log[1 - z]^2) + (1 - z)^3*(-1722.7808090310443*Log[1 - z] + 
             0.9042424242424243*Log[1 - z]^2) + (1 - z)*
            (-3969.3459087484434 - 1296.*Log[1 - z] + 108.*Log[1 - z]^2) - 
           5961.669101270602*Log[z] - 198.*Log[z]^2 + 792.*Log[z]^3 + 
           z^2*(58430.92262773723 + 21506.319426336377*Log[z] + 
             3540.2525337837837*Log[z]^2 + 128.40383618455158*Log[z]^3) + 
           (1580.2399281246758 - 2168.3308987293976*Log[z] + 3960.*Log[z]^2 + 
             1440.*Log[z]^3)/z + z*(12822.301452661306 - 5734.661797458795*
              Log[z] + 450.*Log[z]^2 + 4464.*Log[z]^3) + 
           z^3*(-25489.23560673162 + 67613.42420382166*Log[z] + 
             871.2511671335201*Log[z]^2 + 5818.295505617977*Log[z]^3) - 
           403.0200751546131*plusD[0., 1 - z]) - 1904.6509738327113*
          plusD[0., 1 - z] - 806.0401503092262*plusD[1., 1 - z]) + 
       Lp^2*(23292.50723211695 - 51172.369953673064*z^4 + 
         7835.809343434344*z^5 - 840.4641275465013*z^6 - 
         2952.289774167837*delta[1 - z] - 421.5539324862648*Log[1 - z] - 
         3456.*Log[1 - z]^2 + (1 - z)^2*(19171.386023294508*Log[1 - z] - 
           6379.11575562701*Log[1 - z]^2) + (1 - z)^3*
          (-283.40212264150944*Log[1 - z] - 3626.4057359763815*
            Log[1 - z]^2) + (1 - z)*(-21715.36685372024 + 6243.10786497253*
            Log[1 - z] + 1728.*Log[1 - z]^2) - 11470.446067513734*Log[z] + 
         3672.*Log[z]^2 - 576.*Log[z]^3 + z^2*(-46794.017424242425 - 
           14009.142714570859*Log[z] - 2045.6351766513058*Log[z]^2 - 
           109.41511627906976*Log[z]^3) + (456.6744724104283 + 
           27256.661797458793*Log[z] + 11880.*Log[z]^2 + 864.*Log[z]^3)/z + 
         z^3*(81725.53942144073 + 14103.206940874035*Log[z] + 
           23511.14815979868*Log[z]^2 + 1289.1870415647923*Log[z]^3) + 
         z*(-4766.797660896653 + 8307.53932486265*Log[z] + 15840.*Log[z]^2 + 
           5760.*Log[z]^3) + LQ^2*(-215.9999676710203 + 216.*(1 - z) - 
           139.6205766710354*z^4 + 33.1410635155096*z^5 - 5.212199312714777*
            z^6 + 448.6942415607831*delta[1 - z] + 
           z^2*(-34.134122287968445 - 8.086839749328558*Log[z]) - 
           432.*Log[z] + (432.*Log[z])/z + z^3*(-286.0880217785844 + 
             278.7477517985611*Log[z]) + z*(215.91381215469613 + 
             864.*Log[z])) - 2257.212219056205*plusD[0., 1 - z] + 
         LQ*(-4776.496327958748 + 8544.257253384912*z^4 - 1719.8916797488225*
            z^5 + 330.84623541887595*z^6 - 1128.6061095281025*delta[1 - z] - 
           2592.*Log[1 - z] - 4716.775663892192*(1 - z)^2*Log[1 - z] - 
           1365.4168224299065*(1 - z)^3*Log[1 - z] + 
           (1 - z)*(3949.553932486265 + 1296.*Log[1 - z]) + 2448.*Log[z] - 
           1296.*Log[z]^2 + z*(-3776.867005076142 - 4248.*Log[z] - 
             6048.*Log[z]^2) + z^3*(-8240.607902735563 - 5034.055859802847*
              Log[z] - 2337.433469387755*Log[z]^2) + 
           (897.3884831215662 - 7128.*Log[z] - 1728.*Log[z]^2)/z + 
           z^2*(7738.593915343916 + 318.04821150855366*Log[z] + 
             29.172199170124482*Log[z]^2) + 1794.7769662431324*
            plusD[0., 1 - z]) + 3589.553932486265*plusD[1., 1 - z]) + 
       Lp^3*(8777.553931508215 + 860.5815085158151*z^4 - 
         22.595044247787612*z^5 + 30.482045701849838*z^6 - 
         1995.1725571637216*delta[1 - z] - 36.*LQ^3*delta[1 - z] - 
         2448.*Log[1 - z] + 864.*Log[1 - z]^2 + (1 - z)*(-5289.553932486265 + 
           7056.*Log[1 - z] - 1728.*Log[1 - z]^2) + 
         (1 - z)^3*(1971.6950398040417*Log[1 - z] - 1079.9410358565738*
            Log[1 - z]^2) + (1 - z)^2*(-1591.7325134511914*Log[1 - z] - 
           1.180263157894737*Log[1 - z]^2) - 1224.*Log[z] + 144.*Log[z]^2 + 
         z*(-3001.90935741092 - 4896.*Log[z] - 1152.*Log[z]^2) + 
         (-6478.776966243133 - 2376.*Log[z] - 144.*Log[z]^2)/z + 
         z^2*(-3229.1036106750394 - 52.02866593164278*Log[z] - 
           4.078444747612552*Log[z]^2) + z^3*(2918.5444579780756 - 
           738.5231143552311*Log[z] + 84.6061684460261*Log[z]^2) + 
         LQ^2*(864. - 432.*(1 - z) - 216./z - 648.*z + 216.*z^2 + 
           198.*delta[1 - z] - 216.*plusD[0., 1 - z]) + 
         937.2230337568676*plusD[0., 1 - z] + LQ*(-5543.999967477559 - 
           5.059121621621622*z^4 + 23.050393700787403*z^5 + 
           10.298951048951048*z^6 + 468.6115168784338*delta[1 - z] + 
           (1 - z)*(3528. - 1728.*Log[1 - z]) + 864.*Log[1 - z] + 
           13.510330578512397*(1 - z)^2*Log[1 - z] - 578.3290488431877*
            (1 - z)^3*Log[1 - z] + z^2*(596.0030991735537 - 8.875087229588276*
              Log[z]) + 432.*Log[z] + z^3*(-1571.3834519572954 + 
             266.99370409233995*Log[z]) + (2376. + 432.*Log[z])/z + 
           z*(2891.090058479532 + 1728.*Log[z]) + 792.*plusD[0., 1 - z] - 
           864.*plusD[1., 1 - z]) + 1584.*plusD[1., 1 - z] - 
         864.*plusD[2., 1 - z]))
 
FragN["gq"] = 0. + as*(8. + Lp*(8. - 2.6666666666666665*(1 - z) - 
         5.333333333333333/z - 5.333333333333333*z) - 8.*(1 - z) - 
       10.666666666666666*Log[z] + (10.666666666666666*Log[z])/z + 
       z*(-5.333333333333334 + 5.333333333333333*Log[z])) + 
     as^2*(1290.4934065822974 + 53.05125148986889*z^4 - 
       3.6024653312788906*z^5 - 0.587737843551797*z^6 - 
       48.30935289373048*Log[1 - z] - 4.444444444444445*Log[1 - z]^2 + 
       1.4814814814814814*Log[1 - z]^3 + (1 - z)^3*
        (-86.93528505392912*Log[1 - z] + 37.6297520661157*Log[1 - z]^2 - 
         3.840566037735849*Log[1 - z]^3) + (1 - z)*(-441.62535053517735 - 
         33.19824178261937*Log[1 - z] + 21.333333333333332*Log[1 - z]^2 + 
         1.4814814814814814*Log[1 - z]^3) + (1 - z)^2*
        (-66.36817653890824*Log[1 - z] + 23.107591754650578*Log[1 - z]^2 + 
         2.869815668202765*Log[1 - z]^3) + 357.9387154937141*Log[z] + 
       21.333333333333332*Log[z]^2 - 45.629629629629626*Log[z]^3 + 
       (-152.7222196816283 + 156.72795117295257*Log[z] - 
         282.6666666666667*Log[z]^2 - 106.66666666666667*Log[z]^3)/z + 
       z*(-1484.972642615723 + 151.25286447536516*Log[z] + 
         84.88888888888889*Log[z]^2 - 89.18518518518519*Log[z]^3) + 
       z^3*(15.196861626248216 - 110.80171184022825*Log[z] - 
         22.529929577464788*Log[z]^2 - 5.923846153846154*Log[z]^3) + 
       z^2*(304.1022632020117 - 67.32855680655067*Log[z] - 
         5.704938271604938*Log[z]^2 - 0.2122492080253432*Log[z]^3) + 
       Lp^2*(74.66666666666667 - 9.073199527744983*z^4 + 
         1.3794506612410986*z^5 - 1.1011826544021024*z^6 + 
         LQ*(-21.333333333333332 + 7.111111111111111*(1 - z) + 
           14.222222222222221/z + 14.222222222222221*z) + 
         23.11111111111111*Log[1 - z] + 45.57465794170137*(1 - z)^2*
          Log[1 - z] + 31.727268369841347*(1 - z)^3*Log[1 - z] + 
         (1 - z)*(-28.444444444444443 + 23.11111111111111*Log[1 - z]) + 
         z*(113.74836263357463 - 35.55555555555556*Log[z]) + 
         (-104. - 32.*Log[z])/z + z^2*(-151.83575418994414 + 
           0.15075707702435814*Log[z]) - 24.88888888888889*Log[z] + 
         z^3*(70.8823244552058 + 1.5782652043868395*Log[z])) + 
       Lp*(24.129231407100036 - 32.498420221169035*z^4 + 
         5.791612057667104*z^5 - 1.5945179584120983*z^6 - 
         14.222222222222221*Log[1 - z] + 8.88888888888889*Log[1 - z]^2 + 
         (1 - z)^3*(86.63485477178423*Log[1 - z] - 8.27930535455861*
            Log[1 - z]^2) + (1 - z)*(-124.43192190630225 + 
           74.66666666666667*Log[1 - z] + 8.88888888888889*Log[1 - z]^2) + 
         (1 - z)^2*(97.88849765258216*Log[1 - z] + 18.368322399250236*
            Log[1 - z]^2) - 106.66666666666667*Log[z] + 
         74.66666666666667*Log[z]^2 + LQ*(-21.333333333333332 + 
           21.333333333333332*(1 - z) + z*(14.222222222222221 - 
             14.222222222222221*Log[z]) + 28.444444444444443*Log[z] - 
           (28.444444444444443*Log[z])/z) + z^2*(-426.49714937286205 - 
           0.7745872218234028*Log[z] - 0.06994047619047619*Log[z]^2) + 
         z^3*(170.93839132915002 + 41.42497904442582*Log[z] + 
           1.0916230366492146*Log[z]^2) + z*(214.93869006587227 - 
           151.11111111111111*Log[z] + 122.66666666666667*Log[z]^2) + 
         (-79.63975586476275 + 373.3333333333333*Log[z] + 128.*Log[z]^2)/
          z)) + as^3*(-16659.806245955264 + 14561.318874560375*z^4 - 
       749.1822272215973*z^5 + 49.73030056864338*z^6 - 
       1954.7387910124637*Log[1 - z] - 515.6687276838478*Log[1 - z]^2 + 
       115.51045632458008*Log[1 - z]^3 + 7.94238683127572*Log[1 - z]^4 - 
       2.4691358024691357*Log[1 - z]^5 + (1 - z)^2*
        (-1489.254275940707*Log[1 - z] - 133.05103148751357*Log[1 - z]^2 + 
         5.948539638386648*Log[1 - z]^3 - 42.42558425584256*Log[1 - z]^4 - 
         5.352378835037794*Log[1 - z]^5) + (1 - z)*(-17725.77016637448 - 
         2726.0382863351874*Log[1 - z] + 1075.9200198070778*Log[1 - z]^2 + 
         119.03309006943604*Log[1 - z]^3 - 23.16872427983539*Log[1 - z]^4 - 
         2.4691358024691357*Log[1 - z]^5) + (1 - z)^3*
        (10384.886383347788*Log[1 - z] - 4170.570007651109*Log[1 - z]^2 + 
         1485.1217993079586*Log[1 - z]^3 - 219.48718220338984*Log[1 - z]^4 + 
         35.419322709163346*Log[1 - z]^5) - 2827.936956776781*Log[z] + 
       20821.956979368195*Log[z]^2 + 1805.4113902350177*Log[z]^3 + 
       149.7283950617284*Log[z]^4 - 89.99506172839506*Log[z]^5 + 
       z^3*(-18309.77760252366 - 5529.81908713693*Log[z] - 
         7866.6381322957195*Log[z]^2 - 2287.060844667144*Log[z]^3 - 
         9.106225014277555*Log[z]^4 - 76.17383512544802*Log[z]^5) + 
       z^2*(-16612.401025641026 + 15767.858121330724*Log[z] + 
         722.5226603884638*Log[z]^2 + 819.3763779527559*Log[z]^3 + 
         45.49888392857143*Log[z]^4 + 0.5370453524921419*Log[z]^5) + 
       (7355.7842027789375 + 37045.66206750093*Log[z] + 
         6813.259041817975*Log[z]^2 + 5160.83059125703*Log[z]^3 + 
         3473.777777777778*Log[z]^4 + 384.*Log[z]^5)/z + 
       z*(29876.29821922283 - 33619.86672312497*Log[z] + 
         21325.05098876641*Log[z]^2 + 829.6309595842577*Log[z]^3 - 
         1121.6049382716049*Log[z]^4 + 518.1991769547325*Log[z]^5) + 
       LQ*(59.706677443895 - 59.706677800683394*(1 - z) - 
         79.60890373424456*Log[z] + (79.60890373424456*Log[z])/z + 
         z*(-39.80445276679987 + 39.80445186712228*Log[z])) + 
       Lp^3*(1703.7132986234712 + LQ^2*(28.444444444444443 - 
           9.481481481481481*(1 - z) - 18.962962962962962/z - 
           18.962962962962962*z) + 190.32984901277584*z^4 - 
         0.5824949698189135*z^5 + 6.473094170403588*z^6 + 
         162.96296296296296*Log[1 - z] - 105.08641975308642*Log[1 - z]^2 + 
         (1 - z)^3*(301.74552429667517*Log[1 - z] - 231.3360768175583*
            Log[1 - z]^2) + (1 - z)^2*(670.2790771175727*Log[1 - z] - 
           211.24170616113744*Log[1 - z]^2) + (1 - z)*(-332.0286570739247 + 
           373.1358024691358*Log[1 - z] - 105.08641975308642*Log[1 - z]^2) - 
         323.55555555555554*Log[z] + 52.93827160493827*Log[z]^2 + 
         z*(1134.370001667257 - 115.75308641975309*Log[z] - 
           143.80246913580248*Log[z]^2) + (-1685.318407528377 - 
           810.6666666666666*Log[z] - 64.*Log[z]^2)/z + 
         z^3*(73.00670498084291 - 31.096179183135703*Log[z] - 
           6.737536656891495*Log[z]^2) + z^2*(-1275.7984813084113 - 
           3.2931228861330326*Log[z] + 0.47606382978723405*Log[z]^2) + 
         LQ*(-316.444441596318 + 24.1952*z^4 - 3.6785350966429298*z^5 + 
           2.9364864864864866*z^6 + (1 - z)*(114.96296296296296 - 
             61.629629629629626*Log[1 - z]) - 61.629629629629626*Log[1 - z] - 
           121.53242320819113*(1 - z)^2*Log[1 - z] - 84.60605105578317*
            (1 - z)^3*Log[1 - z] + z^3*(-189.01953488372092 - 
             4.208706786171575*Log[z]) + z^2*(404.8953424657534 - 
             0.4020172910662824*Log[z]) + 66.37037037037037*Log[z] + 
           (355.55555555555554 + 85.33333333333333*Log[z])/z + 
           z*(-225.10674525212835 + 94.81481481481481*Log[z]))) + 
       Lp^2*(1782.5042497274674 - 448.81230448383735*z^4 + 
         207.43972445464982*z^5 - 10.75880469583778*z^6 + 
         1541.6800851067997*Log[1 - z] + 104.5925925925926*Log[1 - z]^2 - 
         77.03703703703704*Log[1 - z]^3 + (1 - z)^2*
          (5599.179366940211*Log[1 - z] - 114.33614035087719*Log[1 - z]^2 - 
           147.15831435079727*Log[1 - z]^3) + (1 - z)*(-1544.4575169629884 + 
           1691.6060110327255*Log[1 - z] - 247.40740740740742*Log[1 - z]^2 - 
           77.03703703703704*Log[1 - z]^3) + (1 - z)^3*
          (4520.017806935332*Log[1 - z] - 1644.2781862745098*Log[1 - z]^2 + 
           14.973563218390805*Log[1 - z]^3) - 3486.9746983397768*Log[z] + 
         1003.8518518518518*Log[z]^2 - 211.7530864197531*Log[z]^3 + 
         z^2*(-18122.216919739698 - 105.34844192634561*Log[z] - 
           11.415597235932873*Log[z]^2 - 1.2747728256166162*Log[z]^3) + 
         z^3*(6672.351890756303 + 845.4502857142858*Log[z] + 
           442.21959095801935*Log[z]^2 + 4.494778067885117*Log[z]^3) + 
         (-940.9234931703677 + 7804.738576648353*Log[z] + 4256.*Log[z]^2 + 
           384.*Log[z]^3)/z + z*(9752.681115835057 + 1298.4765662071904*
            Log[z] - 528.5925925925926*Log[z]^2 + 709.5308641975308*
            Log[z]^3) + LQ^2*(28.444444444444443 - 28.444444444444443*
            (1 - z) - 37.925925925925924*Log[z] + (37.925925925925924*Log[z])/
            z + z*(-18.962962962962962 + 18.962962962962962*Log[z])) + 
         LQ*(-447.570832469622 + 86.66245694603903*z^4 - 15.44429882044561*
            z^5 + 4.252049180327869*z^6 + 37.925925925925924*Log[1 - z] - 
           23.703703703703702*Log[1 - z]^2 + (1 - z)^2*
            (-261.0359955005624*Log[1 - z] - 48.9821941412981*Log[1 - z]^2) + 
           (1 - z)*(537.7827530460966 - 199.11111111111111*Log[1 - z] - 
             23.703703703703702*Log[1 - z]^2) + (1 - z)^3*
            (-231.02627737226277*Log[1 - z] + 22.07814569536424*
              Log[1 - z]^2) + 440.8888888888889*Log[z] - 199.11111111111111*
            Log[z]^2 + (389.63460489794835 - 1152.*Log[z] - 341.3333333333333*
              Log[z]^2)/z + z*(-317.68569391609117 + 324.74074074074076*
              Log[z] - 327.1111111111111*Log[z]^2) + 
           z^3*(-455.8357075023742 - 110.46661170651278*Log[z] - 
             2.9109977324263037*Log[z]^2) + z^2*(1137.3257299270074 + 
             2.0655668358714045*Log[z] + 0.1865079365079365*Log[z]^2))) + 
       Lp*(8369.926924431582 + 19272.04659832246*z^4 - 965.8752598752599*
          z^5 + 6.2925636007827785*z^6 - 1534.4164029029218*Log[1 - z] + 
         822.2026864735485*Log[1 - z]^2 + 56.2962962962963*Log[1 - z]^3 - 
         22.71604938271605*Log[1 - z]^4 + (1 - z)^2*
          (-28356.75469168901*Log[1 - z] - 3148.288812785388*Log[1 - z]^2 - 
           552.1077471059662*Log[1 - z]^3 - 55.28689655172414*Log[1 - z]^4) + 
         (1 - z)*(-7989.143360080258 + 4933.904783662578*Log[1 - z] + 
           745.7582420291042*Log[1 - z]^2 - 179.9506172839506*Log[1 - z]^3 - 
           22.71604938271605*Log[1 - z]^4) + (1 - z)^3*
          (-45080.542502387776*Log[1 - z] + 17751.046080508473*Log[1 - z]^2 - 
           2375.2844444444445*Log[1 - z]^3 + 440.7367149758454*
            Log[1 - z]^4) - 12741.409200586773*Log[z] - 
         692.1596025677065*Log[z]^2 - 751.2098765432099*Log[z]^3 + 
         251.45679012345678*Log[z]^4 + z*(-67785.53016887189 - 
           2013.7919216460177*Log[z] - 4219.131441385761*Log[z]^2 + 
           2165.2345679012346*Log[z]^3 - 1092.2962962962963*Log[z]^4) + 
         z^3*(-253239.94645941278 + 84131.78648874062*Log[z] - 
           40293.990206746465*Log[z]^2 + 2129.967536600891*Log[z]^3 - 
           1018.879299156392*Log[z]^4) + (-14990.28135753295 - 
           98.73579771683762*Log[z] - 10425.246941076519*Log[z]^2 - 
           6784.*Log[z]^3 - 704.*Log[z]^4)/z + z^2*(304114.7865707434 + 
           62711.03729401561*Log[z] + 8684.184912603496*Log[z]^2 + 
           664.6735159817351*Log[z]^3 + 18.967430639324487*Log[z]^4) + 
         LQ*(-3647.501959256616 - 141.47003525264395*z^4 + 
           9.606577344701584*z^5 + 1.5672997522708505*z^6 + 
           128.82494104994794*Log[1 - z] + 11.851851851851851*Log[1 - z]^2 - 
           3.950617283950617*Log[1 - z]^3 + (1 - z)^2*
            (176.98181345804105*Log[1 - z] - 61.62024456521739*Log[1 - z]^2 - 
             7.65284178187404*Log[1 - z]^3) + (1 - z)*(1423.65825938145 + 
             88.52864475365165*Log[1 - z] - 56.888888888888886*Log[1 - z]^2 - 
             3.950617283950617*Log[1 - z]^3) + (1 - z)^3*
            (231.82745825602967*Log[1 - z] - 100.34600598035028*
              Log[1 - z]^2 + 10.241514360313316*Log[1 - z]^3) - 
           599.9793961327423*Log[z] - 56.888888888888886*Log[z]^2 + 
           121.67901234567901*Log[z]^3 + z^2*(-810.9393921440843 + 
             179.54284804077733*Log[z] + 15.21317365269461*Log[z]^2 + 
             0.5659978880675819*Log[z]^3) + z^3*(-40.52495378927911 + 
             295.4712990936556*Log[z] + 60.07980652962515*Log[z]^2 + 
             15.796928327645052*Log[z]^3) + z*(4097.384561779342 - 
             580.6028945262215*Log[z] - 226.37037037037038*Log[z]^2 + 
             237.82716049382717*Log[z]^3) + (367.4548006172199 - 
             772.465048311702*Log[z] + 753.7777777777778*Log[z]^2 + 
             284.44444444444446*Log[z]^3)/z)) + 
       Nf*(-1108.4815500325574 - 1188.420207743154*z^4 + 
         46.01641414141414*z^5 - 3.6816720257234725*z^6 + 
         126.85581043651486*Log[1 - z] + 31.611738029124066*Log[1 - z]^2 - 
         1.8655692729766804*Log[1 - z]^3 - 0.411522633744856*Log[1 - z]^4 + 
         (1 - z)^2*(-174.2073732718894*Log[1 - z] - 53.8665749656121*
            Log[1 - z]^2 - 14.026372059871704*Log[1 - z]^3 - 
           0.9408418657565415*Log[1 - z]^4) + (1 - z)*(913.2672182005876 + 
           162.88531908098673*Log[1 - z] - 1.9026652630570027*Log[1 - z]^2 - 
           6.145404663923182*Log[1 - z]^3 - 0.411522633744856*Log[1 - z]^4) + 
         (1 - z)^3*(-476.8359112306658*Log[1 - z] + 228.7544878563886*
            Log[1 - z]^2 - 31.467171717171716*Log[1 - z]^3 + 
           7.585836909871245*Log[1 - z]^4) + 1025.7985499016806*Log[z] - 
         1101.1654136243383*Log[z]^2 - 133.61865569272976*Log[z]^3 - 
         24.493827160493826*Log[z]^4 + 8.059259259259258*Log[z]^5 + 
         (531.0112776741578 - 1644.911888661786*Log[z] - 30.003847036057294*
            Log[z]^2 - 70.5843621399177*Log[z]^3 - 36.08230452674897*
            Log[z]^4)/z + z*(599.0702197371453 + 915.7239419613977*Log[z] - 
           459.2317843412246*Log[z]^2 + 24.208504801097394*Log[z]^3 + 
           6.0246913580246915*Log[z]^4 - 4.029629629629629*Log[z]^5) + 
         z^2*(559.3847980997625 - 95.949524506218*Log[z] - 
           174.68409586056646*Log[z]^2 - 28.151237396883594*Log[z]^3 - 
           1.4026236125126135*Log[z]^4 - 0.03707414829659319*Log[z]^5) + 
         z^3*(630.9544573643411 + 1265.335220838052*Log[z] + 
           290.53263157894736*Log[z]^2 + 203.49827288428324*Log[z]^3 + 
           11.18613485280152*Log[z]^4 + 4.575115207373272*Log[z]^5) + 
         LQ*(22.123456790123456 - 22.123456790123456*(1 - z) - 
           29.497942386831276*Log[z] + (29.497942386831276*Log[z])/z + 
           z*(-14.748971193415636 + 14.748971193415638*Log[z])) + 
         Lp^3*(-54.51851851851852 + LQ*(7.111111111111111 - 
             2.3703703703703702*(1 - z) - 4.7407407407407405/z - 
             4.7407407407407405*z) + 11.635*z^4 - 2.459387483355526*z^5 + 
           0.7147688838782412*z^6 + (1 - z)*(7.901234567901234 - 
             6.716049382716049*Log[1 - z]) - 6.716049382716049*Log[1 - z] - 
           13.288959323824617*(1 - z)^2*Log[1 - z] - 9.702857142857143*
            (1 - z)^3*Log[1 - z] + 3.950617283950617*Log[z] - 
           4.7407407407407405*Log[z]^2 + (41.81069958847737 + 
             13.432098765432098*Log[z])/z + z^3*(-35.91765637371338 - 
             1.4444534151461328*Log[z] - 3.3776775648252535*Log[z]^2) + 
           z^2*(51.25961538461539 + 2.332493702770781*Log[z] + 
             0.2195945945945946*Log[z]^2) + z*(-11.339337975577756 + 
             1.5802469135802468*Log[z] + 2.3703703703703702*Log[z]^2)) + 
         Lp^2*(-230.91402511532357 + 38.0523311132255*z^4 - 
           5.34053738317757*z^5 + 1.1205992509363296*z^6 - 
           20.938271604938272*Log[1 - z] - 2.962962962962963*Log[1 - z]^2 + 
           (1 - z)^2*(-85.08022922636103*Log[1 - z] - 6.20708446866485*
              Log[1 - z]^2) + (1 - z)*(94.80637744617135 - 50.5679012345679*
              Log[1 - z] - 2.962962962962963*Log[1 - z]^2) + 
           (1 - z)^3*(-57.76637407157326*Log[1 - z] + 8.18674136321195*
              Log[1 - z]^2) + 91.65432098765432*Log[z] - 11.851851851851851*
            Log[z]^2 + 18.962962962962962*Log[z]^3 + 
           (110.52467749023948 - 149.7283950617284*Log[z] - 59.25925925925926*
              Log[z]^2)/z + z*(-34.73788658427626 - 96.79012345679013*
              Log[z] + 5.925925925925926*Log[z]^2 - 9.481481481481481*
              Log[z]^3) + z^3*(-73.04745905081899 - 78.12185686653771*
              Log[z] + 3.347870182555781*Log[z]^2 - 4.23870743571925*
              Log[z]^3) + z^2*(246.8770731707317 - 28.594467885607127*
              Log[z] - 3.3599965558808336*Log[z]^2 - 0.16347381864623245*
              Log[z]^3) + LQ*(30.814814814814813 - 15.012345679012345*
              (1 - z) - 9.481481481481481*Log[z] + z*(-20.54320987654321 + 
               4.7407407407407405*Log[z]) + (-15.802469135802468 + 
               9.481481481481481*Log[z])/z)) + Lp*(-529.6647339633987 - 
           218.74789633120162*z^4 + 6.360264900662251*z^5 - 
           0.007021063189568706*z^6 + 69.909051188639*Log[1 - z] - 
           9.876543209876543*Log[1 - z]^2 - 1.9753086419753085*Log[1 - z]^3 + 
           (1 - z)^2*(-22.637806637806637*Log[1 - z] - 33.03168316831683*
              Log[1 - z]^2 - 3.835360908353609*Log[1 - z]^3) + 
           (1 - z)*(517.0485034113324 - 51.96749202123755*Log[1 - z] - 
             20.54320987654321*Log[1 - z]^2 - 1.9753086419753085*
              Log[1 - z]^3) + (1 - z)^3*(39.18589743589744*Log[1 - z] - 
             16.236622073578594*Log[1 - z]^2 + 5.94149173738276*
              Log[1 - z]^3) + 1081.0366856400456*Log[z] + 160.*Log[z]^2 + 
           30.419753086419753*Log[z]^3 - 22.51851851851852*Log[z]^4 + 
           (826.1818569494808 - 236.35373376652487*Log[z] + 138.2716049382716*
              Log[z]^2 + 77.4320987654321*Log[z]^3)/z + 
           z^2*(-1852.917510853835 - 694.7554404145078*Log[z] - 
             81.90519373454245*Log[z]^2 - 7.06301824212272*Log[z]^3 - 
             0.2048823016564952*Log[z]^4) + z^3*(1999.604260089686 - 
             935.2680722891566*Log[z] + 421.18272095332674*Log[z]^2 - 
             28.907572383073497*Log[z]^3 + 10.706968933669186*Log[z]^4) + 
           z*(6.019726182193125 + 155.7569935694878*Log[z] + 
             96.88888888888889*Log[z]^2 - 21.135802469135804*Log[z]^3 + 
             11.25925925925926*Log[z]^4) + LQ*(45.82716049382716 - 
             31.078189300411523*(1 - z) - 31.604938271604937*Log[z] + 
             z*(-30.551440329218106 + 15.802469135802468*Log[z]) + 
             (-14.748971193415638 + 31.604938271604937*Log[z])/z))))
 
FragN["qbpq"] = 0. + as^2*(-48.77298168985721 + 1.3333333333333333*(1 - z) - 
       0.08689248895434462*z^4 + 0.0037243947858473*z^5 - 
       0.000213857998289136*z^6 - 48.*Log[z] - 7.333333333333333*Log[z]^2 + 
       4.888888888888889*Log[z]^3 + Lp^2*(1.3333333333333333*(1 - z) + 
         1.7777777777777777/z - 1.7777777777777777*z^2 + 
         2.6666666666666665*Log[z] + 2.6666666666666665*z*Log[z]) + 
       (-1.4599875154038369 + 3.5555555555555554*Log[z] + 
         7.111111111111111*Log[z]^2)/z + z^2*(11.416978776529339 - 
         5.589016829052259*Log[z] - 5.3288241415192505*Log[z]^2 + 
         0.000177367860943597*Log[z]^3) + z^3*(3.4597249508840866 - 
         1.0824053452115814*Log[z] + 0.12507896399241947*Log[z]^2 + 
         0.024505183788878417*Log[z]^3) + z*(35.439648356523875 - 
         18.666666666666668*Log[z] - 7.333333333333333*Log[z]^2 + 
         4.888888888888889*Log[z]^3) + Lp*(16. + 2.6666666666666665*(1 - z) + 
         (-1.7777777777777777 - 7.111111111111111*Log[z])/z + 
         2.6666666666666665*Log[z] - 8.*Log[z]^2 + 
         z^2*(-3.5555555555555554 + 7.111111111111111*Log[z]) + 
         z*(-10.666666666666668 + 13.333333333333334*Log[z] - 
           8.*Log[z]^2))) + as^3*(2356.7574717448624 - 
       745.5615919140872*z^4 + 33.65750915750916*z^5 - 
       3.2790813779331005*z^6 + (1 - z)^2*(-74.04349927501208*Log[1 - z] - 
         1.6634189548272809*Log[1 - z]^2 + 1.5331991951710262*Log[1 - z]^3 - 
         0.02697495183044316*Log[1 - z]^4) + 
       (1 - z)*(90.07216813209604 + 61.36766217877714*Log[1 - z] - 
         4.14606105845778*Log[1 - z]^2 - 0.9382716049382716*Log[1 - z]^3 + 
         0.24691358024691357*Log[1 - z]^4) + 
       (1 - z)^3*(14.025116279069767*Log[1 - z] + 60.92918825561313*
          Log[1 - z]^2 + 0.20122574055158324*Log[1 - z]^3 + 
         1.9980295566502464*Log[1 - z]^4) + 273.33840082687027*Log[z] - 
       990.1954517222935*Log[z]^2 + 79.79751024997628*Log[z]^3 - 
       14.765432098765432*Log[z]^4 + 5.037037037037037*Log[z]^5 + 
       (712.4055867760376 - 131.1069813184419*Log[z] - 346.75264253097725*
          Log[z]^2 - 353.9753086419753*Log[z]^3 - 54.51851851851852*Log[z]^4)/
        z + z*(-2387.444953984611 + 3982.2355867063857*Log[z] - 
         919.4765391491991*Log[z]^2 - 173.68778937135792*Log[z]^3 + 
         85.35802469135803*Log[z]^4 - 43.22962962962963*Log[z]^5) + 
       z^2*(5.175632911392405 + 790.2446153846154*Log[z] - 
         146.26984797297297*Log[z]^2 + 1.0005411255411256*Log[z]^3 + 
         22.471655328798185*Log[z]^4 - 0.001670843776106934*Log[z]^5) + 
       z^3*(28.2894280762565 + 923.5525154457193*Log[z] + 
         176.81878698224853*Log[z]^2 + 123.16759332803812*Log[z]^3 + 
         5.48300283286119*Log[z]^4 + 1.4499726626571898*Log[z]^5) + 
       Lp^3*(-66.92015305057167 + 8.565485362095531*z^4 - 
         1.8095152279690034*z^5 + 0.5253924284395198*z^6 + 
         (1 - z)*(21.62962962962963 - 10.074074074074074*Log[1 - z]) + 
         0.10589519650655022*(1 - z)^2*Log[1 - z] - 7.3059019118869495*
          (1 - z)^3*Log[1 - z] + 30.22222222222222*Log[z] - 
         2.962962962962963*Log[z]^2 + (46.22222222222222 + 
           7.111111111111111*Log[z])/z + LQ*(-3.5555555555555554*(1 - z) - 
           4.7407407407407405/z + 4.7407407407407405*z^2 - 
           7.111111111111111*Log[z] - 7.111111111111111*z*Log[z]) + 
         z^3*(-27.06348448687351 - 1.0620938628158845*Log[z] - 
           2.4859649122807017*Log[z]^2) + z^2*(6.749718151071026 - 
           4.604007633587786*Log[z] + 0.16165150454863542*Log[z]^2) + 
         z*(33.73033598665078 + 20.14814814814815*Log[z] + 
           13.037037037037036*Log[z]^2)) + Lp^2*(-108.84264447836361 + 
         230.37460317460318*z^4 - 25.950229709035224*z^5 + 
         3.7929411764705883*z^6 - 53.04670050761421*(1 - z)^2*Log[1 - z] + 
         6.468306527909177*(1 - z)^3*Log[1 - z] + 
         (1 - z)*(81.63602441352371 + 4.444444444444445*Log[1 - z]) + 
         191.588063534318*Log[z] - 106.66666666666667*Log[z]^2 + 
         11.851851851851851*Log[z]^3 + (-89.05622138871932 - 
           273.77777777777777*Log[z] - 42.666666666666664*Log[z]^2)/z + 
         z*(266.2768089990005 - 232.91393396517327*Log[z] + 
           32.888888888888886*Log[z]^2 - 62.81481481481482*Log[z]^3) + 
         z^3*(533.9367311072057 - 640.5933926302414*Log[z] + 
           57.88347205707491*Log[z]^2 - 40.95675105485232*Log[z]^3) + 
         z^2*(-810.5319894829097 - 194.88897637795276*Log[z] - 
           13.654418197725285*Log[z]^2 - 1.853061224489796*Log[z]^3) + 
         LQ*(-42.66666666666667 - 7.111111111111111*(1 - z) + 
           z^2*(9.481481481481481 - 18.962962962962962*Log[z]) - 
           7.111111111111111*Log[z] + 21.333333333333332*Log[z]^2 + 
           (4.7407407407407405 + 18.962962962962962*Log[z])/z + 
           z*(28.444444444444446 - 35.55555555555556*Log[z] + 
             21.333333333333332*Log[z]^2))) + 
       Nf*(27.091501077294616 - 2.9215491559086395*z^4 + 
         0.043373493975903614*z^5 - 0.010092514718250631*z^6 + 
         (1 - z)*(-3.861375055703472 - 1.289664539594923*Log[1 - z] - 
           0.49382716049382713*Log[1 - z]^2 - 0.09876543209876543*
            Log[1 - z]^3) + (1 - z)^2*(-7.993189557321226*Log[1 - z] - 
           1.7085183689947516*Log[1 - z]^2 + 0.002888086642599278*
            Log[1 - z]^3) + (1 - z)^3*(-2.246505717916137*Log[1 - z] + 
           0.29384615384615387*Log[1 - z]^2 + 0.19365895458440446*
            Log[1 - z]^3) + 11.724387656769522*Log[z] - 
         2.871451196105408*Log[z]^2 - 13.563786008230453*Log[z]^3 + 
         0.7901234567901234*Log[z]^4 + Lp^3*(-0.5925925925925926*(1 - z) - 
           0.7901234567901234/z + 0.7901234567901234*z^2 - 
           1.1851851851851851*Log[z] - 1.1851851851851851*z*Log[z]) + 
         (-6.503583997503981 + 5.473546954657147*Log[z] + 4.7407407407407405*
            Log[z]^2 + 6.320987654320987*Log[z]^3)/z + 
         z^2*(12.010632344711807 - 24.78716744913928*Log[z] + 
           16.254551700446584*Log[z]^2 - 3.604929051530993*Log[z]^3 - 
           0.0013351134846461949*Log[z]^4) + z^3*(1.005449591280654 + 
           6.097810218978102*Log[z] - 0.30982367758186397*Log[z]^2 + 
           0.15766164747564215*Log[z]^3 + 0.15188897455666925*Log[z]^4) + 
         z*(-30.715732777792024 + 10.19583307363402*Log[z] + 
           23.49891917426496*Log[z]^2 - 4.674897119341564*Log[z]^3 + 
           0.7901234567901234*Log[z]^4) + Lp^2*(-12.959765571015915 + 
           1.5115562403697997*z^4 - 0.3193258426966292*z^5 + 
           0.09271716876279613*z^6 + (1 - z)*(-2.962962962962963 - 
             1.7777777777777777*Log[1 - z]) + 0.01868659903897491*(1 - z)^2*
            Log[1 - z] - 1.2892768079800498*(1 - z)^3*Log[1 - z] - 
           5.925925925925926*Log[z] + 3.5555555555555554*Log[z]^2 + 
           (1.1851851851851851 + 4.7407407407407405*Log[z])/z + 
           z^3*(-4.775908844275637 - 0.18742857142857142*Log[z] - 
             0.43870014771048743*Log[z]^2) + z^2*(8.162805259862242 - 
             2.0673732021196063*Log[z] + 0.028526148969889066*Log[z]^2) + 
           z*(7.102738255124273 - 9.481481481481481*Log[z] + 
             3.5555555555555554*Log[z]^2)) + Lp*(-0.26627661057591023 + 
           3.0783817951959547*z^4 - 0.34648700673724736*z^5 + 
           0.0740276035131744*z^6 + (1 - z)*(-1.4986232484143969 - 
             4.7407407407407405*Log[1 - z] - 0.8888888888888888*
              Log[1 - z]^2) + (1 - z)^2*(-7.359688195991091*Log[1 - z] - 
             0.02006335797254488*Log[1 - z]^2) + (1 - z)^3*
            (-0.984081041968162*Log[1 - z] + 0.05977859778597786*
              Log[1 - z]^2) + 31.218580941499333*Log[z] + 19.25925925925926*
            Log[z]^2 - 2.962962962962963*Log[z]^3 + 
           (-2.7367734773285735 - 4.7407407407407405*Log[z] - 
             9.481481481481481*Log[z]^2)/z + z*(-14.819580938275934 - 
             31.00364128072289*Log[z] + 13.925925925925926*Log[z]^2 - 
             2.962962962962963*Log[z]^3) + z^3*(-6.437043795620438 - 
             3.2996794871794872*Log[z] + 0.042020774315391876*Log[z]^2 - 
             0.4519230769230769*Log[z]^3) + z^2*(21.45375218150087 - 
             14.713420787083754*Log[z] + 3.2322503008423586*Log[z]^2 - 
             0.015594541910331383*Log[z]^3))) + 
       Lp*(396.7948726703766 + 148.47892271662764*z^4 - 
         8.822505800464038*z^5 + 0.5709497206703911*z^6 + 
         (1 - z)^2*(46.67229254571027*Log[1 - z] - 4.340613624544982*
            Log[1 - z]^2 - 0.01583710407239819*Log[1 - z]^3) + 
         (1 - z)^3*(-96.85951327433628*Log[1 - z] + 7.328236493374108*
            Log[1 - z]^2 + 1.1824871228844738*Log[1 - z]^3) + 
         (1 - z)*(99.93741086878188 + 8.321875431872677*Log[1 - z] + 
           4.888888888888889*Log[1 - z]^2 + 1.4814814814814814*
            Log[1 - z]^3) + 457.14609389409793*Log[z] - 161.48800978019855*
          Log[z]^2 + 93.92592592592592*Log[z]^3 - 14.074074074074074*
          Log[z]^4 + (51.542593759279725 + 324.482813147809*Log[z] + 
           540.4444444444445*Log[z]^2 + 85.33333333333333*Log[z]^3)/z + 
         z^3*(-490.6825417882728 + 79.7361268403171*Log[z] - 
           171.1824500434405*Log[z]^2 + 3.831360946745562*Log[z]^3 - 
           3.5170421721548237*Log[z]^4) + z^2*(792.3964471403813 + 
           173.05872888173772*Log[z] - 42.700520833333336*Log[z]^2 - 
           29.197428833792472*Log[z]^3 + 0.044977511244377814*Log[z]^4) + 
         z*(-890.2787400072236 - 758.5764853677215*Log[z] + 
           586.3369277878469*Log[z]^2 - 183.40740740740742*Log[z]^3 + 
           93.92592592592592*Log[z]^4) + LQ*(130.0612845062859 - 
           3.5555555555555554*(1 - z) + 0.23171198774415933*z^4 - 
           0.009929078014184398*z^5 + 0.0005704506560182544*z^6 + 
           128.*Log[z] + 19.555555555555557*Log[z]^2 - 13.037037037037036*
            Log[z]^3 + (3.8933000410769 - 9.481481481481481*Log[z] - 
             18.962962962962962*Log[z]^2)/z + z*(-94.50572895073033 + 
             49.77777777777778*Log[z] + 19.555555555555557*Log[z]^2 - 
             13.037037037037036*Log[z]^3) + z^3*(-9.225933202357563 + 
             2.886416861826698*Log[z] - 0.3335427135678392*Log[z]^2 - 
             0.06534823731728288*Log[z]^3) + z^2*(-30.445273631840795 + 
             14.904046242774566*Log[z] + 14.210199004975124*Log[z]^2 - 
             0.0004730368968779565*Log[z]^3)))) - 
     (dabc2*(0. + as^3*(-47.96793692547271 - 27.260191846522783*z^4 - 
          0.3482794577685089*z^5 + 0.14486638537271448*z^6 + 
          (1 - z)*(1.9639529056231408 + 0.5094929471904908*Log[1 - z] - 
            0.04831135561607547*Log[1 - z]^2) + (1 - z)^2*
           (-1.202191235059761*Log[1 - z] - 0.009606147934678195*
             Log[1 - z]^2) + (1 - z)^3*(-0.8913081344713465*Log[1 - z] - 
            0.008431703204047217*Log[1 - z]^2) + 16.29240276982526*Log[z] + 
          22.066998202845213*Log[z]^2 - 0.3245238161260797*Log[z]^3 - 
          0.19444444444444445*Log[z]^4 + 0.23333333333333334*Log[z]^5 + 
          z*(44.37318881872601 - 55.206743491986316*Log[z] + 
            30.22114837038864*Log[z]^2 - 8.154626378806617*Log[z]^3 + 
            0.08333333333333333*Log[z]^4) + z^2*(14.781068524970964 + 
            7.688266199649737*Log[z] + 11.979680696661829*Log[z]^2 + 
            4.1939586645469*Log[z]^3 - 1.0695564516129032*Log[z]^4 + 
            0.0015220700152207*Log[z]^5) + z^3*(16.27728426395939 + 
            18.371827411167512*Log[z] + 18.612934362934364*Log[z]^2 + 
            4.139855072463768*Log[z]^3 + 1.0704070407040704*Log[z]^4 + 
            0.09309967141292443*Log[z]^5) + Lp*(-37.38585784328503 + 
            315.9769503546099*z^4 - 15.912238325281804*z^5 + 
            1.369244135534318*z^6 + (1 - z)*(1.934802200544679 - 
              0.28986813369645237*Log[1 - z]) + 0.021344717182497332*
             (1 - z)^2*Log[1 - z] - 2.5604626708727656*(1 - z)^3*Log[1 - z] - 
            20.02847884157147*Log[z] - 0.7753296657588677*Log[z]^2 + 
            0.3333333333333333*Log[z]^3 - 0.16666666666666666*Log[z]^4 + 
            z*(28.824677006888813 - 18.804406601634035*Log[z] + 
              4.934802200544679*Log[z]^2) + z^3*(-4430.375849056603 + 
              2241.900657894737*Log[z] - 848.1009900990099*Log[z]^2 + 
              83.1120218579235*Log[z]^3 - 18.993957703927492*Log[z]^4) + 
            z^2*(4137.503073770492 + 1591.6667539952844*Log[z] + 
              247.38218623481782*Log[z]^2 + 19.767628205128204*Log[z]^3 + 
              0.5798165137614679*Log[z]^4)))))/nc
 
FragN["qbq"] = 0. + as^2*(-59.662852602147865 + 0.8888888888888888*(1 - z) - 
       283.08310626702996*z^4 + 20.643734643734643*z^5 - 
       1.483971044467425*z^6 - 56.44444444444444*Log[z] - 
       10.88888888888889*Log[z]^2 + 3.5555555555555554*Log[z]^3 + 
       Lp^2*(1.3333333333333333*(1 - z) + 1.7777777777777777/z - 
         1.7777777777777777*z^2 + 2.6666666666666665*Log[z] + 
         2.6666666666666665*z*Log[z]) + (-1.4599875154038369 + 
         3.5555555555555554*Log[z] + 7.111111111111111*Log[z]^2)/z + 
       z^2*(657.2565997888067 + 236.1380281690141*Log[z] + 
         20.77998017839445*Log[z]^2 - 1.253121452894438*Log[z]^3) + 
       z*(53.9637321308448 - 20.*Log[z] - 6.444444444444445*Log[z]^2 + 
         6.222222222222222*Log[z]^3) + z^3*(-386.1741472172352 + 
         663.353947368421*Log[z] - 13.659211927582534*Log[z]^2 + 
         47.87750556792873*Log[z]^3) + Lp*(16.63122832560315 + 
         2.6666666666666665*(1 - z) + 29.54332129963899*z^4 - 
         5.53421368547419*z^5 + 0.6779359430604982*z^6 + 
         (-1.7777777777777777 - 7.111111111111111*Log[z])/z + 
         4.444444444444445*Log[z] - 7.111111111111111*Log[z]^2 + 
         z*(-7.739097636561711 + 11.555555555555555*Log[z] - 
           8.88888888888889*Log[z]^2) + z^3*(-13.728621291448517 - 
           30.803365810451727*Log[z] - 4.4467408585055646*Log[z]^2) + 
         z^2*(-18.07277628032345 + 10.637529137529137*Log[z] + 
           1.5634807417974323*Log[z]^2))) + 
     as^3*(2779.067064299371 - 74742.59413202934*z^4 + 
       6322.118529632408*z^5 - 1144.6596226415095*z^6 + 
       (1 - z)^2*(-84099.15877862595*Log[1 - z] - 12654.630278063853*
          Log[1 - z]^2 - 908.2277432712216*Log[1 - z]^3 - 
         26.502982107355866*Log[1 - z]^4) + (1 - z)*(77.02616477104291 + 
         56.37787626315812*Log[1 - z] - 4.14606105845778*Log[1 - z]^2 - 
         0.9382716049382716*Log[1 - z]^3 + 0.24691358024691357*
          Log[1 - z]^4) + (1 - z)^3*(-107939.76066945607*Log[1 - z] + 
         55020.921043827366*Log[1 - z]^2 - 3405.1513476157565*Log[1 - z]^3 + 
         1382.4860022396417*Log[1 - z]^4) + 606.467935050016*Log[z] - 
       886.2602180328561*Log[z]^2 + 63.02742456538472*Log[z]^3 + 
       9.687242798353909*Log[z]^4 + 7.392592592592592*Log[z]^5 + 
       (712.4055867760376 - 131.1069813184419*Log[z] - 346.75264253097725*
          Log[z]^2 - 353.9753086419753*Log[z]^3 - 54.51851851851852*Log[z]^4)/
        z + z^3*(137147.2005730659 - 178509.07820136854*Log[z] + 
         99412.77996422183*Log[z]^2 - 18903.27089337176*Log[z]^3 + 
         2701.0193089430895*Log[z]^4 - 484.6613300492611*Log[z]^5) + 
       z*(-195353.71664472166 + 3882.0199950514907*Log[z] - 
         776.8104172815893*Log[z]^2 - 64.308650188824*Log[z]^3 + 
         70.54320987654322*Log[z]^4 - 45.58518518518518*Log[z]^5) + 
       z^2*(124280.17864476386 - 15556.570871261378*Log[z] + 
         11950.55314757482*Log[z]^2 + 2453.16582278481*Log[z]^3 + 
         287.6817518248175*Log[z]^4 + 15.229145728643216*Log[z]^5) + 
       Lp^3*(-66.92015305057167 + 8.565485362095531*z^4 - 
         1.8095152279690034*z^5 + 0.5253924284395198*z^6 + 
         (1 - z)*(21.62962962962963 - 10.074074074074074*Log[1 - z]) + 
         0.10589519650655022*(1 - z)^2*Log[1 - z] - 7.3059019118869495*
          (1 - z)^3*Log[1 - z] + 30.22222222222222*Log[z] - 
         2.962962962962963*Log[z]^2 + (46.22222222222222 + 
           7.111111111111111*Log[z])/z + LQ*(-3.5555555555555554*(1 - z) - 
           4.7407407407407405/z + 4.7407407407407405*z^2 - 
           7.111111111111111*Log[z] - 7.111111111111111*z*Log[z]) + 
         z^3*(-27.06348448687351 - 1.0620938628158845*Log[z] - 
           2.4859649122807017*Log[z]^2) + z^2*(6.749718151071026 - 
           4.604007633587786*Log[z] + 0.16165150454863542*Log[z]^2) + 
         z*(33.73033598665078 + 20.14814814814815*Log[z] + 
           13.037037037037036*Log[z]^2)) + Lp^2*(-117.9605912909513 + 
         992.2143219908583*z^4 - 167.19850746268656*z^5 + 20.888671875*z^6 - 
         53.25787401574803*(1 - z)^2*Log[1 - z] + 3.335716506061548*(1 - z)^3*
          Log[1 - z] + (1 - z)*(81.63602441352371 + 4.444444444444445*
            Log[1 - z]) + 206.7119642132173*Log[z] - 92.14814814814815*
          Log[z]^2 + 12.641975308641975*Log[z]^3 + 
         (-89.05622138871932 - 273.77777777777777*Log[z] - 
           42.666666666666664*Log[z]^2)/z + z*(358.64011890387917 - 
           229.0748716811096*Log[z] + 18.37037037037037*Log[z]^2 - 
           63.60493827160494*Log[z]^3) + z^2*(1930.6825028968715 + 
           942.2495107632094*Log[z] + 187.46824408468245*Log[z]^2 + 
           9.501560062402497*Log[z]^3) + z^3*(-2928.2102928127774 + 
           571.2640750670241*Log[z] - 643.6038732394367*Log[z]^2 + 
           48.09933774834437*Log[z]^3) + LQ*(-44.3499422016084 - 
           7.111111111111111*(1 - z) - 78.78219178082192*z^4 + 
           14.757902298850574*z^5 - 1.807832422586521*z^6 - 
           11.851851851851851*Log[z] + 18.962962962962962*Log[z]^2 + 
           (4.7407407407407405 + 18.962962962962962*Log[z])/z + 
           z^2*(48.19406834300451 - 28.36674528301887*Log[z] - 
             4.1692825112107625*Log[z]^2) + z^3*(36.60965794768612 + 
             82.14231063504208*Log[z] + 11.857974388824214*Log[z]^2) + 
           z*(20.63759525896464 - 30.814814814814813*Log[z] + 
             23.703703703703702*Log[z]^2))) + 
       Nf*(59.85867465751752 + 1647.5124183006535*z^4 - 137.68826995179433*
          z^5 + 15.953083109919572*z^6 + (1 - z)^3*
          (-174.35790172642763*Log[1 - z] - 0.8865546218487395*Log[1 - z]^2 - 
           10.596470588235293*Log[1 - z]^3) + (1 - z)^2*
          (-59.1469408224674*Log[1 - z] - 8.212016574585636*Log[1 - z]^2 - 
           0.2990409764603313*Log[1 - z]^3) + (1 - z)*(-3.4004697059092335 - 
           0.894602811199861*Log[1 - z] - 0.49382716049382713*Log[1 - z]^2 - 
           0.09876543209876543*Log[1 - z]^3) + 25.626193994638236*Log[z] + 
         0.7704747915614689*Log[z]^2 - 12.400548696844993*Log[z]^3 + 
         0.01646090534979424*Log[z]^4 + Lp^3*(-0.5925925925925926*(1 - z) - 
           0.7901234567901234/z + 0.7901234567901234*z^2 - 
           1.1851851851851851*Log[z] - 1.1851851851851851*z*Log[z]) + 
         (-6.503583997503981 + 5.473546954657147*Log[z] + 4.7407407407407405*
            Log[z]^2 + 6.320987654320987*Log[z]^3)/z + 
         z^3*(-758.6713286713286 - 1854.3500260824205*Log[z] - 
           500.0614379084967*Log[z]^2 - 137.4242053789731*Log[z]^3 - 
           16.88163086365629*Log[z]^4) + z^2*(-512.7342192691029 - 
           595.8903189703414*Log[z] - 79.07000273448182*Log[z]^2 - 
           8.131081081081081*Log[z]^3 - 1.9118110236220471*Log[z]^4) + 
         z*(-307.72677307531336 + 24.520926752943474*Log[z] + 
           15.774688659849105*Log[z]^2 - 6.299039780521262*Log[z]^3 + 
           1.5637860082304527*Log[z]^4) + Lp^2*(-13.380584454751354 - 
           24.318758815232723*z^4 + 4.718435754189944*z^5 - 
           0.6074660633484162*z^6 + (1 - z)*(-2.962962962962963 - 
             1.7777777777777777*Log[1 - z]) + 0.03734827264239029*(1 - z)^2*
            Log[1 - z] - 1.042387543252595*(1 - z)^3*Log[1 - z] - 
           7.111111111111111*Log[z] + 2.962962962962963*Log[z]^2 + 
           (1.1851851851851851 + 4.7407407407407405*Log[z])/z + 
           z^2*(11.322855271774722 - 6.404211956521739*Log[z] - 
             1.2070030895983521*Log[z]^2) + z*(5.418498513021862 - 
             8.296296296296296*Log[z] + 4.148148148148148*Log[z]^2) + 
           z^3*(15.66183574879227 + 20.533667621776505*Log[z] + 
             5.024552090245521*Log[z]^2)) + Lp*(5.021286004348314 + 
           324.222934016656*z^4 - 13.969832402234637*z^5 - 
           0.41196388261851014*z^6 + (1 - z)*(-1.4986232484143969 - 
             4.7407407407407405*Log[1 - z] - 0.8888888888888888*
              Log[1 - z]^2) + (1 - z)^2*(-8.887448840381992*Log[1 - z] - 
             0.156719291490181*Log[1 - z]^2) + (1 - z)^3*
            (1.7553126897389193*Log[1 - z] + 2.836248012718601*
              Log[1 - z]^2) + 32.42952328202489*Log[z] + 20.246913580246915*
            Log[z]^2 - 1.5802469135802468*Log[z]^3 + 
           (-2.7367734773285735 - 4.7407407407407405*Log[z] - 
             9.481481481481481*Log[z]^2)/z + z^3*(749.8539719626168 - 
             965.7275097783572*Log[z] + 57.063297600816746*Log[z]^2 - 
             71.50798056904927*Log[z]^3) + z*(-26.810262149906954 - 
             22.733102139766967*Log[z] + 14.123456790123457*Log[z]^2 - 
             4.345679012345679*Log[z]^3) + z^2*(-1035.1693605059734 - 
             418.949604743083*Log[z] - 46.48794063079777*Log[z]^2 + 
             0.4141392567278941*Log[z]^3))) + 
       Lp*(222.7005339025446 - 73205.45474372956*z^4 + 3595.816212438854*
          z^5 - 255.96398305084745*z^6 + (1 - z)^2*
          (91.88409961685824*Log[1 - z] + 0.49533954727030627*Log[1 - z]^2 + 
           0.1586021505376344*Log[1 - z]^3) + (1 - z)*(97.56704049841153 + 
           10.692245802243043*Log[1 - z] + 4.888888888888889*Log[1 - z]^2 + 
           1.4814814814814814*Log[1 - z]^3) + (1 - z)^3*
          (233.16648764769064*Log[1 - z] + 55.99183673469388*Log[1 - z]^2 + 
           21.439171699741156*Log[1 - z]^3) + 372.5474685869756*Log[z] - 
         178.138288942661*Log[z]^2 + 56.098765432098766*Log[z]^3 - 
         17.012345679012345*Log[z]^4 + (51.542593759279725 + 
           324.482813147809*Log[z] + 540.4444444444445*Log[z]^2 + 
           85.33333333333333*Log[z]^3)/z + z^2*(-495875.3401920439 - 
           183646.5886126704*Log[z] - 27343.157427937917*Log[z]^2 - 
           2091.7351816443593*Log[z]^3 - 67.60430308699719*Log[z]^4) + 
         z*(-375.63624747869926 - 1053.477282076683*Log[z] + 
           483.87609583919823*Log[z]^2 - 149.53086419753086*Log[z]^3 + 
           96.8641975308642*Log[z]^4) + z^3*(565842.3358255451 - 
           244967.5899441341*Log[z] + 121442.78987068965*Log[z]^2 - 
           7376.817913385827*Log[z]^3 + 3168.2721492157693*Log[z]^4) + 
         LQ*(159.10094027239433 - 2.3703703703703702*(1 - z) + 
           754.8882833787466*z^4 - 55.049958368026644*z^5 + 
           3.9572573463935887*z^6 + 150.5185185185185*Log[z] + 
           29.037037037037038*Log[z]^2 - 9.481481481481481*Log[z]^3 + 
           (3.8933000410769 - 9.481481481481481*Log[z] - 18.962962962962962*
              Log[z]^2)/z + z^3*(1029.7977254264824 - 1768.9438622754492*
              Log[z] + 36.42456718878813*Log[z]^2 - 127.6733500417711*
              Log[z]^3) + z*(-143.90328445879868 + 53.333333333333336*
              Log[z] + 17.185185185185187*Log[z]^2 - 16.59259259259259*
              Log[z]^3) + z^2*(-1752.684265010352 - 629.7014061207609*
              Log[z] - 55.41328125*Log[z]^2 + 3.341658341658342*
              Log[z]^3)))) - 
     (dabc2*(0. + as^3*(-47.96793692547271 - 27.260191846522783*z^4 - 
          0.3482794577685089*z^5 + 0.14486638537271448*z^6 + 
          (1 - z)*(1.9639529056231408 + 0.5094929471904908*Log[1 - z] - 
            0.04831135561607547*Log[1 - z]^2) + (1 - z)^2*
           (-1.202191235059761*Log[1 - z] - 0.009606147934678195*
             Log[1 - z]^2) + (1 - z)^3*(-0.8913081344713465*Log[1 - z] - 
            0.008431703204047217*Log[1 - z]^2) + 16.29240276982526*Log[z] + 
          22.066998202845213*Log[z]^2 - 0.3245238161260797*Log[z]^3 - 
          0.19444444444444445*Log[z]^4 + 0.23333333333333334*Log[z]^5 + 
          z*(44.37318881872601 - 55.206743491986316*Log[z] + 
            30.22114837038864*Log[z]^2 - 8.154626378806617*Log[z]^3 + 
            0.08333333333333333*Log[z]^4) + z^2*(14.781068524970964 + 
            7.688266199649737*Log[z] + 11.979680696661829*Log[z]^2 + 
            4.1939586645469*Log[z]^3 - 1.0695564516129032*Log[z]^4 + 
            0.0015220700152207*Log[z]^5) + z^3*(16.27728426395939 + 
            18.371827411167512*Log[z] + 18.612934362934364*Log[z]^2 + 
            4.139855072463768*Log[z]^3 + 1.0704070407040704*Log[z]^4 + 
            0.09309967141292443*Log[z]^5) + Lp*(-37.38585784328503 + 
            315.9769503546099*z^4 - 15.912238325281804*z^5 + 
            1.369244135534318*z^6 + (1 - z)*(1.934802200544679 - 
              0.28986813369645237*Log[1 - z]) + 0.021344717182497332*
             (1 - z)^2*Log[1 - z] - 2.5604626708727656*(1 - z)^3*Log[1 - z] - 
            20.02847884157147*Log[z] - 0.7753296657588677*Log[z]^2 + 
            0.3333333333333333*Log[z]^3 - 0.16666666666666666*Log[z]^4 + 
            z*(28.824677006888813 - 18.804406601634035*Log[z] + 
              4.934802200544679*Log[z]^2) + z^3*(-4430.375849056603 + 
              2241.900657894737*Log[z] - 848.1009900990099*Log[z]^2 + 
              83.1120218579235*Log[z]^3 - 18.993957703927492*Log[z]^4) + 
            z^2*(4137.503073770492 + 1591.6667539952844*Log[z] + 
              247.38218623481782*Log[z]^2 + 19.767628205128204*Log[z]^3 + 
              0.5798165137614679*Log[z]^4)))))/nc
 
FragN["qg"] = 0. + as*(Lp*(-3. + 2.*(1 - z) + 4.*z - 2.*z^2) + 
       z*(2. - 4.*Log[z]) + 2.*Log[z] + z^2*(-2. + 4.*Log[z])) + 
     as^2*(-33.57010886514981 + 33.326492537313435*z^4 - 
       0.5029126213592233*z^5 - 0.7086999022482894*z^6 + 
       1.7826740018155984*Log[1 - z] - 3.5*Log[1 - z]^2 - 
       0.5555555555555556*Log[1 - z]^3 + (1 - z)^2*
        (41.88318144159072*Log[1 - z] - 5.209855564995752*Log[1 - z]^2 - 
         1.0109140518417463*Log[1 - z]^3) + (1 - z)*(-79.15825323175919 - 
         17.232014670297865*Log[1 - z] + 8.333333333333334*Log[1 - z]^2 + 
         1.1111111111111112*Log[1 - z]^3) + (1 - z)^3*
        (13.599318955732123*Log[1 - z] - 3.710654936461388*Log[1 - z]^2 + 
         3.189528795811518*Log[1 - z]^3) - 97.29486449385152*Log[z] - 
       24.333333333333332*Log[z]^2 + 8.555555555555555*Log[z]^3 + 
       (-3.2849719096586334 + 8.*Log[z] + 16.*Log[z]^2)/z + 
       z^2*(-189.65138592750532 - 32.8021712907117*Log[z] - 
         45.45358401880141*Log[z]^2 - 9.994087213599409*Log[z]^3) + 
       z^3*(226.18277680140596 - 148.6697435897436*Log[z] - 
         12.601598173515981*Log[z]^2 - 6.588960342979636*Log[z]^3) + 
       z*(-10.893270483274705 - 147.41027101229696*Log[z] + 
         2.6666666666666665*Log[z]^2 + 66.88888888888889*Log[z]^3) + 
       Lp^2*(-43.99999999999999 + 4./z + LQ*(18. - 12.*(1 - z) - 24.*z + 
           12.*z^2) + (1 - z)*(35.333333333333336 - 17.333333333333332*
            Log[1 - z]) + 8.666666666666666*Log[1 - z] + 
         17.333333333333332*(1 - z)^2*Log[1 - z] + 
         z^2*(-53. - 5.333333333333333*Log[z]) + 4.666666666666667*Log[z] + 
         z*(84. + 26.666666666666668*Log[z])) + 
       Nf*(-6.0918268703926 - 0.2945765230312036*z^4 + 0.04507042253521127*
          z^5 - 0.015025041736227046*z^6 + 
         Lp^2*(2. - 1.3333333333333333*(1 - z) - 2.6666666666666665*z + 
           1.3333333333333333*z^2) + 1.1111111111111112*Log[1 - z] + 
         0.3333333333333333*Log[1 - z]^2 + (1 - z)*(4.876032563689201 - 
           1.5555555555555556*Log[1 - z] - 0.6666666666666666*Log[1 - z]^2) + 
         (1 - z)^3*(2.042*Log[1 - z] - 0.17929759704251386*Log[1 - z]^2) + 
         (1 - z)^2*(0.6025934401220442*Log[1 - z] + 0.6704805491990846*
            Log[1 - z]^2) - 3.3333333333333335*Log[z] + 0.3333333333333333*
          Log[z]^2 + z*(7.5077529937967284 + 7.333333333333333*Log[z] - 
           0.6666666666666666*Log[z]^2) + z^3*(0.5140018066847335 + 
           2.0420121614151463*Log[z] - 0.17932148626817448*Log[z]^2) + 
         z^2*(-2.8811926605504588 - 8.286269430051814*Log[z] + 
           0.6704834605597965*Log[z]^2) + Lp*(5.333333333333334 + 
           (1 - z)*(-3.111111111111111 - 2.6666666666666665*Log[1 - z]) + 
           1.3333333333333333*Log[1 - z] + 2.6666666666666665*(1 - z)^2*
            Log[1 - z] + z^2*(4.444444444444445 - 2.6666666666666665*
              Log[z]) - 1.3333333333333333*Log[z] + 
           z*(-7.555555555555555 + 2.6666666666666665*Log[z]))) + 
       Lp*(42.24200644219811 - 20.835976928622927*z^4 + 3.2895069532237673*
          z^5 - 0.5629139072847682*z^6 - 14.*Log[1 - z] - 
         3.3333333333333335*Log[1 - z]^2 + (1 - z)^2*
          (-47.385096153846156*Log[1 - z] - 6.617167381974249*Log[1 - z]^2) + 
         (1 - z)^3*(30.174897119341562*Log[1 - z] - 2.467713787085515*
            Log[1 - z]^2) + (1 - z)*(-3.536571476107767 + 33.333333333333336*
            Log[1 - z] + 6.666666666666667*Log[1 - z]^2) + 
         (-4. - 16.*Log[z])/z + 32.*Log[z] - 14.*Log[z]^2 + 
         z*(51.32099440619907 - 58.666666666666664*Log[z] - 92.*Log[z]^2) + 
         z^3*(42.1643598615917 + 40.752252252252255*Log[z] + 
           1.6409883720930232*Log[z]^2) + z^2*(-109.51635514018692 + 
           109.40711462450592*Log[z] + 15.950699043414275*Log[z]^2) + 
         LQ*(z^2*(12. - 24.*Log[z]) - 12.*Log[z] + z*(-12. + 24.*Log[z])))) + 
     as^3*(9611.663173217057 - 7090.878516624041*z^4 + 
       216.11439588688947*z^5 - 199.17768147345612*z^6 + 
       275.0189483631816*Log[1 - z] - 28.469873297095035*Log[1 - z]^2 - 
       54.81886309030174*Log[1 - z]^3 - 12.083333333333334*Log[1 - z]^4 - 
       0.9259259259259259*Log[1 - z]^5 + (1 - z)^2*
        (-13872.367642222953*Log[1 - z] - 4257.258493353028*Log[1 - z]^2 - 
         754.614859742229*Log[1 - z]^3 - 70.68853152771901*Log[1 - z]^4 - 
         2.936575052854123*Log[1 - z]^5) + (1 - z)*(-2655.531877674462 - 
         1688.100987700378*Log[1 - z] - 109.8644948548664*Log[1 - z]^2 + 
         139.14389902010964*Log[1 - z]^3 + 28.734567901234566*Log[1 - z]^4 + 
         1.8518518518518519*Log[1 - z]^5) + (1 - z)^3*
        (17552.101398601397*Log[1 - z] + 4087.641076769691*Log[1 - z]^2 + 
         3798.442379182156*Log[1 - z]^3 + 138.68872320596458*Log[1 - z]^4 + 
         88.75271411338963*Log[1 - z]^5) + 1017.7604747800065*Log[z] - 
       4389.819003898179*Log[z]^2 - 255.16029850432298*Log[z]^3 - 
       25.901234567901234*Log[z]^4 + 16.874074074074073*Log[z]^5 + 
       (1652.602901436198 - 442.91397055976506*Log[z] - 1026.2238244000982*
          Log[z]^2 - 814.2222222222222*Log[z]^3 - 122.66666666666667*
          Log[z]^4)/z + z*(-3975.6464562374385 + 8857.898250812459*Log[z] - 
         873.8919837104554*Log[z]^2 - 651.6116838387697*Log[z]^3 - 
         435.29938271604937*Log[z]^4 - 395.36543209876544*Log[z]^5) + 
       z^3*(452.1728045325779 - 15669.04114832536*Log[z] + 
         2353.5510288065843*Log[z]^2 - 4677.54440433213*Log[z]^3 + 
         166.03998621165115*Log[z]^4 - 156.0248520710059*Log[z]^5) + 
       z^2*(74.13977389516958 + 38837.80363321799*Log[z] + 
         6648.699149771092*Log[z]^2 + 318.49139280125195*Log[z]^3 + 
         308.93064516129033*Log[z]^4 + 10.147643979057591*Log[z]^5) + 
       LQ*(z*(33.585006262884406 - 67.17001252576881*Log[z]) + 
         33.585006262884406*Log[z] + z^2*(-33.58500669344043 + 
           67.17001338688085*Log[z])) + Lp^3*(-661.8790300930661 + 
         5.4905505341002465*z^4 - 1.052078774617068*z^5 + 
         0.34701857282502446*z^6 + LQ^2*(-54. + 36.*(1 - z) + 72.*z - 
           36.*z^2) + 121.77777777777777*Log[1 - z] - 39.407407407407405*
          Log[1 - z]^2 + (1 - z)^2*(493.3384773662551*Log[1 - z] - 
           78.95856052344602*Log[1 - z]^2) + (1 - z)^3*
          (-53.72571189279732*Log[1 - z] + 6.944687045123726*Log[1 - z]^2) + 
         (1 - z)*(406.1326039165547 - 401.18518518518516*Log[1 - z] + 
           78.81481481481481*Log[1 - z]^2) + 63.55555555555556*Log[z] - 
         9.925925925925926*Log[z]^2 + (134.66666666666666 + 16.*Log[z])/z + 
         z^2*(-828.3085621970921 - 130.61774370208104*Log[z] - 
           4.807935076645626*Log[z]^2) + z^3*(-30.848837209302324 - 
           40.33591481122943*Log[z] + 3.3915638678869877*Log[z]^2) + 
         z*(1359.4068592233916 + 597.0370370370371*Log[z] + 
           107.85185185185185*Log[z]^2) + LQ*(363. - 24./z - 52.*Log[1 - z] - 
           104.*(1 - z)^2*Log[1 - z] + (1 - z)*(-278. + 104.*Log[1 - z]) + 
           z*(-636. - 160.*Log[z]) - 28.*Log[z] + z^2*(384. + 32.*Log[z]))) + 
       Nf^2*(9.569884880713289 - 0.6652631578947369*z^4 + 
         0.026024096385542168*z^5 - 0.0006337135614702154*z^6 + 
         Lp^3*(-1.3333333333333333 + 0.8888888888888888*(1 - z) + 
           1.7777777777777777*z - 0.8888888888888888*z^2) + 
         1.2657208005648521*Log[1 - z] - 1.8518518518518519*Log[1 - z]^2 - 
         0.37037037037037035*Log[1 - z]^3 + (1 - z)^2*
          (8.702890173410404*Log[1 - z] - 1.695069033530572*Log[1 - z]^2 - 
           0.7354497354497355*Log[1 - z]^3) + (1 - z)^3*
          (1.0939044481054365*Log[1 - z] - 1.245753114382786*Log[1 - z]^2 + 
           0.33084311632870866*Log[1 - z]^3) + (1 - z)*(-6.1555471087466564 - 
           7.124034193722297*Log[1 - z] + 2.5925925925925926*Log[1 - z]^2 + 
           0.7407407407407407*Log[1 - z]^3) - 0.09985348188494747*Log[z] - 
         1.8518518518518519*Log[z]^2 + 0.5185185185185185*Log[z]^3 + 
         z*(-9.73819809163061 - 4.3928856288226985*Log[z] + 
           5.2592592592592595*Log[z]^2 - 1.037037037037037*Log[z]^3) + 
         z^3*(9.127705627705629 - 8.03236797274276*Log[z] + 
           1.7081218274111676*Log[z]^2 - 0.07654075546719682*Log[z]^3) + 
         z^2*(-4.905181918412349 + 7.225266362252664*Log[z] - 
           5.868827160493828*Log[z]^2 + 1.0345438441098318*Log[z]^3) + 
         Lp^2*(-5.333333333333334 - 1.3333333333333333*Log[1 - z] - 
           2.6666666666666665*(1 - z)^2*Log[1 - z] + 
           (1 - z)*(3.111111111111111 + 2.6666666666666665*Log[1 - z]) + 
           z*(7.555555555555555 - 2.6666666666666665*Log[z]) + 
           1.3333333333333333*Log[z] + z^2*(-4.444444444444445 + 
             2.6666666666666665*Log[z])) + Lp*(6.492806425306942 + 
           0.39276807980049877*z^4 - 0.06009389671361502*z^5 + 
           0.02003338898163606*z^6 - 4.444444444444445*Log[1 - z] - 
           1.3333333333333333*Log[1 - z]^2 + (1 - z)^2*
            (-4.951604686704025*Log[1 - z] - 2.671751709626512*
              Log[1 - z]^2) + (1 - z)^3*(-2.7226666666666666*Log[1 - z] + 
             0.2390625*Log[1 - z]^2) + (1 - z)*(-5.810018726894245 + 
             6.222222222222222*Log[1 - z] + 2.6666666666666665*
              Log[1 - z]^2) + 4.444444444444445*Log[z] - 1.3333333333333333*
            Log[z]^2 + z^2*(3.150231124807396 + 12.826137689614935*Log[z] - 
             2.6717557251908395*Log[z]^2) + z^3*(-0.6853352984524687 - 
             2.72268326417704*Log[z] + 0.23909657320872274*Log[z]^2) + 
           z*(-8.627621550712538 - 11.555555555555555*Log[z] + 
             2.6666666666666665*Log[z]^2))) + 
       Lp^2*(-1165.609205147739 - 1581.4987804878049*z^4 + 
         180.2548412083656*z^5 - 24.597103918228278*z^6 - 
         225.5690161793612*Log[1 - z] + 73.*Log[1 - z]^2 + 
         28.88888888888889*Log[1 - z]^3 + (1 - z)*(665.672905549198 + 
           632.9158101365002*Log[1 - z] - 134.44444444444446*Log[1 - z]^2 - 
           57.77777777777778*Log[1 - z]^3) + (1 - z)^3*
          (1815.06961822265*Log[1 - z] - 277.66183440200723*Log[1 - z]^2 + 
           30.052508751458575*Log[1 - z]^3) + (1 - z)^2*
          (-1419.9124004550627*Log[1 - z] + 215.79935965848452*Log[1 - z]^2 + 
           58.800084889643465*Log[1 - z]^3) + 750.6139096995404*Log[z] - 
         224.88888888888889*Log[z]^2 + 39.7037037037037*Log[z]^3 + 
         (-292.1063150231905 - 744.*Log[z] - 96.*Log[z]^2)/z + 
         z*(4478.13704582631 - 1989.377815863336*Log[z] - 1922.2222222222222*
            Log[z]^2 - 532.1481481481482*Log[z]^3) + 
         z^2*(-4266.046015712683 + 1735.596160323341*Log[z] + 
           457.7918637653737*Log[z]^2 + 20.057301293900185*Log[z]^3) + 
         z^3*(2471.394731550372 + 2167.1302378255946*Log[z] + 
           428.1674107142857*Log[z]^2 + 76.09548793284365*Log[z]^3) + 
         LQ^2*(z*(36. - 72.*Log[z]) + 36.*Log[z] + z^2*(-36. + 72.*Log[z])) + 
         LQ*(-29.1049242610365 + 125.01586368977674*z^4 - 19.737039350405997*
            z^5 + 3.3774891774891773*z^6 + 84.*Log[1 - z] + 
           20.*Log[1 - z]^2 + (1 - z)*(-128.3453183302811 - 200.*Log[1 - z] - 
             40.*Log[1 - z]^2) + (1 - z)^3*(-181.0493812748074*Log[1 - z] + 
             14.806280741581537*Log[1 - z]^2) + (1 - z)^2*
            (284.3105726872247*Log[1 - z] + 39.70300333704116*Log[1 - z]^2) - 
           258.*Log[z] + 84.*Log[z]^2 + (24. + 96.*Log[z])/z + 
           z^2*(872.6628814762242 - 788.4426934097421*Log[z] - 
             95.70419847328245*Log[z]^2) + z^3*(-252.98615384615385 - 
             244.51350914091572*Log[z] - 9.845925925925926*Log[z]^2) + 
           z*(-673.0554587322736 + 484.*Log[z] + 552.*Log[z]^2))) + 
       Lp*(4351.089095877072 - 1705.7939464493597*z^4 + 
         163.8236220472441*z^5 - 97.29035087719298*z^6 - 
         480.2984692935796*Log[1 - z] - 257.1644688949409*Log[1 - z]^2 - 
         16.88888888888889*Log[1 - z]^3 + 1.1111111111111112*Log[1 - z]^4 + 
         (1 - z)*(-3184.102764043574 + 973.6226477556561*Log[1 - z] + 
           870.7733822343262*Log[1 - z]^2 + 48.888888888888886*Log[1 - z]^3 - 
           2.2222222222222223*Log[1 - z]^4) + (1 - z)^2*
          (-13599.159567705023*Log[1 - z] - 2917.4456913827657*Log[1 - z]^2 - 
           220.3422756706753*Log[1 - z]^3 - 2.0031565656565657*
            Log[1 - z]^4) + (1 - z)^3*(-19054.832784184513*Log[1 - z] + 
           8495.759159159159*Log[1 - z]^2 - 529.0565391205025*Log[1 - z]^3 + 
           201.22123456790123*Log[1 - z]^4) + 2959.002997927216*Log[z] - 
         154.12361521894923*Log[z]^2 + 191.85185185185185*Log[z]^3 - 
         47.148148148148145*Log[z]^4 + (156.60912664199162 + 
           1041.0055971768586*Log[z] + 1360.*Log[z]^2 + 192.*Log[z]^3)/z + 
         z^3*(-76814.6740665994 + 31038.00816023739*Log[z] - 
           11337.964579901152*Log[z]^2 + 956.8307615729218*Log[z]^3 - 
           259.7161904761905*Log[z]^4) + z^2*(114850.70313358988 + 
           20924.920897284534*Log[z] + 2961.702824858757*Log[z]^2 - 
           235.1198347107438*Log[z]^3 - 15.836466165413533*Log[z]^4) + 
         z*(-40290.605665054994 - 8185.336675739881*Log[z] + 
           1647.6053348540654*Log[z]^2 + 1605.851851851852*Log[z]^3 + 
           823.6666666666666*Log[z]^4) + LQ*(151.04314918484033 - 
           199.95896520963424*z^4 + 3.01747311827957*z^5 + 
           4.252199413489736*z^6 - 10.696044010893587*Log[1 - z] + 
           21.*Log[1 - z]^2 + 3.3333333333333335*Log[1 - z]^3 + 
           (1 - z)^3*(-81.59591373439274*Log[1 - z] + 22.26392961876833*
              Log[1 - z]^2 - 19.13717277486911*Log[1 - z]^3) + 
           (1 - z)*(508.53452565343946 + 103.39208802178717*Log[1 - z] - 
             50.*Log[1 - z]^2 - 6.666666666666667*Log[1 - z]^3) + 
           (1 - z)^2*(-251.29908675799086*Log[1 - z] + 31.25913043478261*
              Log[1 - z]^2 + 6.0654796094198735*Log[1 - z]^3) + 
           434.20443977618146*Log[z] + 146.*Log[z]^2 - 51.333333333333336*
            Log[z]^3 + (19.709831457951807 - 48.*Log[z] - 96.*Log[z]^2)/z + 
           z*(-17.035111952578404 + 1183.591120447637*Log[z] - 16.*Log[z]^2 - 
             401.3333333333333*Log[z]^3) + z^3*(-1357.096671949287 + 
             892.0184757505774*Log[z] + 75.60958421423538*Log[z]^2 + 
             39.53375912408759*Log[z]^3) + z^2*(1253.888064733648 - 
             102.31646273637375*Log[z] + 272.7215053763441*Log[z]^2 + 
             59.96451846488052*Log[z]^3))) + 
       Nf*(-424.18542660940807 - 4826.5828607435415*z^4 + 
         150.03811659192826*z^5 - 21.586201452478686*z^6 - 
         30.317982046558853*Log[1 - z] + 26.17879372315813*Log[1 - z]^2 + 
         11.251028806584362*Log[1 - z]^3 + 1.0802469135802468*Log[1 - z]^4 + 
         (1 - z)*(330.173664314489 + 179.1062769552551*Log[1 - z] - 
           37.43166152039032*Log[1 - z]^2 - 24.42798353909465*Log[1 - z]^3 - 
           2.1604938271604937*Log[1 - z]^4) + (1 - z)^2*
          (-2561.809971777987*Log[1 - z] - 339.00396510705787*Log[1 - z]^2 - 
           0.6614832535885168*Log[1 - z]^3 + 1.4161735700197238*
            Log[1 - z]^4) + (1 - z)^3*(-2987.618424429048*Log[1 - z] + 
           1456.477104874446*Log[1 - z]^2 - 104.89984591679507*Log[1 - z]^3 + 
           34.829329962073324*Log[1 - z]^4) + 99.11896920298318*Log[z] + 
         273.6168990148848*Log[z]^2 + 0.8065843621399177*Log[z]^3 + 
         0.7654320987654321*Log[z]^4 - 1.511111111111111*Log[z]^5 + 
         (-10.551425181400896 + 1.6151816390685312*Log[z] - 
           9.74485596707819*Log[z]^2 + 13.563786008230453*Log[z]^3)/z + 
         z^2*(4714.158806544755 - 6051.6041770263555*Log[z] - 
           1356.544971671388*Log[z]^2 - 226.99981644640235*Log[z]^3 - 
           18.161410018552875*Log[z]^4 - 0.3956916099773243*Log[z]^5) + 
         z*(-4904.569979519615 + 89.11640429854958*Log[z] - 
           254.7177694666786*Log[z]^2 - 63.11934156378601*Log[z]^3 - 
           8.271604938271604*Log[z]^4 + 3.022222222222222*Log[z]^5) + 
         z^3*(5231.597928436911 + 4318.3135135135135*Log[z] + 
           571.35264301231*Log[z]^2 + 1004.5907834101382*Log[z]^3 + 
           4.2251832111925385*Log[z]^4 + 26.68041237113402*Log[z]^5) + 
         LQ*(z*(12.444444444444445 - 24.88888888888889*Log[z]) + 
           12.444444444444445*Log[z] + z^2*(-12.444444444444445 + 
             24.88888888888889*Log[z])) + Lp^3*(62.22222222222222 - 
           4.345679012345679/z + LQ*(-18. + 12.*(1 - z) + 24.*z - 12.*z^2) - 
           8.296296296296296*Log[1 - z] - 16.59259259259259*(1 - z)^2*
            Log[1 - z] + (1 - z)*(-41.48148148148148 + 16.59259259259259*
              Log[1 - z]) - 1.1851851851851851*Log[z] + 0.8888888888888888*
            Log[z]^2 + z^2*(63.01234567901235 + 3.5555555555555554*Log[z]) + 
           z*(-108.44444444444444 - 24.296296296296298*Log[z] - 
             1.7777777777777777*Log[z]^2)) + Lp^2*(207.49073947041518 + 
           21.65447154471545*z^4 - 3.5142648134601315*z^5 + 
           0.6210592686002522*z^6 + 4.444444444444445*Log[1 - z] - 
           8.222222222222221*Log[1 - z]^2 + (1 - z)^2*
            (74.84686536485097*Log[1 - z] - 16.50095785440613*Log[1 - z]^2) + 
           (1 - z)^3*(-33.671669793621014*Log[1 - z] + 2.972830188679245*
              Log[1 - z]^2) + (1 - z)*(-129.51991694225754 - 
             48.888888888888886*Log[1 - z] + 16.444444444444443*
              Log[1 - z]^2) - 58.666666666666664*Log[z] + 3.5555555555555554*
            Log[z]^2 - 3.5555555555555554*Log[z]^3 + 
           (0.09876543209876543 + 20.74074074074074*Log[z])/z + 
           z^2*(279.47850208044383 - 137.57183634633682*Log[z] - 
             10.42795513373598*Log[z]^2 + 0.011764705882352941*Log[z]^3) + 
           z^3*(-29.236652236652237 - 48.368753589890865*Log[z] - 
             1.2070240295748613*Log[z]^2 + 0.11302475780409042*Log[z]^3) + 
           z*(-420.94377257312067 + 100.88888888888889*Log[z] + 
             62.22222222222222*Log[z]^2 + 7.111111111111111*Log[z]^3) + 
           LQ*(-52. - 8.*Log[1 - z] - 16.*(1 - z)^2*Log[1 - z] + 
             (1 - z)*(32. + 16.*Log[1 - z]) + z*(76. - 24.*Log[z]) + 
             12.*Log[z] + z^2*(-44. + 24.*Log[z]))) + 
         Lp*(-401.7869769143677 - 283.7370325693607*z^4 + 16.200351493848856*
            z^5 - 1.068803752931978*z^6 + 79.94402222782202*Log[1 - z] + 
           28.444444444444443*Log[1 - z]^2 + 1.1851851851851851*
            Log[1 - z]^3 + (1 - z)*(209.48026576936434 - 181.2213777889774*
              Log[1 - z] - 77.33333333333333*Log[1 - z]^2 - 
             2.3703703703703702*Log[1 - z]^3) + (1 - z)^2*
            (111.27808219178083*Log[1 - z] + 97.09409190371991*Log[1 - z]^2 + 
             2.437917222963952*Log[1 - z]^3) + (1 - z)^3*
            (130.57138452050572*Log[1 - z] - 34.23037542662116*Log[1 - z]^2 + 
             4.093476144109055*Log[1 - z]^3) - 328.78013073648*Log[z] + 
           28.51851851851852*Log[z]^2 - 2.2222222222222223*Log[z]^3 + 
           4.222222222222222*Log[z]^4 + (1.2632265226714265 + 
             4.938271604938271*Log[z] - 30.814814814814813*Log[z]^2)/z + 
           z*(568.9327603970181 + 666.3348453406932*Log[z] + 
             34.96296296296296*Log[z]^2 - 24.*Log[z]^3 - 8.444444444444445*
              Log[z]^4) + z^2*(-1383.5088309503785 - 904.1714123006834*
              Log[z] - 5.234825870646766*Log[z]^2 + 6.131487889273356*
              Log[z]^3 - 0.10987791342952276*Log[z]^4) + 
           z^3*(1452.6454081632653 - 536.5507152145643*Log[z] + 
             374.7932715748415*Log[z]^2 - 12.14736499674691*Log[z]^3 + 
             7.926991150442478*Log[z]^4) + LQ*(17.884292904117622 + 
             1.7674559805707346*z^4 - 0.27042577675489066*z^5 + 
             0.09015151515151515*z^6 - 6.666666666666667*Log[1 - z] - 
             2.*Log[1 - z]^2 + (1 - z)^2*(-3.6155572176514585*Log[1 - z] - 
               4.0228855721393035*Log[1 - z]^2) + (1 - z)^3*
              (-12.252*Log[1 - z] + 1.0757825370675453*Log[1 - z]^2) + 
             (1 - z)*(-16.811750937690764 + 9.333333333333334*Log[1 - z] + 4.*
                Log[1 - z]^2) + 33.333333333333336*Log[z] - 2.*Log[z]^2 + 
             z^2*(-8.490625 + 76.38428693424423*Log[z] - 4.022900763358779*
                Log[z]^2) + z^3*(-3.0840064620355414 - 12.25207756232687*
                Log[z] + 1.0759345794392523*Log[z]^2) + 
             z*(-6.8242999572986065 - 70.66666666666667*Log[z] + 4.*
                Log[z]^2)))))
 
FragN["qpq"] = 0. + as^2*(-48.77298168985721 + 1.3333333333333333*(1 - z) - 
       0.08689248895434462*z^4 + 0.0037243947858473*z^5 - 
       0.000213857998289136*z^6 - 48.*Log[z] - 7.333333333333333*Log[z]^2 + 
       4.888888888888889*Log[z]^3 + Lp^2*(1.3333333333333333*(1 - z) + 
         1.7777777777777777/z - 1.7777777777777777*z^2 + 
         2.6666666666666665*Log[z] + 2.6666666666666665*z*Log[z]) + 
       (-1.4599875154038369 + 3.5555555555555554*Log[z] + 
         7.111111111111111*Log[z]^2)/z + z^2*(11.416978776529339 - 
         5.589016829052259*Log[z] - 5.3288241415192505*Log[z]^2 + 
         0.000177367860943597*Log[z]^3) + z^3*(3.4597249508840866 - 
         1.0824053452115814*Log[z] + 0.12507896399241947*Log[z]^2 + 
         0.024505183788878417*Log[z]^3) + z*(35.439648356523875 - 
         18.666666666666668*Log[z] - 7.333333333333333*Log[z]^2 + 
         4.888888888888889*Log[z]^3) + Lp*(16. + 2.6666666666666665*(1 - z) + 
         (-1.7777777777777777 - 7.111111111111111*Log[z])/z + 
         2.6666666666666665*Log[z] - 8.*Log[z]^2 + 
         z^2*(-3.5555555555555554 + 7.111111111111111*Log[z]) + 
         z*(-10.666666666666668 + 13.333333333333334*Log[z] - 
           8.*Log[z]^2))) + as^3*(2356.7574717448624 - 
       745.5615919140872*z^4 + 33.65750915750916*z^5 - 
       3.2790813779331005*z^6 + (1 - z)^2*(-74.04349927501208*Log[1 - z] - 
         1.6634189548272809*Log[1 - z]^2 + 1.5331991951710262*Log[1 - z]^3 - 
         0.02697495183044316*Log[1 - z]^4) + 
       (1 - z)*(90.07216813209604 + 61.36766217877714*Log[1 - z] - 
         4.14606105845778*Log[1 - z]^2 - 0.9382716049382716*Log[1 - z]^3 + 
         0.24691358024691357*Log[1 - z]^4) + 
       (1 - z)^3*(14.025116279069767*Log[1 - z] + 60.92918825561313*
          Log[1 - z]^2 + 0.20122574055158324*Log[1 - z]^3 + 
         1.9980295566502464*Log[1 - z]^4) + 273.33840082687027*Log[z] - 
       990.1954517222935*Log[z]^2 + 79.79751024997628*Log[z]^3 - 
       14.765432098765432*Log[z]^4 + 5.037037037037037*Log[z]^5 + 
       (712.4055867760376 - 131.1069813184419*Log[z] - 346.75264253097725*
          Log[z]^2 - 353.9753086419753*Log[z]^3 - 54.51851851851852*Log[z]^4)/
        z + z*(-2387.444953984611 + 3982.2355867063857*Log[z] - 
         919.4765391491991*Log[z]^2 - 173.68778937135792*Log[z]^3 + 
         85.35802469135803*Log[z]^4 - 43.22962962962963*Log[z]^5) + 
       z^2*(5.175632911392405 + 790.2446153846154*Log[z] - 
         146.26984797297297*Log[z]^2 + 1.0005411255411256*Log[z]^3 + 
         22.471655328798185*Log[z]^4 - 0.001670843776106934*Log[z]^5) + 
       z^3*(28.2894280762565 + 923.5525154457193*Log[z] + 
         176.81878698224853*Log[z]^2 + 123.16759332803812*Log[z]^3 + 
         5.48300283286119*Log[z]^4 + 1.4499726626571898*Log[z]^5) + 
       Lp^3*(-66.92015305057167 + 8.565485362095531*z^4 - 
         1.8095152279690034*z^5 + 0.5253924284395198*z^6 + 
         (1 - z)*(21.62962962962963 - 10.074074074074074*Log[1 - z]) + 
         0.10589519650655022*(1 - z)^2*Log[1 - z] - 7.3059019118869495*
          (1 - z)^3*Log[1 - z] + 30.22222222222222*Log[z] - 
         2.962962962962963*Log[z]^2 + (46.22222222222222 + 
           7.111111111111111*Log[z])/z + LQ*(-3.5555555555555554*(1 - z) - 
           4.7407407407407405/z + 4.7407407407407405*z^2 - 
           7.111111111111111*Log[z] - 7.111111111111111*z*Log[z]) + 
         z^3*(-27.06348448687351 - 1.0620938628158845*Log[z] - 
           2.4859649122807017*Log[z]^2) + z^2*(6.749718151071026 - 
           4.604007633587786*Log[z] + 0.16165150454863542*Log[z]^2) + 
         z*(33.73033598665078 + 20.14814814814815*Log[z] + 
           13.037037037037036*Log[z]^2)) + Lp^2*(-108.84264447836361 + 
         230.37460317460318*z^4 - 25.950229709035224*z^5 + 
         3.7929411764705883*z^6 - 53.04670050761421*(1 - z)^2*Log[1 - z] + 
         6.468306527909177*(1 - z)^3*Log[1 - z] + 
         (1 - z)*(81.63602441352371 + 4.444444444444445*Log[1 - z]) + 
         191.588063534318*Log[z] - 106.66666666666667*Log[z]^2 + 
         11.851851851851851*Log[z]^3 + (-89.05622138871932 - 
           273.77777777777777*Log[z] - 42.666666666666664*Log[z]^2)/z + 
         z*(266.2768089990005 - 232.91393396517327*Log[z] + 
           32.888888888888886*Log[z]^2 - 62.81481481481482*Log[z]^3) + 
         z^3*(533.9367311072057 - 640.5933926302414*Log[z] + 
           57.88347205707491*Log[z]^2 - 40.95675105485232*Log[z]^3) + 
         z^2*(-810.5319894829097 - 194.88897637795276*Log[z] - 
           13.654418197725285*Log[z]^2 - 1.853061224489796*Log[z]^3) + 
         LQ*(-42.66666666666667 - 7.111111111111111*(1 - z) + 
           z^2*(9.481481481481481 - 18.962962962962962*Log[z]) - 
           7.111111111111111*Log[z] + 21.333333333333332*Log[z]^2 + 
           (4.7407407407407405 + 18.962962962962962*Log[z])/z + 
           z*(28.444444444444446 - 35.55555555555556*Log[z] + 
             21.333333333333332*Log[z]^2))) + 
       Nf*(27.091501077294616 - 2.9215491559086395*z^4 + 
         0.043373493975903614*z^5 - 0.010092514718250631*z^6 + 
         (1 - z)*(-3.861375055703472 - 1.289664539594923*Log[1 - z] - 
           0.49382716049382713*Log[1 - z]^2 - 0.09876543209876543*
            Log[1 - z]^3) + (1 - z)^2*(-7.993189557321226*Log[1 - z] - 
           1.7085183689947516*Log[1 - z]^2 + 0.002888086642599278*
            Log[1 - z]^3) + (1 - z)^3*(-2.246505717916137*Log[1 - z] + 
           0.29384615384615387*Log[1 - z]^2 + 0.19365895458440446*
            Log[1 - z]^3) + 11.724387656769522*Log[z] - 
         2.871451196105408*Log[z]^2 - 13.563786008230453*Log[z]^3 + 
         0.7901234567901234*Log[z]^4 + Lp^3*(-0.5925925925925926*(1 - z) - 
           0.7901234567901234/z + 0.7901234567901234*z^2 - 
           1.1851851851851851*Log[z] - 1.1851851851851851*z*Log[z]) + 
         (-6.503583997503981 + 5.473546954657147*Log[z] + 4.7407407407407405*
            Log[z]^2 + 6.320987654320987*Log[z]^3)/z + 
         z^2*(12.010632344711807 - 24.78716744913928*Log[z] + 
           16.254551700446584*Log[z]^2 - 3.604929051530993*Log[z]^3 - 
           0.0013351134846461949*Log[z]^4) + z^3*(1.005449591280654 + 
           6.097810218978102*Log[z] - 0.30982367758186397*Log[z]^2 + 
           0.15766164747564215*Log[z]^3 + 0.15188897455666925*Log[z]^4) + 
         z*(-30.715732777792024 + 10.19583307363402*Log[z] + 
           23.49891917426496*Log[z]^2 - 4.674897119341564*Log[z]^3 + 
           0.7901234567901234*Log[z]^4) + Lp^2*(-12.959765571015915 + 
           1.5115562403697997*z^4 - 0.3193258426966292*z^5 + 
           0.09271716876279613*z^6 + (1 - z)*(-2.962962962962963 - 
             1.7777777777777777*Log[1 - z]) + 0.01868659903897491*(1 - z)^2*
            Log[1 - z] - 1.2892768079800498*(1 - z)^3*Log[1 - z] - 
           5.925925925925926*Log[z] + 3.5555555555555554*Log[z]^2 + 
           (1.1851851851851851 + 4.7407407407407405*Log[z])/z + 
           z^3*(-4.775908844275637 - 0.18742857142857142*Log[z] - 
             0.43870014771048743*Log[z]^2) + z^2*(8.162805259862242 - 
             2.0673732021196063*Log[z] + 0.028526148969889066*Log[z]^2) + 
           z*(7.102738255124273 - 9.481481481481481*Log[z] + 
             3.5555555555555554*Log[z]^2)) + Lp*(-0.26627661057591023 + 
           3.0783817951959547*z^4 - 0.34648700673724736*z^5 + 
           0.0740276035131744*z^6 + (1 - z)*(-1.4986232484143969 - 
             4.7407407407407405*Log[1 - z] - 0.8888888888888888*
              Log[1 - z]^2) + (1 - z)^2*(-7.359688195991091*Log[1 - z] - 
             0.02006335797254488*Log[1 - z]^2) + (1 - z)^3*
            (-0.984081041968162*Log[1 - z] + 0.05977859778597786*
              Log[1 - z]^2) + 31.218580941499333*Log[z] + 19.25925925925926*
            Log[z]^2 - 2.962962962962963*Log[z]^3 + 
           (-2.7367734773285735 - 4.7407407407407405*Log[z] - 
             9.481481481481481*Log[z]^2)/z + z*(-14.819580938275934 - 
             31.00364128072289*Log[z] + 13.925925925925926*Log[z]^2 - 
             2.962962962962963*Log[z]^3) + z^3*(-6.437043795620438 - 
             3.2996794871794872*Log[z] + 0.042020774315391876*Log[z]^2 - 
             0.4519230769230769*Log[z]^3) + z^2*(21.45375218150087 - 
             14.713420787083754*Log[z] + 3.2322503008423586*Log[z]^2 - 
             0.015594541910331383*Log[z]^3))) + 
       Lp*(396.7948726703766 + 148.47892271662764*z^4 - 
         8.822505800464038*z^5 + 0.5709497206703911*z^6 + 
         (1 - z)^2*(46.67229254571027*Log[1 - z] - 4.340613624544982*
            Log[1 - z]^2 - 0.01583710407239819*Log[1 - z]^3) + 
         (1 - z)^3*(-96.85951327433628*Log[1 - z] + 7.328236493374108*
            Log[1 - z]^2 + 1.1824871228844738*Log[1 - z]^3) + 
         (1 - z)*(99.93741086878188 + 8.321875431872677*Log[1 - z] + 
           4.888888888888889*Log[1 - z]^2 + 1.4814814814814814*
            Log[1 - z]^3) + 457.14609389409793*Log[z] - 161.48800978019855*
          Log[z]^2 + 93.92592592592592*Log[z]^3 - 14.074074074074074*
          Log[z]^4 + (51.542593759279725 + 324.482813147809*Log[z] + 
           540.4444444444445*Log[z]^2 + 85.33333333333333*Log[z]^3)/z + 
         z^3*(-490.6825417882728 + 79.7361268403171*Log[z] - 
           171.1824500434405*Log[z]^2 + 3.831360946745562*Log[z]^3 - 
           3.5170421721548237*Log[z]^4) + z^2*(792.3964471403813 + 
           173.05872888173772*Log[z] - 42.700520833333336*Log[z]^2 - 
           29.197428833792472*Log[z]^3 + 0.044977511244377814*Log[z]^4) + 
         z*(-890.2787400072236 - 758.5764853677215*Log[z] + 
           586.3369277878469*Log[z]^2 - 183.40740740740742*Log[z]^3 + 
           93.92592592592592*Log[z]^4) + LQ*(130.0612845062859 - 
           3.5555555555555554*(1 - z) + 0.23171198774415933*z^4 - 
           0.009929078014184398*z^5 + 0.0005704506560182544*z^6 + 
           128.*Log[z] + 19.555555555555557*Log[z]^2 - 13.037037037037036*
            Log[z]^3 + (3.8933000410769 - 9.481481481481481*Log[z] - 
             18.962962962962962*Log[z]^2)/z + z*(-94.50572895073033 + 
             49.77777777777778*Log[z] + 19.555555555555557*Log[z]^2 - 
             13.037037037037036*Log[z]^3) + z^3*(-9.225933202357563 + 
             2.886416861826698*Log[z] - 0.3335427135678392*Log[z]^2 - 
             0.06534823731728288*Log[z]^3) + z^2*(-30.445273631840795 + 
             14.904046242774566*Log[z] + 14.210199004975124*Log[z]^2 - 
             0.0004730368968779565*Log[z]^3)))) + 
     (dabc2*(0. + as^3*(-47.96793692547271 - 27.260191846522783*z^4 - 
          0.3482794577685089*z^5 + 0.14486638537271448*z^6 + 
          (1 - z)*(1.9639529056231408 + 0.5094929471904908*Log[1 - z] - 
            0.04831135561607547*Log[1 - z]^2) + (1 - z)^2*
           (-1.202191235059761*Log[1 - z] - 0.009606147934678195*
             Log[1 - z]^2) + (1 - z)^3*(-0.8913081344713465*Log[1 - z] - 
            0.008431703204047217*Log[1 - z]^2) + 16.29240276982526*Log[z] + 
          22.066998202845213*Log[z]^2 - 0.3245238161260797*Log[z]^3 - 
          0.19444444444444445*Log[z]^4 + 0.23333333333333334*Log[z]^5 + 
          z*(44.37318881872601 - 55.206743491986316*Log[z] + 
            30.22114837038864*Log[z]^2 - 8.154626378806617*Log[z]^3 + 
            0.08333333333333333*Log[z]^4) + z^2*(14.781068524970964 + 
            7.688266199649737*Log[z] + 11.979680696661829*Log[z]^2 + 
            4.1939586645469*Log[z]^3 - 1.0695564516129032*Log[z]^4 + 
            0.0015220700152207*Log[z]^5) + z^3*(16.27728426395939 + 
            18.371827411167512*Log[z] + 18.612934362934364*Log[z]^2 + 
            4.139855072463768*Log[z]^3 + 1.0704070407040704*Log[z]^4 + 
            0.09309967141292443*Log[z]^5) + Lp*(-37.38585784328503 + 
            315.9769503546099*z^4 - 15.912238325281804*z^5 + 
            1.369244135534318*z^6 + (1 - z)*(1.934802200544679 - 
              0.28986813369645237*Log[1 - z]) + 0.021344717182497332*
             (1 - z)^2*Log[1 - z] - 2.5604626708727656*(1 - z)^3*Log[1 - z] - 
            20.02847884157147*Log[z] - 0.7753296657588677*Log[z]^2 + 
            0.3333333333333333*Log[z]^3 - 0.16666666666666666*Log[z]^4 + 
            z*(28.824677006888813 - 18.804406601634035*Log[z] + 
              4.934802200544679*Log[z]^2) + z^3*(-4430.375849056603 + 
              2241.900657894737*Log[z] - 848.1009900990099*Log[z]^2 + 
              83.1120218579235*Log[z]^3 - 18.993957703927492*Log[z]^4) + 
            z^2*(4137.503073770492 + 1591.6667539952844*Log[z] + 
              247.38218623481782*Log[z]^2 + 19.767628205128204*Log[z]^3 + 
              0.5798165137614679*Log[z]^4)))))/nc
 
FragN["qq"] = 0. + delta[1 - z] + 
     (dabc2*(0. + as^3*(-47.96793692547271 - 27.260191846522783*z^4 - 
          0.3482794577685089*z^5 + 0.14486638537271448*z^6 + 
          (1 - z)*(1.9639529056231408 + 0.5094929471904908*Log[1 - z] - 
            0.04831135561607547*Log[1 - z]^2) + (1 - z)^2*
           (-1.202191235059761*Log[1 - z] - 0.009606147934678195*
             Log[1 - z]^2) + (1 - z)^3*(-0.8913081344713465*Log[1 - z] - 
            0.008431703204047217*Log[1 - z]^2) + 16.29240276982526*Log[z] + 
          22.066998202845213*Log[z]^2 - 0.3245238161260797*Log[z]^3 - 
          0.19444444444444445*Log[z]^4 + 0.23333333333333334*Log[z]^5 + 
          z*(44.37318881872601 - 55.206743491986316*Log[z] + 
            30.22114837038864*Log[z]^2 - 8.154626378806617*Log[z]^3 + 
            0.08333333333333333*Log[z]^4) + z^2*(14.781068524970964 + 
            7.688266199649737*Log[z] + 11.979680696661829*Log[z]^2 + 
            4.1939586645469*Log[z]^3 - 1.0695564516129032*Log[z]^4 + 
            0.0015220700152207*Log[z]^5) + z^3*(16.27728426395939 + 
            18.371827411167512*Log[z] + 18.612934362934364*Log[z]^2 + 
            4.139855072463768*Log[z]^3 + 1.0704070407040704*Log[z]^4 + 
            0.09309967141292443*Log[z]^5) + Lp*(-37.38585784328503 + 
            315.9769503546099*z^4 - 15.912238325281804*z^5 + 
            1.369244135534318*z^6 + (1 - z)*(1.934802200544679 - 
              0.28986813369645237*Log[1 - z]) + 0.021344717182497332*
             (1 - z)^2*Log[1 - z] - 2.5604626708727656*(1 - z)^3*Log[1 - z] - 
            20.02847884157147*Log[z] - 0.7753296657588677*Log[z]^2 + 
            0.3333333333333333*Log[z]^3 - 0.16666666666666666*Log[z]^4 + 
            z*(28.824677006888813 - 18.804406601634035*Log[z] + 
              4.934802200544679*Log[z]^2) + z^3*(-4430.375849056603 + 
              2241.900657894737*Log[z] - 848.1009900990099*Log[z]^2 + 
              83.1120218579235*Log[z]^3 - 18.993957703927492*Log[z]^4) + 
            z^2*(4137.503073770492 + 1591.6667539952844*Log[z] + 
              247.38218623481782*Log[z]^2 + 19.767628205128204*Log[z]^3 + 
              0.5798165137614679*Log[z]^4)))))/nc + 
     as*(-5.333333333333334 + 8.*(1 - z) - 3.447421299397187*z^4 + 
       0.818297331639136*z^5 - 0.12869565217391304*z^6 + 
       5.333333333333333*Log[z] + z*(5.331205673758866 + 
         5.333333333333333*Log[z]) + z^3*(-7.063901345291479 + 
         6.882659713168188*Log[z]) + z^2*(-0.8428184281842819 + 
         10.466990965948575*Log[z]) + Lp*(5.333333333333333 - 
         2.6666666666666665*(1 - z) - 2.6666666666666665*LQ*delta[1 - z] - 
         5.333333333333333*plusD[0., 1 - z])) + 
     as^2*(-309.0177092502414 + 85.2894550601557*z^4 - 
       7.224412433661865*z^5 + 0.720180528691167*z^6 + 
       7.463334725085424*LQ*delta[1 - z] - 22.22222222222222*Log[1 - z] + 
       7.111111111111111*Log[1 - z]^2 + (1 - z)*(141.04140553909332 + 
         47.111111111111114*Log[1 - z] - 3.5555555555555554*Log[1 - z]^2) + 
       (1 - z)^3*(3.9346330275229358*Log[1 - z] - 0.7608247422680412*
          Log[1 - z]^2) + (1 - z)^2*(-12.865738999623918*Log[1 - z] + 
         2.426546391752577*Log[1 - z]^2) + 27.56807809369775*Log[z] - 
       21.77777777777778*Log[z]^2 - 0.2962962962962963*Log[z]^3 + 
       (-1.4599875154038369 + 3.5555555555555554*Log[z] + 
         7.111111111111111*Log[z]^2)/z + z^2*(54.217115689381934 - 
         7.178486997635934*Log[z] - 7.172955974842767*Log[z]^2 - 
         22.931769722814497*Log[z]^3) + z^3*(-171.54658901830283 + 
         30.811120917917034*Log[z] - 52.68176100628931*Log[z]^2 - 
         9.239558707643814*Log[z]^3) + z*(181.95352118120792 - 
         141.32081079519114*Log[z] - 1.3333333333333333*Log[z]^2 - 
         0.2962962962962963*Log[z]^3) + Lp*(26.473220746520944 - 
         45.86629526462396*z^4 + 7.96998420221169*z^5 - 1.4509122502172025*
          z^6 + (1 - z)*(-2.125499374872824 - 56.888888888888886*
            Log[1 - z]) + 85.33333333333333*Log[1 - z] + 
         28.359818388195233*(1 - z)^2*Log[1 - z] + 11.644766146993318*
          (1 - z)^3*Log[1 - z] + LQ*(14.222219384062598 - 21.333333333333332*
            (1 - z) + 9.193124368048533*z^4 - 2.182126696832579*z^5 + 
           0.3431899641577061*z^6 - 33.23661048598394*delta[1 - z] + 
           z^2*(2.247513812154696 - 27.91197691197691*Log[z]) + 
           z^3*(18.8370720188902 - 18.35376044568245*Log[z]) + 
           z*(-14.216546853323244 - 14.222222222222221*Log[z]) - 
           14.222222222222221*Log[z]) + (-1.7777777777777777 - 
           7.111111111111111*Log[z])/z + 51.55555555555556*Log[z] + 
         1.7777777777777777*Log[z]^2 + z*(127.99995824933171 + 48.*Log[z] + 
           1.7777777777777777*Log[z]^2) + z^3*(-109.66408668730651 + 
           88.6969981238274*Log[z] + 10.056499133448874*Log[z]^2) + 
         z^2*(25.455795677799607 + 119.4827621483376*Log[z] + 
           41.81965648854962*Log[z]^2) - 66.47322097196788*
          plusD[0., 1 - z]) + 14.926669450170849*plusD[0., 1 - z] + 
       Nf*(-1.9753086419753085 - 1.6790123456790123*(1 - z) - 
         1.1642728904847397*z^4 + 0.10468594217347957*z^5 - 
         0.009333333333333334*z^6 + 2.765432098765432*LQ*delta[1 - z] - 
         8.*Log[z] + 0.4444444444444444*Log[z]^2 + 
         z*(-3.555559830375158 - 0.8888888888888888*Log[z] + 
           0.4444444444444444*Log[z]^2) + z^2*(-0.4012345679012346 - 
           8.9925705794948*Log[z] + 0.8817787418655098*Log[z]^2) + 
         z^3*(10.359047619047619 - 4.647992530345472*Log[z] + 
           1.703971119133574*Log[z]^2) + 5.530864197530864*plusD[0., 1 - z] + 
         Lp^2*(-1.7777777777777777 + 0.8888888888888888*(1 - z) + 
           0.8888888888888888*LQ*delta[1 - z] + 1.7777777777777777*
            plusD[0., 1 - z]) + Lp*(-4.148148148148148 + 2.962962962962963*
            (1 - z) + 1.1491395793499044*z^4 - 0.2727666955767563*z^5 + 
           0.042899408284023666*z^6 + 2.962962962962963*LQ*delta[1 - z] + 
           z^2*(0.2809394760614273 - 3.488997555012225*Log[z]) + 
           z^3*(2.354634831460674 - 2.2942206654991244*Log[z]) + 
           z*(-1.7770676832230814 - 1.7777777777777777*Log[z]) - 
           1.7777777777777777*Log[z] + 5.925925925925926*plusD[0., 1 - z])) + 
       Lp^2*(43.55555555555556 + 1.7777777777777777/z + 
         5.750064020486556*z^4 - 1.6077537058152793*z^5 + 
         0.33859095688748686*z^6 - 23.39461783961922*delta[1 - z] + 
         3.5555555555555554*LQ^2*delta[1 - z] - 28.444444444444443*
          Log[1 - z] - 0.04628330995792426*(1 - z)^2*Log[1 - z] - 
         0.48483316481294236*(1 - z)^3*Log[1 - z] + 
         (1 - z)*(-34.666666666666664 + 14.222222222222221*Log[1 - z]) + 
         z^2*(0.3799873337555415 - 14.022810890360558*Log[z]) + 
         z^3*(8.11289513296538 - 9.761156505342552*Log[z]) + 
         z*(-14.751561612720046 - 0.8888888888888888*Log[z]) - 
         0.8888888888888888*Log[z] - 29.333333333333332*plusD[0., 1 - z] + 
         LQ*(-14.222222222222221 + 7.111111111111111*(1 - z) - 
           14.666666666666666*delta[1 - z] + 14.222222222222221*
            plusD[0., 1 - z]) + 28.444444444444443*plusD[1., 1 - z])) + 
     as^3*(2490.2012545385037 - 16947.278951817414*z^4 + 
       454.0890493381468*z^5 - 56.8875236294896*z^6 - 
       1826.4238654429887*Log[1 - z] + 5.090371407762163*Log[1 - z]^2 + 
       34.76543209876543*Log[1 - z]^3 + (1 - z)^2*
        (-12485.098825831703*Log[1 - z] - 1806.0692549842602*Log[1 - z]^2 - 
         120.23570324574962*Log[1 - z]^3 - 4.129469790382244*Log[1 - z]^4) + 
       (1 - z)*(-14.452126234532898 + 1926.7204556947195*Log[1 - z] + 
         28.716508493350272*Log[1 - z]^2 - 43.60493827160494*Log[1 - z]^3 + 
         0.24691358024691357*Log[1 - z]^4) + 
       (1 - z)^3*(-15630.528448947778*Log[1 - z] + 6332.85632183908*
          Log[1 - z]^2 - 566.0386965376782*Log[1 - z]^3 + 
         146.24823196605374*Log[1 - z]^4) + 3558.8668633759708*Log[z] - 
       2049.8372116724513*Log[z]^2 - 155.63489381545585*Log[z]^3 - 
       16.502057613168724*Log[z]^4 + 5.367901234567901*Log[z]^5 + 
       (712.4055867760376 - 131.1069813184419*Log[z] - 346.75264253097725*
          Log[z]^2 - 353.9753086419753*Log[z]^3 - 54.51851851851852*Log[z]^4)/
        z + z*(-25247.6806014638 + 4980.7210815737*Log[z] - 
         1659.148530228709*Log[z]^2 + 61.36540327102884*Log[z]^3 + 
         70.91358024691358*Log[z]^4 - 42.89876543209876*Log[z]^5) + 
       z^2*(17176.890540540542 - 9097.530841121496*Log[z] - 
         4359.722483537159*Log[z]^2 - 651.1140562248996*Log[z]^3 + 
         15.125510204081632*Log[z]^4 + 12.793128131710809*Log[z]^5) + 
       z^3*(19148.182875264272 + 710.7529691211402*Log[z] + 
         9463.353135313531*Log[z]^2 + 1463.880535530381*Log[z]^3 + 
         415.1636747624076*Log[z]^4 + 57.01833740831296*Log[z]^5) + 
       LQ*(-39.80444613224559 + 59.706677800683394*(1 - z) - 
         25.72926267281106*z^4 + 6.107231920199501*z^5 - 
         0.9605026929982047*z^6 + 70.0680092366324*delta[1 - z] + 
         39.80445186712228*Log[z] + z*(39.788569419432605 + 
           39.80445186712228*Log[z]) + z^3*(-52.720264317180614 + 
           51.36759868421053*Log[z]) + z^2*(-6.290232558139535 + 
           78.11866235167206*Log[z])) + Nf^2*(9.224931567688625 - 
         7.575428891622924*(1 - z) - 3.9578559738134205*z^4 + 
         0.21228070175438596*z^5 - 0.01394585726004922*z^6 - 
         4.546622307260785*LQ*delta[1 - z] + 8.823045267489713*Log[z] - 
         2.4362139917695473*Log[z]^2 + 0.4609053497942387*Log[z]^3 + 
         z*(-0.13179441355359778 - 2.5020576131687244*Log[z] - 
           0.8559670781893004*Log[z]^2 + 0.4609053497942387*Log[z]^3) + 
         z^2*(-2.6942028985507247 + 5.15990639625585*Log[z] - 
           3.4705709240729843*Log[z]^2 + 0.9118825100133512*Log[z]^3) + 
         z^3*(0.1328437917222964 + 8.494468085106384*Log[z] - 
           1.112917795844625*Log[z]^2 + 1.137391304347826*Log[z]^3) + 
         Lp*(5.004115226337449 - 5.662551440329218*(1 - z) + 
           2.42960944595822*z^4 - 0.26061493411420206*z^5 + 
           0.025879917184265012*z^6 - 3.292181069958848*LQ*delta[1 - z] + 
           6.320987654320987*Log[z] - 1.1851851851851851*Log[z]^2 + 
           z^3*(-9.195414847161572 + 3.7457507082152977*Log[z] - 
             2.4844315713251266*Log[z]^2) + z^2*(-0.9009640666082384 + 
             7.590030518819939*Log[z] - 2.400728597449909*Log[z]^2) + 
           z*(1.5805160929780753 + 1.5802469135802468*Log[z] - 
             1.1851851851851851*Log[z]^2) - 6.584362139917696*
            plusD[0., 1 - z]) + Lp^2*(2.765432098765432 - 1.9753086419753085*
            (1 - z) - 0.7660944206008584*z^4 + 0.1818448883666275*z^5 - 
           0.028599605522682446*z^6 - 1.9753086419753085*LQ*delta[1 - z] + 
           1.1851851851851851*Log[z] + z*(1.1847117888153877 + 
             1.1851851851851851*Log[z]) + z^3*(-1.56975505857295 + 
             1.5294797687861272*Log[z]) + z^2*(-0.18729372937293728 + 
             2.3259972489683634*Log[z]) - 3.950617283950617*
            plusD[0., 1 - z]) + Lp^3*(0.7901234567901234 - 
           0.3950617283950617*(1 - z) - 0.3950617283950617*LQ*delta[1 - z] - 
           0.7901234567901234*plusD[0., 1 - z]) - 9.09324461452157*
          plusD[0., 1 - z]) + 140.1360184732648*plusD[0., 1 - z] + 
       Nf*(165.71310556105294 + 297.21727515583257*z^4 - 
         9.95770065075922*z^5 + 0.5857071464267866*z^6 + 
         13.835559334197875*Log[1 - z] - 10.37037037037037*Log[1 - z]^2 - 
         2.1069958847736627*Log[1 - z]^3 + (1 - z)^2*
          (-8.827450980392157*Log[1 - z] - 6.714130434782609*Log[1 - z]^2 - 
           0.6884089907448215*Log[1 - z]^3) + (1 - z)*(53.8064849274196 - 
           28.211662891015585*Log[1 - z] - 4.049382716049383*Log[1 - z]^2 + 
           0.9547325102880658*Log[1 - z]^3) + (1 - z)^3*
          (-4.232736572890025*Log[1 - z] + 0.2986666666666667*Log[1 - z]^2 + 
           1.2306748466257669*Log[1 - z]^3) - 447.1802426123555*Log[z] + 
         112.39361099534682*Log[z]^2 - 8.998628257887518*Log[z]^3 + 
         0.6419753086419753*Log[z]^4 + (-6.503583997503981 + 
           5.473546954657147*Log[z] + 4.7407407407407405*Log[z]^2 + 
           6.320987654320987*Log[z]^3)/z + z^3*(-1869.8963929393706 + 
           667.7297349584059*Log[z] - 444.6583806818182*Log[z]^2 + 
           33.32309746328438*Log[z]^3 - 19.55169172932331*Log[z]^4) + 
         z^2*(2083.1873278236912 + 313.0220207253886*Log[z] + 
           207.9967897271268*Log[z]^2 + 27.022577610536217*Log[z]^3 - 
           1.9711359404096833*Log[z]^4) + z*(-386.19864926200773 + 
           141.36965720017633*Log[z] + 74.10554515172541*Log[z]^2 - 
           16.7681755829904*Log[z]^3 + 0.6419753086419753*Log[z]^4) + 
         LQ*(-14.748968386303538 + 22.123456790123456*(1 - z) - 
           9.533609958506224*z^4 + 2.262948207171315*z^5 - 
           0.3559011893870082*z^6 + 77.12861616470005*delta[1 - z] + 
           14.748971193415638*Log[z] + z*(14.743085462723707 + 
             14.748971193415638*Log[z]) + z^3*(-19.534740545294635 + 
             19.03353057199211*Log[z]) + z^2*(-2.3307560137457046 + 
             28.94575471698113*Log[z])) + 154.2572323294001*
          plusD[0., 1 - z] + Lp^2*(-130.95425850651026 + 31.852721451440768*
            z^4 - 5.642508710801394*z^5 + 1.0639481000926785*z^6 + 
           51.98803964359826*delta[1 - z] - 7.901234567901234*LQ^2*
            delta[1 - z] + (1 - z)*(111.34292550917448 - 9.679012345679013*
              Log[1 - z]) + 6.320987654320987*Log[1 - z] - 
           18.888175985334556*(1 - z)^2*Log[1 - z] - 9.056279620853081*
            (1 - z)^3*Log[1 - z] - 43.06172839506173*Log[z] - 
           2.962962962962963*Log[z]^2 + (1.1851851851851851 + 
             4.7407407407407405*Log[z])/z + z^2*(-12.02477183833116 - 
             84.74029126213593*Log[z] - 27.87206266318538*Log[z]^2) + 
           z^3*(76.93264248704664 - 63.43008474576271*Log[z] - 
             6.198776758409786*Log[z]^2) + z*(-73.29633968747535 - 
             51.358024691358025*Log[z] - 2.962962962962963*Log[z]^2) + 
           LQ*(22.123458666081365 - 8.691358024691358*(1 - z) - 6.12875*z^4 + 
             1.4547511312217194*z^5 - 0.22879377431906614*z^6 + 
             71.63922180547078*delta[1 - z] + 9.481481481481481*Log[z] + 
             z*(9.477698440342117 + 9.481481481481481*Log[z]) + 
             z^3*(-12.558047493403693 + 12.235840297121634*Log[z]) + 
             z^2*(-1.4983425414364642 + 18.60798548094374*Log[z]) - 
             31.604938271604937*plusD[0., 1 - z]) + 143.27844361094157*
            plusD[0., 1 - z] - 63.20987654320987*plusD[1., 1 - z]) + 
         Lp*(-108.46559222815507 - 111.22771707878091*z^4 + 
           8.248652809853734*z^5 - 0.5624502784407319*z^6 + 
           48.52217033402505*delta[1 - z] - 7.374485596707819*LQ^2*
            delta[1 - z] - 85.20164609053498*Log[1 - z] - 9.481481481481481*
            Log[1 - z]^2 + (1 - z)^2*(-87.06313993174061*Log[1 - z] - 
             3.3349937733499377*Log[1 - z]^2) + (1 - z)*(228.6527273287879 + 
             13.958847736625515*Log[1 - z] + 3.8518518518518516*
              Log[1 - z]^2) + (1 - z)^3*(-36.16464718460442*Log[1 - z] + 
             5.090566037735849*Log[1 - z]^2) - 256.3375664657574*Log[z] + 
           24.987654320987655*Log[z]^2 + 0.7901234567901234*Log[z]^3 + 
           (-2.7367734773285735 - 4.7407407407407405*Log[z] - 
             9.481481481481481*Log[z]^2)/z + z*(-361.1323238209909 - 
             91.79435658921415*Log[z] + 42.17283950617284*Log[z]^2 + 
             0.7901234567901234*Log[z]^3) + z^3*(540.865894039735 - 
             185.73776908023484*Log[z] + 87.97271268057784*Log[z]^2 + 
             13.429045643153527*Log[z]^3) + z^2*(19.747372236317506 - 
             358.04488330341115*Log[z] - 21.225733634311513*Log[z]^2 + 
             17.27858627858628*Log[z]^3) + LQ*(4.213991769547327 + 
             20.80658436213992*(1 - z) + 4.454960091220069*z^4 - 
             0.31625*z^5 + 0.022906793048973143*z^6 + 142.48210842712845*
              delta[1 - z] + 37.135802469135804*Log[z] - 1.1851851851851851*
              Log[z]^2 + z^3*(-64.48155953635406 + 29.692436974789917*
                Log[z] - 8.662904439428141*Log[z]^2) + 
             z^2*(5.011811023622047 + 56.76051188299817*Log[z] - 
               2.252774352651048*Log[z]^2) + z*(25.283441021499176 + 
               18.17283950617284*Log[z] - 1.1851851851851851*Log[z]^2) - 
             29.497942386831276*plusD[0., 1 - z]) + 284.9642168542569*
            plusD[0., 1 - z] - 58.99588477366255*plusD[1., 1 - z]) + 
         Lp^3*(-35.55555555555556 - 0.7901234567901234/z - 
           3.833376057421174*z^4 + 1.071835803876853*z^5 - 
           0.22572815533980584*z^6 + 15.596411893079479*delta[1 - z] - 
           2.3703703703703702*LQ^2*delta[1 - z] + 
           (1 - z)*(26.666666666666668 - 9.481481481481481*Log[1 - z]) + 
           18.962962962962962*Log[1 - z] + 0.030855539971949508*(1 - z)^2*
            Log[1 - z] + 0.32322175732217573*(1 - z)^3*Log[1 - z] + 
           1.1851851851851851*Log[z] + z*(9.834374999999998 + 
             1.1851851851851851*Log[z]) + z^3*(-5.408596837944664 + 
             6.507438016528925*Log[z]) + z^2*(-0.6483870967741936 + 
             9.348540145985401*Log[z]) + LQ*(9.481481481481481 - 
             4.7407407407407405*(1 - z) + 13.037037037037036*delta[1 - z] - 
             9.481481481481481*plusD[0., 1 - z]) + 26.074074074074073*
            plusD[0., 1 - z] - 18.962962962962962*plusD[1., 1 - z])) + 
       Lp*(-2960.8443489712777 + 722.5949090909091*z^4 - 
         84.83483976992605*z^5 + 11.35888252148997*z^6 + 
         130.95139777689997*delta[1 - z] - 19.90222593356114*LQ^2*
          delta[1 - z] + 2024.6182790689056*Log[1 - z] + 
         274.962962962963*Log[1 - z]^2 - 37.925925925925924*Log[1 - z]^3 + 
         (1 - z)^3*(319.44306418219463*Log[1 - z] - 142.13673805601317*
            Log[1 - z]^2 - 12.74971297359357*Log[1 - z]^3) + 
         (1 - z)^2*(1059.7766393442623*Log[1 - z] + 140.7403787416005*
            Log[1 - z]^2 - 12.556119213696892*Log[1 - z]^3) + 
         (1 - z)*(1241.1291840522701 - 1399.8252582680598*Log[1 - z] - 
           419.4074074074074*Log[1 - z]^2 + 20.444444444444443*
            Log[1 - z]^3) + 2937.9730970790647*Log[z] + 
         72.22919324908102*Log[z]^2 + 16.987654320987655*Log[z]^3 - 
         18.641975308641975*Log[z]^4 + (51.542593759279725 + 
           324.482813147809*Log[z] + 540.4444444444445*Log[z]^2 + 
           85.33333333333333*Log[z]^3)/z + z^2*(-39800.374471086034 - 
           13500.805318138651*Log[z] - 1346.6836692719046*Log[z]^2 - 
           549.5810850874592*Log[z]^3 - 53.286066584463626*Log[z]^4) + 
         z*(4107.801774762518 - 844.4136612152618*Log[z] + 
           287.3133900763859*Log[z]^2 - 237.4320987654321*Log[z]^3 + 
           89.35802469135803*Log[z]^4) + z^3*(35907.50396375991 - 
           23629.61920903955*Log[z] + 7186.0922256097565*Log[z]^2 - 
           1423.6690240452617*Log[z]^3 + 156.96577946768062*Log[z]^4) + 
         LQ*(1041.113596574253 - 268.87338262476896*z^4 + 22.65268817204301*
            z^5 - 2.273230088495575*z^6 - 423.2557719628244*delta[1 - z] + 
           59.25925925925926*Log[1 - z] - 18.962962962962962*Log[1 - z]^2 + 
           (1 - z)^2*(34.20070422535211*Log[1 - z] - 6.480369515011548*
              Log[1 - z]^2) + (1 - z)^3*(-10.263283108643934*Log[1 - z] + 
             2.234262948207171*Log[1 - z]^2) + (1 - z)*(-661.905524592348 - 
             125.62962962962963*Log[1 - z] + 9.481481481481481*
              Log[1 - z]^2) - 250.77679750844163*Log[z] + 58.074074074074076*
            Log[z]^2 + 0.7901234567901234*Log[z]^3 + 
           (3.8933000410769 - 9.481481481481481*Log[z] - 18.962962962962962*
              Log[z]^2)/z + z*(-662.3508165741473 + 199.59357286192878*
              Log[z] + 3.5555555555555554*Log[z]^2 + 0.7901234567901234*
              Log[z]^3) + z^3*(881.3582930756844 - 242.44102990033224*
              Log[z] + 190.1222988505747*Log[z]^2 + 27.743964065131948*
              Log[z]^3) + z^2*(-175.67635903919088 - 347.5036525974026*
              Log[z] + 17.406542056074766*Log[z]^2 + 61.063091482649845*
              Log[z]^3) - 79.60890373424456*plusD[0., 1 - z]) - 
         846.5115439256488*plusD[0., 1 - z] - 159.21780746848913*
          plusD[1., 1 - z]) + Lp^2*(955.9977418824608 + 
         216.1349134001823*z^4 - 0.6352987114408434*z^5 + 
         0.44994617868675996*z^6 - 583.1683504529062*delta[1 - z] + 
         115.84119852123166*Log[1 - z] - 303.4074074074074*Log[1 - z]^2 + 
         (1 - z)^2*(561.5585253456221*Log[1 - z] - 101.27234636871508*
            Log[1 - z]^2) + (1 - z)^3*(135.68757126567846*Log[1 - z] - 
           54.55015673981191*Log[1 - z]^2) + (1 - z)*(-1261.3103261992617 - 
           259.6983770383936*Log[1 - z] + 189.62962962962962*Log[1 - z]^2) + 
         456.8933300979156*Log[z] + 29.333333333333332*Log[z]^2 + 
         17.382716049382715*Log[z]^3 + (-89.05622138871932 - 
           273.77777777777777*Log[z] - 42.666666666666664*Log[z]^2)/z + 
         z^3*(1369.6123727486297 - 1831.7738209817132*Log[z] + 
           549.9677473262032*Log[z]^2 - 137.29230633492148*Log[z]^3) + 
         z*(1090.8616215148813 + 72.68762889472062*Log[z] + 
           159.40740740740742*Log[z]^2 - 57.28395061728395*Log[z]^3) + 
         z^2*(-2097.2172859450725 - 382.413584398117*Log[z] + 
           557.42*Log[z]^2 + 43.83335164231572*Log[z]^3) + 
         LQ^2*(-18.962959132073735 + 28.444444444444443*(1 - z) - 
           12.2575*z^4 + 2.9095045500505563*z^5 - 0.45758661887694146*z^6 + 
           88.63096129595715*delta[1 - z] + 18.962962962962962*Log[z] + 
           z*(18.95539559493048 + 18.962962962962962*Log[z]) + 
           z^3*(-25.116094986807386 + 24.471681415929204*Log[z]) + 
           z^2*(-2.9966850828729283 + 37.21597096188748*Log[z])) - 
         1003.2054306916465*plusD[0., 1 - z] + LQ*(-169.63495791295537 + 
           117.383788254756*z^4 - 21.458806818181817*z^5 + 
           3.9515845070422535*z^6 - 501.60271534582324*delta[1 - z] - 
           227.55555555555554*Log[1 - z] - 75.63282051282052*(1 - z)^2*
            Log[1 - z] - 31.132425742574256*(1 - z)^3*Log[1 - z] + 
           (1 - z)*(-23.03437370438199 + 151.7037037037037*Log[1 - z]) - 
           215.7037037037037*Log[z] - 4.7407407407407405*Log[z]^2 + 
           (4.7407407407407405 + 18.962962962962962*Log[z])/z + 
           z^2*(-85.52861445783132 - 480.32383665717*Log[z] - 
             111.95298804780876*Log[z]^2) + z^3*(471.66218487394957 - 
             322.2140039447732*Log[z] - 7.137046861184793*Log[z]^2) + 
           z*(-419.63976395258834 - 206.22222222222223*Log[z] - 
             4.7407407407407405*Log[z]^2) + 354.5238451838286*
            plusD[0., 1 - z]) + 709.0476903676572*plusD[1., 1 - z]) + 
       Lp^3*(218.20214806124036 + 10.855698529411764*z^4 - 
         3.466028708133971*z^5 + 0.8973623853211009*z^6 - 
         318.1262909931163*delta[1 - z] - 3.1604938271604937*LQ^3*
          delta[1 - z] - 388.74074074074076*Log[1 - z] + 
         75.85185185185185*Log[1 - z]^2 + (1 - z)*(-346.7007721807685 + 
           260.14814814814815*Log[1 - z] - 37.925925925925924*Log[1 - z]^2) + 
         (1 - z)^3*(-13.622377622377622*Log[1 - z] + 0.04057591623036649*
            Log[1 - z]^2) + (1 - z)^2*(-24.588087248322147*Log[1 - z] + 
           0.06901041666666667*Log[1 - z]^2) - 18.37037037037037*Log[z] - 
         4.54320987654321*Log[z]^2 + (46.22222222222222 + 7.111111111111111*
            Log[z])/z + z^2*(-31.035017221584386 - 229.3707753479125*Log[z] - 
           13.437084257206209*Log[z]^2) + z*(-235.48047763774196 - 
           28.444444444444443*Log[z] + 11.45679012345679*Log[z]^2) + 
         z^3*(240.58835341365463 - 140.39404553415062*Log[z] + 
           23.39908466819222*Log[z]^2) + LQ^2*(18.962962962962962 - 
           9.481481481481481*(1 - z) + 39.111111111111114*delta[1 - z] - 
           18.962962962962962*plusD[0., 1 - z]) - 90.33981596647529*
          plusD[0., 1 - z] + LQ*(-194.37036787813986 - 4.7407407407407405/z - 
           15.333502280790674*z^4 + 4.2873417721518985*z^5 - 
           0.9029082774049217*z^6 - 45.16990798323764*delta[1 - z] + 
           (1 - z)*(131.55555555555554 - 37.925925925925924*Log[1 - z]) + 
           75.85185185185185*Log[1 - z] + 0.12342342342342343*(1 - z)^2*
            Log[1 - z] + 1.2928909952606635*(1 - z)^3*Log[1 - z] + 
           2.3703703703703702*Log[z] + z*(39.33749846870023 + 
             2.3703703703703702*Log[z]) + z^3*(-21.634389140271495 + 
             26.02974983096687*Log[z]) + z^2*(-1.0133010882708586 + 
             37.39416445623342*Log[z]) + 156.44444444444446*
            plusD[0., 1 - z] - 75.85185185185185*plusD[1., 1 - z]) + 
         312.8888888888889*plusD[1., 1 - z] - 75.85185185185185*
          plusD[2., 1 - z]))


==> anc/TMDFF.m <==
TMDFF["gg"] = as*CA*((4*Lp*(-1 + 2*z - z^2 + z^3))/z - 
       (8*(1 - z + z^2)^2*H[0, z])/((-1 + z)*z)) - 
     32*as^3*CA^3*Lp^3*plusD[2, 1 - z] + 
     as^2*(CA*Nf*TF*((-8*Lp^2*(-1 + 2*z - z^2 + z^3))/(3*z) - 
         (4*(-139 + 166*z - 110*z^2 + 121*z^3))/(27*z) + 
         (4*(46 - 91*z + 90*z^2 - 71*z^3 + 46*z^4)*H[0, z])/(9*(-1 + z)*z) + 
         Lp*((-8*(-23 + 29*z - 19*z^2 + 23*z^3))/(9*z) + (16*(1 + z)*H[0, z])/
            3) - (4*H[1, z])/3 + (8*(4 - 3*z + 12*z^2 - 13*z^3 + 4*z^4)*
           H[0, 0, z])/(3*(-1 + z)*z)) + CF*Nf*TF*
        ((8*(-1 + z)*(139 + 409*z + 301*z^2))/(27*z) - 
         (8*(-6 + 135*z + 81*z^2 + 82*z^3)*H[0, z])/(9*z) + 
         Lp^2*((-4*(-1 + z)*(4 + 7*z + 4*z^2))/(3*z) + 8*(1 + z)*H[0, z]) + 
         (4*(16 + 21*z + 15*z^2 + 16*z^3)*H[0, 0, z])/(3*z) + 
         Lp*((16*(-1 + z)*(13 - 5*z + 22*z^2))/(9*z) - 
           (8*(8 + 9*z + 3*z^2)*H[0, z])/(3*z) - 48*(1 + z)*H[0, 0, z]) + 
         88*(1 + z)*H[0, 0, 0, z]) + CA^2*((-4*Lp^3*(-1 + 2*z - z^2 + z^3))/
          z + (2*H[1, z])/3 + Lp^2*((-8*Lh*(-1 + 2*z - z^2 + z^3))/z + 
           (2*(-55 + 58*z - 47*z^2 + 55*z^3))/(3*z) + 
           (16*(1 - z + 3*z^2 - 3*z^3 + z^4)*H[0, z])/((-1 + z)*z) + 
           (16*(-1 + 2*z - z^2 + z^3)*H[1, z])/z) + 
         (48*(1 - z + z^2)^2*H[3, z])/((-1 + z)*z) + 
         (16*(1 + z + z^2)^2*H[-2, 0, z])/(z*(1 + z)) - 
         (2*(-220 + 279*z - 144*z^2 + 129*z^3)*H[0, 0, z])/(3*(-1 + z)*z) + 
         (8*(-1 + z)*(11 - z + 11*z^2)*H[1, 0, z])/(3*z) + 
         (8*(1 - z + z^2)^2*H[1, 2, z])/((-1 + z)*z) + 
         (16*(7 - 6*z + 7*z^2 + 6*z^3 - 7*z^4 + 6*z^5)*H[2, 0, z])/
          ((-1 + z)*z*(1 + z)) + (8*(1 - z + z^2)^2*H[2, 1, z])/
          ((-1 + z)*z) + (16*(1 + z + z^2)^2*H[-1, -1, 0, z])/(z*(1 + z)) + 
         (24*(1 + z + z^2)^2*H[-1, 0, 0, z])/(z*(1 + z)) + 
         (8*(20 + 11*z + 42*z^2 - 11*z^3 - 42*z^4 + 11*z^5)*H[0, 0, 0, z])/
          ((-1 + z)*z*(1 + z)) + (56*(1 - z + z^2)^2*H[1, 0, 0, z])/
          ((-1 + z)*z) + (8*(1 - z + z^2)^2*H[1, 1, 0, z])/((-1 + z)*z) + 
         (8*(1 + z + z^2)^2*H[-1, z]*zeta[2])/(z*(1 + z)) + 
         (H[0, z]*(-536 - 1123*z + 726*z^2 - 407*z^3 + 1072*z^4 + 
            360*zeta[2] - 720*z*zeta[2] + 1080*z^2*zeta[2] - 
            720*z^3*zeta[2] + 360*z^4*zeta[2]))/(9*(-1 + z)*z) + 
         Lp*((16*Lh*(1 - z + z^2)^2*H[0, z])/((-1 + z)*z) - 
           (4*(-88 + 47*z - 61*z^2 + 44*z^3)*H[0, z])/(3*z) - 
           (48*(1 - z + z^2)^2*H[2, z])/((-1 + z)*z) - 
           (16*(1 + z + z^2)^2*H[-1, 0, z])/(z*(1 + z)) - 
           (16*(4 + 3*z + 10*z^2 - 3*z^3 - 10*z^4 + 3*z^5)*H[0, 0, z])/
            ((-1 + z)*z*(1 + z)) - (48*(1 - z + z^2)^2*H[1, 0, z])/
            ((-1 + z)*z) - (2*(-25*z - 134*z^2 - 109*z^3 - 18*zeta[2] + 
              126*z*zeta[2] + 162*z^2*zeta[2] + 72*z^3*zeta[2] + 
              90*z^4*zeta[2]))/(9*z*(1 + z))) + 
         (4*(-817 + 10*z + 569*z^2 + 852*z^3 + 248*z^4 - 862*z^5 + 
            198*zeta[2] - 216*z*zeta[2] + 18*z^2*zeta[2] + 18*z^3*zeta[2] - 
            216*z^4*zeta[2] + 198*z^5*zeta[2] + 594*zeta[3] - 243*z*zeta[3] + 
            783*z^2*zeta[3] + 432*z^3*zeta[3] - 594*z^4*zeta[3] + 
            432*z^5*zeta[3]))/(27*(-1 + z)*z*(1 + z)))) + 
     plusD[1, 1 - z]*(16*as^2*CA^2*Lp^2 + 
       as^3*(CA^2*((-1792*Lp)/27 - (640*Lp^2)/9 - (64*Lp^3)/3)*Nf*TF + 
         CA^3*((176/3 - 32*Lh)*Lp^3 - 16*Lp^4 - (16*Lp^2*(-134 + 45*zeta[2]))/
            9 - (32*Lp*(-202 + 189*zeta[3]))/27))) + 
     plusD[0, 1 - z]*(-4*as*CA*Lp + 
       as^2*(CA*(224/27 + (80*Lp)/9 + (8*Lp^2)/3)*Nf*TF + 
         CA^2*((-22/3 + 8*Lh)*Lp^2 + 4*Lp^3 + (4*Lp*(-67 + 27*zeta[2]))/9 + 
           (4*(-202 + 189*zeta[3]))/27)) + 
       as^3*(CA^2*Nf*TF*((-128/27 - (32*Lh)/3)*Lp^3 - (56*Lp^4)/9 + 
           Lp^2*((-320*Lh)/9 - (8*(-29 + 9*zeta[2]))/3) + 
           Lp*((-896*Lh)/27 - (8*(-2215 + 585*zeta[2] + 126*zeta[3]))/81) - 
           (4*(-31313 + 5220*zeta[2] + 12204*zeta[3] - 2430*zeta[4]))/729) + 
         CA*(Nf^2*TF^2*((-1600*Lp)/81 - (320*Lp^2)/27 - (64*Lp^3)/27 - 
             (128*(58 + 81*zeta[3]))/729) + CF*Nf*TF*(8*Lp^2 - 
             (4*Lp*(-55 + 48*zeta[3]))/3 - (2*(-1711 + 912*zeta[3] + 
                432*zeta[4]))/27)) + CA^3*((154/9 - 8*Lh)*Lp^4 - 2*Lp^5 + 
           Lp^3*((88*Lh)/3 - 8*Lh^2 + (4*(281 + 81*zeta[2]))/27) + 
           Lp^2*((-8*Lh*(-134 + 45*zeta[2]))/9 + (2*(-1376 + 891*zeta[2] - 
                378*zeta[3]))/27) + Lp*((-16*Lh*(-202 + 189*zeta[3]))/27 + 
             (-11954 + 5226*zeta[2] + 5676*zeta[3] - 3591*zeta[4])/27) + 
           (-297029 + 79344*zeta[2] + 332856*zeta[3] - 63180*zeta[2]*
              zeta[3] + 37422*zeta[4] - 139968*zeta[5])/729))) + 
     as^3*(CF*Nf^2*TF^2*(Lp^3*((64*(-1 + z)*(4 + 7*z + 4*z^2))/(27*z) - 
           (128*(1 + z)*H[0, z])/9) + (32*(32 + 3*z - 27*z^2 + 28*z^3)*
           H[3, z])/(27*z) + (1856*(1 + z)*H[4, z])/9 - 
         (64*(-1 + z)*(124 - 2*z + 205*z^2)*H[1, 0, z])/(81*z) - 
         (64*(-1 + z)*(46 + 28*z + 73*z^2)*H[1, 1, z])/(81*z) + 
         (32*(-1 + z)*(4 + 7*z + 4*z^2)*H[1, 2, z])/(27*z) + 
         (32*(64 + 91*z + 61*z^2 + 12*z^3)*H[2, 0, z])/(27*z) + 
         (32*(16 + 37*z + 43*z^2 + 12*z^3)*H[2, 1, z])/(27*z) - 
         (64*(1 + z)*H[2, 2, z])/9 + (448*(1 + z)*H[3, 0, z])/3 + 
         (64*(1 + z)*H[3, 1, z])/3 - (128*(8 + 95*z + 116*z^2 + 15*z^3)*
           H[0, 0, 0, z])/(27*z) - (160*(-1 + z)*(4 + 7*z + 4*z^2)*
           H[1, 0, 0, z])/(27*z) + (32*(-1 + z)*(4 + 7*z + 4*z^2)*
           H[1, 1, 0, z])/(27*z) + (32*(-1 + z)*(4 + 7*z + 4*z^2)*
           H[1, 1, 1, z])/(27*z) + (320*(1 + z)*H[2, 0, 0, z])/9 - 
         (64*(1 + z)*H[2, 1, 0, z])/9 - (64*(1 + z)*H[2, 1, 1, z])/9 + 
         (256*(1 + z)*H[0, 0, 0, 0, z])/3 - 
         (64*H[2, z]*(28 + 418*z + 247*z^2 + 219*z^3 - 45*z*zeta[2] - 
            45*z^2*zeta[2]))/(81*z) - (64*H[0, 0, z]*(92 - 21*z - 138*z^2 + 
            151*z^3 + 45*z*zeta[2] + 45*z^2*zeta[2]))/(81*z) - 
         (32*(-1 + z)*H[1, z]*(-952 - 1960*z - 1654*z^2 + 180*zeta[2] + 
            315*z*zeta[2] + 180*z^2*zeta[2]))/(243*z) + 
         Lp^2*((-128*(1 + z)*(-2 + 3*z + z^2)*H[0, z])/(9*z) - 
           (32*(-1 + z)*(4 + 7*z + 4*z^2)*H[1, z])/(9*z) + 
           (64*(1 + z)*H[2, z])/3 + (256*(1 + z)*H[0, 0, z])/3 - 
           (64*(-1 + 9*z - 12*z^2 + 4*z^3 + 3*z*zeta[2] + 3*z^2*zeta[2]))/
            (9*z)) - (32*H[0, z]*(-580 - 2932*z - 2266*z^2 - 1350*z^3 + 
            387*z*zeta[2] + 981*z^2*zeta[2] + 684*z^3*zeta[2] + 
            216*z*zeta[3] + 216*z^2*zeta[3]))/(243*z) + 
         Lp*((128*(-1 + z)*(13 - 5*z + 22*z^2)*H[1, z])/(27*z) - 
           (64*(8 + 9*z + 3*z^2)*H[2, z])/(9*z) - 128*(1 + z)*H[3, z] + 
           (256*(9 + 12*z + z^2)*H[0, 0, z])/9 + 
           (64*(-1 + z)*(4 + 7*z + 4*z^2)*H[1, 0, z])/(9*z) - 
           (128*(1 + z)*H[2, 0, z])/3 - (512*(1 + z)*H[0, 0, 0, z])/3 + 
           (128*H[0, z]*(20 + 51*z + 15*z^2 + 22*z^3 + 9*z*zeta[2] + 
              9*z^2*zeta[2]))/(27*z) + (64*(130 - 12*z + 102*z^2 - 220*z^3 + 
              27*z*zeta[2] + 81*z^2*zeta[2] + 72*z^3*zeta[2] + 54*z*zeta[3] + 
              54*z^2*zeta[3]))/(81*z)) + (16*(6532 - 2268*z + 864*z^2 - 
            5128*z^3 + 9864*z*zeta[2] + 14076*z^2*zeta[2] + 
            8892*z^3*zeta[2] + 1296*zeta[3] + 5400*z*zeta[3] + 
            7992*z^2*zeta[3] + 2160*z^3*zeta[3] + 2025*z*zeta[4] + 
            2025*z^2*zeta[4]))/(729*z)) + CF^2*Nf*TF*
        ((-32*(16 - 42*z - 63*z^2 + 36*z^3)*H[4, z])/(9*z) - 
         416*(1 + z)*H[5, z] + 512*H[-4, 0, z] - 
         (256*(-9 + 2*z^2)*H[-3, 0, z])/9 + (8*(-1 + z)*(48 + 95*z + 88*z^2)*
           H[1, 2, z])/(3*z) - (32*(-1 + z)*(4 + 7*z + 4*z^2)*H[1, 3, z])/z - 
         (32*(4 + 18*z + 39*z^2 + 12*z^3)*H[2, 2, z])/(3*z) + 
         192*(1 + z)*H[2, 3, z] - (32*(32 + 6*z - 15*z^2 + 28*z^3)*
           H[3, 0, z])/(9*z) - (32*(8 + 18*z + 15*z^2 + 12*z^3)*H[3, 1, z])/
          (9*z) + (352*(1 + z)*H[3, 2, z])/3 - (1760*(1 + z)*H[4, 0, z])/3 - 
         (416*(1 + z)*H[4, 1, z])/3 + 512*(-1 + z)*H[-3, -1, 0, z] - 
         256*(-3 + z)*H[-3, 0, 0, z] + 256*(-1 + z)*H[-2, -2, 0, z] + 
         (256*(2 - 9*z - 12*z^2 + 2*z^3)*H[-2, -1, 0, z])/(9*z) - 
         (128*(2 - 45*z - 12*z^2 + 14*z^3)*H[-2, 0, 0, z])/(9*z) + 
         (256*(1 + z)*(1 - 4*z + z^2)*H[-1, -2, 0, z])/(3*z) + 
         (128*(1 + z)*(1 + 8*z + 4*z^2)*H[-1, -1, 0, z])/(9*z) - 
         (64*(1 + z)*(1 - 193*z + 4*z^2)*H[-1, 0, 0, z])/(9*z) + 
         (256*(-1 + z)*(1 + 4*z + z^2)*H[1, -2, 0, z])/(3*z) + 
         (8*(-1 + z)*(356 + 887*z + 656*z^2)*H[1, 0, 0, z])/(9*z) + 
         (8*(-1 + z)*(152 + 213*z + 248*z^2)*H[1, 1, 0, z])/(9*z) + 
         (8*(-1 + z)*(56 + 99*z + 92*z^2)*H[1, 1, 1, z])/(9*z) - 
         (64*(-1 + z)*(2 + z)*(1 + 2*z)*H[1, 1, 2, z])/(3*z) - 
         (160*(-1 + z)*(4 + 7*z + 4*z^2)*H[1, 2, 0, z])/(9*z) - 
         (32*(-1 + z)*(4 + 7*z + 4*z^2)*H[1, 2, 1, z])/(3*z) - 
         256*(1 + z)*H[2, -2, 0, z] - (32*(56 + 114*z + 225*z^2 + 52*z^3)*
           H[2, 0, 0, z])/(9*z) - (32*(20 + 54*z + 57*z^2 + 20*z^3)*
           H[2, 1, 0, z])/(9*z) - (32*(4 + 21*z + 36*z^2 + 12*z^3)*
           H[2, 1, 1, z])/(9*z) + (256*(1 + z)*H[2, 1, 2, z])/3 + 
         (320*(1 + z)*H[2, 2, 0, z])/3 + 64*(1 + z)*H[2, 2, 1, z] + 
         (32*(1 + 9*z)*H[3, 0, 0, z])/3 - (160*(1 + z)*H[3, 1, 0, z])/3 + 
         32*(1 + z)*H[3, 1, 1, z] + 512*(-1 + z)*H[-2, -1, 0, 0, z] - 
         (1408*(-1 + z)*H[-2, 0, 0, 0, z])/3 + (512*(1 + z)*(1 - 4*z + z^2)*
           H[-1, -1, 0, 0, z])/(3*z) - (1408*(1 + z)*(1 - 4*z + z^2)*
           H[-1, 0, 0, 0, z])/(9*z) - (16*(35 - 107*z + 36*z^2)*
           H[0, 0, 0, 0, z])/3 - (16*(-1 + z)*(52 + 157*z + 52*z^2)*
           H[1, 0, 0, 0, z])/(3*z) + 64*(-1 + z)*H[1, 1, 0, 0, z] - 
         (64*(-1 + z)*(2 - z + 2*z^2)*H[1, 1, 1, 0, z])/(9*z) - 
         (32*(-1 + z)*(4 + 7*z + 4*z^2)*H[1, 1, 1, 1, z])/(9*z) + 
         (1952*(1 + z)*H[2, 0, 0, 0, z])/3 - (128*(1 + z)*H[2, 1, 0, 0, z])/
          3 + (64*(1 + z)*H[2, 1, 1, 1, z])/3 - 544*(1 + z)*
          H[0, 0, 0, 0, 0, z] + 256*(-1 + z)*H[-3, z]*zeta[2] + 
         (128*(2 - 9*z - 12*z^2 + 2*z^3)*H[-2, z]*zeta[2])/(9*z) + 
         (64*(1 + z)*(1 + 8*z + 4*z^2)*H[-1, z]*zeta[2])/(9*z) - 
         (64*H[-2, 0, z]*(-1 - 186*z + 8*z^2 + 36*zeta[2] - 36*z*zeta[2]))/
          9 + (8*H[0, 0, 0, z]*(257 - 2437*z + 608*z^2 + 84*zeta[2] + 
            84*z*zeta[2]))/9 + (8*H[3, z]*(80 + 330*z + 129*z^2 + 8*z^3 - 
            756*z*zeta[2] - 756*z^2*zeta[2]))/(9*z) + 
         (8*H[2, 0, z]*(160 + 1174*z + 1049*z^2 + 456*z^3 - 696*z*zeta[2] - 
            696*z^2*zeta[2]))/(9*z) + (8*H[2, 1, z]*(40 + 354*z + 339*z^2 + 
            124*z^3 - 240*z*zeta[2] - 240*z^2*zeta[2]))/(9*z) + 
         (8*(-1 + z)*H[1, 1, z]*(-120 - 378*z - 145*z^2 + 112*zeta[2] + 
            304*z*zeta[2] + 112*z^2*zeta[2]))/(9*z) + 
         (8*(-1 + z)*H[1, 0, z]*(-1124 - 4004*z - 1703*z^2 + 1104*zeta[2] + 
            2580*z*zeta[2] + 1104*z^2*zeta[2]))/(27*z) - 
         (32*(1 + z)*H[-1, 0, z]*(27 - 27*z + 6077*z^2 - 92*z^3 + 17*z^4 - 
            360*z*zeta[2] + 1440*z^2*zeta[2] - 360*z^3*zeta[2]))/(135*z^2) + 
         Lp^3*((-16*z*(3 + 4*z)*H[0, z])/9 - (16*(-1 + z)*(4 + 7*z + 4*z^2)*
             H[1, z])/(9*z) + (32*(1 + z)*H[2, z])/3 + 
           (16*(1 + z)*H[0, 0, z])/3 - (4*(-23 + 23*z + 24*zeta[2] + 
              24*z*zeta[2]))/9) + (4*H[0, 0, z]*(1440 + 24255*z + 35835*z^2 + 
            390*z^3 + 136*z^4 + 6480*z*zeta[2] + 6840*z^2*zeta[2] + 
            6240*z^3*zeta[2] + 7200*z*zeta[3] - 10080*z^2*zeta[3]))/(135*z) + 
         (8*H[2, z]*(88 + 936*z + 603*z^2 + 1223*z^3 - 144*zeta[2] + 
            432*z*zeta[2] + 3204*z^2*zeta[2] + 912*z^3*zeta[2] + 
            144*z*zeta[3] + 144*z^2*zeta[3]))/(27*z) - 
         (4*(-1 + z)*H[1, z]*(1120 + 3313*z + 4855*z^2 + 1008*zeta[2] + 
            3102*z*zeta[2] + 1728*z^2*zeta[2] + 192*zeta[3] + 336*z*zeta[3] + 
            192*z^2*zeta[3]))/(27*z) + 
         Lp^2*((8*(-1 + z)*(16 + 7*z + 52*z^2)*H[1, z])/(9*z) - 
           (32*(4 + 3*z)*H[2, z])/(3*z) - 96*(1 + z)*H[3, z] + 
           (16*(-3 + 9*z + 4*z^2)*H[0, 0, z])/3 + 
           (16*(-1 + z)*(4 + 7*z + 4*z^2)*H[1, 0, z])/(3*z) - 
           32*(1 + z)*H[2, 0, z] - 64*(1 + z)*H[0, 0, 0, z] + 
           (16*H[0, z]*(3 + 42*z + 26*z^2 + 18*zeta[2] + 18*z*zeta[2]))/9 + 
           (4*(36 + 17*z - 17*z^2 - 36*z^3 + 72*z^2*zeta[2] + 
              96*z^3*zeta[2] + 72*z*zeta[3] + 72*z^2*zeta[3]))/(9*z)) + 
         (4*H[0, z]*(-3744 + 13717*z - 183*z^2 - 19759*z^3 - 3180*z*zeta[2] + 
            42690*z^2*zeta[2] + 4800*z^3*zeta[2] + 3840*zeta[3] + 
            1440*z^2*zeta[3] - 4800*z^3*zeta[3] - 4230*z*zeta[4] + 
            10170*z^2*zeta[4]))/(135*z) + 
         Lp*((32*(8 - 3*z - 9*z^2 + 6*z^3)*H[3, z])/(3*z) + 
           320*(1 + z)*H[4, z] - 256*H[-3, 0, z] + 
           (256*(-3 + z^2)*H[-2, 0, z])/3 - (2144*(1 + z)*H[-1, 0, z])/3 - 
           (64*(-1 + z)*(17 + 20*z + 35*z^2)*H[1, 0, z])/(9*z) - 
           (32*(-1 + z)*(13 + 19*z + 22*z^2)*H[1, 1, z])/(9*z) + 
           (16*(-1 + z)*(4 + 7*z + 4*z^2)*H[1, 2, z])/z + 
           (32*(16 + 21*z + 15*z^2 + 2*z^3)*H[2, 0, z])/(3*z) + 
           (32*(4 + 9*z + 9*z^2 + 2*z^3)*H[2, 1, z])/(3*z) - 
           96*(1 + z)*H[2, 2, z] + 320*(1 + z)*H[3, 0, z] + 
           64*(1 + z)*H[3, 1, z] - 256*(-1 + z)*H[-2, -1, 0, z] + 
           128*(-1 + z)*H[-2, 0, 0, z] - (256*(1 + z)*(1 - 4*z + z^2)*
             H[-1, -1, 0, z])/(3*z) + (128*(1 + z)*(1 - 4*z + z^2)*
             H[-1, 0, 0, z])/(3*z) + (16*(21 - 48*z + 8*z^2)*H[0, 0, 0, z])/
            3 + (32*(-1 + z)*(8 + 23*z + 8*z^2)*H[1, 0, 0, z])/(3*z) + 
           (16*(-1 + z)*(4 + 7*z + 4*z^2)*H[1, 1, 0, z])/(3*z) + 
           (16*(-1 + z)*(4 + 7*z + 4*z^2)*H[1, 1, 1, z])/(3*z) - 
           192*(1 + z)*H[2, 0, 0, z] - 32*(1 + z)*H[2, 1, 0, z] - 
           32*(1 + z)*H[2, 1, 1, z] + 304*(1 + z)*H[0, 0, 0, 0, z] - 
           128*(-1 + z)*H[-2, z]*zeta[2] - (128*(1 + z)*(1 - 4*z + z^2)*
             H[-1, z]*zeta[2])/(3*z) - (4*H[0, 0, z]*(93 - 1341*z + 560*z^2 + 
              144*zeta[2] + 144*z*zeta[2]))/9 - 
           (8*H[2, z]*(40 + 279*z + 36*z^2 + 88*z^3 - 396*z*zeta[2] - 
              396*z^2*zeta[2]))/(9*z) - (8*(-1 + z)*H[1, z]*
             (-112 - 655*z + 5*z^2 + 648*zeta[2] + 1458*z*zeta[2] + 
              648*z^2*zeta[2]))/(27*z) - (8*H[0, z]*(216 + 453*z - 309*z^2 + 
              5*z^3 + 324*z*zeta[2] + 540*z^2*zeta[2] + 504*z^3*zeta[2] + 
              216*z*zeta[3] - 648*z^2*zeta[3]))/(27*z) + 
           (4*(-792 - 835*z + 2197*z^2 - 570*z^3 + 1098*z*zeta[2] - 
              3600*z^2*zeta[2] + 336*z^3*zeta[2] + 576*zeta[3] + 
              1512*z*zeta[3] + 1512*z^2*zeta[3] + 1152*z^3*zeta[3] - 
              216*z*zeta[4] + 864*z^2*zeta[4]))/(27*z)) - 
         (4*(19161 - 58649*z + 21094*z^2 + 18394*z^3 - 1800*z*zeta[2] + 
            57990*z^2*zeta[2] + 20190*z^3*zeta[2] + 136*z^4*zeta[2] - 
            10320*zeta[3] - 44220*z*zeta[3] - 56760*z^2*zeta[3] - 
            12120*z^3*zeta[3] + 12240*z*zeta[2]*zeta[3] - 720*z^2*zeta[2]*
             zeta[3] - 9360*zeta[4] - 5940*z*zeta[4] + 8910*z^2*zeta[4] - 
            5880*z^3*zeta[4] + 29160*z*zeta[5] + 35640*z^2*zeta[5]))/
          (135*z)) + CA^2*Nf*TF*((56*Lp^4*(-1 + 2*z - z^2 + z^3))/(9*z) - 
         (896*Lh*(1 - z + z^2)^2*H[0, z])/(27*(-1 + z)*z) + 
         Lp^3*((32*Lh*(-1 + 2*z - z^2 + z^3))/(3*z) - 
           (8*(-77 + 49*z - 65*z^2 + 77*z^3))/(27*z) - 
           (16*(10 - 11*z + 30*z^2 - 29*z^3 + 10*z^4)*H[0, z])/
            (9*(-1 + z)*z) - (64*(-1 + 2*z - z^2 + z^3)*H[1, z])/(3*z)) - 
         (8*(32 + 276*z - 675*z^2 + 217*z^3 + 124*z^4)*H[4, z])/
          (9*(-1 + z)*z) + (848*(1 + z)*H[5, z])/3 - 
         (64*(-17 + 5*z)*H[-4, 0, z])/3 - 
         (16*(-40 + 192*z - 73*z^2 - 222*z^3 + 67*z^4 + 16*z^5)*H[-3, 0, z])/
          (9*(-1 + z)*z*(1 + z)) - (16*(-8 - 8*z - 21*z^2 - 19*z^3 + 4*z^4)*
           H[-2, 2, z])/(9*z*(1 + z)) - 16*(-1 + z)*H[-2, 3, z] + 
         (8*(1 + z)*(4 + 53*z + 4*z^2)*H[-1, 3, z])/(9*z) - 
         (8*(31 + 74*z - 144*z^2 + 54*z^3 + 25*z^4)*H[1, 2, z])/
          (9*(-1 + z)*z) + (8*(18 - 224*z + 471*z^2 - 225*z^3 + 20*z^4)*
           H[1, 3, z])/(9*(-1 + z)*z) - (8*(-48 + 67*z - 172*z^2 - 123*z^3 + 
            176*z^4 + 4*z^5)*H[2, 2, z])/(9*(-1 + z)*z*(1 + z)) + 
         96*(1 + z)*H[2, 3, z] - (8*(144 + 320*z + 306*z^2 + 127*z^3 - 
            239*z^4 - 43*z^5 + 395*z^6 + 238*z^7)*H[3, 0, z])/
          (9*(-1 + z)*z*(1 + z)^3) + (8*(32 - 93*z + 150*z^2 - 77*z^3 + 
            24*z^4)*H[3, 1, z])/(9*(-1 + z)*z) + (16*(15 + 11*z)*H[3, 2, z])/
          3 + (32*(5 + 8*z)*H[4, 0, z])/3 + 16*(1 + z)*H[4, 1, z] + 
         (1216*(-1 + z)*H[-3, -1, 0, z])/3 - (32*(-53 + 25*z)*H[-3, 0, 0, z])/
          3 + (608*(-1 + z)*H[-2, -2, 0, z])/3 + 
         (16*(24 - 55*z - 300*z^2 - 191*z^3 + 24*z^4)*H[-2, -1, 0, z])/
          (9*z*(1 + z)) + (32*(-1 + z)*H[-2, -1, 2, z])/3 - 
         (8*(-128 + 633*z + 74*z^2 - 849*z^3 - 46*z^4 + 220*z^5)*
           H[-2, 0, 0, z])/(9*(-1 + z)*z*(1 + z)) + 
         (32*(-1 + z)*H[-2, 2, 0, z])/3 + 
         (16*(26 - 137*z - 330*z^2 - 137*z^3 + 20*z^4)*H[-1, -2, 0, z])/
          (9*z*(1 + z)) - (8*(133 + 56*z - 110*z^2 - 4*z^3 + 109*z^4)*
           H[-1, -1, 0, z])/(9*z*(1 + z)) + (16*(1 + z)*(8 + 11*z + 8*z^2)*
           H[-1, -1, 2, z])/(3*z) + (16*(14 + 65*z + 90*z^2 + 65*z^3 + 
            20*z^4)*H[-1, 2, 0, z])/(9*z*(1 + z)) + 
         (64*(1 + z)^3*H[-1, 2, 1, z])/(9*z) + 48*(1 + z)*H[-1, 3, 0, z] + 
         (32*(16 + 17*z - 69*z^2 + 18*z^3 + 20*z^4)*H[1, -2, 0, z])/
          (9*(-1 + z)*z) - (8*(721 - 252*z + 78*z^2 + 2075*z^3 - 228*z^4 - 
            351*z^5 + 757*z^6)*H[1, 0, 0, z])/(27*(-1 + z)*z*(1 + z)^2) - 
         (4*(199 + 256*z + 119*z^2 + 118*z^3 - 145*z^4 + 178*z^5 + 235*z^6)*
           H[1, 1, 0, z])/(27*(-1 + z)*z*(1 + z)^2) - 
         (8*(2 + 145*z - 309*z^2 + 146*z^3)*H[1, 1, 2, z])/(9*(-1 + z)*z) + 
         (8*(16 - 165*z + 345*z^2 - 166*z^3 + 6*z^4)*H[1, 2, 0, z])/
          (9*(-1 + z)*z) + (8*(14 - 34*z + 51*z^2 - 35*z^3 + 16*z^4)*
           H[1, 2, 1, z])/(9*(-1 + z)*z) - (448*(1 + z)*H[2, -2, 0, z])/3 - 
         (8*(80 + 104*z - 209*z^2 - 382*z^3 + 10*z^4 + 560*z^5 + 503*z^6 + 
            150*z^7)*H[2, 0, 0, z])/(9*(-1 + z)*z*(1 + z)^3) + 
         (8*(40 - 14*z + 13*z^2 + 344*z^3 + 272*z^4 - 172*z^5 - 129*z^6 + 
            14*z^7)*H[2, 1, 0, z])/(9*(-1 + z)*z*(1 + z)^3) + 
         (128*(1 - z + z^2)^2*H[2, 1, 1, z])/(9*(-1 + z)*z) + 
         (208*(1 + z)*H[2, 1, 2, z])/3 + (208*(1 + z)*H[2, 2, 0, z])/3 + 
         (160*(1 + 3*z)*H[3, 0, 0, z])/3 + (160*z*H[3, 1, 0, z])/3 - 
         (64*(-1 + z)*H[-2, -1, -1, 0, z])/3 + 432*(-1 + z)*
          H[-2, -1, 0, 0, z] - 352*(-1 + z)*H[-2, 0, 0, 0, z] + 
         (16*(26 + 68*z + 117*z^2 + 67*z^3 + 24*z^4)*H[-1, -1, -1, 0, z])/
          (9*z*(1 + z)) + (8*(178 - 297*z - 981*z^2 - 298*z^3 + 176*z^4)*
           H[-1, -1, 0, 0, z])/(9*z*(1 + z)) - 
         (8*(222 - 232*z - 777*z^2 - 235*z^3 + 192*z^4)*H[-1, 0, 0, 0, z])/
          (9*z*(1 + z)) + 64*(1 + z)*H[-1, 2, 0, 0, z] + 
         32*(1 + z)*H[-1, 2, 1, 0, z] - (8*(352 + 592*z + 1725*z^2 + 
            3149*z^3 + 93*z^4 - 2757*z^5 - 944*z^6 + 302*z^7)*
           H[0, 0, 0, 0, z])/(9*(-1 + z)*z*(1 + z)^3) - 
         (8*(48 + 451*z - 1083*z^2 + 454*z^3 + 78*z^4)*H[1, 0, 0, 0, z])/
          (9*(-1 + z)*z) + (8*(76 - 291*z + 501*z^2 - 288*z^3 + 70*z^4)*
           H[1, 1, 0, 0, z])/(9*(-1 + z)*z) + 
         (8*(6 - 133*z + 288*z^2 - 131*z^3 + 2*z^4)*H[1, 1, 1, 0, z])/
          (9*(-1 + z)*z) + 336*(1 + z)*H[2, 0, 0, 0, z] + 
         (112*(1 + z)*H[2, 1, 0, 0, z])/3 + (176*(1 + z)*H[2, 1, 1, 0, z])/
          3 + 80*(1 + z)*H[-1, 0, 0, 0, 0, z] + 224*z*H[0, 0, 0, 0, 0, z] + 
         (608*(-1 + z)*H[-3, z]*zeta[2])/3 - (64*(-1 + z)*H[-2, -1, z]*
           zeta[2])/3 - (8*(22 + 94*z + 111*z^2 + 95*z^3 + 24*z^4)*
           H[-1, -1, z]*zeta[2])/(9*z*(1 + z)) - 
         (16*(1 + z)*H[-1, 2, z]*(11 + 49*z + 11*z^2 - 18*z*zeta[2]))/(9*z) - 
         (4*H[-1, 0, 0, z]*(1901 - 3138*z - 9594*z^2 - 2982*z^3 + 1973*z^4 - 
            324*z*zeta[2] - 648*z^2*zeta[2] - 324*z^3*zeta[2]))/
          (27*z*(1 + z)) - (8*H[2, 1, z]*(172 - 75*z + 402*z^2 - 551*z^3 + 
            172*z^4 - 144*z*zeta[2] + 144*z^3*zeta[2]))/(27*(-1 + z)*z) - 
         (8*H[3, z]*(872 + 115*z + 1845*z^2 - 2961*z^3 + 709*z^4 - 
            1062*z*zeta[2] + 324*z^2*zeta[2] + 738*z^3*zeta[2]))/
          (27*(-1 + z)*z) - (8*H[-2, 0, z]*(-608 - 274*z + 3049*z^2 + 
            13*z^3 - 2561*z^4 + 461*z^5 - 720*z*zeta[2] + 720*z^2*zeta[2] + 
            720*z^3*zeta[2] - 720*z^4*zeta[2]))/(27*(-1 + z)*z*(1 + z)) + 
         (4*H[1, 1, z]*(-446 - 1687*z + 4110*z^2 - 1531*z^3 - 446*z^4 + 
            324*zeta[2] + 936*z*zeta[2] - 2160*z^2*zeta[2] + 
            1008*z^3*zeta[2] + 180*z^4*zeta[2]))/(81*(-1 + z)*z) + 
         (4*H[0, 0, 0, z]*(-7728 - 13204*z - 1003*z^2 + 8212*z^3 + 4788*z^4 + 
            1180*z^5 + 491*z^6 + 1836*z*zeta[2] + 4176*z^2*zeta[2] + 
            504*z^3*zeta[2] - 4176*z^4*zeta[2] - 2340*z^5*zeta[2]))/
          (27*(-1 + z)*z*(1 + z)^2) - (4*H[1, 0, z]*(-665 + 8084*z - 
            8984*z^2 - 10406*z^3 + 7337*z^4 + 226*z^5 - 72*zeta[2] - 
            6066*z*zeta[2] + 7344*z^2*zeta[2] + 7254*z^3*zeta[2] - 
            5976*z^4*zeta[2] + 108*z^5*zeta[2]))/(81*(-1 + z)*z*(1 + z)) - 
         (4*H[2, 0, z]*(2904 + 2204*z + 2143*z^2 + 2774*z^3 - 4006*z^4 - 
            1190*z^5 + 2531*z^6 - 1332*z*zeta[2] - 2664*z^2*zeta[2] + 
            2664*z^4*zeta[2] + 1332*z^5*zeta[2]))/(27*(-1 + z)*z*(1 + z)^2) + 
         Lp^2*((-4*(6 + 245*z + 234*z^2 - 423*z^3 + 78*z^4)*H[0, z])/
            (9*(-1 + z)*z) + Lh*((16*(-33 + 49*z - 29*z^2 + 33*z^3))/(9*z) - 
             (32*(1 - 3*z + 3*z^2 - z^3 + z^4)*H[0, z])/(3*(-1 + z)*z)) - 
           (4*(-264 + 389*z - 232*z^2 + 264*z^3)*H[1, z])/(9*z) + 
           (64*(2 - 5*z + 6*z^2 - 3*z^3 + 2*z^4)*H[2, z])/(3*(-1 + z)*z) + 
           (64*(1 + z + z^2)^2*H[-1, 0, z])/(3*z*(1 + z)) + 
           (8*(20 + 23*z + 31*z^2 - 23*z^3 - 31*z^4 + 12*z^5)*H[0, 0, z])/
            (3*(-1 + z)*z*(1 + z)) + (128*(1 - z + z^2)^2*H[1, 0, z])/
            (3*(-1 + z)*z) + (4*(767 - 63*z - 174*z^2 - 117*z^3 - 773*z^4 - 
              30*zeta[2] + 54*z*zeta[2] + 30*z^2*zeta[2] + 78*z^4*zeta[2]))/
            (9*z*(1 + z))) + (8*H[-2, z]*(8*zeta[2] - 71*z*zeta[2] - 
            342*z^2*zeta[2] - 229*z^3*zeta[2] + 32*z^4*zeta[2] - 
            30*z*zeta[3] + 30*z^3*zeta[3]))/(9*z*(1 + z)) - 
         (16*H[-1, 0, z]*(162 - 1333*z + 24250*z^2 + 50880*z^3 + 25210*z^4 - 
            943*z^5 + 102*z^6 - 1665*z*zeta[2] + 3690*z^2*zeta[2] + 
            11475*z^3*zeta[2] + 3735*z^4*zeta[2] - 1980*z^5*zeta[2] + 
            1620*z^2*zeta[3] + 3240*z^3*zeta[3] + 1620*z^4*zeta[3]))/
          (405*z^2*(1 + z)) + (4*H[0, 0, z]*(-57040 - 65525*z + 86945*z^2 + 
            118090*z^3 + 36972*z^4 + 51169*z^5 + 35595*z^6 - 854*z^7 + 
            408*z^8 - 18360*zeta[2] + 8550*z*zeta[2] + 16830*z^2*zeta[2] - 
            120690*z^3*zeta[2] - 112590*z^4*zeta[2] + 19260*z^5*zeta[2] + 
            540*z^6*zeta[2] - 23940*z^7*zeta[2] + 41040*z^2*zeta[3] + 
            82080*z^3*zeta[3] - 82080*z^5*zeta[3] - 41040*z^6*zeta[3]))/
          (405*(-1 + z)*z*(1 + z)^3) + (4*H[2, z]*(1732 - 6160*z - 5199*z^2 + 
            25452*z^3 + 21356*z^4 - 11862*z^5 - 9073*z^6 + 1386*z^7 - 
            576*zeta[2] + 432*z*zeta[2] - 3240*z^2*zeta[2] - 
            13176*z^3*zeta[2] - 5868*z^4*zeta[2] + 8316*z^5*zeta[2] + 
            5868*z^6*zeta[2] + 180*z^7*zeta[2] + 216*z*zeta[3] + 
            648*z^2*zeta[3] + 432*z^3*zeta[3] - 432*z^4*zeta[3] - 
            648*z^5*zeta[3] - 216*z^6*zeta[3]))/(81*(-1 + z)*z*(1 + z)^3) - 
         (4*H[1, z]*(-3121 - 118*z + 673*z^2 - 2104*z^3 + 5677*z^4 + 
            2222*z^5 - 3229*z^6 + 45*zeta[2] - 549*z*zeta[2] - 
            1422*z^2*zeta[2] + 369*z^3*zeta[2] + 360*z^4*zeta[2] + 
            828*z^5*zeta[2] + 369*z^6*zeta[2] + 2700*zeta[3] + 
            432*z*zeta[3] + 1026*z^2*zeta[3] + 6642*z^3*zeta[3] + 
            378*z^4*zeta[3] - 1026*z^5*zeta[3] + 1944*z^6*zeta[3]))/
          (243*(-1 + z)*z*(1 + z)^2) - (4*H[-1, z]*(89*zeta[2] - 
            228*z*zeta[2] - 590*z^2*zeta[2] - 288*z^3*zeta[2] + 
            65*z^4*zeta[2] - 24*zeta[3] - 126*z*zeta[3] - 114*z^2*zeta[3] - 
            128*z^3*zeta[3] - 40*z^4*zeta[3] + 198*z*zeta[4] + 
            396*z^2*zeta[4] + 198*z^3*zeta[4]))/(9*z*(1 + z)) - 
         (4*H[0, z]*(-61272 - 146758*z - 92087*z^2 - 16911*z^3 - 3534*z^4 + 
            84652*z^5 + 121053*z^6 + 43177*z^7 - 8790*zeta[2] - 
            71175*z*zeta[2] - 64335*z^2*zeta[2] + 96420*z^3*zeta[2] + 
            102390*z^4*zeta[2] - 25545*z^5*zeta[2] - 19665*z^6*zeta[2] + 
            9900*z^7*zeta[2] + 5400*zeta[3] + 37080*z*zeta[3] + 
            124290*z^2*zeta[3] + 135900*z^3*zeta[3] - 38880*z^4*zeta[3] - 
            148140*z^5*zeta[3] - 57690*z^6*zeta[3] + 3960*z^7*zeta[3] + 
            35235*z*zeta[4] + 113535*z^2*zeta[4] + 86130*z^3*zeta[4] - 
            70470*z^4*zeta[4] - 121365*z^5*zeta[4] - 43065*z^6*zeta[4]))/
          (405*(-1 + z)*z*(1 + z)^3) + 
         Lp*((8*(49 - 54*z - 7*z^2 + 8*z^3)*H[3, z])/(3*(-1 + z)) - 
           48*(1 + z)*H[4, z] + 32*(-5 + z)*H[-3, 0, z] + 
           (16*(-4 + 55*z - 64*z^2 + z^3 + 8*z^4)*H[-2, 0, z])/
            (3*(-1 + z)*z) + (16*(114 - 77*z - 342*z^2 - 77*z^3 + 114*z^4)*
             H[-1, 0, z])/(9*z*(1 + z)) - (64*(1 + z)^3*H[-1, 2, z])/(3*z) + 
           Lh*((8*(-195 + 278*z - 166*z^2 + 177*z^3))/(27*z) - 
             (8*(86 - 171*z + 210*z^2 - 151*z^3 + 86*z^4)*H[0, z])/
              (9*(-1 + z)*z) + (8*H[1, z])/3 - (16*(4 - 3*z + 12*z^2 - 
                13*z^3 + 4*z^4)*H[0, 0, z])/(3*(-1 + z)*z)) + 
           (16*(134 - 237*z + 309*z^2 - 240*z^3 + 134*z^4)*H[1, 0, z])/
            (9*(-1 + z)*z) - (32*H[1, 1, z])/3 - (64*(1 - z + z^2)^2*
             H[1, 2, z])/(3*(-1 + z)*z) - (64*(2 - 3*z - z^2 + 3*z^3 + z^4)*
             H[2, 0, z])/(3*(-1 + z)*z*(1 + z)) - 
           (64*(1 - z + z^2)^2*H[2, 1, z])/(3*(-1 + z)*z) - 
           192*(-1 + z)*H[-2, -1, 0, z] + 96*(-1 + z)*H[-2, 0, 0, z] - 
           (32*(10 - 7*z - 30*z^2 - 7*z^3 + 10*z^4)*H[-1, -1, 0, z])/
            (3*z*(1 + z)) + (16*(8 - 15*z - 42*z^2 - 15*z^3 + 8*z^4)*
             H[-1, 0, 0, z])/(3*z*(1 + z)) + 
           (16*(-8 - 26*z + 65*z^2 + 26*z^3 - 65*z^4 + 4*z^5)*H[0, 0, 0, z])/
            (3*(-1 + z)*z*(1 + z)) - (8*(8 - 41*z + 78*z^2 - 41*z^3 + 8*z^4)*
             H[1, 0, 0, z])/(3*(-1 + z)*z) - (64*(1 - z + z^2)^2*
             H[1, 1, 0, z])/(3*(-1 + z)*z) - 48*(1 + z)*H[2, 0, 0, z] - 
           32*z*H[0, 0, 0, 0, z] - 96*(-1 + z)*H[-2, z]*zeta[2] - 
           (16*(6 - 23*z - 54*z^2 - 23*z^3 + 6*z^4)*H[-1, z]*zeta[2])/
            (3*z*(1 + z)) + (8*H[2, z]*(304 - 367*z + 738*z^2 - 779*z^3 + 
              304*z^4 - 108*z*zeta[2] + 108*z^3*zeta[2]))/(9*(-1 + z)*z) - 
           (4*H[1, z]*(-406 + 3239*z - 2659*z^2 + 280*z^3 - 216*zeta[2] - 
              756*z*zeta[2] + 756*z^2*zeta[2] + 216*z^3*zeta[2]))/(27*z) + 
           (8*H[0, 0, z]*(556 + 560*z + 437*z^2 - 516*z^3 - 713*z^4 + 
              156*z^5 - 54*z*zeta[2] - 90*z^2*zeta[2] + 54*z^3*zeta[2] + 
              90*z^4*zeta[2]))/(9*(-1 + z)*z*(1 + z)) + 
           (4*H[0, z]*(5912 - 2808*z - 3743*z^2 + 844*z^3 - 2357*z^4 + 
              1776*z^5 - 702*z*zeta[2] + 522*z^2*zeta[2] + 918*z^3*zeta[2] - 
              450*z^4*zeta[2] + 288*z^5*zeta[2] - 1296*z^2*zeta[3] + 
              1296*z^4*zeta[3]))/(27*(-1 + z)*z*(1 + z)) + 
           (4*(-2904 + 5791*z + 3001*z^2 - 4813*z^3 - 97*z^4 - 978*z^5 - 
              1692*zeta[2] - 6552*z*zeta[2] + 5814*z^2*zeta[2] + 
              4860*z^3*zeta[2] - 4842*z^4*zeta[2] + 2412*z^5*zeta[2] - 
              1692*zeta[3] + 3384*z*zeta[3] + 3240*z^2*zeta[3] - 
              3636*z^3*zeta[3] - 2844*z^4*zeta[3] + 252*z^5*zeta[3] + 
              5589*z*zeta[4] + 3159*z^2*zeta[4] - 5589*z^3*zeta[4] - 
              3159*z^4*zeta[4]))/(81*(-1 + z)*z*(1 + z))) - 
         (4*(-294382 - 29536*z + 214878*z^2 - 653335*z^3 + 306040*z^4 + 
            1247928*z^5 - 226536*z^6 - 565057*z^7 - 54045*zeta[2] - 
            314010*z*zeta[2] - 987615*z^2*zeta[2] - 981495*z^3*zeta[2] + 
            601443*z^4*zeta[2] + 1365426*z^5*zeta[2] + 436545*z^6*zeta[2] - 
            69921*z^7*zeta[2] + 3672*z^8*zeta[2] + 319140*zeta[3] + 
            472500*z*zeta[3] - 331695*z^2*zeta[3] - 825525*z^3*zeta[3] - 
            96930*z^4*zeta[3] + 746010*z^5*zeta[3] + 779085*z^6*zeta[3] + 
            276615*z^7*zeta[3] + 233280*z^2*zeta[2]*zeta[3] + 
            466560*z^3*zeta[2]*zeta[3] - 466560*z^5*zeta[2]*zeta[3] - 
            233280*z^6*zeta[2]*zeta[3] + 218700*zeta[4] + 230040*z*zeta[4] - 
            187110*z^2*zeta[4] + 88290*z^3*zeta[4] + 482355*z^4*zeta[4] - 
            8505*z^5*zeta[4] - 138915*z^6*zeta[4] + 11745*z^7*zeta[4] - 
            277020*z*zeta[5] - 1088640*z^2*zeta[5] - 1069200*z^3*zeta[5] + 
            554040*z^4*zeta[5] + 1346220*z^5*zeta[5] + 534600*z^6*zeta[5]))/
          (3645*(-1 + z)*z*(1 + z)^3)) + 
       CA^3*((2*Lp^5*(-1 + 2*z - z^2 + z^3))/z + 
         Lp^4*((8*Lh*(-1 + 2*z - z^2 + z^3))/z - 
           (2*(-209 + 262*z - 185*z^2 + 209*z^3))/(9*z) - 
           (4*(3 - 2*z + 9*z^2 - 10*z^3 + 3*z^4)*H[0, z])/((-1 + z)*z) - 
           (16*(-1 + 2*z - z^2 + z^3)*H[1, z])/z) - 
         (4*(4048 - 7908*z + 4917*z^2 - 3488*z^3 + 2574*z^4)*H[4, z])/
          (9*(-1 + z)*z) - (32*(204 + 87*z + 431*z^2 - 87*z^3 - 431*z^4 + 
            140*z^5)*H[5, z])/(3*(-1 + z)*z*(1 + z)) - 
         (128*(-21 + 6*z - 58*z^2 - 6*z^3 + 58*z^4 + 11*z^5)*H[-4, 0, z])/
          (3*(-1 + z)*z*(1 + z)) + (8*(1276 - 264*z - 855*z^2 - 77*z^3 - 
            674*z^4 + 264*z^5)*H[-3, 0, z])/(9*(-1 + z)*z*(1 + z)) + 
         (64*(-3 - 14*z - 3*z^2 + 14*z^3 + 3*z^4 + 14*z^5)*H[-3, 2, z])/
          (3*(-1 + z)*z*(1 + z)) + (8*(308 + 452*z + 561*z^2 + 428*z^3 + 
            22*z^4)*H[-2, 2, z])/(9*z*(1 + z)) + 
         (32*(-5 - 3*z + 5*z^2 + 3*z^3 + 8*z^4)*H[-2, 3, z])/
          (3*(-1 + z)*(1 + z)) + (8*(1 + z)*(275 + 184*z + 275*z^2)*
           H[-1, 3, z])/(9*z) + (224*(1 + z + z^2)^2*H[-1, 4, z])/
          (z*(1 + z)) - (4*(1419 - 2714*z + 2919*z^2 - 2724*z^3 + 1430*z^4)*
           H[1, 3, z])/(9*(-1 + z)*z) - (2464*(1 - z + z^2)^2*H[1, 4, z])/
          (3*(-1 + z)*z) - (8*(550 - 566*z - 74*z^2 + 126*z^3 - 355*z^4 + 
            583*z^5)*H[2, 2, z])/(9*(-1 + z)*z*(1 + z)) - 
         (64*(55 - 35*z + 56*z^2 + 35*z^3 - 56*z^4 + 36*z^5)*H[2, 3, z])/
          (3*(-1 + z)*z*(1 + z)) - (4*(6776 + 12032*z + 1065*z^2 - 7819*z^3 - 
            9400*z^4 - 9170*z^5 - 1855*z^6 + 1507*z^7)*H[3, 0, z])/
          (9*(-1 + z)*z*(1 + z)^3) - (8*(264 - 470*z + 417*z^2 - 266*z^3 + 
            154*z^4)*H[3, 1, z])/(9*(-1 + z)*z) - 
         (32*(98 - 69*z + 123*z^2 + 69*z^3 - 123*z^4 + 90*z^5)*H[3, 2, z])/
          (3*(-1 + z)*z*(1 + z)) - (64*(138 + 54*z + 308*z^2 - 54*z^3 - 
            308*z^4 + 83*z^5)*H[4, 0, z])/(3*(-1 + z)*z*(1 + z)) - 
         (32*(66 - 37*z + 91*z^2 + 37*z^3 - 91*z^4 + 62*z^5)*H[4, 1, z])/
          (3*(-1 + z)*z*(1 + z)) - (64*(9 + 4*z + 3*z^2 - 4*z^3 - 3*z^4 + 
            2*z^5)*H[-3, -1, 0, z])/(3*(-1 + z)*z*(1 + z)) - 
         (64*(-43 + 27*z - 114*z^2 - 27*z^3 + 114*z^4 + 24*z^5)*
           H[-3, 0, 0, z])/(3*(-1 + z)*z*(1 + z)) + 
         (64*(-19 - 16*z - 20*z^2 + 16*z^3 + 20*z^4 + 17*z^5)*
           H[-2, -2, 0, z])/(3*(-1 + z)*z*(1 + z)) - 
         (8*(220 + 432*z + 603*z^2 + 468*z^3 + 44*z^4)*H[-2, -1, 0, z])/
          (9*z*(1 + z)) - (64*(-10 + z - 11*z^2 - z^3 + 11*z^4)*
           H[-2, -1, 2, z])/(3*(-1 + z)*z*(1 + z)) - 
         (8*(-1452 - 366*z + 954*z^2 - 360*z^3 + 773*z^4 + 715*z^5)*
           H[-2, 0, 0, z])/(9*(-1 + z)*z*(1 + z)) - 
         (64*(-10 - 7*z - 11*z^2 + 7*z^3 + 11*z^4 + 8*z^5)*H[-2, 2, 0, z])/
          (3*(-1 + z)*z*(1 + z)) + (128*(-1 + z^2 + z^4)*H[-2, 2, 1, z])/
          (3*(-1 + z)*(1 + z)) - (64*(1 + z + z^2)^2*H[-1, -3, 0, z])/
          (3*z*(1 + z)) + (8*(33 - 68*z - 180*z^2 - 68*z^3 + 66*z^4)*
           H[-1, -2, 0, z])/(9*z*(1 + z)) - (320*(1 + z + z^2)^2*
           H[-1, -2, 2, z])/(3*z*(1 + z)) + (32*(1 + z)*(44 + 97*z + 44*z^2)*
           H[-1, -1, 2, z])/(9*z) - (256*(1 + z + z^2)^2*H[-1, -1, 3, z])/
          (z*(1 + z)) + (88*(7 + 20*z + 28*z^2 + 20*z^3 + 6*z^4)*
           H[-1, 2, 0, z])/(3*z*(1 + z)) + (16*(1 + z)*(11 + 14*z + 11*z^2)*
           H[-1, 2, 1, z])/(3*z) + (320*(1 + z + z^2)^2*H[-1, 2, 2, z])/
          (3*z*(1 + z)) - (32*(23 + 55*z + 87*z^2 + 55*z^3 + 23*z^4)*
           H[-1, 3, 0, z])/(3*z*(1 + z)) + (512*(1 - z + z^2)^2*
           H[1, -3, 0, z])/(3*(-1 + z)*z) + 
         (16*(66 - 54*z - 3*z^2 - 64*z^3 + 44*z^4)*H[1, -2, 0, z])/
          (9*(-1 + z)*z) + (128*(1 - z + z^2)^2*H[1, -2, 2, z])/
          (3*(-1 + z)*z) - (4*(429 - 786*z + 801*z^2 - 796*z^3 + 440*z^4)*
           H[1, 1, 2, z])/(9*(-1 + z)*z) - (96*(1 - z + z^2)^2*H[1, 1, 3, z])/
          ((-1 + z)*z) - (4*(2508 - 4862*z + 4971*z^2 - 4872*z^3 + 2453*z^4)*
           H[1, 2, 0, z])/(9*(-1 + z)*z) - 
         (4*(77 - 178*z + 267*z^2 - 188*z^3 + 88*z^4)*H[1, 2, 1, z])/
          (9*(-1 + z)*z) - (288*(1 - z + z^2)^2*H[1, 2, 2, z])/((-1 + z)*z) - 
         (3488*(1 - z + z^2)^2*H[1, 3, 0, z])/(3*(-1 + z)*z) - 
         (128*(1 - z + z^2)^2*H[1, 3, 1, z])/((-1 + z)*z) - 
         (64*(-5 - 3*z - 7*z^2 + 3*z^3 + 7*z^4 + z^5)*H[2, -2, 0, z])/
          (3*(-1 + z)*z*(1 + z)) - (4*(5456 + 9072*z + 224*z^2 - 6172*z^3 - 
            8261*z^4 - 7511*z^5 + 361*z^6 + 2343*z^7)*H[2, 0, 0, z])/
          (9*(-1 + z)*z*(1 + z)^3) - (4*(1496 + 1992*z - 434*z^2 - 602*z^3 - 
            621*z^4 - 1303*z^5 + 583*z^6 + 913*z^7)*H[2, 1, 0, z])/
          (9*(-1 + z)*z*(1 + z)^3) - (352*(1 - z + z^2)^2*H[2, 1, 1, z])/
          (9*(-1 + z)*z) - (32*(10 - 5*z + 11*z^2 + 5*z^3 - 11*z^4 + 6*z^5)*
           H[2, 1, 2, z])/((-1 + z)*z*(1 + z)) - 
         (32*(68 - 47*z + 73*z^2 + 47*z^3 - 73*z^4 + 52*z^5)*H[2, 2, 0, z])/
          ((-1 + z)*z*(1 + z)) - (256*(1 - z + z^2)^2*H[2, 2, 1, z])/
          ((-1 + z)*z) - (64*(100 - z + 199*z^2 + z^3 - 199*z^4 + 74*z^5)*
           H[3, 0, 0, z])/(3*(-1 + z)*z*(1 + z)) - 
         (64*(52 - 34*z + 67*z^2 + 34*z^3 - 67*z^4 + 42*z^5)*H[3, 1, 0, z])/
          (3*(-1 + z)*z*(1 + z)) - (128*(1 - z + z^2)^2*H[3, 1, 1, z])/
          ((-1 + z)*z) + (128*(-4 - 6*z - 3*z^2 + 6*z^3 + 3*z^4 + 5*z^5)*
           H[-2, -1, -1, 0, z])/(3*(-1 + z)*z*(1 + z)) + 
         (32*(-44 - 41*z - 39*z^2 + 41*z^3 + 39*z^4 + 36*z^5)*
           H[-2, -1, 0, 0, z])/(3*(-1 + z)*z*(1 + z)) - 
         (32*(-97 - 43*z - 143*z^2 + 43*z^3 + 143*z^4 + 89*z^5)*
           H[-2, 0, 0, 0, z])/(3*(-1 + z)*z*(1 + z)) + 
         (256*(1 + z + z^2)^2*H[-1, -2, -1, 0, z])/(z*(1 + z)) + 
         (1184*(1 + z + z^2)^2*H[-1, -2, 0, 0, z])/(3*z*(1 + z)) + 
         (256*(1 + z + z^2)^2*H[-1, -1, -2, 0, z])/(z*(1 + z)) - 
         (8*(231 + 354*z + 423*z^2 + 344*z^3 + 220*z^4)*H[-1, -1, -1, 0, z])/
          (9*z*(1 + z)) - (512*(1 + z + z^2)^2*H[-1, -1, -1, 2, z])/
          (z*(1 + z)) + (4*(209 + 330*z + 417*z^2 + 340*z^3 + 220*z^4)*
           H[-1, -1, 0, 0, z])/(9*z*(1 + z)) - 
         (1216*(1 + z + z^2)^2*H[-1, -1, 2, 0, z])/(3*z*(1 + z)) - 
         (256*(1 + z + z^2)^2*H[-1, -1, 2, 1, z])/(3*z*(1 + z)) - 
         (4*(979 + 1178*z - 309*z^2 + 1208*z^3 + 1144*z^4)*H[-1, 0, 0, 0, z])/
          (9*z*(1 + z)) - (32*(5 + 14*z + 23*z^2 + 14*z^3 + 5*z^4)*
           H[-1, 2, 0, 0, z])/(z*(1 + z)) + (64*(2 + z + z^3 + 2*z^4)*
           H[-1, 2, 1, 0, z])/(3*z*(1 + z)) - 
         (4*(16016 + 30344*z + 4902*z^2 - 18992*z^3 - 21585*z^4 - 20325*z^5 - 
            6211*z^6 + 2035*z^7)*H[0, 0, 0, 0, z])/(9*(-1 + z)*z*(1 + z)^3) + 
         (256*(1 - z + z^2)^2*H[1, -2, -1, 0, z])/(3*(-1 + z)*z) + 
         (64*(1 - z + z^2)^2*H[1, -2, 0, 0, z])/((-1 + z)*z) - 
         (4*(5632 - 10178*z + 9573*z^2 - 10208*z^3 + 5467*z^4)*
           H[1, 0, 0, 0, z])/(9*(-1 + z)*z) - 
         (4*(1782 - 3314*z + 3441*z^2 - 3284*z^3 + 1749*z^4)*
           H[1, 1, 0, 0, z])/(9*(-1 + z)*z) - 
         (4*(649 - 1268*z + 1416*z^2 - 1248*z^3 + 627*z^4)*H[1, 1, 1, 0, z])/
          (9*(-1 + z)*z) - (288*(1 - z + z^2)^2*H[1, 1, 2, 0, z])/
          ((-1 + z)*z) - (3200*(1 - z + z^2)^2*H[1, 2, 0, 0, z])/
          (3*(-1 + z)*z) - (288*(1 - z + z^2)^2*H[1, 2, 1, 0, z])/
          ((-1 + z)*z) - (32*(265 - 112*z + 338*z^2 + 112*z^3 - 338*z^4 + 
            185*z^5)*H[2, 0, 0, 0, z])/(3*(-1 + z)*z*(1 + z)) - 
         (32*(122 - 67*z + 127*z^2 + 67*z^3 - 127*z^4 + 72*z^5)*
           H[2, 1, 0, 0, z])/(3*(-1 + z)*z*(1 + z)) - 
         (32*(12 - 5*z + 11*z^2 + 5*z^3 - 11*z^4 + 4*z^5)*H[2, 1, 1, 0, z])/
          ((-1 + z)*z*(1 + z)) - (96*(1 + z + z^2)^2*H[-1, -1, 0, 0, 0, z])/
          (z*(1 + z)) - (32*(104 + 223*z + 342*z^2 + 223*z^3 + 104*z^4)*
           H[-1, 0, 0, 0, 0, z])/(3*z*(1 + z)) - 
         (64*(60 - 17*z + 241*z^2 + 17*z^3 - 241*z^4 + 17*z^5)*
           H[0, 0, 0, 0, 0, z])/((-1 + z)*z*(1 + z)) - 
         (6592*(1 - z + z^2)^2*H[1, 0, 0, 0, 0, z])/(3*(-1 + z)*z) - 
         (864*(1 - z + z^2)^2*H[1, 1, 0, 0, 0, z])/((-1 + z)*z) - 
         (64*(1 - z + z^2)^2*H[1, 1, 1, 0, 0, z])/((-1 + z)*z) - 
         (32*(1 - 8*z - z^2 + 8*z^3 + z^4 + 10*z^5)*H[-3, z]*zeta[2])/
          ((-1 + z)*z*(1 + z)) + (64*(-14 - 5*z - 14*z^2 + 5*z^3 + 14*z^4 + 
            5*z^5)*H[-2, -1, z]*zeta[2])/(3*(-1 + z)*z*(1 + z)) + 
         (704*(1 + z + z^2)^2*H[-1, -2, z]*zeta[2])/(3*z*(1 + z)) + 
         (512*(1 + z + z^2)^2*H[-1, -1, -1, z]*zeta[2])/(z*(1 + z)) - 
         (8*H[-1, 2, z]*(-335 + 310*z + 1290*z^2 + 310*z^3 - 335*z^4 + 
            216*zeta[2] + 648*z*zeta[2] + 1080*z^2*zeta[2] + 
            648*z^3*zeta[2] + 216*z^4*zeta[2]))/(27*z*(1 + z)) - 
         (4*H[1, 2, z]*(-374 - 127*z + 57*z^2 + 14*z^3 - 374*z^4 + 
            486*zeta[2] - 972*z*zeta[2] + 1458*z^2*zeta[2] - 
            972*z^3*zeta[2] + 486*z^4*zeta[2]))/(27*(-1 + z)*z) + 
         (4*H[-1, -1, 0, z]*(2077 + 4840*z + 7098*z^2 + 4804*z^3 + 2077*z^4 + 
            900*zeta[2] + 1800*z*zeta[2] + 2700*z^2*zeta[2] + 
            1800*z^3*zeta[2] + 900*z^4*zeta[2]))/(27*z*(1 + z)) - 
         (2*H[-1, 0, 0, z]*(5249 + 16396*z + 19602*z^2 + 16384*z^3 + 
            5249*z^4 + 5940*zeta[2] + 13176*z*zeta[2] + 20412*z^2*zeta[2] + 
            13176*z^3*zeta[2] + 5940*z^4*zeta[2]))/(27*z*(1 + z)) + 
         (8*H[2, 1, z]*(1072 + 1114*z + 747*z^2 - 176*z^3 - 1417*z^4 - 
            536*z^5 - 315*zeta[2] + 243*z*zeta[2] - 27*z^2*zeta[2] - 
            243*z^3*zeta[2] + 27*z^4*zeta[2] + 45*z^5*zeta[2]))/
          (27*(-1 + z)*z*(1 + z)) + (4*H[3, z]*(3752 + 8055*z + 2494*z^2 - 
            657*z^3 - 2360*z^4 - 3512*z^5 + 324*zeta[2] + 828*z*zeta[2] + 
            828*z^2*zeta[2] - 828*z^3*zeta[2] - 828*z^4*zeta[2] + 
            108*z^5*zeta[2]))/(27*(-1 + z)*z*(1 + z)) - 
         (4*H[-2, 0, z]*(-164 - 7496*z + 2319*z^2 + 1719*z^3 - 1351*z^4 + 
            4437*z^5 + 36*zeta[2] - 1116*z*zeta[2] - 252*z^2*zeta[2] + 
            1116*z^3*zeta[2] + 252*z^4*zeta[2] + 1404*z^5*zeta[2]))/
          (27*(-1 + z)*z*(1 + z)) - (2*H[0, 0, 0, z]*(57392 + 21048*z - 
            78491*z^2 - 51166*z^3 - 44390*z^4 + 42*z^5 + 35773*z^6 - 
            4752*zeta[2] + 2916*z*zeta[2] - 900*z^2*zeta[2] - 
            16236*z^3*zeta[2] + 900*z^4*zeta[2] + 8892*z^5*zeta[2] + 
            324*z^6*zeta[2]))/(27*(-1 + z)*z*(1 + z)^2) - 
         (4*H[1, 0, 0, z]*(9575 - 3243*z - 14328*z^2 - 3065*z^3 - 14130*z^4 - 
            3144*z^5 + 9575*z^6 + 1890*zeta[2] + 3780*z^3*zeta[2] + 
            1890*z^6*zeta[2]))/(27*(-1 + z)*z*(1 + z)^2) - 
         (2*H[1, 1, 0, z]*(6377 - 2668*z - 7937*z^2 + 2060*z^3 - 7961*z^4 - 
            2680*z^5 + 6377*z^6 + 3564*zeta[2] + 7128*z^3*zeta[2] + 
            3564*z^6*zeta[2]))/(27*(-1 + z)*z*(1 + z)^2) - 
         (2*H[2, 0, z]*(-7368 - 56680*z - 65873*z^2 - 11308*z^3 + 15516*z^4 + 
            43224*z^5 + 33177*z^6 + 7848*zeta[2] + 2376*z*zeta[2] + 
            4248*z^2*zeta[2] + 15192*z^3*zeta[2] - 4248*z^4*zeta[2] - 
            2376*z^5*zeta[2] + 7344*z^6*zeta[2]))/(27*(-1 + z)*z*(1 + z)^2) + 
         Lp^3*((8*Lh^2*(-1 + 2*z - z^2 + z^3))/z + 
           (4*(506 - 661*z + 870*z^2 - 979*z^3 + 374*z^4)*H[0, z])/
            (9*(-1 + z)*z) + (16*(-33 + 40*z - 29*z^2 + 33*z^3)*H[1, z])/
            (3*z) + Lh*((-8*(-33 + 40*z - 29*z^2 + 33*z^3))/(3*z) - 
             (32*(1 - z + 3*z^2 - 3*z^3 + z^4)*H[0, z])/((-1 + z)*z) - 
             (32*(-1 + 2*z - z^2 + z^3)*H[1, z])/z) + 
           (16*(5 - 6*z + 15*z^2 - 14*z^3 + 5*z^4)*H[2, z])/((-1 + z)*z) + 
           (16*(1 + z + z^2)^2*H[-1, 0, z])/(z*(1 + z)) + 
           (16*(14 + 7*z + 44*z^2 - 7*z^3 - 44*z^4 + 11*z^5)*H[0, 0, z])/
            (3*(-1 + z)*z*(1 + z)) + (80*(1 - z + z^2)^2*H[1, 0, z])/
            ((-1 + z)*z) + (64*(-1 + 2*z - z^2 + z^3)*H[1, 1, z])/z - 
           (2*(3548 + 307*z + 562*z^2 + 255*z^3 - 3548*z^4 - 270*zeta[2] - 
              918*z*zeta[2] - 1890*z^2*zeta[2] - 1080*z^3*zeta[2] + 
              54*z^4*zeta[2]))/(27*z*(1 + z))) - 
         (16*Lh*(1 - z + z^2)^2*H[0, z]*(-202 + 189*zeta[3]))/
          (27*(-1 + z)*z) - (4*H[-1, -1, z]*(583*zeta[2] + 1834*z*zeta[2] + 
            2679*z^2*zeta[2] + 1824*z^3*zeta[2] + 572*z^4*zeta[2] + 
            912*zeta[3] + 1824*z*zeta[3] + 2736*z^2*zeta[3] + 
            1824*z^3*zeta[3] + 912*z^4*zeta[3]))/(9*z*(1 + z)) - 
         (4*H[1, 1, z]*(-10343 + 16229*z - 11838*z^2 + 16295*z^3 - 
            10343*z^4 + 1287*zeta[2] - 3492*z*zeta[2] + 5238*z^2*zeta[2] - 
            3132*z^3*zeta[2] + 891*z^4*zeta[2] + 8424*zeta[3] - 
            16848*z*zeta[3] + 25272*z^2*zeta[3] - 16848*z^3*zeta[3] + 
            8424*z^4*zeta[3]))/(81*(-1 + z)*z) - 
         (4*H[-2, z]*(-836*zeta[2] - 500*z*zeta[2] - 389*z^2*zeta[2] + 
            401*z^3*zeta[2] + 1236*z^4*zeta[2] + 88*z^5*zeta[2] - 
            732*zeta[3] - 516*z*zeta[3] - 756*z^2*zeta[3] + 516*z^3*zeta[3] + 
            756*z^4*zeta[3] + 540*z^5*zeta[3]))/(9*(-1 + z)*z*(1 + z)) - 
         (2*H[1, 0, z]*(-87047 + 23926*z + 87138*z^2 + 71262*z^3 + 
            16141*z^4 - 79172*z^5 + 15840*zeta[2] - 20232*z*zeta[2] - 
            2646*z^2*zeta[2] - 1746*z^3*zeta[2] - 20322*z^4*zeta[2] + 
            14850*z^5*zeta[2] + 1296*zeta[3] - 1296*z*zeta[3] + 
            1296*z^2*zeta[3] + 1296*z^3*zeta[3] - 1296*z^4*zeta[3] + 
            1296*z^5*zeta[3]))/(81*(-1 + z)*z*(1 + z)) - 
         (4*H[-1, 0, z]*(324 - 24706*z + 40720*z^2 + 145080*z^3 + 35440*z^4 - 
            27526*z^5 + 204*z^6 + 14355*z*zeta[2] + 55620*z^2*zeta[2] + 
            73710*z^3*zeta[2] + 54720*z^4*zeta[2] + 17820*z^5*zeta[2] + 
            71280*z*zeta[3] + 129600*z^2*zeta[3] + 187920*z^3*zeta[3] + 
            129600*z^4*zeta[3] + 71280*z^5*zeta[3]))/(405*z^2*(1 + z)) + 
         (2*H[0, 0, z]*(-221880 - 983570*z - 2189270*z^2 - 2269490*z^3 + 
            157542*z^4 + 2325284*z^5 + 1698480*z^6 + 373056*z^7 + 408*z^8 + 
            17820*zeta[2] - 278955*z*zeta[2] - 737055*z^2*zeta[2] - 
            234360*z^3*zeta[2] + 768690*z^4*zeta[2] + 975285*z^5*zeta[2] + 
            582525*z^6*zeta[2] + 173250*z^7*zeta[2] - 168480*zeta[3] - 
            466560*z*zeta[3] - 751680*z^2*zeta[3] - 648000*z^3*zeta[3] + 
            259200*z^4*zeta[3] + 648000*z^5*zeta[3] + 64800*z^6*zeta[3] - 
            129600*z^7*zeta[3]))/(405*(-1 + z)*z*(1 + z)^3) + 
         (4*H[2, z]*(5458 + 23497*z + 19197*z^2 - 31467*z^3 - 56032*z^4 - 
            25161*z^5 - 1303*z^6 + 451*z^7 + 1980*zeta[2] + 1980*z*zeta[2] - 
            4239*z^2*zeta[2] - 6057*z^3*zeta[2] + 324*z^4*zeta[2] + 
            9828*z^5*zeta[2] + 12915*z^6*zeta[2] + 5445*z^7*zeta[2] - 
            29052*zeta[3] - 35964*z*zeta[3] - 21168*z^2*zeta[3] - 
            72792*z^3*zeta[3] - 44280*z^4*zeta[3] + 21168*z^5*zeta[3] - 
            22572*z^6*zeta[3] - 29484*z^7*zeta[3]))/(81*(-1 + z)*z*
           (1 + z)^3) + Lp^2*((-16*Lh^2*(1 - z + z^2)^2*H[0, z])/
            ((-1 + z)*z) - (16*(132 - 219*z + 210*z^2 - 189*z^3 + 88*z^4)*
             H[2, z])/(3*(-1 + z)*z) - (16*(23 + 13*z + 55*z^2 - 13*z^3 - 
              55*z^4 + 19*z^5)*H[3, z])/((-1 + z)*z*(1 + z)) - 
           (16*(5 + 2*z + 15*z^2 + 18*z^3 + 5*z^4)*H[-2, 0, z])/(z*(1 + z)) - 
           (16*(55 + 102*z + 105*z^2 + 102*z^3 + 55*z^4)*H[-1, 0, z])/
            (3*z*(1 + z)) - (64*(1 + z + z^2)^2*H[-1, 2, z])/(z*(1 + z)) - 
           (2*(1540 + 61*z + 593*z^2 - 633*z^3 - 1913*z^4 + 704*z^5)*
             H[0, 0, z])/(3*(-1 + z)*z*(1 + z)) - 
           (8*(231 - 431*z + 444*z^2 - 431*z^3 + 231*z^4)*H[1, 0, z])/
            (3*(-1 + z)*z) - (264*(1 - z + z^2)^2*H[1, 2, z])/((-1 + z)*z) - 
           (16*(23 - 6*z + 39*z^2 + 6*z^3 - 39*z^4 + 22*z^5)*H[2, 0, z])/
            ((-1 + z)*z*(1 + z)) - (264*(1 - z + z^2)^2*H[2, 1, z])/
            ((-1 + z)*z) + (112*(1 + z + z^2)^2*H[-1, -1, 0, z])/
            (z*(1 + z)) - (120*(1 + z + z^2)^2*H[-1, 0, 0, z])/(z*(1 + z)) - 
           (8*(44 - 5*z + 178*z^2 + 5*z^3 - 178*z^4 + 27*z^5)*H[0, 0, 0, z])/
            ((-1 + z)*z*(1 + z)) - (344*(1 - z + z^2)^2*H[1, 0, 0, z])/
            ((-1 + z)*z) - (264*(1 - z + z^2)^2*H[1, 1, 0, z])/((-1 + z)*z) + 
           (120*(1 + z + z^2)^2*H[-1, z]*zeta[2])/(z*(1 + z)) - 
           (2*H[1, z]*(536 - 1169*z + 100*z^2 - 536*z^3 - 360*zeta[2] + 
              720*z*zeta[2] - 360*z^2*zeta[2] + 360*z^3*zeta[2]))/(9*z) - 
           (H[0, z]*(10856 - 6639*z - 3425*z^2 + 1323*z^3 - 9307*z^4 + 
              3440*z^5 - 1152*zeta[2] - 1008*z*zeta[2] - 3312*z^2*zeta[2] + 
              1008*z^3*zeta[2] + 3312*z^4*zeta[2]))/(9*(-1 + z)*z*(1 + z)) + 
           Lh*((8*(99 - 157*z + 141*z^2 - 127*z^3 + 55*z^4)*H[0, z])/
              (3*(-1 + z)*z) + (96*(1 - z + z^2)^2*H[2, z])/((-1 + z)*z) + 
             (32*(1 + z + z^2)^2*H[-1, 0, z])/(z*(1 + z)) + 
             (32*(4 + 3*z + 10*z^2 - 3*z^3 - 10*z^4 + 3*z^5)*H[0, 0, z])/
              ((-1 + z)*z*(1 + z)) + (96*(1 - z + z^2)^2*H[1, 0, z])/
              ((-1 + z)*z) + (4*(134 - 159*z - 268*z^2 - 109*z^3 - 134*z^4 - 
                54*zeta[2] + 162*z*zeta[2] + 198*z^2*zeta[2] + 
                72*z^3*zeta[2] + 126*z^4*zeta[2]))/(9*z*(1 + z))) - 
           (2*(4056 - 4409*z + 1657*z^2 + 443*z^3 - 5713*z^4 + 3966*z^5 - 
              297*zeta[2] - 6030*z*zeta[2] + 648*z^2*zeta[2] - 
              405*z^3*zeta[2] - 747*z^4*zeta[2] + 6831*z^5*zeta[2] - 
              1188*zeta[3] + 1458*z*zeta[3] - 3402*z^2*zeta[3] - 
              1080*z^3*zeta[3] + 3780*z^4*zeta[3] + 1512*z^5*zeta[3]))/
            (27*(-1 + z)*z*(1 + z))) + (2*H[-1, z]*(737*zeta[2] + 
            6080*z*zeta[2] + 12258*z^2*zeta[2] + 6044*z^3*zeta[2] + 
            737*z^4*zeta[2] + 2772*zeta[3] + 7812*z*zeta[3] + 
            11538*z^2*zeta[3] + 7752*z^3*zeta[3] + 2508*z^4*zeta[3] - 
            19638*zeta[4] - 36900*z*zeta[4] - 54162*z^2*zeta[4] - 
            36900*z^3*zeta[4] - 19638*z^4*zeta[4]))/(27*z*(1 + z)) - 
         (2*H[1, z]*(-28356 - 29797*z + 27867*z^2 + 60020*z^3 + 29760*z^4 - 
            30223*z^5 - 29271*z^6 + 15177*zeta[2] - 807*z*zeta[2] - 
            13800*z^2*zeta[2] + 2667*z^3*zeta[2] - 16338*z^4*zeta[2] - 
            2076*z^5*zeta[2] + 15177*z^6*zeta[2] + 31482*zeta[3] + 
            1296*z*zeta[3] - 38232*z^2*zeta[3] - 16272*z^3*zeta[3] - 
            37206*z^4*zeta[3] + 3888*z^5*zeta[3] + 32868*z^6*zeta[3] + 
            10368*zeta[4] + 20736*z^3*zeta[4] + 10368*z^6*zeta[4]))/
          (81*(-1 + z)*z*(1 + z)^2) - (H[0, z]*(-1574752 - 5541578*z - 
            9094572*z^2 - 11006756*z^3 - 4419634*z^4 + 11889792*z^5 + 
            16258118*z^6 + 5827702*z^7 + 718380*zeta[2] - 822285*z*zeta[2] - 
            3886065*z^2*zeta[2] - 2312910*z^3*zeta[2] - 625230*z^4*zeta[2] + 
            647775*z^5*zeta[2] + 3406995*z^6*zeta[2] + 2101500*z^7*zeta[2] + 
            677160*zeta[3] + 3454920*z*zeta[3] + 5178600*z^2*zeta[3] + 
            2090880*z^3*zeta[3] - 2368440*z^4*zeta[3] - 5283360*z^5*zeta[3] - 
            5092200*z^6*zeta[3] - 1841400*z^7*zeta[3] + 2714310*zeta[4] + 
            6605550*z*zeta[4] + 11090520*z^2*zeta[4] + 12044700*z^3*zeta[4] - 
            2353860*z^4*zeta[4] - 11550600*z^5*zeta[4] - 2680290*z^6*
             zeta[4] + 1671030*z^7*zeta[4]))/(1215*(-1 + z)*z*(1 + z)^3) + 
         Lp*((8*(572 - 925*z + 663*z^2 - 563*z^3 + 264*z^4)*H[3, z])/
            (3*(-1 + z)*z) + (32*(42 + 26*z + 97*z^2 - 26*z^3 - 97*z^4 + 
              29*z^5)*H[4, z])/((-1 + z)*z*(1 + z)) + 
           (64*(-7 + 4*z - 20*z^2 - 4*z^3 + 20*z^4 + 5*z^5)*H[-3, 0, z])/
            ((-1 + z)*z*(1 + z)) + (16*(-165 + 114*z - 40*z^2 + 36*z^3 + 
              66*z^4)*H[-2, 0, z])/(3*(-1 + z)*z) - 
           (64*(1 - z + z^2)^2*H[-2, 2, z])/((-1 + z)*z) - 
           (16*(1 + z)*(11 + 14*z + 11*z^2)*H[-1, 2, z])/z + 
           (96*(1 + z + z^2)^2*H[-1, 3, z])/(z*(1 + z)) + (16*H[1, 1, z])/3 + 
           (16*(55 - 108*z + 117*z^2 - 108*z^3 + 55*z^4)*H[1, 2, z])/
            (3*(-1 + z)*z) + (576*(1 - z + z^2)^2*H[1, 3, z])/((-1 + z)*z) + 
           (16*(396 - 183*z - 52*z^2 - 26*z^3 - 322*z^4 + 209*z^5)*
             H[2, 0, z])/(3*(-1 + z)*z*(1 + z)) + 
           (16*(22 - 42*z + 51*z^2 - 42*z^3 + 22*z^4)*H[2, 1, z])/
            (3*(-1 + z)*z) + (64*(14 - 12*z + 15*z^2 + 12*z^3 - 15*z^4 + 
              13*z^5)*H[2, 2, z])/((-1 + z)*z*(1 + z)) + 
           (128*(10 + 4*z + 23*z^2 - 4*z^3 - 23*z^4 + 8*z^5)*H[3, 0, z])/
            ((-1 + z)*z*(1 + z)) + (32*(17 - 32*z + 51*z^2 - 36*z^3 + 17*z^4)*
             H[3, 1, z])/((-1 + z)*z) - (64*(-5 - 3*z - 5*z^2 + 3*z^3 + 
              5*z^4 + 3*z^5)*H[-2, -1, 0, z])/((-1 + z)*z*(1 + z)) + 
           (64*(-7 + 3*z - 15*z^2 - 3*z^3 + 15*z^4 + 5*z^5)*H[-2, 0, 0, z])/
            ((-1 + z)*z*(1 + z)) - (256*(1 + z + z^2)^2*H[-1, -2, 0, z])/
            (z*(1 + z)) + (16*(33 + 100*z + 156*z^2 + 100*z^3 + 33*z^4)*
             H[-1, -1, 0, z])/(3*z*(1 + z)) + (320*(1 + z + z^2)^2*
             H[-1, -1, 2, z])/(z*(1 + z)) + (16*(143 + 216*z + 135*z^2 + 
              216*z^3 + 143*z^4)*H[-1, 0, 0, z])/(3*z*(1 + z)) + 
           (224*(1 + z + z^2)^2*H[-1, 2, 0, z])/(z*(1 + z)) + 
           (8*(1452 + 29*z - 108*z^2 - 359*z^3 - 1300*z^4 + 308*z^5)*
             H[0, 0, 0, z])/(3*(-1 + z)*z*(1 + z)) - 
           (64*(1 - z + z^2)^2*H[1, -2, 0, z])/((-1 + z)*z) + 
           (8*(484 - 892*z + 849*z^2 - 892*z^3 + 484*z^4)*H[1, 0, 0, z])/
            (3*(-1 + z)*z) + (16*(55 - 108*z + 117*z^2 - 108*z^3 + 55*z^4)*
             H[1, 1, 0, z])/(3*(-1 + z)*z) + (96*(1 - z + z^2)^2*
             H[1, 1, 2, z])/((-1 + z)*z) + (864*(1 - z + z^2)^2*
             H[1, 2, 0, z])/((-1 + z)*z) + (96*(1 - z + z^2)^2*H[1, 2, 1, z])/
            ((-1 + z)*z) + (32*(38 - 17*z + 57*z^2 + 17*z^3 - 57*z^4 + 
              36*z^5)*H[2, 0, 0, z])/((-1 + z)*z*(1 + z)) + 
           (64*(14 - 12*z + 15*z^2 + 12*z^3 - 15*z^4 + 13*z^5)*H[2, 1, 0, z])/
            ((-1 + z)*z*(1 + z)) + (96*(1 - z + z^2)^2*H[2, 1, 1, z])/
            ((-1 + z)*z) - (192*(1 + z + z^2)^2*H[-1, -1, -1, 0, z])/
            (z*(1 + z)) - (256*(1 + z + z^2)^2*H[-1, -1, 0, 0, z])/
            (z*(1 + z)) + (688*(1 + z + z^2)^2*H[-1, 0, 0, 0, z])/
            (z*(1 + z)) + (32*(44 - 19*z + 206*z^2 + 19*z^3 - 206*z^4 + 
              19*z^5)*H[0, 0, 0, 0, z])/((-1 + z)*z*(1 + z)) + 
           (1168*(1 - z + z^2)^2*H[1, 0, 0, 0, z])/((-1 + z)*z) + 
           (608*(1 - z + z^2)^2*H[1, 1, 0, 0, z])/((-1 + z)*z) + 
           (96*(1 - z + z^2)^2*H[1, 1, 1, 0, z])/((-1 + z)*z) - 
           (32*(-7 - z - 7*z^2 + z^3 + 7*z^4 + z^5)*H[-2, z]*zeta[2])/
            ((-1 + z)*z*(1 + z)) - (416*(1 + z + z^2)^2*H[-1, -1, z]*zeta[2])/
            (z*(1 + z)) + (8*H[-1, 0, z]*(121 + 360*z + 210*z^2 + 360*z^3 + 
              121*z^4 + 54*zeta[2] + 108*z*zeta[2] + 162*z^2*zeta[2] + 
              108*z^3*zeta[2] + 54*z^4*zeta[2]))/(9*z*(1 + z)) + 
           (8*H[1, 0, z]*(551 - 1420*z + 1065*z^2 - 1417*z^3 + 551*z^4 + 
              342*zeta[2] - 684*z*zeta[2] + 1026*z^2*zeta[2] - 
              684*z^3*zeta[2] + 342*z^4*zeta[2]))/(9*(-1 + z)*z) + 
           (4*H[2, z]*(-1608 - 1909*z - 1621*z^2 - 235*z^3 + 1889*z^4 + 
              804*z^5 + 36*zeta[2] - 324*z*zeta[2] - 108*z^2*zeta[2] + 
              324*z^3*zeta[2] + 108*z^4*zeta[2] + 180*z^5*zeta[2]))/
            (9*(-1 + z)*z*(1 + z)) + (4*H[0, 0, z]*(7468 - 2382*z - 
              3779*z^2 + 398*z^3 - 5565*z^4 + 644*z^5 - 1008*zeta[2] + 
              396*z*zeta[2] - 2016*z^2*zeta[2] - 396*z^3*zeta[2] + 
              2016*z^4*zeta[2] + 180*z^5*zeta[2]))/(9*(-1 + z)*z*(1 + z)) - 
           (4*H[1, z]*(5297 - 5194*z + 1686*z^2 - 7365*z^3 + 5576*z^4 + 
              594*zeta[2] - 432*z*zeta[2] - 324*z^2*zeta[2] - 
              432*z^3*zeta[2] + 594*z^4*zeta[2] - 1512*zeta[3] + 
              1512*z*zeta[3] - 4536*z^2*zeta[3] + 3024*z^3*zeta[3] - 
              1512*z^4*zeta[3]))/(27*(-1 + z)*z) + 
           (8*H[-1, z]*(99*zeta[2] + 316*z*zeta[2] + 456*z^2*zeta[2] + 
              316*z^3*zeta[2] + 99*z^4*zeta[2] + 144*zeta[3] + 
              288*z*zeta[3] + 432*z^2*zeta[3] + 288*z^3*zeta[3] + 
              144*z^4*zeta[3]))/(3*z*(1 + z)) + 
           (4*H[0, z]*(4194 - 5206*z + 7586*z^2 - 2010*z^3 - 10990*z^4 + 
              8006*z^5 + 792*zeta[2] - 729*z*zeta[2] + 3213*z^2*zeta[2] - 
              3825*z^3*zeta[2] - 4203*z^4*zeta[2] + 3168*z^5*zeta[2] - 
              1080*zeta[3] + 3888*z*zeta[3] - 1944*z^2*zeta[3] - 
              3888*z^3*zeta[3] + 1944*z^4*zeta[3] + 2592*z^5*zeta[3]))/
            (27*(-1 + z)*z*(1 + z)) + Lh*((-4*H[1, z])/3 - 
             (96*(1 - z + z^2)^2*H[3, z])/((-1 + z)*z) - 
             (32*(1 + z + z^2)^2*H[-2, 0, z])/(z*(1 + z)) + 
             (4*(-220 + 279*z - 144*z^2 + 129*z^3)*H[0, 0, z])/
              (3*(-1 + z)*z) - (16*(-1 + z)*(11 - z + 11*z^2)*H[1, 0, z])/
              (3*z) - (16*(1 - z + z^2)^2*H[1, 2, z])/((-1 + z)*z) - 
             (32*(7 - 6*z + 7*z^2 + 6*z^3 - 7*z^4 + 6*z^5)*H[2, 0, z])/
              ((-1 + z)*z*(1 + z)) - (16*(1 - z + z^2)^2*H[2, 1, z])/
              ((-1 + z)*z) - (32*(1 + z + z^2)^2*H[-1, -1, 0, z])/
              (z*(1 + z)) - (48*(1 + z + z^2)^2*H[-1, 0, 0, z])/(z*(1 + z)) - 
             (16*(20 + 11*z + 42*z^2 - 11*z^3 - 42*z^4 + 11*z^5)*H[0, 0, 0, 
                z])/((-1 + z)*z*(1 + z)) - (112*(1 - z + z^2)^2*H[1, 0, 0, 
                z])/((-1 + z)*z) - (16*(1 - z + z^2)^2*H[1, 1, 0, z])/
              ((-1 + z)*z) - (16*(1 + z + z^2)^2*H[-1, z]*zeta[2])/
              (z*(1 + z)) - (2*H[0, z]*(-1072 - 51*z - 882*z^2 + 665*z^3 + 
                536*z^4 + 504*zeta[2] - 1008*z*zeta[2] + 1512*z^2*zeta[2] - 
                1008*z^3*zeta[2] + 504*z^4*zeta[2]))/(9*(-1 + z)*z) - 
             (8*(-615 - 394*z + 569*z^2 + 1054*z^3 + 46*z^4 - 660*z^5 + 
                198*zeta[2] - 216*z*zeta[2] + 18*z^2*zeta[2] + 
                18*z^3*zeta[2] - 216*z^4*zeta[2] + 198*z^5*zeta[2] + 
                405*zeta[3] + 135*z*zeta[3] + 783*z^2*zeta[3] + 
                243*z^3*zeta[3] - 405*z^4*zeta[3] + 243*z^5*zeta[3]))/
              (27*(-1 + z)*z*(1 + z))) - (43988 - 63558*z + 37972*z^2 + 
             36238*z^3 - 81960*z^4 + 27320*z^5 - 70758*zeta[2] - 
             30474*z*zeta[2] - 43614*z^2*zeta[2] + 32760*z^3*zeta[2] + 
             104724*z^4*zeta[2] + 7362*z^5*zeta[2] - 28116*zeta[3] - 
             67752*z*zeta[3] - 63072*z^2*zeta[3] + 36468*z^3*zeta[3] + 
             76932*z^4*zeta[3] + 31284*z^5*zeta[3] + 11259*zeta[4] - 
             32886*z*zeta[4] - 38232*z^2*zeta[4] + 43659*z^3*zeta[4] + 
             49005*z^4*zeta[4] - 67149*z^5*zeta[4])/(81*(-1 + z)*z*
             (1 + z))) - (-20233704 - 21951157*z + 5776446*z^2 + 
           12272740*z^3 + 51836090*z^4 + 43995861*z^5 - 37378832*z^6 - 
           34317444*z^7 - 1999980*zeta[2] - 2499660*z*zeta[2] + 
           1837260*z^2*zeta[2] + 5087700*z^3*zeta[2] + 5520276*z^4*zeta[2] + 
           472212*z^5*zeta[2] - 5442660*z^6*zeta[2] - 3138012*z^7*zeta[2] + 
           7344*z^8*zeta[2] - 5903280*zeta[3] - 31258980*z*zeta[3] - 
           49423770*z^2*zeta[3] - 22525830*z^3*zeta[3] + 
           15227460*z^4*zeta[3] + 33051240*z^5*zeta[3] + 
           31126950*z^6*zeta[3] + 11760930*z^7*zeta[3] + 1953720*zeta[2]*
            zeta[3] + 2395980*z*zeta[2]*zeta[3] + 889380*z^2*zeta[2]*
            zeta[3] + 4233060*z^3*zeta[2]*zeta[3] + 3970620*z^4*zeta[2]*
            zeta[3] + 1302480*z^5*zeta[2]*zeta[3] + 3878280*z^6*zeta[2]*
            zeta[3] + 2760480*z^7*zeta[2]*zeta[3] + 12135420*zeta[4] + 
           26350110*z*zeta[4] + 13874085*z^2*zeta[4] - 3178035*z^3*zeta[4] - 
           14209020*z^4*zeta[4] - 24504120*z^5*zeta[4] - 
           15685245*z^6*zeta[4] - 2445795*z^7*zeta[4] + 15804720*zeta[5] + 
           33767280*z*zeta[5] + 51554880*z^2*zeta[5] + 63568800*z^3*zeta[5] - 
           2216160*z^4*zeta[5] - 57970080*z^5*zeta[5] - 20820240*z^6*
            zeta[5] + 4957200*z^7*zeta[5])/(3645*(-1 + z)*z*(1 + z)^3)) + 
       CA*(Nf^2*TF^2*((64*Lp^3*(-1 + 2*z - z^2 + z^3))/(27*z) + 
           Lp^2*((32*(-23 + 29*z - 19*z^2 + 23*z^3))/(27*z) - 
             (64*(1 + z)*H[0, z])/9) - (8*(-565 + 255*z - 462*z^2 + 520*z^3)*
             H[1, z])/(243*z) + (8*(-104 + 220*z + 133*z^2 + 156*z^3)*
             H[2, z])/(81*z) - (256*(1 + z)*H[3, z])/9 - 
           (16*(184 - 66*z + 321*z^2 - 387*z^3 + 28*z^4)*H[0, 0, z])/
            (81*(-1 + z)*z) + (32*(-52 + 24*z - 33*z^2 + 52*z^3)*H[1, 0, z])/
            (81*z) + (8*(-52 + 9*z - 33*z^2 + 52*z^3)*H[1, 1, z])/(81*z) - 
           (512*(1 + z)*H[2, 0, z])/27 - (128*(1 + z)*H[2, 1, z])/27 - 
           (64*(8 - 15*z + 24*z^2 - 17*z^3 + 8*z^4)*H[0, 0, 0, z])/
            (27*(-1 + z)*z) - (16*H[0, z]*(236 - 914*z + 477*z^2 - 355*z^3 + 
              496*z^4 + 288*z*zeta[2] - 288*z^3*zeta[2]))/(243*(-1 + z)*z) + 
           Lp*((-8*(104 + 95*z + 52*z^2)*H[0, z])/27 - 
             (8*(-52 + 21*z - 33*z^2 + 52*z^3)*H[1, z])/(27*z) + 
             (128*(1 + z)*H[2, z])/9 + (128*(1 + z)*H[0, 0, z])/9 + 
             (8*(-792 + 829*z - 629*z^2 + 720*z^3 - 144*z*zeta[2] - 
                144*z^2*zeta[2]))/(81*z)) - (8*(6532 - 5732*z + 4372*z^2 - 
              5020*z^3 + 1170*z*zeta[2] + 1791*z^2*zeta[2] + 468*z^3*zeta[
                2] + 1296*zeta[3] - 2160*z*zeta[3] + 1728*z^2*zeta[3] - 
              1296*z^3*zeta[3]))/(729*z)) + CF*Nf*TF*
          (Lp^4*((4*(-1 + z)*(4 + 7*z + 4*z^2))/(3*z) - 8*(1 + z)*H[0, z]) + 
           (16*(-80 - 274*z + 227*z^2 + 96*z^3)*H[4, z])/(9*z) - 
           (3232*(1 + z)*H[5, z])/3 + (128*(-29 + 21*z)*H[-4, 0, z])/3 - 
           (64*(-24 + 108*z - 15*z^2 + 2*z^3)*H[-3, 0, z])/(9*z) - 
           (256*(1 + 3*z^2)*H[-2, 2, z])/(9*z) + 
           (32*(1 + z)*(11 + 60*z + 11*z^2)*H[-1, 2, z])/(9*z) - 
           (256*(1 + z)^3*H[-1, 3, z])/(9*z) - 
           (8*(-214 - 3*z - 285*z^2 + 484*z^3)*H[1, 2, z])/(27*z) + 
           (64*(-1 + z)*(8 + 19*z + 8*z^2)*H[1, 3, z])/(3*z) + 
           (16*(-16 + 2*z + 269*z^2 + 96*z^3)*H[2, 2, z])/(9*z) - 
           (896*(1 + z)*H[2, 3, z])/3 - (16*(224 + 474*z + 213*z^2 + 68*z^3)*
             H[3, 0, z])/(9*z) + (16*(-8 - 12*z + 21*z^2 + 12*z^3)*
             H[3, 1, z])/(9*z) - (928*(1 + z)*H[3, 2, z])/3 - 
           32*(29 + 41*z)*H[4, 0, z] - (32*(1 + z)*H[4, 1, z])/3 - 
           (2560*(-1 + z)*H[-3, -1, 0, z])/3 + (256*(-22 + 15*z)*
             H[-3, 0, 0, z])/3 - (1408*(-1 + z)*H[-2, -2, 0, z])/3 - 
           (128*(2 - 24*z - 63*z^2 + 9*z^3)*H[-2, -1, 0, z])/(9*z) + 
           (64*(44 - 225*z - 51*z^2 + 57*z^3)*H[-2, 0, 0, z])/(9*z) - 
           (128*(1 + z)*(3 - 17*z + 3*z^2)*H[-1, -2, 0, z])/(3*z) + 
           (32*(1 + z)*(18 - 109*z + 18*z^2)*H[-1, -1, 0, z])/(9*z) - 
           (640*(1 + z)^3*H[-1, -1, 2, z])/(9*z) + 
           (16*(1 + z)*(193 - 1257*z + 265*z^2)*H[-1, 0, 0, z])/(9*z) - 
           (512*(1 + z)^3*H[-1, 2, 0, z])/(9*z) - 
           (128*(1 + z)^3*H[-1, 2, 1, z])/(9*z) - 
           (64*(-1 + z)*(22 + 79*z + 22*z^2)*H[1, -2, 0, z])/(9*z) + 
           (8*(-1 + z)*(1064 - 3565*z + 956*z^2)*H[1, 0, 0, z])/(27*z) - 
           (8*(14 - 301*z + 253*z^2 + 40*z^3)*H[1, 1, 0, z])/(9*z) - 
           (8*(-1 + z)*(124 + 259*z + 232*z^2)*H[1, 1, 1, z])/(27*z) + 
           (32*(-1 + z)*(20 + 71*z + 20*z^2)*H[1, 1, 2, z])/(9*z) + 
           (64*(-1 + z)*(7 + 16*z + 7*z^2)*H[1, 2, 0, z])/(3*z) + 
           (32*(-1 + z)*(4 + 7*z + 4*z^2)*H[1, 2, 1, z])/(3*z) + 
           (1280*(1 + z)*H[2, -2, 0, z])/3 + (16*(-152 - 88*z + 515*z^2 + 
              100*z^3)*H[2, 0, 0, z])/(9*z) + 
           (16*(-8 + 68*z + 155*z^2 + 32*z^3)*H[2, 1, 0, z])/(9*z) + 
           (16*(4 + 35*z + 65*z^2 + 20*z^3)*H[2, 1, 1, z])/(9*z) - 
           (512*(1 + z)*H[2, 1, 2, z])/3 - 256*(1 + z)*H[2, 2, 0, z] - 
           64*(1 + z)*H[2, 2, 1, z] - (32*(79 + 123*z)*H[3, 0, 0, z])/3 - 
           32*(1 + 5*z)*H[3, 1, 0, z] - 32*(1 + z)*H[3, 1, 1, z] + 
           (128*(-1 + z)*H[-2, -1, -1, 0, z])/3 - 
           (2752*(-1 + z)*H[-2, -1, 0, 0, z])/3 + 
           (3200*(-1 + z)*H[-2, 0, 0, 0, z])/3 + 
           (64*(1 + z)*(2 - 11*z + 2*z^2)*H[-1, -1, -1, 0, z])/(9*z) - 
           (32*(1 + z)*(92 - 353*z + 92*z^2)*H[-1, -1, 0, 0, z])/(9*z) + 
           (32*(1 + z)*(36 - 145*z + 36*z^2)*H[-1, 0, 0, 0, z])/(3*z) - 
           (16*(896 + 234*z + 111*z^2)*H[0, 0, 0, 0, z])/(9*z) + 
           (16*(-1 + z)*(356 + 1025*z + 356*z^2)*H[1, 0, 0, 0, z])/(9*z) + 
           (32*(-1 + z)*(2 + 29*z + 2*z^2)*H[1, 1, 0, 0, z])/(9*z) + 
           (32*(-1 + z)*(8 + 23*z + 8*z^2)*H[1, 1, 1, 0, z])/(9*z) + 
           (32*(-1 + z)*(4 + 7*z + 4*z^2)*H[1, 1, 1, 1, z])/(9*z) - 
           1376*(1 + z)*H[2, 0, 0, 0, z] - (64*(1 + z)*H[2, 1, 0, 0, z])/3 - 
           (128*(1 + z)*H[2, 1, 1, 0, z])/3 - (64*(1 + z)*H[2, 1, 1, 1, z])/
            3 - 64*(-34 + 111*z)*H[0, 0, 0, 0, 0, z] - 
           (1280*(-1 + z)*H[-3, z]*zeta[2])/3 + (64*(-1 + z)*H[-2, -1, z]*
             zeta[2])/3 + (32*(1 + z)*(22 + 29*z + 22*z^2)*H[-1, -1, z]*
             zeta[2])/(9*z) + (32*H[-2, 0, z]*(86 + 606*z - 2271*z^2 + 
              323*z^3 + 378*z*zeta[2] - 378*z^2*zeta[2]))/(27*z) + 
           (8*H[2, 1, z]*(-164 - 554*z - 827*z^2 + 12*z^3 + 1008*z*zeta[2] + 
              1008*z^2*zeta[2]))/(27*z) - (8*(-1 + z)*H[1, 1, z]*
             (-464 - 2342*z - 473*z^2 + 1296*zeta[2] + 3996*z*zeta[2] + 
              1296*z^2*zeta[2]))/(81*z) + (8*H[0, 0, 0, z]*(-7312 - 4310*z + 
              9892*z^2 + 1558*z^3 - 333*z*zeta[2] + 1395*z^2*zeta[2]))/
            (27*z) + (8*H[2, 0, z]*(-1792 + 1840*z - 1781*z^2 + 2756*z^3 + 
              2520*z*zeta[2] + 2520*z^2*zeta[2]))/(27*z) + 
           (8*H[3, z]*(-584 - 792*z - 1785*z^2 + 1364*z^3 + 3564*z*zeta[2] + 
              3132*z^2*zeta[2]))/(27*z) + (16*(1 + z)*H[-1, 0, z]*
             (162 - 1342*z + 30607*z^2 - 3457*z^3 + 102*z^4 - 
              1200*z*zeta[2] + 5430*z^2*zeta[2] - 1200*z^3*zeta[2]))/
            (135*z^2) - (8*H[1, 0, z]*(72 - 1169*z + 605*z^2 + 474*z^3 - 
              1128*zeta[2] - 2268*z*zeta[2] + 2268*z^2*zeta[2] + 
              1128*z^3*zeta[2]))/(27*z) + 
           Lp^3*((8*(40 + 71*z + 41*z^2)*H[0, z])/(9*z) + 
             Lh*((8*(-1 + z)*(4 + 7*z + 4*z^2))/(3*z) - 16*(1 + z)*H[0, z]) - 
             (32*(-1 + z)*(4 + 7*z + 4*z^2)*H[1, z])/(9*z) + 
             (64*(1 + z)*H[2, z])/3 + (16*(5 + 17*z)*H[0, 0, z])/3 - 
             (16*(-19 + 21*z - 24*z^2 + 22*z^3 + 4*z*zeta[2] + 
                4*z^2*zeta[2]))/(3*z)) - (64*H[-2, z]*(-2*zeta[2] - 
              24*z*zeta[2] - 75*z^2*zeta[2] + 9*z^3*zeta[2] - 3*z*zeta[3] + 
              3*z^2*zeta[3]))/(9*z) - (16*(1 + z)*H[-1, z]*(4*zeta[2] + 
              229*z*zeta[2] + 4*z^2*zeta[2] + 36*zeta[3] + 42*z*zeta[3] + 
              36*z^2*zeta[3]))/(9*z) - (4*H[0, 0, z]*(-92680 - 122240*z - 
              345750*z^2 + 507500*z^3 + 49516*z^4 + 1224*z^5 - 7920*zeta[2] - 
              54675*z*zeta[2] - 42930*z^2*zeta[2] + 65925*z^3*zeta[2] + 
              39600*z^4*zeta[2] - 86400*z*zeta[3] + 118800*z^2*zeta[3] - 
              32400*z^3*zeta[3]))/(405*(-1 + z)*z) + 
           (8*H[1, z]*(-1809 + 2764*z - 7387*z^2 + 6486*z^3 - 1488*zeta[2] - 
              981*z*zeta[2] - 315*z^2*zeta[2] + 2622*z^3*zeta[2] - 
              1296*zeta[3] - 1512*z*zeta[3] + 1512*z^2*zeta[3] + 
              1296*z^3*zeta[3]))/(81*z) - (8*H[2, z]*(-324 - 4514*z + 
              9777*z^2 - 10351*z^3 + 5385*z^4 + 1008*zeta[2] + 
              972*z*zeta[2] - 13446*z^2*zeta[2] + 8082*z^3*zeta[2] + 
              3384*z^4*zeta[2] - 2160*z*zeta[3] + 2160*z^3*zeta[3]))/
            (81*(-1 + z)*z) + Lp^2*((8*(-1 + z)*(32 - 11*z + 44*z^2)*H[1, z])/
              (3*z) + (16*(-3 + z)*(4 + 7*z + 4*z^2)*H[2, z])/(3*z) - 
             160*(1 + z)*H[3, z] + 64*(-1 + z)*H[-2, 0, z] + 
             (32*(1 + z)*(4 - 7*z + 4*z^2)*H[-1, 0, z])/(3*z) - 
             (4*(144 + 173*z + 131*z^2 + 16*z^3)*H[0, 0, z])/(3*z) + 
             Lh*((-32*(-1 + z)*(13 - 5*z + 22*z^2))/(9*z) + (16*(8 + 9*z + 
                  3*z^2)*H[0, z])/(3*z) + 96*(1 + z)*H[0, 0, z]) + 
             (16*(-1 + z)*(4 + 7*z + 4*z^2)*H[1, 0, z])/z - 
             96*(1 + z)*H[2, 0, z] - 8*(-21 + 83*z)*H[0, 0, 0, z] + 
             (8*H[0, z]*(-550 + 245*z - 811*z^2 + 162*z^3 + 27*z*zeta[2] + 
                99*z^2*zeta[2]))/(9*z) + (4*(-984 + 1124*z - 1442*z^2 + 
                1284*z^3 + 36*zeta[2] + 51*z*zeta[2] + 141*z^2*zeta[2] + 
                156*z^3*zeta[2] - 288*z*zeta[3] + 144*z^2*zeta[3]))/(9*z)) + 
           (4*H[0, z]*(-109868 + 593047*z - 1642965*z^2 + 257713*z^3 + 
              917328*z^4 + 35460*zeta[2] - 462510*z*zeta[2] + 
              940950*z^2*zeta[2] - 680940*z^3*zeta[2] + 167040*z^4*zeta[2] + 
              86400*zeta[3] + 246240*z*zeta[3] + 71280*z^2*zeta[3] - 
              250560*z^3*zeta[3] - 166320*z^4*zeta[3] + 423630*z*zeta[4] + 
              210600*z^2*zeta[4] - 634230*z^3*zeta[4]))/(1215*(-1 + z)*z) + 
           Lp*((-16*(-24 - 63*z - 9*z^2 + 8*z^3)*H[3, z])/(3*z) + 
             608*(1 + z)*H[4, z] - 64*(-11 + 7*z)*H[-3, 0, z] - 
             (32*(16 - 69*z + 6*z^2 + 12*z^3)*H[-2, 0, z])/(3*z) - 
             (32*(1 + z)*(61 - 349*z + 88*z^2)*H[-1, 0, z])/(9*z) + 
             (128*(1 + z)^3*H[-1, 2, z])/(3*z) - (32*(-1 + z)*(32 - 10*z + 
                41*z^2)*H[1, 0, z])/(3*z) + (16*(-1 + z)*(13 + 25*z + 31*z^2)*
               H[1, 1, z])/(9*z) - (64*(-1 + z)*(4 + 7*z + 4*z^2)*H[1, 2, z])/
              (3*z) - (32*(-20 - 26*z - 5*z^2 + 4*z^3)*H[2, 0, z])/(3*z) - 
             (16*(4 + 12*z + 15*z^2 + 4*z^3)*H[2, 1, z])/(3*z) + 
             128*(1 + z)*H[2, 2, z] + 64*(7 + 8*z)*H[3, 0, z] - 
             32*(1 + z)*H[3, 1, z] + 448*(-1 + z)*H[-2, -1, 0, z] - 
             480*(-1 + z)*H[-2, 0, 0, z] + (32*(1 + z)*(4 - 21*z + 4*z^2)*H[
                -1, -1, 0, z])/z - (16*(1 + z)*(40 - 127*z + 40*z^2)*H[-1, 0, 
                0, z])/(3*z) + (16*(160 + 70*z + 73*z^2)*H[0, 0, 0, z])/
              (3*z) + Lh*((-16*(-1 + z)*(139 + 409*z + 301*z^2))/(27*z) + 
               (16*(-6 + 135*z + 81*z^2 + 82*z^3)*H[0, z])/(9*z) - 
               (8*(16 + 21*z + 15*z^2 + 16*z^3)*H[0, 0, z])/(3*z) - 176*
                (1 + z)*H[0, 0, 0, z]) - (16*(-1 + z)*(56 + 125*z + 56*z^2)*H[
                1, 0, 0, z])/(3*z) - (32*(-1 + z)*(4 + 7*z + 4*z^2)*H[1, 1, 
                0, z])/(3*z) - (16*(-1 + z)*(4 + 7*z + 4*z^2)*H[1, 1, 1, z])/
              (3*z) + 544*(1 + z)*H[2, 0, 0, z] + 64*(1 + z)*H[2, 1, 0, z] + 
             32*(1 + z)*H[2, 1, 1, z] + 32*(-38 + 101*z)*H[0, 0, 0, 0, z] + 
             224*(-1 + z)*H[-2, z]*zeta[2] + (16*(1 + z)*(4 - 79*z + 4*z^2)*H[
                -1, z]*zeta[2])/(3*z) - (8*H[0, 0, z]*(-568 - 145*z - 
                311*z^2 + 12*z^3 - 54*z*zeta[2] + 90*z^2*zeta[2]))/(3*z) - 
             (8*H[2, z]*(-148 + 243*z - 24*z^2 + 442*z^3 + 540*z*zeta[2] + 
                540*z^2*zeta[2]))/(9*z) + (8*(-1 + z)*H[1, z]*(428 - 145*z + 
                1265*z^2 + 792*zeta[2] + 2142*z*zeta[2] + 792*z^2*zeta[2]))/
              (27*z) + (8*H[0, z]*(2830 - 555*z + 3579*z^2 - 3427*z^3 + 
                216*zeta[2] + 1251*z*zeta[2] + 1305*z^2*zeta[2] + 
                288*z^3*zeta[2] + 1836*z*zeta[3] - 1512*z^2*zeta[3]))/
              (27*z) - (4*(7936 - 38721*z + 47226*z^2 - 14956*z^3 - 
                3780*zeta[2] + 5130*z*zeta[2] - 33372*z^2*zeta[2] + 
                8388*z^3*zeta[2] + 432*zeta[3] - 16416*z*zeta[3] - 
                5724*z^2*zeta[3] - 4320*z^3*zeta[3] - 20088*z*zeta[4] - 
                8100*z^2*zeta[4]))/(81*z)) + 
           (2*(-2158652 + 4976675*z - 11107191*z^2 + 16163720*z^3 - 
              7874552*z^4 - 335340*zeta[2] - 2277540*z*zeta[2] - 
              1210140*z^2*zeta[2] + 3951000*z^3*zeta[2] - 154872*z^4*zeta[
                2] + 22032*z^5*zeta[2] + 942840*zeta[3] - 3809160*z*zeta[3] + 
              2715120*z^2*zeta[3] - 1415880*z^3*zeta[3] + 1567080*z^4*zeta[
                3] - 427680*z*zeta[2]*zeta[3] + 855360*z^2*zeta[2]*zeta[3] - 
              427680*z^3*zeta[2]*zeta[3] + 1765800*zeta[4] - 126360*z*zeta[
                4] - 362070*z^2*zeta[4] + 284310*z^3*zeta[4] - 
              1561680*z^4*zeta[4] - 524880*z*zeta[5] + 1263600*z^2*zeta[5] - 
              738720*z^3*zeta[5]))/(3645*(-1 + z)*z)))) + 
     delta[1 - z]*(1 + as*CA*(-2*Lh*Lp - Lp^2 - zeta[2]) + 
       as^2*(CA*Nf*TF*((112*Lh)/27 + (20/9 + (4*Lh)/3)*Lp^2 + (8*Lp^3)/9 + 
           Lp*((40*Lh)/9 + (8*zeta[2])/3) + (2*(-164 + 135*zeta[2] + 
              126*zeta[3]))/81) + CA^2*((-22/9 + 2*Lh)*Lp^3 + Lp^4/2 + 
           Lp^2*((-11*Lh)/3 + 2*Lh^2 + (-67 - 45*zeta[2])/9) + 
           Lp*((-22*zeta[2])/3 + (2*Lh*(-67 + 27*zeta[2]))/9) + 
           (2*Lh*(-202 + 189*zeta[3]))/27 + (4856 - 3618*zeta[2] - 
             2772*zeta[3] + 2025*zeta[4])/324)) + 
       as^3*(CA^2*Nf*TF*((8/3 - (28*Lh)/9)*Lp^4 - (8*Lp^5)/9 + 
           Lp^3*((-64*Lh)/27 - (8*Lh^2)/3 + (8*(289 + 36*zeta[2]))/81) + 
           Lp^2*((-80*Lh^2)/9 - (4*Lh*(-29 + 9*zeta[2]))/3 + 
             (2*(2215 + 1647*zeta[2] - 126*zeta[3]))/81) + 
           Lp*((-224*Lh^2)/27 - (4*Lh*(-2215 + 585*zeta[2] + 126*zeta[3]))/
              81 + (8*(401*zeta[2] + 132*zeta[3] - 207*zeta[4]))/27) - 
           (2*Lh*(-31313 + 5220*zeta[2] + 12204*zeta[3] - 2430*zeta[4]))/
            729 + (-412765 + 697338*zeta[2] + 660312*zeta[3] + 
             8748*zeta[2]*zeta[3] - 155763*zeta[4] - 402408*zeta[5])/6561) + 
         CA*(Nf^2*TF^2*((-320/81 - (32*Lh)/27)*Lp^3 - (8*Lp^4)/9 + 
             Lp^2*((-160*Lh)/27 - (16*(25 + 18*zeta[2]))/81) - 
             (64*Lh*(58 + 81*zeta[3]))/729 + Lp*((-800*Lh)/81 - 
               (64*(5*zeta[2] + 3*zeta[3]))/27) - (8*(64 + 8262*zeta[2] + 
                3780*zeta[3] + 2673*zeta[4]))/6561) + 
           CF*Nf*TF*((8*Lp^3)/3 + Lp^2*(4*Lh + (55 - 48*zeta[3])/3) + 
             Lp*(8*zeta[2] - (2*Lh*(-55 + 48*zeta[3]))/3) + 
             (Lh*(1711 - 912*zeta[3] - 432*zeta[4]))/27 + 
             (-42727 + 14850*zeta[2] + 20928*zeta[3] - 12960*zeta[2]*
                zeta[3] + 8208*zeta[4] + 12096*zeta[5])/486)) + 
         CA^3*((22/9 - Lh)*Lp^5 - Lp^6/6 + Lp^4*((77*Lh)/9 - 2*Lh^2 + 
             (13 + 99*zeta[2])/18) + Lp^3*((22*Lh^2)/3 - (4*Lh^3)/3 + 
             (2*Lh*(281 + 81*zeta[2]))/27 - (8*(445 + 99*zeta[2] + 
                216*zeta[3]))/81) + Lp*((-4*Lh^2*(-202 + 189*zeta[3]))/27 + 
             (Lh*(-11954 + 5226*zeta[2] + 5676*zeta[3] - 3591*zeta[4]))/54 + 
             (2*(-1132*zeta[2] - 242*zeta[3] + 504*zeta[2]*zeta[3] + 
                759*zeta[4]))/9) + Lp^2*((-2*Lh^2*(-134 + 45*zeta[2]))/9 + 
             (Lh*(-1376 + 891*zeta[2] - 378*zeta[3]))/27 + 
             (-11954 - 10542*zeta[2] + 5676*zeta[3] + 7209*zeta[4])/108) + 
           (Lh*(-297029 + 79344*zeta[2] + 332856*zeta[3] - 63180*zeta[2]*zeta[
                3] + 37422*zeta[4] - 139968*zeta[5]))/1458 + 
           (20847796 - 22991976*zeta[2] - 32644512*zeta[3] + 
             7313328*zeta[2]*zeta[3] + 5412096*zeta[3]^2 + 10024236*zeta[4] + 
             10520928*zeta[5] - 6994269*zeta[6])/104976)))
 
TMDFF["gq"] = as*CF*(2*z - (2*Lp*(2 - 2*z + z^2))/z + 
       (4*(2 - 2*z + z^2)*H[0, z])/z) + 
     as^2*(CF^2*(-38 + Lp^3*(-4 + 4/z + 2*z) + Lh*Lp^2*(-8 + 8/z + 4*z) - 
         23*H[0, z] + Lh*Lp*(z*(-4 - 8*H[0, z]) + 16*H[0, z] - 
           (16*H[0, z])/z) - 2*H[1, z] + Lp^2*(16 + 12*H[0, z] + 
           (-12 - 8*H[0, z] - 8*H[1, z])/z + z*(-9 - 6*H[0, z] - 4*H[1, z]) + 
           8*H[1, z]) - 8*H[0, 0, z] + 44*H[0, 0, 0, z] + 32*H[0, 0, 1, z] + 
         32*H[0, 1, 0, z] - 16*H[0, 1, 1, z] - 32*H[1, 0, 0, z] - 
         24*H[1, 0, 1, z] - 24*H[1, 1, 0, z] - 8*H[1, 1, 1, z] + 
         72*H[0, z]*zeta[2] + 24*H[1, z]*zeta[2] + 
         (48*H[0, z] - 32*H[0, 0, 1, z] - 32*H[0, 1, 0, z] + 
           16*H[0, 1, 1, z] + 32*H[1, 0, 0, z] + 24*H[1, 0, 1, z] + 
           24*H[1, 1, 0, z] + 8*H[1, 1, 1, z] - 72*H[0, z]*zeta[2] - 
           24*H[1, z]*zeta[2])/z + z*(33 - 13*H[0, z] - H[0, 0, z] - 
           8*H[0, 1, z] - 8*H[1, 0, z] + 4*H[1, 1, z] - 22*H[0, 0, 0, z] - 
           16*H[0, 0, 1, z] - 16*H[0, 1, 0, z] + 8*H[0, 1, 1, z] + 
           16*H[1, 0, 0, z] + 12*H[1, 0, 1, z] + 12*H[1, 1, 0, z] + 
           4*H[1, 1, 1, z] - 18*zeta[2] - 36*H[0, z]*zeta[2] - 
           12*H[1, z]*zeta[2]) + Lp*(22 - 24*H[0, z] - 24*H[0, 0, z] - 
           32*H[0, 1, z] + 16*H[1, 1, z] - 36*zeta[2] + 
           z*(-8 + 14*H[0, z] + 8*H[1, z] + 12*H[0, 0, z] + 16*H[0, 1, z] - 
             8*H[1, 1, z] + 18*zeta[2]) + (-24 + 24*H[0, z] + 32*H[0, 1, z] - 
             16*H[1, 1, z] + 36*zeta[2])/z)) + 
       CA*CF*(-124/3 + (490*H[0, z])/3 + 2*H[1, z] + 
         Lp^2*(16 + (8*z^2)/3 - 8*H[0, z] + (-62/3 - 8*H[0, z] - 8*H[1, z])/
            z + z*(2 - 8*H[0, z] - 4*H[1, z]) + 8*H[1, z]) + 64*H[0, 0, z] + 
         32*H[1, 0, z] + 16*H[-1, -1, 0, z] + 24*H[-1, 0, 0, z] + 
         16*H[0, -1, 0, z] - 88*H[0, 0, 0, z] + 16*H[0, 0, 1, z] + 
         64*H[0, 1, 0, z] + 24*H[0, 1, 1, z] + 88*H[1, 0, 0, z] + 
         32*H[1, 0, 1, z] + 32*H[1, 1, 0, z] + 8*H[1, 1, 1, z] + 32*zeta[2] + 
         8*H[-1, z]*zeta[2] - 32*H[0, z]*zeta[2] - 24*H[1, z]*zeta[2] + 
         z^2*(-680/27 + (176*H[0, z])/9 + 16*H[0, 0, z] + (16*H[1, 0, z])/3 + 
           (16*zeta[2])/3) + Lp*(-36 - 48*H[0, z] - (32*z^2*H[0, z])/3 - 
           16*H[-1, 0, z] + 48*H[0, 0, z] - 16*H[0, 1, z] - 48*H[1, 0, z] - 
           16*H[1, 1, z] + (20 + (248*H[0, z])/3 - 16*H[-1, 0, z] + 
             64*H[0, 0, z] + 16*H[0, 1, z] + 48*H[1, 0, z] + 16*H[1, 1, z] - 
             32*zeta[2])/z + z*(12 - 12*H[0, z] - 8*H[-1, 0, z] + 
             56*H[0, 0, z] + 8*H[0, 1, z] + 24*H[1, 0, z] + 8*H[1, 1, z] - 
             16*zeta[2]) + 16*zeta[2]) + (3128/27 + 12*H[0, z] - 
           (424*H[0, 0, z])/3 - (88*H[1, 0, z])/3 + 16*H[-1, -1, 0, z] + 
           24*H[-1, 0, 0, z] + 16*H[0, -1, 0, z] - 160*H[0, 0, 0, z] - 
           16*H[0, 0, 1, z] - 80*H[0, 1, 0, z] - 24*H[0, 1, 1, z] - 
           88*H[1, 0, 0, z] - 32*H[1, 0, 1, z] - 32*H[1, 1, 0, z] - 
           8*H[1, 1, 1, z] - (88*zeta[2])/3 + 8*H[-1, z]*zeta[2] + 
           32*H[0, z]*zeta[2] + 24*H[1, z]*zeta[2] - 88*zeta[3])/z + 
         z*(-154/3 + (98*H[0, z])/3 + 4*H[-1, 0, z] - 6*H[0, 0, z] + 
           4*H[0, 1, z] - 20*H[1, 0, z] - 4*H[1, 1, z] + 8*H[-1, -1, 0, z] + 
           12*H[-1, 0, 0, z] + 8*H[0, -1, 0, z] - 124*H[0, 0, 0, z] - 
           8*H[0, 0, 1, z] - 40*H[0, 1, 0, z] - 12*H[0, 1, 1, z] - 
           44*H[1, 0, 0, z] - 16*H[1, 0, 1, z] - 16*H[1, 1, 0, z] - 
           4*H[1, 1, 1, z] - 8*zeta[2] + 4*H[-1, z]*zeta[2] + 
           16*H[0, z]*zeta[2] + 12*H[1, z]*zeta[2] - 44*zeta[3]) + 
         64*zeta[3])) + 
     as^3*(CF^2*Nf*TF*(2*Lh*Lp^3*(8/3 - 8/(3*z) - (4*z)/3) + 
         2*Lp^4*(16/9 - 16/(9*z) - (8*z)/9) + 2*Lh*Lp^2*
          (80/9 - (16*H[0, z])/3 + z*(-28/9 + (8*H[0, z])/3) + 
           (-80/9 + (16*H[0, z])/3)/z) + 2*Lh*((-448*H[0, z])/27 + 
           (448*H[0, z])/(27*z) + z*(112/27 + (224*H[0, z])/27)) + 
         2*Lh*Lp*(224/27 - (160*H[0, z])/9 + z*(8/27 + (80*H[0, z])/9) + 
           (-224/27 + (160*H[0, z])/9)/z) + 2*Lp^3*(-64/3 - (32*z^2)/27 - 
           (16*H[0, z])/3 - (32*H[1, z])/9 + (236/27 + (64*H[0, z])/9 + 
             (32*H[1, z])/9)/z - (16*H[0, 0, z])/3 + 
           z*(118/9 - (4*H[0, z])/3 + (16*H[1, z])/9 + (8*H[0, 0, z])/3)) + 
         2*Lp^2*(104/9 + (560*z^2)/27 + 4*H[0, z] - (80*H[1, z])/9 + 
           (32*H[0, 0, z])/3 + (32*H[0, 1, z])/3 + (16*H[1, 0, z])/3 - 
           (16*H[1, 1, z])/3 + 64*H[0, 0, 0, z] + 
           (-1820/27 - (232*H[0, z])/3 + (80*H[1, z])/9 - (128*H[0, 0, z])/
              3 - (32*H[0, 1, z])/3 - (16*H[1, 0, z])/3 + (16*H[1, 1, z])/3 - 
             16*zeta[2])/z + z*(41 - (254*H[0, z])/3 + (16*H[1, z])/9 + 
             (56*H[0, 0, z])/3 - (16*H[0, 1, z])/3 - (8*H[1, 0, z])/3 + 
             (8*H[1, 1, z])/3 - 32*H[0, 0, 0, z] - 8*zeta[2]) + 16*zeta[2]) + 
         2*Lp*(50905/81 + (884*H[0, z])/9 + (8*H[1, z])/3 + 
           (1060*H[0, 0, z])/3 + (320*H[0, 1, z])/9 - 16*H[1, 0, z] - 
           (160*H[1, 1, z])/9 + (128*H[0, 0, 0, z])/3 + (32*H[0, 1, 0, z])/
            3 - (32*H[1, 0, 0, z])/3 + (32*H[1, 0, 1, z])/3 + 
           (32*H[1, 1, 0, z])/3 + (32*H[1, 1, 1, z])/3 - 
           304*H[0, 0, 0, 0, z] + z^2*(3656/81 - 64*H[0, z] + 
             (64*H[0, 0, z])/9 - (64*H[1, 0, z])/9 - (64*zeta[2])/9) + 
           (52*zeta[2])/3 - 32*H[1, z]*zeta[2] + (680*zeta[3])/9 + 
           z*(-84007/162 + (806*H[0, z])/9 - (80*H[1, z])/9 + 
             (532*H[0, 0, z])/3 - (160*H[0, 1, z])/9 - (32*H[1, 0, z])/3 + 
             (80*H[1, 1, z])/9 - (124*H[0, 0, 0, z])/3 + (80*H[0, 1, 0, z])/
              3 + (16*H[1, 0, 0, z])/3 - (16*H[1, 0, 1, z])/3 - 
             (16*H[1, 1, 0, z])/3 - (16*H[1, 1, 1, z])/3 + 
             152*H[0, 0, 0, 0, z] - (74*zeta[2])/3 + 32*H[0, z]*zeta[2] + 
             16*H[1, z]*zeta[2] + (236*zeta[3])/9) + 
           (-3847/27 + (3328*H[0, z])/27 + (2624*H[0, 0, z])/9 - 
             (320*H[0, 1, z])/9 + (352*H[1, 0, z])/9 + (160*H[1, 1, z])/9 + 
             (640*H[0, 0, 0, z])/3 + (128*H[0, 1, 0, z])/3 + 
             (32*H[1, 0, 0, z])/3 - (32*H[1, 0, 1, z])/3 - (32*H[1, 1, 0, z])/
              3 - (32*H[1, 1, 1, z])/3 + (52*zeta[2])/9 + 
             (160*H[0, z]*zeta[2])/3 + 32*H[1, z]*zeta[2] + (280*zeta[3])/9)/
            z) + 2*(135083/486 - (61784*H[0, z])/243 + (4208*H[1, z])/243 - 
           (350*H[0, 0, z])/9 + (1540*H[0, 1, z])/81 + (1532*H[1, 0, z])/27 - 
           (1076*H[1, 1, z])/81 - (20924*H[0, 0, 0, z])/27 - 
           (640*H[0, 0, 1, z])/27 - (320*H[0, 1, 0, z])/9 + 
           (320*H[0, 1, 1, z])/27 + (1856*H[1, 0, 0, z])/27 + 
           (640*H[1, 0, 1, z])/27 + (1072*H[1, 1, 0, z])/27 + 
           (320*H[1, 1, 1, z])/27 - (800*H[0, 0, 0, 0, z])/3 - 
           (128*H[0, 0, 0, 1, z])/9 - 128*H[0, 0, 1, 0, z] + 
           (64*H[0, 0, 1, 1, z])/9 - (608*H[0, 1, 0, 0, z])/9 + 
           (32*H[0, 1, 0, 1, z])/9 - (256*H[0, 1, 1, 0, z])/9 - 
           (32*H[0, 1, 1, 1, z])/9 + (80*H[1, 0, 0, 0, z])/3 - 
           (80*H[1, 0, 0, 1, z])/9 - (80*H[1, 0, 1, 0, z])/9 - 
           (112*H[1, 0, 1, 1, z])/9 - (80*H[1, 1, 0, 0, z])/9 - 
           (112*H[1, 1, 0, 1, z])/9 - (112*H[1, 1, 1, 0, z])/9 - 
           (80*H[1, 1, 1, 1, z])/9 + 544*H[0, 0, 0, 0, 0, z] + 
           (748*zeta[2])/9 - (200*H[0, z]*zeta[2])/3 - (176*H[1, z]*zeta[2])/
            9 - 128*H[0, 0, z]*zeta[2] - (64*H[0, 1, z]*zeta[2])/3 + 
           (112*H[1, 0, z]*zeta[2])/3 + (80*H[1, 1, z]*zeta[2])/3 + 
           z^2*(-143536/729 + (22000*H[0, z])/243 + (5216*H[0, 0, z])/81 + 
             (1120*H[1, 0, z])/27 + (64*H[0, 0, 0, z])/27 + 
             (64*H[0, 1, 0, z])/9 + (64*H[1, 0, 0, z])/3 + (64*H[1, 1, 0, z])/
              9 + (1120*zeta[2])/27 + (64*H[0, z]*zeta[2])/9 + 
             (64*H[1, z]*zeta[2])/9 - (128*zeta[3])/9) - 64*zeta[3] - 
           (1360*H[0, z]*zeta[3])/9 + (37885/729 + (1778*H[0, z])/81 - 
             (2624*H[1, z])/243 - (7184*H[0, 0, z])/27 - (1792*H[0, 1, z])/
              81 - (848*H[1, 0, z])/9 + (896*H[1, 1, z])/81 - 
             (4928*H[0, 0, 0, z])/9 + (640*H[0, 0, 1, z])/27 - 
             (800*H[0, 1, 0, z])/9 - (320*H[0, 1, 1, z])/27 - 
             (3728*H[1, 0, 0, z])/27 - (640*H[1, 0, 1, z])/27 - 
             (1696*H[1, 1, 0, z])/27 - (320*H[1, 1, 1, z])/27 - 
             (4096*H[0, 0, 0, 0, z])/9 + (128*H[0, 0, 0, 1, z])/9 - 
             (256*H[0, 0, 1, 0, z])/3 - (64*H[0, 0, 1, 1, z])/9 - 
             (832*H[0, 1, 0, 0, z])/9 - (32*H[0, 1, 0, 1, z])/9 - 
             (224*H[0, 1, 1, 0, z])/9 + (32*H[0, 1, 1, 1, z])/9 - 
             (80*H[1, 0, 0, 0, z])/3 + (80*H[1, 0, 0, 1, z])/9 + 
             (80*H[1, 0, 1, 0, z])/9 + (112*H[1, 0, 1, 1, z])/9 + 
             (80*H[1, 1, 0, 0, z])/9 + (112*H[1, 1, 0, 1, z])/9 + 
             (112*H[1, 1, 1, 0, z])/9 + (80*H[1, 1, 1, 1, z])/9 - 
             (2992*zeta[2])/27 - (520*H[0, z]*zeta[2])/9 - 
             (32*H[1, z]*zeta[2])/9 - (256*H[0, 0, z]*zeta[2])/3 - 
             32*H[0, 1, z]*zeta[2] - (112*H[1, 0, z]*zeta[2])/3 - 
             (80*H[1, 1, z]*zeta[2])/3 - (832*zeta[3])/9 - 
             (560*H[0, z]*zeta[3])/9 - (112*zeta[4])/3)/z + 
           z*(-125521/972 + (162001*H[0, z])/243 - (2764*H[1, z])/243 - 
             (6944*H[0, 0, z])/27 - (416*H[0, 1, z])/81 + (272*H[1, 0, z])/
              27 + (208*H[1, 1, z])/81 - (2222*H[0, 0, 0, z])/27 + 
             (416*H[0, 0, 1, z])/27 + (160*H[0, 1, 0, z])/9 - 
             (208*H[0, 1, 1, z])/27 + (824*H[1, 0, 0, z])/27 - 
             (344*H[1, 0, 1, z])/27 + (88*H[1, 1, 0, z])/27 - 
             (136*H[1, 1, 1, z])/27 - (128*H[0, 0, 0, 0, z])/3 + 
             (64*H[0, 0, 0, 1, z])/9 - 64*H[0, 0, 1, 0, z] - 
             (32*H[0, 0, 1, 1, z])/9 - (560*H[0, 1, 0, 0, z])/9 - 
             (16*H[0, 1, 0, 1, z])/9 - (160*H[0, 1, 1, 0, z])/9 + 
             (16*H[0, 1, 1, 1, z])/9 - (40*H[1, 0, 0, 0, z])/3 + 
             (40*H[1, 0, 0, 1, z])/9 + (40*H[1, 0, 1, 0, z])/9 + 
             (56*H[1, 0, 1, 1, z])/9 + (40*H[1, 1, 0, 0, z])/9 + 
             (56*H[1, 1, 0, 1, z])/9 + (56*H[1, 1, 1, 0, z])/9 + 
             (40*H[1, 1, 1, 1, z])/9 - 272*H[0, 0, 0, 0, 0, z] + 
             (86*zeta[2])/9 + (100*H[0, z]*zeta[2])/3 + (280*H[1, z]*zeta[2])/
              9 - 64*H[0, 0, z]*zeta[2] - (64*H[0, 1, z]*zeta[2])/3 - 
             (56*H[1, 0, z]*zeta[2])/3 - (40*H[1, 1, z]*zeta[2])/3 - 
             (524*zeta[3])/9 - (472*H[0, z]*zeta[3])/9 - 28*zeta[4]) - 
           56*zeta[4])) + CA*CF*Nf*TF*(2*Lp^3*(-32/9 - (16*z^2)/27 + 
           (16*H[0, z])/9 + z*(-4/9 + (16*H[0, z])/9 + (8*H[1, z])/9) - 
           (16*H[1, z])/9 + (124/27 + (16*H[0, z])/9 + (16*H[1, z])/9)/z) + 
         2*Lp^2*(-232/9 - (80*z^2)/27 + (176*H[0, z])/9 - (80*H[1, z])/9 + 
           (16*H[-1, 0, z])/3 - (32*H[0, 0, z])/3 + (16*H[0, 1, z])/3 + 
           (16*H[1, 0, z])/3 + (16*H[1, 1, z])/3 - 16*zeta[2] + 
           z*(4/9 + (80*H[0, z])/9 + (40*H[1, z])/9 + (8*H[-1, 0, z])/3 - 
             (16*H[0, 0, z])/3 - (8*H[0, 1, z])/3 - (8*H[1, 0, z])/3 - 
             (8*H[1, 1, z])/3 + (32*zeta[2])/3) + (818/27 + (8*H[0, z])/9 + 
             (80*H[1, z])/9 + (16*H[-1, 0, z])/3 - (32*H[0, 0, z])/3 - 
             (16*H[0, 1, z])/3 - (16*H[1, 0, z])/3 - (16*H[1, 1, z])/3 + 
             (64*zeta[2])/3)/z) + 2*Lp*(-1988/27 + (1876*H[0, z])/27 - 
           (484*H[1, z])/27 + (160*H[-1, 0, z])/9 - (736*H[0, 0, z])/9 + 
           (184*H[0, 1, z])/9 + (128*H[1, 0, z])/9 + (160*H[1, 1, z])/9 - 
           (32*H[-1, -1, 0, z])/3 - (16*H[-1, 0, 0, z])/3 + 
           (80*H[0, 0, 0, z])/3 - (64*H[0, 0, 1, z])/3 - (32*H[0, 1, 1, z])/
            3 - (16*H[1, 0, 0, z])/3 - (64*H[1, 0, 1, z])/3 - 
           (32*H[1, 1, 0, z])/3 - (32*H[1, 1, 1, z])/3 + 
           z^2*(-196/81 + (160*H[0, z])/27 + (32*H[0, 0, z])/9 - 
             (32*H[1, 0, z])/9 - (32*zeta[2])/9) - (536*zeta[2])/9 - 
           (16*H[-1, z]*zeta[2])/3 + 64*H[0, z]*zeta[2] + 
           48*H[1, z]*zeta[2] - (64*zeta[3])/3 + 
           z*(824/27 - (392*H[0, z])/27 + (152*H[1, z])/27 + 
             (80*H[-1, 0, z])/9 - (68*H[0, 0, z])/3 - (80*H[0, 1, z])/9 - 
             (112*H[1, 0, z])/9 - (80*H[1, 1, z])/9 - (16*H[-1, -1, 0, z])/
              3 - (8*H[-1, 0, 0, z])/3 - (40*H[0, 0, 0, z])/3 + 
             (32*H[0, 0, 1, z])/3 + (16*H[0, 1, 0, z])/3 + (16*H[0, 1, 1, z])/
              3 + (8*H[1, 0, 0, z])/3 + (32*H[1, 0, 1, z])/3 + 
             (16*H[1, 1, 0, z])/3 + (16*H[1, 1, 1, z])/3 + 32*zeta[2] - 
             (8*H[-1, z]*zeta[2])/3 - (80*H[0, z]*zeta[2])/3 - 
             24*H[1, z]*zeta[2] + (80*zeta[3])/3) + 
           (4894/81 - (172*H[0, z])/3 + (448*H[1, z])/27 + (160*H[-1, 0, z])/
              9 - (544*H[0, 0, z])/9 - (160*H[0, 1, z])/9 - 16*H[1, 0, z] - 
             (160*H[1, 1, z])/9 - (32*H[-1, -1, 0, z])/3 - 
             (16*H[-1, 0, 0, z])/3 + (64*H[0, 0, 0, z])/3 + 
             (64*H[0, 0, 1, z])/3 + (32*H[0, 1, 0, z])/3 + (32*H[0, 1, 1, z])/
              3 + (16*H[1, 0, 0, z])/3 + (64*H[1, 0, 1, z])/3 + 
             (32*H[1, 1, 0, z])/3 + (32*H[1, 1, 1, z])/3 + (656*zeta[2])/9 - 
             (16*H[-1, z]*zeta[2])/3 - (160*H[0, z]*zeta[2])/3 - 
             48*H[1, z]*zeta[2] + (160*zeta[3])/3)/z) + 
         2*(33932/243 + (23036*H[0, z])/243 - (3920*H[1, z])/243 + 
           (824*H[-1, 0, z])/81 - (11752*H[0, 0, z])/81 + (2344*H[0, 1, z])/
            81 + (388*H[1, 0, z])/81 + (968*H[1, 1, z])/81 - 
           (160*H[-1, -1, 0, z])/9 - (560*H[-1, 0, 0, z])/27 - 
           (344*H[0, -1, 0, z])/27 + (4880*H[0, 0, 0, z])/27 - 
           (820*H[0, 0, 1, z])/27 - (52*H[0, 1, 0, z])/9 - 
           (664*H[0, 1, 1, z])/27 - (112*H[1, 0, 0, z])/27 - 
           (320*H[1, 0, 1, z])/9 - (224*H[1, 1, 0, z])/27 - 
           (320*H[1, 1, 1, z])/27 + (32*H[-1, -1, -1, 0, z])/3 + 
           (16*H[-1, -1, 0, 0, z])/3 - (16*H[-1, 0, 0, 0, z])/9 - 
           (64*H[0, -1, 0, 0, z])/9 - (64*H[0, 0, -1, 0, z])/9 - 
           (256*H[0, 0, 0, 0, z])/9 + (448*H[0, 0, 0, 1, z])/9 + 
           (160*H[0, 0, 1, 1, z])/9 - 32*H[0, 1, 0, 0, z] + 
           (80*H[0, 1, 0, 1, z])/3 + (16*H[0, 1, 1, 0, z])/9 + 
           (112*H[0, 1, 1, 1, z])/9 + (208*H[1, 0, 0, 0, z])/9 + 
           (128*H[1, 0, 0, 1, z])/3 + (64*H[1, 0, 1, 0, z])/3 + 
           (64*H[1, 0, 1, 1, z])/3 + (272*H[1, 1, 0, 0, z])/9 + 
           (80*H[1, 1, 0, 1, z])/3 + (176*H[1, 1, 1, 0, z])/9 + 
           (80*H[1, 1, 1, 1, z])/9 - (560*zeta[2])/9 - (80*H[-1, z]*zeta[2])/
            9 + (332*H[0, z]*zeta[2])/3 + (592*H[1, z]*zeta[2])/9 + 
           (16*H[-1, -1, z]*zeta[2])/3 - 128*H[0, 0, z]*zeta[2] - 
           (208*H[0, 1, z]*zeta[2])/3 - (304*H[1, 0, z]*zeta[2])/3 - 
           (112*H[1, 1, z]*zeta[2])/3 + z^2*(-728/729 + (2632*H[0, z])/243 - 
             (16*H[1, z])/27 - (736*H[0, 0, z])/27 - (160*H[1, 0, z])/27 + 
             (32*H[0, 0, 0, z])/27 + (32*H[0, 1, 0, z])/9 + 
             (32*H[1, 0, 0, z])/3 + (32*H[1, 1, 0, z])/9 - (160*zeta[2])/27 + 
             (32*H[0, z]*zeta[2])/9 + (32*H[1, z]*zeta[2])/9 - 
             (64*zeta[3])/9) - (496*zeta[3])/9 - (16*H[-1, z]*zeta[3])/3 + 
           (128*H[0, z]*zeta[3])/3 - (16*H[1, z]*zeta[3])/3 + 
           (16*zeta[4])/3 + z*(-20348/243 + (6224*H[0, z])/243 - 
             (44*H[1, z])/243 + (100*H[-1, 0, z])/81 - (2228*H[0, 0, z])/81 - 
             (812*H[0, 1, z])/81 - (128*H[1, 0, z])/81 - (100*H[1, 1, z])/
              81 - (80*H[-1, -1, 0, z])/9 - (328*H[-1, 0, 0, z])/27 - 
             (208*H[0, -1, 0, z])/27 + (1520*H[0, 0, 0, z])/27 + 
             (272*H[0, 0, 1, z])/27 + (80*H[0, 1, 0, z])/3 + 
             (344*H[0, 1, 1, z])/27 + (728*H[1, 0, 0, z])/27 + 
             (160*H[1, 0, 1, z])/9 + (304*H[1, 1, 0, z])/27 + 
             (136*H[1, 1, 1, z])/27 + (16*H[-1, -1, -1, 0, z])/3 + 
             (8*H[-1, -1, 0, 0, z])/3 - (8*H[-1, 0, 0, 0, z])/9 - 
             (32*H[0, -1, 0, 0, z])/9 - (32*H[0, 0, -1, 0, z])/9 + 
             (496*H[0, 0, 0, 0, z])/9 - (224*H[0, 0, 0, 1, z])/9 - 
             (32*H[0, 0, 1, 0, z])/3 - (80*H[0, 0, 1, 1, z])/9 - 
             (40*H[0, 1, 0, 1, z])/3 - (56*H[0, 1, 1, 0, z])/9 - 
             (56*H[0, 1, 1, 1, z])/9 - (104*H[1, 0, 0, 0, z])/9 - 
             (64*H[1, 0, 0, 1, z])/3 - (32*H[1, 0, 1, 0, z])/3 - 
             (32*H[1, 0, 1, 1, z])/3 - (136*H[1, 1, 0, 0, z])/9 - 
             (40*H[1, 1, 0, 1, z])/3 - (88*H[1, 1, 1, 0, z])/9 - 
             (40*H[1, 1, 1, 1, z])/9 + (1120*zeta[2])/81 - 
             (40*H[-1, z]*zeta[2])/9 - (928*H[0, z]*zeta[2])/27 - 
             (200*H[1, z]*zeta[2])/9 + (8*H[-1, -1, z]*zeta[2])/3 + 
             (448*H[0, 0, z]*zeta[2])/9 + (88*H[0, 1, z]*zeta[2])/3 + 
             (152*H[1, 0, z]*zeta[2])/3 + (56*H[1, 1, z]*zeta[2])/3 + 
             (392*zeta[3])/9 - (8*H[-1, z]*zeta[3])/3 - (80*H[0, z]*zeta[3])/
              3 + (8*H[1, z]*zeta[3])/3 + (172*zeta[4])/9) + 
           (-25300/729 - (33692*H[0, z])/243 + (2336*H[1, z])/243 + 
             (860*H[-1, 0, z])/81 + (152*H[0, 0, z])/81 - (1792*H[0, 1, z])/
              81 + (128*H[1, 0, z])/81 - (824*H[1, 1, z])/81 - 
             (160*H[-1, -1, 0, z])/9 - (560*H[-1, 0, 0, z])/27 - 
             (320*H[0, -1, 0, z])/27 + (3712*H[0, 0, 0, z])/27 + 
             (640*H[0, 0, 1, z])/27 + (112*H[0, 1, 0, z])/3 + 
             (640*H[0, 1, 1, z])/27 + (256*H[1, 0, 0, z])/27 + 
             (320*H[1, 0, 1, z])/9 + (272*H[1, 1, 0, z])/27 + 
             (320*H[1, 1, 1, z])/27 + (32*H[-1, -1, -1, 0, z])/3 + 
             (16*H[-1, -1, 0, 0, z])/3 - (16*H[-1, 0, 0, 0, z])/9 - 
             (64*H[0, -1, 0, 0, z])/9 - (64*H[0, 0, -1, 0, z])/9 - 
             (128*H[0, 0, 0, 0, z])/9 - (448*H[0, 0, 0, 1, z])/9 - 
             (64*H[0, 0, 1, 0, z])/3 - (160*H[0, 0, 1, 1, z])/9 - 
             (80*H[0, 1, 0, 1, z])/3 - (112*H[0, 1, 1, 0, z])/9 - 
             (112*H[0, 1, 1, 1, z])/9 - (208*H[1, 0, 0, 0, z])/9 - 
             (128*H[1, 0, 0, 1, z])/3 - (64*H[1, 0, 1, 0, z])/3 - 
             (64*H[1, 0, 1, 1, z])/3 - (272*H[1, 1, 0, 0, z])/9 - 
             (80*H[1, 1, 0, 1, z])/3 - (176*H[1, 1, 1, 0, z])/9 - 
             (80*H[1, 1, 1, 1, z])/9 + (5432*zeta[2])/81 - 
             (80*H[-1, z]*zeta[2])/9 - (2192*H[0, z]*zeta[2])/27 - 
             64*H[1, z]*zeta[2] + (16*H[-1, -1, z]*zeta[2])/3 + 
             (896*H[0, 0, z]*zeta[2])/9 + (176*H[0, 1, z]*zeta[2])/3 + 
             (304*H[1, 0, z]*zeta[2])/3 + (112*H[1, 1, z]*zeta[2])/3 + 
             (352*zeta[3])/3 - (16*H[-1, z]*zeta[3])/3 - 
             (160*H[0, z]*zeta[3])/3 + (16*H[1, z]*zeta[3])/3 + 
             (344*zeta[4])/9)/z)) + CF^3*(25793/12 + 
         Lh^2*Lp^3*(8 - 8/z - 4*z) + Lh*Lp^4*(8 - 8/z - 4*z) + 
         Lp^5*(2 - 2/z - z) - 628*H[0, z] + Lh^2*Lp^2*(-16*H[0, z] + 
           (16*H[0, z])/z + z*(4 + 8*H[0, z])) + (248*H[1, z])/3 + 
         Lp^4*(-16 - 8*H[0, z] - 8*H[1, z] + z*(8 + 4*H[0, z] + 4*H[1, z]) + 
           (12 + 4*H[0, z] + 8*H[1, z])/z) + Lh*Lp^3*(-32 - 24*H[0, z] - 
           16*H[1, z] + z*(18 + 12*H[0, z] + 8*H[1, z]) + 
           (24 + 16*H[0, z] + 16*H[1, z])/z) + (1144*H[-1, 0, z])/3 + 
         (2443*H[0, 0, z])/3 - (214*H[0, 1, z])/3 + 658*H[1, 0, z] + 
         (458*H[1, 1, z])/3 - (544*H[-1, -1, 0, z])/3 + (944*H[-1, 0, 0, z])/
          3 + (560*H[0, -1, 0, z])/3 - (2914*H[0, 0, 0, z])/3 + 
         136*H[0, 0, 1, z] - 204*H[0, 1, 0, z] - 52*H[0, 1, 1, z] - 
         (2392*H[1, 0, 0, z])/3 - 264*H[1, 0, 1, z] - (1136*H[1, 1, 0, z])/
          3 - (232*H[1, 1, 1, z])/3 - 128*H[-1, -1, -1, 0, z] - 
         (1280*H[-1, -1, 0, 0, z])/3 - (544*H[-1, 0, -1, 0, z])/3 + 
         432*H[-1, 0, 0, 0, z] - 224*H[0, -1, -1, 0, z] + 
         (752*H[0, -1, 0, 0, z])/3 - 32*H[0, 0, -1, 0, z] + 
         136*H[0, 0, 0, 0, z] + (40*H[0, 0, 0, 1, z])/3 + 
         72*H[0, 0, 1, 0, z] + (136*H[0, 0, 1, 1, z])/3 + 
         (40*H[0, 1, 0, 0, z])/3 + 120*H[0, 1, 0, 1, z] - 
         152*H[0, 1, 1, 0, z] + 40*H[0, 1, 1, 1, z] - (640*H[1, 0, -1, 0, z])/
          3 - (1040*H[1, 0, 0, 0, z])/3 + (464*H[1, 0, 0, 1, z])/3 - 
         (832*H[1, 0, 1, 0, z])/3 + (112*H[1, 0, 1, 1, z])/3 - 
         (1232*H[1, 1, 0, 0, z])/3 + (112*H[1, 1, 0, 1, z])/3 - 
         (448*H[1, 1, 1, 0, z])/3 + (16*H[1, 1, 1, 1, z])/3 + 
         (512*H[-1, -1, -1, -1, 0, z])/3 + (256*H[-1, -1, -1, 0, 0, z])/3 - 
         192*H[-1, -1, 0, 0, 0, z] + (128*H[-1, 0, -1, -1, 0, z])/3 + 
         (64*H[-1, 0, -1, 0, 0, z])/3 + (64*H[-1, 0, 0, -1, 0, z])/3 - 
         (2080*H[-1, 0, 0, 0, 0, z])/3 - 192*H[-1, 0, 0, 1, 0, z] - 
         (1088*H[-1, 0, 1, 0, 0, z])/3 - 128*H[-1, 0, 1, 1, 0, z] + 
         (640*H[0, -1, -1, -1, 0, z])/3 + 192*H[0, -1, -1, 0, 0, z] + 
         (512*H[0, -1, 0, -1, 0, z])/3 - (1216*H[0, -1, 0, 0, 0, z])/3 - 
         128*H[0, -1, 0, 1, 0, z] - (512*H[0, 0, -1, 0, 0, z])/3 - 
         (512*H[0, 0, 0, -1, 0, z])/3 - 272*H[0, 0, 0, 0, 0, z] - 
         (1856*H[0, 0, 0, 0, 1, z])/3 - (1360*H[0, 0, 0, 1, 0, z])/3 - 
         (304*H[0, 0, 0, 1, 1, z])/3 - (1520*H[0, 0, 1, 0, 0, z])/3 - 
         (496*H[0, 0, 1, 0, 1, z])/3 - (880*H[0, 0, 1, 1, 0, z])/3 + 
         (496*H[0, 0, 1, 1, 1, z])/3 - (3376*H[0, 1, 0, 0, 0, z])/3 - 
         144*H[0, 1, 0, 0, 1, z] - 432*H[0, 1, 0, 1, 0, z] + 
         (496*H[0, 1, 0, 1, 1, z])/3 - (1424*H[0, 1, 1, 0, 0, z])/3 + 
         (176*H[0, 1, 1, 0, 1, z])/3 - (272*H[0, 1, 1, 1, 0, z])/3 - 
         (112*H[0, 1, 1, 1, 1, z])/3 + (128*H[1, 0, -1, 0, 0, z])/3 + 
         (448*H[1, 0, 0, -1, 0, z])/3 - (1216*H[1, 0, 0, 0, 0, z])/3 + 
         (640*H[1, 0, 0, 0, 1, z])/3 + 64*H[1, 0, 0, 1, 0, z] + 
         (608*H[1, 0, 0, 1, 1, z])/3 + (320*H[1, 0, 1, 0, 0, z])/3 + 
         (640*H[1, 0, 1, 0, 1, z])/3 + 32*H[1, 0, 1, 1, 0, z] - 
         (160*H[1, 0, 1, 1, 1, z])/3 - (128*H[1, 1, 0, -1, 0, z])/3 - 
         (704*H[1, 1, 0, 0, 0, z])/3 + (224*H[1, 1, 0, 0, 1, z])/3 - 
         (320*H[1, 1, 0, 1, 0, z])/3 - 128*H[1, 1, 0, 1, 1, z] - 
         (704*H[1, 1, 1, 0, 0, z])/3 - 192*H[1, 1, 1, 0, 1, z] - 
         (640*H[1, 1, 1, 1, 0, z])/3 - 160*H[1, 1, 1, 1, 1, z] + 
         372*zeta[2] - (272*H[-1, z]*zeta[2])/3 - (35*H[0, z]*zeta[2])/3 + 
         (118*H[1, z]*zeta[2])/3 - 64*H[-1, -1, z]*zeta[2] - 
         (592*H[-1, 0, z]*zeta[2])/3 - 112*H[0, -1, z]*zeta[2] - 
         208*H[0, 0, z]*zeta[2] - 584*H[0, 1, z]*zeta[2] - 
         (2896*H[1, 0, z]*zeta[2])/3 - 288*H[1, 1, z]*zeta[2] + 
         (256*H[-1, -1, -1, z]*zeta[2])/3 + (64*H[-1, -1, 0, z]*zeta[2])/3 + 
         (64*H[-1, 0, -1, z]*zeta[2])/3 - (320*H[-1, 0, 0, z]*zeta[2])/3 - 
         128*H[-1, 0, 1, z]*zeta[2] + (320*H[0, -1, -1, z]*zeta[2])/3 - 
         (128*H[0, -1, 0, z]*zeta[2])/3 - (676*H[0, 0, 0, z]*zeta[2])/3 - 
         (1712*H[0, 0, 1, z]*zeta[2])/3 - 528*H[0, 1, 0, z]*zeta[2] - 
         128*H[0, 1, 1, z]*zeta[2] - (928*H[1, 0, 0, z]*zeta[2])/3 - 
         (632*H[1, 0, 1, z]*zeta[2])/3 - (664*H[1, 1, 0, z]*zeta[2])/3 + 
         (472*H[1, 1, 1, z]*zeta[2])/3 + Lp^3*(26/3 + (128*H[0, z])/3 + 
           (104*H[1, z])/3 + (80*H[0, 0, z])/3 + (128*H[0, 1, z])/3 + 
           (32*H[1, 0, z])/3 + (16*H[1, 1, z])/3 + 
           (6 - 24*H[0, z] - 24*H[1, z] - 32*H[0, 1, z] - (32*H[1, 0, z])/3 - 
             (16*H[1, 1, z])/3 - 36*zeta[2])/z + z*(-23/3 - (68*H[0, z])/3 - 
             (68*H[1, z])/3 - (40*H[0, 0, z])/3 - (64*H[0, 1, z])/3 - 
             (16*H[1, 0, z])/3 - (8*H[1, 1, z])/3 - (38*zeta[2])/3) + 
           (76*zeta[2])/3) + Lh*Lp^2*(-44 + 48*H[0, z] + 48*H[0, 0, z] + 
           64*H[0, 1, z] - 32*H[1, 1, z] + (48 - 48*H[0, z] - 64*H[0, 1, z] + 
             32*H[1, 1, z] - 72*zeta[2])/z + z*(16 - 28*H[0, z] - 
             16*H[1, z] - 24*H[0, 0, z] - 32*H[0, 1, z] + 16*H[1, 1, z] - 
             36*zeta[2]) + 72*zeta[2]) + Lh*Lp*(76 + 46*H[0, z] + 4*H[1, z] + 
           16*H[0, 0, z] - 88*H[0, 0, 0, z] - 64*H[0, 0, 1, z] - 
           64*H[0, 1, 0, z] + 32*H[0, 1, 1, z] + 64*H[1, 0, 0, z] + 
           48*H[1, 0, 1, z] + 48*H[1, 1, 0, z] + 16*H[1, 1, 1, z] - 
           144*H[0, z]*zeta[2] - 48*H[1, z]*zeta[2] + 
           z*(-66 + 26*H[0, z] + 2*H[0, 0, z] + 16*H[0, 1, z] + 
             16*H[1, 0, z] - 8*H[1, 1, z] + 44*H[0, 0, 0, z] + 
             32*H[0, 0, 1, z] + 32*H[0, 1, 0, z] - 16*H[0, 1, 1, z] - 
             32*H[1, 0, 0, z] - 24*H[1, 0, 1, z] - 24*H[1, 1, 0, z] - 
             8*H[1, 1, 1, z] + 36*zeta[2] + 72*H[0, z]*zeta[2] + 
             24*H[1, z]*zeta[2]) + (-96*H[0, z] + 64*H[0, 0, 1, z] + 
             64*H[0, 1, 0, z] - 32*H[0, 1, 1, z] - 64*H[1, 0, 0, z] - 
             48*H[1, 0, 1, z] - 48*H[1, 1, 0, z] - 16*H[1, 1, 1, z] + 
             144*H[0, z]*zeta[2] + 48*H[1, z]*zeta[2])/z) - 
         (1348*zeta[3])/3 + 64*H[-1, z]*zeta[3] + 496*H[0, z]*zeta[3] - 
         208*H[1, z]*zeta[3] - (256*H[-1, -1, z]*zeta[3])/3 + 
         (128*H[-1, 0, z]*zeta[3])/3 - (512*H[0, -1, z]*zeta[3])/3 + 
         (304*H[0, 0, z]*zeta[3])/3 + (32*H[0, 1, z]*zeta[3])/3 + 
         (1408*H[1, 0, z]*zeta[3])/3 - (608*H[1, 1, z]*zeta[3])/3 - 
         (512*zeta[2]*zeta[3])/3 + Lp^2*(64 + 13*H[0, z] + 14*H[1, z] - 
           80*H[-1, 0, z] - 80*H[0, 0, z] - 88*H[0, 1, z] - 16*H[1, 0, z] + 
           64*H[1, 1, z] + 64*H[-1, -1, 0, z] - 32*H[-1, 0, 0, z] - 
           32*H[0, -1, 0, z] - 76*H[0, 0, 0, z] - 128*H[0, 0, 1, z] - 
           112*H[0, 1, 0, z] - 96*H[0, 1, 1, z] - 32*H[1, 0, 0, z] + 
           24*H[1, 0, 1, z] + 24*H[1, 1, 0, z] + 104*H[1, 1, 1, z] - 
           264*zeta[2] + 32*H[-1, z]*zeta[2] - 76*H[0, z]*zeta[2] - 
           192*H[1, z]*zeta[2] + z*(-99/2 + 36*H[0, z] - 4*H[1, z] - 
             32*H[-1, 0, z] + 77*H[0, 0, z] + 60*H[0, 1, z] + 28*H[1, 0, z] + 
             32*H[-1, -1, 0, z] - 16*H[-1, 0, 0, z] - 16*H[0, -1, 0, z] + 
             54*H[0, 0, 0, z] + 64*H[0, 0, 1, z] + 56*H[0, 1, 0, z] + 
             48*H[0, 1, 1, z] + 16*H[1, 0, 0, z] - 12*H[1, 0, 1, z] - 
             12*H[1, 1, 0, z] - 52*H[1, 1, 1, z] + 85*zeta[2] + 
             16*H[-1, z]*zeta[2] + 22*H[0, z]*zeta[2] + 96*H[1, z]*zeta[2] - 
             80*zeta[3]) + (-26 - 12*H[0, z] - 28*H[1, z] - 48*H[-1, 0, z] + 
             96*H[0, 1, z] - 48*H[1, 1, z] + 64*H[-1, -1, 0, z] - 
             32*H[-1, 0, 0, z] + 32*H[0, 0, 1, z] + 96*H[0, 1, 0, z] + 
             112*H[0, 1, 1, z] + 32*H[1, 0, 0, z] - 24*H[1, 0, 1, z] - 
             24*H[1, 1, 0, z] - 104*H[1, 1, 1, z] + 108*zeta[2] + 
             32*H[-1, z]*zeta[2] + 72*H[0, z]*zeta[2] + 192*H[1, z]*zeta[2] - 
             64*zeta[3])/z + 96*zeta[3]) - (1846*zeta[4])/3 + 
         528*H[-1, z]*zeta[4] - (3778*H[0, z]*zeta[4])/3 - 
         (2708*H[1, z]*zeta[4])/3 + Lp*(639/2 - 394*H[0, z] - 344*H[1, z] - 
           160*H[-1, 0, z] + 238*H[0, 0, z] - 120*H[0, 1, z] + 
           264*H[1, 0, z] + 128*H[1, 1, z] + 288*H[-1, -1, 0, z] + 
           16*H[-1, 0, 0, z] + 88*H[0, 0, 0, z] + 32*H[0, 0, 1, z] + 
           32*H[0, 1, 0, z] - 80*H[0, 1, 1, z] + 16*H[1, 0, 0, z] - 
           120*H[1, 0, 1, z] + 40*H[1, 1, 0, z] - 40*H[1, 1, 1, z] - 
           128*H[-1, -1, -1, 0, z] - 64*H[-1, -1, 0, 0, z] - 
           64*H[-1, 0, -1, 0, z] + 256*H[-1, 0, 0, 0, z] + 
           64*H[-1, 0, 1, 0, z] - 192*H[0, -1, -1, 0, z] + 
           160*H[0, -1, 0, 0, z] + 128*H[0, 0, -1, 0, z] + 
           152*H[0, 0, 0, 0, z] + 368*H[0, 0, 0, 1, z] + 
           288*H[0, 0, 1, 0, z] + 192*H[0, 0, 1, 1, z] + 
           416*H[0, 1, 0, 0, z] + 144*H[0, 1, 0, 1, z] + 
           208*H[0, 1, 1, 0, z] - 208*H[0, 1, 1, 1, z] - 
           64*H[1, 0, -1, 0, z] + 192*H[1, 0, 0, 0, z] - 
           160*H[1, 0, 0, 1, z] - 64*H[1, 0, 1, 0, z] - 
           224*H[1, 0, 1, 1, z] - 32*H[1, 1, 0, 0, z] - 
           160*H[1, 1, 0, 1, z] - 32*H[1, 1, 1, 0, z] + 64*H[1, 1, 1, 1, z] - 
           206*zeta[2] + 144*H[-1, z]*zeta[2] + 440*H[0, z]*zeta[2] + 
           424*H[1, z]*zeta[2] - 64*H[-1, -1, z]*zeta[2] - 
           96*H[0, -1, z]*zeta[2] + 168*H[0, 0, z]*zeta[2] + 
           496*H[0, 1, z]*zeta[2] + 288*H[1, 0, z]*zeta[2] + 
           80*H[1, 1, z]*zeta[2] - 488*zeta[3] + 96*H[-1, z]*zeta[3] - 
           176*H[0, z]*zeta[3] - 352*H[1, z]*zeta[3] + 
           (-1001/2 - 52*H[0, z] + 52*H[1, z] + 48*H[-1, 0, z] + 
             192*H[0, 1, z] - 216*H[1, 0, z] - 136*H[1, 1, z] + 
             96*H[-1, -1, 0, z] + 48*H[-1, 0, 0, z] + 192*H[0, -1, 0, z] - 
             96*H[0, 0, 1, z] - 96*H[0, 1, 0, z] + 48*H[0, 1, 1, z] - 
             48*H[1, 0, 0, z] + 72*H[1, 0, 1, z] - 24*H[1, 1, 0, z] + 
             24*H[1, 1, 1, z] - 128*H[-1, -1, -1, 0, z] - 
             64*H[-1, -1, 0, 0, z] - 64*H[-1, 0, -1, 0, z] + 
             256*H[-1, 0, 0, 0, z] + 64*H[-1, 0, 1, 0, z] - 
             256*H[0, -1, -1, 0, z] + 128*H[0, -1, 0, 0, z] - 
             128*H[0, 0, 1, 0, z] - 256*H[0, 0, 1, 1, z] - 
             384*H[0, 1, 0, 0, z] - 192*H[0, 1, 0, 1, z] - 
             192*H[0, 1, 1, 0, z] + 192*H[0, 1, 1, 1, z] + 
             64*H[1, 0, -1, 0, z] - 192*H[1, 0, 0, 0, z] + 
             160*H[1, 0, 0, 1, z] + 64*H[1, 0, 1, 0, z] + 
             224*H[1, 0, 1, 1, z] + 32*H[1, 1, 0, 0, z] + 
             160*H[1, 1, 0, 1, z] + 32*H[1, 1, 1, 0, z] - 
             64*H[1, 1, 1, 1, z] + 232*zeta[2] + 48*H[-1, z]*zeta[2] - 
             120*H[0, z]*zeta[2] - 216*H[1, z]*zeta[2] - 64*H[-1, -1, z]*
              zeta[2] - 128*H[0, -1, z]*zeta[2] - 352*H[0, 1, z]*zeta[2] - 
             288*H[1, 0, z]*zeta[2] - 80*H[1, 1, z]*zeta[2] + 648*zeta[3] + 
             96*H[-1, z]*zeta[3] + 64*H[0, z]*zeta[3] + 352*H[1, z]*zeta[3] - 
             757*zeta[4])/z + z*(599/4 + 125*H[0, z] + 272*H[1, z] - 
             240*H[-1, 0, z] + 194*H[0, 0, z] - 80*H[0, 1, z] - 
             32*H[1, 0, z] - 48*H[1, 1, z] + 128*H[-1, -1, 0, z] + 
             96*H[0, -1, 0, z] - 342*H[0, 0, 0, z] - 52*H[0, 0, 1, z] - 
             136*H[0, 1, 0, z] - 24*H[0, 1, 1, z] - 64*H[1, 0, 0, z] - 
             64*H[1, 1, 0, z] + 64*H[1, 1, 1, z] - 64*H[-1, -1, -1, 0, z] - 
             32*H[-1, -1, 0, 0, z] - 32*H[-1, 0, -1, 0, z] + 
             128*H[-1, 0, 0, 0, z] + 32*H[-1, 0, 1, 0, z] - 
             160*H[0, -1, -1, 0, z] + 112*H[0, -1, 0, 0, z] + 
             128*H[0, 0, -1, 0, z] - 300*H[0, 0, 0, 0, z] - 
             184*H[0, 0, 0, 1, z] - 176*H[0, 0, 1, 0, z] - 
             96*H[0, 0, 1, 1, z] - 240*H[0, 1, 0, 0, z] - 
             72*H[0, 1, 0, 1, z] - 104*H[0, 1, 1, 0, z] + 
             104*H[0, 1, 1, 1, z] + 32*H[1, 0, -1, 0, z] - 
             96*H[1, 0, 0, 0, z] + 80*H[1, 0, 0, 1, z] + 
             32*H[1, 0, 1, 0, z] + 112*H[1, 0, 1, 1, z] + 
             16*H[1, 1, 0, 0, z] + 80*H[1, 1, 0, 1, z] + 
             16*H[1, 1, 1, 0, z] - 32*H[1, 1, 1, 1, z] + 16*zeta[2] + 
             64*H[-1, z]*zeta[2] - 186*H[0, z]*zeta[2] - 296*H[1, z]*
              zeta[2] - 32*H[-1, -1, z]*zeta[2] - 80*H[0, -1, z]*zeta[2] + 
             12*H[0, 0, z]*zeta[2] - 216*H[0, 1, z]*zeta[2] - 
             144*H[1, 0, z]*zeta[2] - 40*H[1, 1, z]*zeta[2] + 120*zeta[3] + 
             48*H[-1, z]*zeta[3] + 280*H[0, z]*zeta[3] + 176*H[1, z]*
              zeta[3] - (221*zeta[4])/2) + 621*zeta[4]) + 
         (-4715/3 - (173*H[0, z])/3 - 308*H[1, z] + 396*H[-1, 0, z] + 
           (416*H[0, 0, z])/3 - 72*H[0, 1, z] - 140*H[1, 0, z] - 
           108*H[1, 1, z] - (392*H[-1, -1, 0, z])/3 - (340*H[-1, 0, 0, z])/
            3 + (736*H[0, -1, 0, z])/3 - 192*H[0, 0, 1, z] + 
           96*H[0, 1, 1, z] + (1936*H[1, 0, 0, z])/3 + (724*H[1, 0, 1, z])/
            3 + (932*H[1, 1, 0, z])/3 + 68*H[1, 1, 1, z] - 
           64*H[-1, -1, -1, 0, z] - 128*H[-1, -1, 0, 0, z] - 
           48*H[-1, 0, -1, 0, z] + 120*H[-1, 0, 0, 0, z] - 
           192*H[0, -1, -1, 0, z] - 224*H[0, -1, 0, 0, z] - 
           128*H[0, 0, -1, 0, z] + 224*H[0, 1, 0, 0, z] + 
           64*H[0, 1, 0, 1, z] + 128*H[0, 1, 1, 0, z] + 
           472*H[1, 0, 0, 0, z] - 96*H[1, 0, 0, 1, z] + 
           240*H[1, 0, 1, 0, z] - 16*H[1, 0, 1, 1, z] + 
           240*H[1, 1, 0, 0, z] - 24*H[1, 1, 0, 1, z] + 
           104*H[1, 1, 1, 0, z] + (512*H[-1, -1, -1, -1, 0, z])/3 + 
           (256*H[-1, -1, -1, 0, 0, z])/3 - 192*H[-1, -1, 0, 0, 0, z] + 
           (128*H[-1, 0, -1, -1, 0, z])/3 + (64*H[-1, 0, -1, 0, 0, z])/3 + 
           (64*H[-1, 0, 0, -1, 0, z])/3 - (2080*H[-1, 0, 0, 0, 0, z])/3 - 
           192*H[-1, 0, 0, 1, 0, z] - (1088*H[-1, 0, 1, 0, 0, z])/3 - 
           128*H[-1, 0, 1, 1, 0, z] + 256*H[0, -1, -1, -1, 0, z] + 
           (896*H[0, -1, -1, 0, 0, z])/3 + (640*H[0, -1, 0, -1, 0, z])/3 - 
           (1664*H[0, -1, 0, 0, 0, z])/3 - 128*H[0, -1, 0, 1, 0, z] + 
           (512*H[0, 0, -1, -1, 0, z])/3 - (256*H[0, 0, -1, 0, 0, z])/3 + 
           (256*H[0, 0, 0, 1, 0, z])/3 + (512*H[0, 0, 0, 1, 1, z])/3 + 
           (1024*H[0, 0, 1, 0, 0, z])/3 + (640*H[0, 0, 1, 0, 1, z])/3 + 
           (640*H[0, 0, 1, 1, 0, z])/3 - 128*H[0, 0, 1, 1, 1, z] - 
           (128*H[0, 1, 0, -1, 0, z])/3 + 896*H[0, 1, 0, 0, 0, z] + 
           (512*H[0, 1, 0, 0, 1, z])/3 + (1024*H[0, 1, 0, 1, 0, z])/3 - 
           (416*H[0, 1, 0, 1, 1, z])/3 + (896*H[0, 1, 1, 0, 0, z])/3 - 
           64*H[0, 1, 1, 0, 1, z] + (32*H[0, 1, 1, 1, 0, z])/3 + 
           (128*H[0, 1, 1, 1, 1, z])/3 - (128*H[1, 0, -1, 0, 0, z])/3 - 
           (448*H[1, 0, 0, -1, 0, z])/3 + (1216*H[1, 0, 0, 0, 0, z])/3 - 
           (640*H[1, 0, 0, 0, 1, z])/3 - 64*H[1, 0, 0, 1, 0, z] - 
           (608*H[1, 0, 0, 1, 1, z])/3 - (320*H[1, 0, 1, 0, 0, z])/3 - 
           (640*H[1, 0, 1, 0, 1, z])/3 - 32*H[1, 0, 1, 1, 0, z] + 
           (160*H[1, 0, 1, 1, 1, z])/3 + (128*H[1, 1, 0, -1, 0, z])/3 + 
           (704*H[1, 1, 0, 0, 0, z])/3 - (224*H[1, 1, 0, 0, 1, z])/3 + 
           (320*H[1, 1, 0, 1, 0, z])/3 + 128*H[1, 1, 0, 1, 1, z] + 
           (704*H[1, 1, 1, 0, 0, z])/3 + 192*H[1, 1, 1, 0, 1, z] + 
           (640*H[1, 1, 1, 1, 0, z])/3 + 160*H[1, 1, 1, 1, 1, z] + 
           608*zeta[2] - (196*H[-1, z]*zeta[2])/3 - (368*H[0, z]*zeta[2])/3 - 
           (332*H[1, z]*zeta[2])/3 - 32*H[-1, -1, z]*zeta[2] - 
           24*H[-1, 0, z]*zeta[2] - 96*H[0, -1, z]*zeta[2] - 
           128*H[0, 0, z]*zeta[2] + 96*H[0, 1, z]*zeta[2] + 
           528*H[1, 0, z]*zeta[2] + 176*H[1, 1, z]*zeta[2] + 
           (256*H[-1, -1, -1, z]*zeta[2])/3 + (64*H[-1, -1, 0, z]*zeta[2])/
            3 + (64*H[-1, 0, -1, z]*zeta[2])/3 - (320*H[-1, 0, 0, z]*zeta[2])/
            3 - 128*H[-1, 0, 1, z]*zeta[2] + 128*H[0, -1, -1, z]*zeta[2] + 
           (256*H[0, 0, -1, z]*zeta[2])/3 + (736*H[0, 0, 1, z]*zeta[2])/3 + 
           (736*H[0, 1, 0, z]*zeta[2])/3 + (80*H[0, 1, 1, z]*zeta[2])/3 + 
           (928*H[1, 0, 0, z]*zeta[2])/3 + (632*H[1, 0, 1, z]*zeta[2])/3 + 
           (664*H[1, 1, 0, z]*zeta[2])/3 - (472*H[1, 1, 1, z]*zeta[2])/3 + 
           (2888*zeta[3])/3 + 32*H[-1, z]*zeta[3] - 336*H[0, z]*zeta[3] + 
           64*H[1, z]*zeta[3] - (256*H[-1, -1, z]*zeta[3])/3 + 
           (128*H[-1, 0, z]*zeta[3])/3 - 192*H[0, -1, z]*zeta[3] + 
           (256*H[0, 0, z]*zeta[3])/3 - (64*H[0, 1, z]*zeta[3])/3 - 
           (1408*H[1, 0, z]*zeta[3])/3 + (608*H[1, 1, z]*zeta[3])/3 - 
           (2240*zeta[2]*zeta[3])/3 + 796*zeta[4] + 528*H[-1, z]*zeta[4] + 
           (2110*H[0, z]*zeta[4])/3 + (2708*H[1, z]*zeta[4])/3 - 416*zeta[5])/
          z + z*(-4781/8 + (2057*H[0, z])/6 + 210*H[1, z] - 20*H[-1, 0, z] - 
           552*H[0, 0, z] - (872*H[0, 1, z])/3 - (1360*H[1, 0, z])/3 - 
           (196*H[1, 1, z])/3 - (88*H[-1, -1, 0, z])/3 + 460*H[-1, 0, 0, z] + 
           (784*H[0, -1, 0, z])/3 - 385*H[0, 0, 0, z] + (488*H[0, 0, 1, z])/
            3 + (844*H[0, 1, 0, z])/3 + (64*H[0, 1, 1, z])/3 + 
           (328*H[1, 0, 0, z])/3 + (248*H[1, 0, 1, z])/3 + 
           (296*H[1, 1, 0, z])/3 + (56*H[1, 1, 1, z])/3 - 
           224*H[-1, -1, 0, 0, z] - 80*H[-1, 0, -1, 0, z] + 
           (472*H[-1, 0, 0, 0, z])/3 - 32*H[-1, 0, 1, 0, z] - 
           (496*H[0, -1, -1, 0, z])/3 - (152*H[0, -1, 0, 0, z])/3 + 
           (112*H[0, 0, -1, 0, z])/3 + (1984*H[0, 0, 0, 0, z])/3 - 
           (20*H[0, 0, 0, 1, z])/3 + 208*H[0, 0, 1, 0, z] + 
           (32*H[0, 0, 1, 1, z])/3 + 352*H[0, 1, 0, 0, z] + 
           (80*H[0, 1, 0, 1, z])/3 + 200*H[0, 1, 1, 0, z] - 
           (128*H[0, 1, 1, 1, z])/3 + (512*H[1, 0, -1, 0, z])/3 + 
           (668*H[1, 0, 0, 0, z])/3 - (100*H[1, 0, 0, 1, z])/3 + 
           (572*H[1, 0, 1, 0, z])/3 - (164*H[1, 0, 1, 1, z])/3 + 
           (836*H[1, 1, 0, 0, z])/3 - (124*H[1, 1, 0, 1, z])/3 + 
           (212*H[1, 1, 1, 0, z])/3 + (28*H[1, 1, 1, 1, z])/3 + 
           (256*H[-1, -1, -1, -1, 0, z])/3 + (128*H[-1, -1, -1, 0, 0, z])/3 - 
           96*H[-1, -1, 0, 0, 0, z] + (64*H[-1, 0, -1, -1, 0, z])/3 + 
           (32*H[-1, 0, -1, 0, 0, z])/3 + (32*H[-1, 0, 0, -1, 0, z])/3 - 
           (1040*H[-1, 0, 0, 0, 0, z])/3 - 96*H[-1, 0, 0, 1, 0, z] - 
           (544*H[-1, 0, 1, 0, 0, z])/3 - 64*H[-1, 0, 1, 1, 0, z] + 
           (320*H[0, -1, -1, -1, 0, z])/3 + 224*H[0, -1, -1, 0, 0, z] + 
           (448*H[0, -1, 0, -1, 0, z])/3 - 320*H[0, -1, 0, 0, 0, z] - 
           64*H[0, -1, 0, 1, 0, z] + 128*H[0, 0, -1, -1, 0, z] - 
           (704*H[0, 0, -1, 0, 0, z])/3 - 256*H[0, 0, 0, -1, 0, z] + 
           (3016*H[0, 0, 0, 0, 0, z])/3 + (928*H[0, 0, 0, 0, 1, z])/3 + 
           (1256*H[0, 0, 0, 1, 0, z])/3 + (152*H[0, 0, 0, 1, 1, z])/3 + 
           488*H[0, 0, 1, 0, 0, z] + (280*H[0, 0, 1, 0, 1, z])/3 + 
           200*H[0, 0, 1, 1, 0, z] - (248*H[0, 0, 1, 1, 1, z])/3 - 
           64*H[0, 1, 0, -1, 0, z] + 680*H[0, 1, 0, 0, 0, z] + 
           72*H[0, 1, 0, 0, 1, z] + 216*H[0, 1, 0, 1, 0, z] - 
           (248*H[0, 1, 0, 1, 1, z])/3 + 216*H[0, 1, 1, 0, 0, z] - 
           (56*H[0, 1, 1, 0, 1, z])/3 + (104*H[0, 1, 1, 1, 0, z])/3 + 
           (56*H[0, 1, 1, 1, 1, z])/3 - (64*H[1, 0, -1, 0, 0, z])/3 - 
           (224*H[1, 0, 0, -1, 0, z])/3 + (608*H[1, 0, 0, 0, 0, z])/3 - 
           (320*H[1, 0, 0, 0, 1, z])/3 - 32*H[1, 0, 0, 1, 0, z] - 
           (304*H[1, 0, 0, 1, 1, z])/3 - (160*H[1, 0, 1, 0, 0, z])/3 - 
           (320*H[1, 0, 1, 0, 1, z])/3 - 16*H[1, 0, 1, 1, 0, z] + 
           (80*H[1, 0, 1, 1, 1, z])/3 + (64*H[1, 1, 0, -1, 0, z])/3 + 
           (352*H[1, 1, 0, 0, 0, z])/3 - (112*H[1, 1, 0, 0, 1, z])/3 + 
           (160*H[1, 1, 0, 1, 0, z])/3 + 64*H[1, 1, 0, 1, 1, z] + 
           (352*H[1, 1, 1, 0, 0, z])/3 + 96*H[1, 1, 1, 0, 1, z] + 
           (320*H[1, 1, 1, 1, 0, z])/3 + 80*H[1, 1, 1, 1, 1, z] - 
           (103*zeta[2])/3 - (44*H[-1, z]*zeta[2])/3 + (1123*H[0, z]*zeta[2])/
            3 + (40*H[1, z]*zeta[2])/3 - (472*H[-1, 0, z]*zeta[2])/3 - 
           (248*H[0, -1, z]*zeta[2])/3 + 373*H[0, 0, z]*zeta[2] + 
           (1168*H[0, 1, z]*zeta[2])/3 + (1676*H[1, 0, z]*zeta[2])/3 + 
           152*H[1, 1, z]*zeta[2] + (128*H[-1, -1, -1, z]*zeta[2])/3 + 
           (32*H[-1, -1, 0, z]*zeta[2])/3 + (32*H[-1, 0, -1, z]*zeta[2])/3 - 
           (160*H[-1, 0, 0, z]*zeta[2])/3 - 64*H[-1, 0, 1, z]*zeta[2] + 
           (160*H[0, -1, -1, z]*zeta[2])/3 + (128*H[0, -1, 0, z]*zeta[2])/3 + 
           64*H[0, 0, -1, z]*zeta[2] + (146*H[0, 0, 0, z]*zeta[2])/3 + 
           (760*H[0, 0, 1, z]*zeta[2])/3 + 200*H[0, 1, 0, z]*zeta[2] + 
           32*H[0, 1, 1, z]*zeta[2] + (464*H[1, 0, 0, z]*zeta[2])/3 + 
           (316*H[1, 0, 1, z]*zeta[2])/3 + (332*H[1, 1, 0, z]*zeta[2])/3 - 
           (236*H[1, 1, 1, z]*zeta[2])/3 + (1504*zeta[3])/3 - 
           16*H[-1, z]*zeta[3] + (308*H[0, z]*zeta[3])/3 + 
           (272*H[1, z]*zeta[3])/3 - (128*H[-1, -1, z]*zeta[3])/3 + 
           (64*H[-1, 0, z]*zeta[3])/3 - (256*H[0, -1, z]*zeta[3])/3 - 
           (824*H[0, 0, z]*zeta[3])/3 - (16*H[0, 1, z]*zeta[3])/3 - 
           (704*H[1, 0, z]*zeta[3])/3 + (304*H[1, 1, z]*zeta[3])/3 - 
           320*zeta[2]*zeta[3] + (835*zeta[4])/6 + 264*H[-1, z]*zeta[4] + 
           (713*H[0, z]*zeta[4])/3 + (1354*H[1, z]*zeta[4])/3 - 
           (112*zeta[5])/3) - 480*zeta[5]) + 
       CA^2*CF*((-45536*H[-1, 0, z])/81 - (29368*H[1, 0, z])/81 + 
         (5422*H[1, 1, z])/81 + (368*H[-1, -1, 0, z])/9 - 
         (8860*H[-1, 0, 0, z])/27 + (1432*H[-1, 0, 1, z])/9 - 
         (23200*H[0, -1, 0, z])/27 - (25580*H[0, 0, 1, z])/27 - 
         (12116*H[0, 1, 1, z])/27 - (1088*H[1, 0, 1, z])/9 + 
         (1520*H[1, 1, 1, z])/27 - (416*H[-1, -1, -1, 0, z])/3 - 
         (188*H[-1, -1, 0, 0, z])/3 + (376*H[-1, -1, 0, 1, z])/3 - 
         56*H[-1, 0, -1, 0, z] - (1544*H[-1, 0, 0, 0, z])/9 + 
         212*H[-1, 0, 0, 1, z] + (536*H[-1, 0, 1, 0, z])/3 + 
         (160*H[-1, 0, 1, 1, z])/3 - 216*H[0, -1, -1, 0, z] - 
         (692*H[0, -1, 0, 0, z])/9 + (176*H[0, -1, 0, 1, z])/3 + 
         (1552*H[0, 0, -1, 0, z])/9 - (20032*H[0, 0, 0, 1, z])/9 - 
         (4324*H[0, 0, 1, 1, z])/9 - (2348*H[0, 1, 0, 1, z])/3 - 
         (1000*H[0, 1, 1, 1, z])/9 - (272*H[1, 0, -1, 0, z])/3 - 
         (15676*H[1, 0, 0, 0, z])/9 - (2120*H[1, 0, 0, 1, z])/3 - 
         1172*H[1, 0, 1, 0, z] - 184*H[1, 0, 1, 1, z] - 
         (8516*H[1, 1, 0, 0, z])/9 - (796*H[1, 1, 0, 1, z])/3 - 
         (3668*H[1, 1, 1, 0, z])/9 - (248*H[1, 1, 1, 1, z])/9 - 
         (944*H[-1, -1, -1, 0, 0, z])/3 - 96*H[-1, -1, -1, 0, 1, z] + 
         (32*H[-1, -1, 0, -1, 0, z])/3 + 176*H[-1, -1, 0, 0, 0, z] - 
         (400*H[-1, -1, 0, 0, 1, z])/3 - 256*H[-1, -1, 0, 1, 0, z] - 
         (256*H[-1, -1, 0, 1, 1, z])/3 + (128*H[-1, 0, -1, -1, 0, z])/3 + 
         (1520*H[-1, 0, -1, 0, 0, z])/3 - (224*H[-1, 0, -1, 0, 1, z])/3 + 
         288*H[-1, 0, 0, -1, 0, z] - (2728*H[-1, 0, 0, 0, 0, z])/3 + 
         (304*H[-1, 0, 0, 0, 1, z])/3 - (760*H[-1, 0, 0, 1, 0, z])/3 - 
         (224*H[-1, 0, 0, 1, 1, z])/3 - 224*H[-1, 0, 1, 0, 0, z] - 
         (32*H[-1, 0, 1, 0, 1, z])/3 - (208*H[-1, 0, 1, 1, 0, z])/3 - 
         (64*H[-1, 0, 1, 1, 1, z])/3 - 128*H[0, -1, -1, -1, 0, z] + 
         392*H[0, -1, -1, 0, 0, z] - (368*H[0, -1, -1, 0, 1, z])/3 + 
         (944*H[0, -1, 0, -1, 0, z])/3 - 128*H[0, -1, 0, 0, 0, z] + 
         (104*H[0, -1, 0, 0, 1, z])/3 - 80*H[0, -1, 0, 1, 0, z] - 
         (128*H[0, -1, 0, 1, 1, z])/3 + 96*H[0, 0, -1, -1, 0, z] + 
         528*H[0, 0, -1, 0, 0, z] + (448*H[0, 0, -1, 0, 1, z])/3 + 
         (992*H[0, 0, 0, -1, 0, z])/3 - 1088*H[0, 0, 0, 0, 0, z] + 
         72*H[0, 0, 0, 0, 1, z] + (3248*H[0, 0, 0, 1, 0, z])/3 + 
         280*H[0, 0, 0, 1, 1, z] + (2480*H[0, 0, 1, 0, 0, z])/3 - 
         232*H[0, 0, 1, 0, 1, z] - (224*H[0, 0, 1, 1, 0, z])/3 - 
         (448*H[0, 0, 1, 1, 1, z])/3 + (32*H[0, 1, 0, -1, 0, z])/3 - 
         472*H[0, 1, 0, 0, 0, z] - 832*H[0, 1, 0, 0, 1, z] - 
         (3064*H[0, 1, 0, 1, 0, z])/3 - (1232*H[0, 1, 0, 1, 1, z])/3 - 
         (1864*H[0, 1, 1, 0, 0, z])/3 - 520*H[0, 1, 1, 0, 1, z] - 
         (1688*H[0, 1, 1, 1, 0, z])/3 - 224*H[0, 1, 1, 1, 1, z] - 
         (64*H[1, 0, -1, -1, 0, z])/3 + (512*H[1, 0, -1, 0, 0, z])/3 + 
         (64*H[1, 0, -1, 0, 1, z])/3 + 224*H[1, 0, 0, -1, 0, z] - 
         (7184*H[1, 0, 0, 0, 0, z])/3 - (3904*H[1, 0, 0, 0, 1, z])/3 - 
         (5056*H[1, 0, 0, 1, 0, z])/3 - 496*H[1, 0, 0, 1, 1, z] - 
         (5344*H[1, 0, 1, 0, 0, z])/3 - (2848*H[1, 0, 1, 0, 1, z])/3 - 
         (3008*H[1, 0, 1, 1, 0, z])/3 - 320*H[1, 0, 1, 1, 1, z] - 
         1568*H[1, 1, 0, 0, 0, z] - (2320*H[1, 1, 0, 0, 1, z])/3 - 
         1104*H[1, 1, 0, 1, 0, z] - (1120*H[1, 1, 0, 1, 1, z])/3 - 
         (2896*H[1, 1, 1, 0, 0, z])/3 - (1360*H[1, 1, 1, 0, 1, z])/3 - 
         496*H[1, 1, 1, 1, 0, z] - 160*H[1, 1, 1, 1, 1, z] - 
         (416*H[-1, z]*zeta[2])/3 - (584*H[-1, -1, z]*zeta[2])/3 - 
         248*H[-1, 0, z]*zeta[2] - (500*H[0, -1, z]*zeta[2])/3 - 
         (332*H[1, 0, z]*zeta[2])/3 - 104*H[1, 1, z]*zeta[2] + 
         96*H[-1, -1, -1, z]*zeta[2] + (320*H[-1, -1, 0, z]*zeta[2])/3 + 
         96*H[-1, 0, -1, z]*zeta[2] + 168*H[-1, 0, 0, z]*zeta[2] + 
         (80*H[-1, 0, 1, z]*zeta[2])/3 + (176*H[0, -1, -1, z]*zeta[2])/3 + 
         224*H[0, -1, 0, z]*zeta[2] - (304*H[0, 0, -1, z]*zeta[2])/3 + 
         (824*H[0, 0, 1, z]*zeta[2])/3 + 192*H[0, 1, 1, z]*zeta[2] - 
         32*H[1, 0, -1, z]*zeta[2] + (1168*H[1, 0, 1, z]*zeta[2])/3 + 
         96*H[1, 1, 1, z]*zeta[2] + Lp^3*(440/3 - (136*H[0, z])/9 + 
           (472*H[1, z])/9 + z^2*(544/27 + (32*H[0, z])/9 + (64*H[1, z])/9) + 
           (32*H[0, 0, z])/3 - (64*H[0, 1, z])/3 + (32*H[1, 0, z])/3 + 
           (64*H[1, 1, z])/3 + (64*zeta[2])/3 + (-3766/27 - (512*H[0, z])/9 - 
             (584*H[1, z])/9 - (32*H[0, 0, z])/3 - (64*H[0, 1, z])/3 - 
             (32*H[1, 0, z])/3 - (64*H[1, 1, z])/3 + (64*zeta[2])/3)/z + 
           z*(-82/3 - (40*H[0, z])/9 + (4*H[1, z])/9 - (64*H[0, 0, z])/3 - 
             (64*H[0, 1, z])/3 - (16*H[1, 0, z])/3 - (32*H[1, 1, z])/3 + 
             (64*zeta[2])/3)) + (452*H[-1, z]*zeta[3])/3 - 
         (304*H[-1, -1, z]*zeta[3])/3 - (736*H[-1, 0, z]*zeta[3])/3 - 
         (104*H[0, -1, z]*zeta[3])/3 - (1664*H[1, 0, z]*zeta[3])/3 - 
         448*H[1, 1, z]*zeta[3] + Lp^2*(-4640/9 - (2624*H[0, z])/9 - 
           (280*H[1, z])/9 - (472*H[-1, 0, z])/3 + (176*H[0, 0, z])/3 - 
           (760*H[0, 1, z])/3 - (856*H[1, 0, z])/3 - (280*H[1, 1, z])/3 + 
           64*H[-1, -1, 0, z] - 48*H[-1, 0, 0, z] - 32*H[-1, 0, 1, z] + 
           64*H[0, -1, 0, z] - 128*H[0, 0, 0, z] + 160*H[0, 0, 1, z] + 
           96*H[0, 1, 0, z] - 32*H[0, 1, 1, z] - 144*H[1, 0, 0, z] - 
           160*H[1, 0, 1, z] - 160*H[1, 1, 0, z] - 96*H[1, 1, 1, z] + 
           184*zeta[2] + 64*H[-1, z]*zeta[2] - 96*H[0, z]*zeta[2] + 
           128*H[1, z]*zeta[2] + z^2*(-1852/27 - (352*H[0, z])/9 - 
             (64*H[-1, 0, z])/3 - 32*H[0, 0, z] - (128*H[0, 1, z])/3 - 
             (128*H[1, 0, z])/3 - (32*H[1, 1, z])/3 + (64*zeta[2])/3) + 
           (15136/27 + (7496*H[0, z])/9 + (4*H[1, z])/9 - (584*H[-1, 0, z])/
              3 + 624*H[0, 0, z] + (832*H[0, 1, z])/3 + 360*H[1, 0, z] + 
             112*H[1, 1, z] + 64*H[-1, -1, 0, z] - 48*H[-1, 0, 0, z] - 
             32*H[-1, 0, 1, z] - 64*H[0, -1, 0, z] + 192*H[0, 0, 0, z] + 
             192*H[0, 0, 1, z] + 160*H[0, 1, 0, z] + 96*H[0, 1, 1, z] + 
             144*H[1, 0, 0, z] + 160*H[1, 0, 1, z] + 160*H[1, 1, 0, z] + 
             96*H[1, 1, 1, z] - (1096*zeta[2])/3 + 64*H[-1, z]*zeta[2] - 
             192*H[0, z]*zeta[2] - 128*H[1, z]*zeta[2] - 48*zeta[3])/z + 
           z*(140/9 + (1624*H[0, z])/9 - (64*H[1, z])/9 + (4*H[-1, 0, z])/3 - 
             (176*H[0, 0, z])/3 - (100*H[0, 1, z])/3 - (52*H[1, 0, z])/3 + 
             (20*H[1, 1, z])/3 + 32*H[-1, -1, 0, z] - 24*H[-1, 0, 0, z] - 
             16*H[-1, 0, 1, z] - 64*H[0, -1, 0, z] + 320*H[0, 0, 0, z] + 
             176*H[0, 0, 1, z] + 144*H[0, 1, 0, z] + 64*H[0, 1, 1, z] + 
             72*H[1, 0, 0, z] + 80*H[1, 0, 1, z] + 80*H[1, 1, 0, z] + 
             48*H[1, 1, 1, z] - (32*zeta[2])/3 + 32*H[-1, z]*zeta[2] - 
             176*H[0, z]*zeta[2] - 64*H[1, z]*zeta[2] - 40*zeta[3]) + 
           160*zeta[3]) + z^2*((232*H[-1, 0, z])/9 + (12784*H[1, 0, z])/81 + 
           (884*H[1, 1, z])/9 + (1120*H[-1, -1, 0, z])/27 - 
           (3104*H[-1, 0, 0, z])/27 + (1120*H[-1, 0, 1, z])/27 - 
           (1312*H[0, -1, 0, z])/9 - (1024*H[0, 0, 1, z])/9 - 
           (1616*H[0, 1, 1, z])/27 + (1472*H[1, 0, 1, z])/27 + 
           (560*H[1, 1, 1, z])/27 - (64*H[-1, -1, -1, 0, z])/9 + 
           (160*H[-1, -1, 0, 0, z])/9 + (128*H[-1, -1, 0, 1, z])/9 + 
           (64*H[-1, 0, -1, 0, z])/9 - 64*H[-1, 0, 0, 0, z] + 
           32*H[-1, 0, 0, 1, z] + (64*H[-1, 0, 1, 0, z])/3 + 
           (64*H[-1, 0, 1, 1, z])/9 - (64*H[0, -1, -1, 0, z])/3 - 
           (992*H[0, -1, 0, 0, z])/9 - (64*H[0, 0, -1, 0, z])/9 - 
           (800*H[0, 0, 0, 1, z])/3 - (704*H[0, 0, 1, 1, z])/9 - 
           (1024*H[0, 1, 0, 1, z])/9 - (128*H[0, 1, 1, 1, z])/9 + 
           (128*H[1, 0, -1, 0, z])/9 - (3008*H[1, 0, 0, 0, z])/9 - 
           (608*H[1, 0, 0, 1, z])/9 - 160*H[1, 0, 1, 0, z] - 
           (32*H[1, 0, 1, 1, z])/3 - (1120*H[1, 1, 0, 0, z])/9 - 
           (160*H[1, 1, 0, 1, z])/9 - (352*H[1, 1, 1, 0, z])/9 + 
           (32*H[1, 1, 1, 1, z])/9 - (560*H[-1, z]*zeta[2])/27 - 
           (160*H[-1, -1, z]*zeta[2])/9 - (64*H[-1, 0, z]*zeta[2])/3 - 
           (32*H[0, -1, z]*zeta[2])/3 - (640*H[1, 0, z]*zeta[2])/9 - 
           (320*H[1, 1, z]*zeta[2])/9 + (32*H[-1, z]*zeta[3])/3) + 
         ((-48814*H[1, z])/81 + (113440*H[0, 0, 0, z])/27 - 
           (56428*H[0, 1, 0, z])/27 - (4994*H[1, 0, 0, z])/9 - 
           (5950*H[1, 1, 0, z])/27 + (7522*H[1, z]*zeta[2])/27 - 
           1720*H[0, 0, 0, z]*zeta[2] + (1352*H[0, 1, 0, z]*zeta[2])/3 - 
           (1912*H[1, z]*zeta[3])/9)/(1 + z) + 
         (z^3*((-1184*H[1, z])/81 - (5704*H[0, 0, 0, z])/27 - 
            (9920*H[0, 1, 0, z])/27 - (2264*H[1, 0, 0, z])/9 - 
            (1856*H[1, 1, 0, z])/27 - (5152*H[1, z]*zeta[2])/27 - 
            (704*H[1, z]*zeta[3])/9))/(1 + z) + 
         Lp*(-8254/9 + (36782*H[0, z])/27 + (7960*H[1, z])/27 + 
           (1808*H[-1, 0, z])/9 - (584*H[0, 0, z])/9 + (3344*H[0, 1, z])/9 + 
           (6448*H[1, 0, z])/9 + (8*H[1, 1, z])/9 + (608*H[-1, -1, 0, z])/3 + 
           (1168*H[-1, 0, 0, z])/3 - 160*H[-1, 0, 1, z] + 
           120*H[0, -1, 0, z] + (472*H[0, 0, 0, z])/3 + (3100*H[0, 0, 1, z])/
            3 + 896*H[0, 1, 0, z] + (896*H[0, 1, 1, z])/3 + 
           (2164*H[1, 0, 0, z])/3 + (928*H[1, 0, 1, z])/3 + 
           (1136*H[1, 1, 0, z])/3 + (176*H[1, 1, 1, z])/3 + 
           64*H[-1, -1, -1, 0, z] - 224*H[-1, -1, 0, 0, z] + 
           128*H[-1, -1, 0, 1, z] - 288*H[-1, 0, -1, 0, z] + 
           432*H[-1, 0, 0, 0, z] + 32*H[-1, 0, 0, 1, z] + 
           192*H[-1, 0, 1, 0, z] + 64*H[-1, 0, 1, 1, z] - 
           96*H[0, -1, -1, 0, z] - 208*H[0, -1, 0, 0, z] - 
           304*H[0, 0, -1, 0, z] + 608*H[0, 0, 0, 0, z] - 
           392*H[0, 0, 0, 1, z] - 704*H[0, 0, 1, 0, z] - 
           96*H[0, 0, 1, 1, z] - 136*H[0, 1, 0, 0, z] + 
           288*H[0, 1, 0, 1, z] + 224*H[0, 1, 1, 0, z] + 
           192*H[0, 1, 1, 1, z] - 96*H[1, 0, -1, 0, z] + 
           912*H[1, 0, 0, 0, z] + 640*H[1, 0, 0, 1, z] + 
           896*H[1, 0, 1, 0, z] + 352*H[1, 0, 1, 1, z] + 
           640*H[1, 1, 0, 0, z] + 416*H[1, 1, 0, 1, z] + 
           480*H[1, 1, 1, 0, z] + 192*H[1, 1, 1, 1, z] + (3104*zeta[2])/9 + 
           (784*H[-1, z]*zeta[2])/3 - 916*H[0, z]*zeta[2] - 
           96*H[-1, -1, z]*zeta[2] - 224*H[-1, 0, z]*zeta[2] - 
           48*H[0, -1, z]*zeta[2] + 200*H[0, 0, z]*zeta[2] - 
           336*H[0, 1, z]*zeta[2] - 576*H[1, 0, z]*zeta[2] - 
           128*H[1, 1, z]*zeta[2] - (848*zeta[3])/3 + 96*H[-1, z]*zeta[3] - 
           576*H[0, z]*zeta[3] + 288*H[1, z]*zeta[3] + 
           z^2*(-21596/81 + 328*H[0, z] - (848*H[1, z])/27 + 
             (352*H[-1, 0, z])/9 - 8*H[0, 0, z] + (104*H[0, 1, z])/3 + 
             (632*H[1, 0, z])/9 - (104*H[1, 1, z])/9 + (224*H[-1, 0, 0, z])/
              3 - (64*H[-1, 0, 1, z])/3 + 64*H[0, -1, 0, z] + 
             160*H[0, 0, 0, z] + (448*H[0, 0, 1, z])/3 + (640*H[0, 1, 0, z])/
              3 + (160*H[0, 1, 1, z])/3 + (416*H[1, 0, 0, z])/3 + 
             32*H[1, 0, 1, z] + (160*H[1, 1, 0, z])/3 + (632*zeta[2])/9 + 
             (64*H[-1, z]*zeta[2])/3 - 64*H[0, z]*zeta[2] + 
             32*H[1, z]*zeta[2] + (256*zeta[3])/3) + 
           z*(6944/9 - (13024*H[0, z])/27 - (8504*H[1, z])/27 - 
             (464*H[-1, 0, z])/9 - (1514*H[0, 0, z])/3 + (728*H[0, 1, z])/9 - 
             (824*H[1, 0, z])/9 + (140*H[1, 1, z])/9 + (376*H[-1, -1, 0, z])/
              3 - (388*H[-1, 0, 0, z])/3 - 64*H[-1, 0, 1, z] - 
             104*H[0, -1, 0, z] + (1684*H[0, 0, 0, z])/3 + 
             (172*H[0, 0, 1, z])/3 + (416*H[0, 1, 0, z])/3 + 
             (104*H[0, 1, 1, z])/3 + (400*H[1, 0, 0, z])/3 - 
             (248*H[1, 0, 1, z])/3 - (112*H[1, 1, 0, z])/3 - 
             (88*H[1, 1, 1, z])/3 + 32*H[-1, -1, -1, 0, z] - 
             112*H[-1, -1, 0, 0, z] + 64*H[-1, -1, 0, 1, z] - 
             144*H[-1, 0, -1, 0, z] + 216*H[-1, 0, 0, 0, z] + 
             16*H[-1, 0, 0, 1, z] + 96*H[-1, 0, 1, 0, z] + 
             32*H[-1, 0, 1, 1, z] - 80*H[0, -1, -1, 0, z] + 
             296*H[0, -1, 0, 0, z] + 440*H[0, 0, -1, 0, z] - 
             2008*H[0, 0, 0, 0, z] - 596*H[0, 0, 0, 1, z] - 
             960*H[0, 0, 1, 0, z] - 320*H[0, 0, 1, 1, z] - 
             532*H[0, 1, 0, 0, z] - 224*H[0, 1, 0, 1, z] - 
             288*H[0, 1, 1, 0, z] - 96*H[0, 1, 1, 1, z] + 
             48*H[1, 0, -1, 0, z] - 456*H[1, 0, 0, 0, z] - 
             320*H[1, 0, 0, 1, z] - 448*H[1, 0, 1, 0, z] - 
             176*H[1, 0, 1, 1, z] - 320*H[1, 1, 0, 0, z] - 
             208*H[1, 1, 0, 1, z] - 240*H[1, 1, 1, 0, z] - 
             96*H[1, 1, 1, 1, z] - (784*zeta[2])/3 + (380*H[-1, z]*zeta[2])/
              3 - (220*H[0, z]*zeta[2])/3 + 108*H[1, z]*zeta[2] - 
             48*H[-1, -1, z]*zeta[2] - 112*H[-1, 0, z]*zeta[2] - 
             40*H[0, -1, z]*zeta[2] + 780*H[0, 0, z]*zeta[2] + 
             40*H[0, 1, z]*zeta[2] + 288*H[1, 0, z]*zeta[2] + 
             64*H[1, 1, z]*zeta[2] - (992*zeta[3])/3 + 48*H[-1, z]*zeta[3] - 
             64*H[0, z]*zeta[3] - 144*H[1, z]*zeta[3] - 289*zeta[4]) + 
           (27752/81 - (12620*H[0, z])/9 + (208*H[1, z])/27 + 
             208*H[-1, 0, z] - (8632*H[0, 0, z])/3 + (136*H[0, 1, z])/9 - 
             528*H[1, 0, z] + (212*H[1, 1, z])/3 + (320*H[-1, -1, 0, z])/3 + 
             608*H[-1, 0, 0, z] - (352*H[-1, 0, 1, z])/3 + 
             (1984*H[0, -1, 0, z])/3 - (9536*H[0, 0, 0, z])/3 - 
             (2192*H[0, 0, 1, z])/3 - (4496*H[0, 1, 0, z])/3 - 
             (1240*H[0, 1, 1, z])/3 - 1008*H[1, 0, 0, z] - 
             (952*H[1, 0, 1, z])/3 - 424*H[1, 1, 0, z] - (176*H[1, 1, 1, z])/
              3 + 64*H[-1, -1, -1, 0, z] - 224*H[-1, -1, 0, 0, z] + 
             128*H[-1, -1, 0, 1, z] - 288*H[-1, 0, -1, 0, z] + 
             432*H[-1, 0, 0, 0, z] + 32*H[-1, 0, 0, 1, z] + 
             192*H[-1, 0, 1, 0, z] + 64*H[-1, 0, 1, 1, z] - 
             128*H[0, -1, -1, 0, z] + 320*H[0, -1, 0, 0, z] + 
             448*H[0, 0, -1, 0, z] - 1408*H[0, 0, 0, 0, z] - 
             704*H[0, 0, 0, 1, z] - 1088*H[0, 0, 1, 0, z] - 
             416*H[0, 0, 1, 1, z] - 704*H[0, 1, 0, 0, z] - 
             416*H[0, 1, 0, 1, z] - 480*H[0, 1, 1, 0, z] - 
             192*H[0, 1, 1, 1, z] + 96*H[1, 0, -1, 0, z] - 
             912*H[1, 0, 0, 0, z] - 640*H[1, 0, 0, 1, z] - 
             896*H[1, 0, 1, 0, z] - 352*H[1, 0, 1, 1, z] - 
             640*H[1, 1, 0, 0, z] - 416*H[1, 1, 0, 1, z] - 
             480*H[1, 1, 1, 0, z] - 192*H[1, 1, 1, 1, z] - (5032*zeta[2])/9 + 
             (512*H[-1, z]*zeta[2])/3 + (3152*H[0, z]*zeta[2])/3 - 
             8*H[1, z]*zeta[2] - 96*H[-1, -1, z]*zeta[2] - 224*H[-1, 0, z]*
              zeta[2] - 64*H[0, -1, z]*zeta[2] + 896*H[0, 0, z]*zeta[2] + 
             160*H[0, 1, z]*zeta[2] + 576*H[1, 0, z]*zeta[2] + 
             128*H[1, 1, z]*zeta[2] - (1264*zeta[3])/3 + 96*H[-1, z]*
              zeta[3] - 128*H[0, z]*zeta[3] - 288*H[1, z]*zeta[3] - 
             240*zeta[4])/z - 798*zeta[4]) + 
         (z^4*(882964/729 - (161896*H[0, z])/243 + (7768*H[0, 0, z])/81 + 
            (9556*H[0, 1, z])/81 - (4000*H[0, 0, 0, 0, z])/9 - 
            (3328*H[0, 0, 1, 0, z])/9 - (3136*H[0, 1, 0, 0, z])/9 - 
            128*H[0, 1, 1, 0, z] - (17588*zeta[2])/81 - 
            (2992*H[0, z]*zeta[2])/27 + (928*H[0, 0, z]*zeta[2])/9 + 
            (160*H[0, 1, z]*zeta[2])/9 - (3680*zeta[3])/27 - 
            (736*H[0, z]*zeta[3])/9 - (512*zeta[4])/9))/(1 + z)^2 - 
         (1856*H[-1, z]*zeta[4])/3 + ((9502*H[-1, 0, z])/81 - 
           (6284*H[1, 0, z])/9 - (33388*H[1, 1, z])/81 + 
           (5272*H[-1, -1, 0, z])/27 - 476*H[-1, 0, 0, z] + 
           (4144*H[-1, 0, 1, z])/27 - (2528*H[0, -1, 0, z])/9 - 
           (1424*H[0, 0, 1, z])/9 - (2312*H[0, 1, 1, z])/9 - 
           (6644*H[1, 0, 1, z])/27 - (2668*H[1, 1, 1, z])/27 - 
           (1168*H[-1, -1, -1, 0, z])/9 + (40*H[-1, -1, 0, 0, z])/9 + 
           (704*H[-1, -1, 0, 1, z])/9 + (136*H[-1, 0, -1, 0, z])/9 - 
           (4412*H[-1, 0, 0, 0, z])/9 + 176*H[-1, 0, 0, 1, z] + 
           (352*H[-1, 0, 1, 0, z])/3 + (352*H[-1, 0, 1, 1, z])/9 - 
           96*H[0, -1, -1, 0, z] - (9776*H[0, -1, 0, 0, z])/9 + 
           (704*H[0, -1, 0, 1, z])/3 - (3040*H[0, 0, -1, 0, z])/3 + 
           (2944*H[0, 0, 0, 1, z])/3 + 640*H[0, 0, 1, 1, z] + 
           (5896*H[0, 1, 0, 1, z])/9 + 128*H[0, 1, 1, 1, z] - 
           (416*H[1, 0, -1, 0, z])/9 + (6580*H[1, 0, 0, 0, z])/3 + 
           (4952*H[1, 0, 0, 1, z])/9 + (3304*H[1, 0, 1, 0, z])/3 + 
           156*H[1, 0, 1, 1, z] + (2840*H[1, 1, 0, 0, z])/3 + 
           (1948*H[1, 1, 0, 1, z])/9 + (1064*H[1, 1, 1, 0, z])/3 + 
           (64*H[1, 1, 1, 1, z])/3 - (944*H[-1, -1, -1, 0, 0, z])/3 - 
           96*H[-1, -1, -1, 0, 1, z] + (32*H[-1, -1, 0, -1, 0, z])/3 + 
           176*H[-1, -1, 0, 0, 0, z] - (400*H[-1, -1, 0, 0, 1, z])/3 - 
           256*H[-1, -1, 0, 1, 0, z] - (256*H[-1, -1, 0, 1, 1, z])/3 + 
           (128*H[-1, 0, -1, -1, 0, z])/3 + (1520*H[-1, 0, -1, 0, 0, z])/3 - 
           (224*H[-1, 0, -1, 0, 1, z])/3 + 288*H[-1, 0, 0, -1, 0, z] - 
           (2608*H[-1, 0, 0, 0, 0, z])/3 + (304*H[-1, 0, 0, 0, 1, z])/3 - 
           (688*H[-1, 0, 0, 1, 0, z])/3 - (224*H[-1, 0, 0, 1, 1, z])/3 - 
           192*H[-1, 0, 1, 0, 0, z] - (32*H[-1, 0, 1, 0, 1, z])/3 - 
           (160*H[-1, 0, 1, 1, 0, z])/3 - (64*H[-1, 0, 1, 1, 1, z])/3 - 
           160*H[0, -1, -1, -1, 0, z] + (1136*H[0, -1, -1, 0, 0, z])/3 - 
           (448*H[0, -1, -1, 0, 1, z])/3 + (1088*H[0, -1, 0, -1, 0, z])/3 - 
           (2032*H[0, -1, 0, 0, 0, z])/3 + (224*H[0, -1, 0, 0, 1, z])/3 - 
           (320*H[0, -1, 0, 1, 0, z])/3 - (128*H[0, -1, 0, 1, 1, z])/3 + 
           64*H[0, 0, -1, -1, 0, z] - 832*H[0, 0, -1, 0, 0, z] + 
           (320*H[0, 0, -1, 0, 1, z])/3 - 896*H[0, 0, 0, -1, 0, z] + 
           3840*H[0, 0, 0, 0, 0, z] + 1152*H[0, 0, 0, 0, 1, z] + 
           (7168*H[0, 0, 0, 1, 0, z])/3 + (2240*H[0, 0, 0, 1, 1, z])/3 + 
           (6016*H[0, 0, 1, 0, 0, z])/3 + (2464*H[0, 0, 1, 0, 1, z])/3 + 
           (2848*H[0, 0, 1, 1, 0, z])/3 + 256*H[0, 0, 1, 1, 1, z] - 
           (320*H[0, 1, 0, -1, 0, z])/3 + (6128*H[0, 1, 0, 0, 0, z])/3 + 
           (2672*H[0, 1, 0, 0, 1, z])/3 + 1488*H[0, 1, 0, 1, 0, z] + 
           (1232*H[0, 1, 0, 1, 1, z])/3 + 1104*H[0, 1, 1, 0, 0, z] + 
           (1552*H[0, 1, 1, 0, 1, z])/3 + (1952*H[0, 1, 1, 1, 0, z])/3 + 
           (608*H[0, 1, 1, 1, 1, z])/3 + (64*H[1, 0, -1, -1, 0, z])/3 - 
           (512*H[1, 0, -1, 0, 0, z])/3 - (64*H[1, 0, -1, 0, 1, z])/3 - 
           224*H[1, 0, 0, -1, 0, z] + (7184*H[1, 0, 0, 0, 0, z])/3 + 
           (3904*H[1, 0, 0, 0, 1, z])/3 + (5056*H[1, 0, 0, 1, 0, z])/3 + 
           496*H[1, 0, 0, 1, 1, z] + (5344*H[1, 0, 1, 0, 0, z])/3 + 
           (2848*H[1, 0, 1, 0, 1, z])/3 + (3008*H[1, 0, 1, 1, 0, z])/3 + 
           320*H[1, 0, 1, 1, 1, z] + 1568*H[1, 1, 0, 0, 0, z] + 
           (2320*H[1, 1, 0, 0, 1, z])/3 + 1104*H[1, 1, 0, 1, 0, z] + 
           (1120*H[1, 1, 0, 1, 1, z])/3 + (2896*H[1, 1, 1, 0, 0, z])/3 + 
           (1360*H[1, 1, 1, 0, 1, z])/3 + 496*H[1, 1, 1, 1, 0, z] + 
           160*H[1, 1, 1, 1, 1, z] - (1508*H[-1, z]*zeta[2])/27 - 
           (1288*H[-1, -1, z]*zeta[2])/9 - (436*H[-1, 0, z]*zeta[2])/3 - 
           (848*H[0, -1, z]*zeta[2])/3 + (1528*H[1, 0, z]*zeta[2])/9 + 
           (920*H[1, 1, z]*zeta[2])/9 + 96*H[-1, -1, -1, z]*zeta[2] + 
           (320*H[-1, -1, 0, z]*zeta[2])/3 + 96*H[-1, 0, -1, z]*zeta[2] + 
           192*H[-1, 0, 0, z]*zeta[2] + (128*H[-1, 0, 1, z]*zeta[2])/3 + 
           (208*H[0, -1, -1, z]*zeta[2])/3 + (608*H[0, -1, 0, z]*zeta[2])/3 - 
           (224*H[0, 0, -1, z]*zeta[2])/3 - (896*H[0, 0, 1, z]*zeta[2])/3 - 
           (64*H[0, 1, 1, z]*zeta[2])/3 + 32*H[1, 0, -1, z]*zeta[2] - 
           (1168*H[1, 0, 1, z]*zeta[2])/3 - 96*H[1, 1, 1, z]*zeta[2] + 
           104*H[-1, z]*zeta[3] - (304*H[-1, -1, z]*zeta[3])/3 - 
           (832*H[-1, 0, z]*zeta[3])/3 - (176*H[0, -1, z]*zeta[3])/3 + 
           (1664*H[1, 0, z]*zeta[3])/3 + 448*H[1, 1, z]*zeta[3] - 
           (1988*H[-1, z]*zeta[4])/3)/z + z*((-54502*H[-1, 0, z])/81 + 
           (76550*H[1, 0, z])/81 + (20572*H[1, 1, z])/81 - 
           (112*H[-1, -1, 0, z])/3 + (3784*H[-1, 0, 0, z])/27 + 
           (448*H[-1, 0, 1, z])/9 + (13252*H[0, -1, 0, z])/27 + 
           (988*H[0, 0, 1, z])/27 - (5060*H[0, 1, 1, z])/27 + 
           (464*H[1, 0, 1, z])/3 - (712*H[1, 1, 1, z])/27 - 
           (232*H[-1, -1, -1, 0, z])/3 - 32*H[-1, -1, 0, 0, z] + 
           (152*H[-1, -1, 0, 1, z])/3 - (16*H[-1, 0, -1, 0, z])/3 + 
           (1760*H[-1, 0, 0, 0, z])/9 + (236*H[-1, 0, 0, 1, z])/3 + 
           (152*H[-1, 0, 1, 0, z])/3 + (32*H[-1, 0, 1, 1, z])/3 + 
           (40*H[0, -1, -1, 0, z])/3 + (956*H[0, -1, 0, 0, z])/9 + 
           (224*H[0, -1, 0, 1, z])/3 - (328*H[0, 0, -1, 0, z])/9 + 
           (128*H[0, 0, 0, 1, z])/9 + (560*H[0, 0, 1, 1, z])/9 - 
           (328*H[0, 1, 0, 1, z])/3 - (148*H[0, 1, 1, 1, z])/9 + 
           (272*H[1, 0, -1, 0, z])/3 + (428*H[1, 0, 0, 0, z])/9 + 
           344*H[1, 0, 0, 1, z] + 420*H[1, 0, 1, 0, z] + 
           108*H[1, 0, 1, 1, z] + (2104*H[1, 1, 0, 0, z])/9 + 
           (484*H[1, 1, 0, 1, z])/3 + (1600*H[1, 1, 1, 0, z])/9 + 
           (340*H[1, 1, 1, 1, z])/9 - (472*H[-1, -1, -1, 0, 0, z])/3 - 
           48*H[-1, -1, -1, 0, 1, z] + (16*H[-1, -1, 0, -1, 0, z])/3 + 
           88*H[-1, -1, 0, 0, 0, z] - (200*H[-1, -1, 0, 0, 1, z])/3 - 
           128*H[-1, -1, 0, 1, 0, z] - (128*H[-1, -1, 0, 1, 1, z])/3 + 
           (64*H[-1, 0, -1, -1, 0, z])/3 + (760*H[-1, 0, -1, 0, 0, z])/3 - 
           (112*H[-1, 0, -1, 0, 1, z])/3 + 144*H[-1, 0, 0, -1, 0, z] - 
           (1364*H[-1, 0, 0, 0, 0, z])/3 + (152*H[-1, 0, 0, 0, 1, z])/3 - 
           (380*H[-1, 0, 0, 1, 0, z])/3 - (112*H[-1, 0, 0, 1, 1, z])/3 - 
           112*H[-1, 0, 1, 0, 0, z] - (16*H[-1, 0, 1, 0, 1, z])/3 - 
           (104*H[-1, 0, 1, 1, 0, z])/3 - (32*H[-1, 0, 1, 1, 1, z])/3 - 
           96*H[0, -1, -1, -1, 0, z] + 220*H[0, -1, -1, 0, 0, z] - 
           (232*H[0, -1, -1, 0, 1, z])/3 + (616*H[0, -1, 0, -1, 0, z])/3 - 
           (1472*H[0, -1, 0, 0, 0, z])/3 + (124*H[0, -1, 0, 0, 1, z])/3 - 
           56*H[0, -1, 0, 1, 0, z] - (64*H[0, -1, 0, 1, 1, z])/3 + 
           (112*H[0, 0, -1, -1, 0, z])/3 - (2488*H[0, 0, -1, 0, 0, z])/3 + 
           (160*H[0, 0, -1, 0, 1, z])/3 - (2608*H[0, 0, 0, -1, 0, z])/3 + 
           4872*H[0, 0, 0, 0, 0, z] + (2684*H[0, 0, 0, 0, 1, z])/3 + 
           (5984*H[0, 0, 0, 1, 0, z])/3 + 572*H[0, 0, 0, 1, 1, z] + 
           (5032*H[0, 0, 1, 0, 0, z])/3 + (1588*H[0, 0, 1, 0, 1, z])/3 + 
           680*H[0, 0, 1, 1, 0, z] + (448*H[0, 0, 1, 1, 1, z])/3 - 
           (208*H[0, 1, 0, -1, 0, z])/3 + (3884*H[0, 1, 0, 0, 0, z])/3 + 
           416*H[0, 1, 0, 0, 1, z] + (2324*H[0, 1, 0, 1, 0, z])/3 + 
           (568*H[0, 1, 0, 1, 1, z])/3 + 612*H[0, 1, 1, 0, 0, z] + 
           (724*H[0, 1, 1, 0, 1, z])/3 + 332*H[0, 1, 1, 1, 0, z] + 
           96*H[0, 1, 1, 1, 1, z] + (32*H[1, 0, -1, -1, 0, z])/3 - 
           (256*H[1, 0, -1, 0, 0, z])/3 - (32*H[1, 0, -1, 0, 1, z])/3 - 
           112*H[1, 0, 0, -1, 0, z] + (3592*H[1, 0, 0, 0, 0, z])/3 + 
           (1952*H[1, 0, 0, 0, 1, z])/3 + (2528*H[1, 0, 0, 1, 0, z])/3 + 
           248*H[1, 0, 0, 1, 1, z] + (2672*H[1, 0, 1, 0, 0, z])/3 + 
           (1424*H[1, 0, 1, 0, 1, z])/3 + (1504*H[1, 0, 1, 1, 0, z])/3 + 
           160*H[1, 0, 1, 1, 1, z] + 784*H[1, 1, 0, 0, 0, z] + 
           (1160*H[1, 1, 0, 0, 1, z])/3 + 552*H[1, 1, 0, 1, 0, z] + 
           (560*H[1, 1, 0, 1, 1, z])/3 + (1448*H[1, 1, 1, 0, 0, z])/3 + 
           (680*H[1, 1, 1, 0, 1, z])/3 + 248*H[1, 1, 1, 1, 0, z] + 
           80*H[1, 1, 1, 1, 1, z] - (616*H[-1, z]*zeta[2])/9 - 
           (268*H[-1, -1, z]*zeta[2])/3 - (268*H[-1, 0, z]*zeta[2])/3 - 
           68*H[0, -1, z]*zeta[2] - 248*H[1, 0, z]*zeta[2] - 
           (148*H[1, 1, z]*zeta[2])/3 + 48*H[-1, -1, -1, z]*zeta[2] + 
           (160*H[-1, -1, 0, z]*zeta[2])/3 + 48*H[-1, 0, -1, z]*zeta[2] + 
           84*H[-1, 0, 0, z]*zeta[2] + (40*H[-1, 0, 1, z]*zeta[2])/3 + 
           (88*H[0, -1, -1, z]*zeta[2])/3 + 112*H[0, -1, 0, z]*zeta[2] - 
           (104*H[0, 0, -1, z]*zeta[2])/3 - 132*H[0, 0, 1, z]*zeta[2] + 
           32*H[0, 1, 1, z]*zeta[2] + 16*H[1, 0, -1, z]*zeta[2] - 
           (584*H[1, 0, 1, z]*zeta[2])/3 - 48*H[1, 1, 1, z]*zeta[2] + 
           (208*H[-1, z]*zeta[3])/3 - (152*H[-1, -1, z]*zeta[3])/3 - 
           (368*H[-1, 0, z]*zeta[3])/3 - (76*H[0, -1, z]*zeta[3])/3 + 
           (832*H[1, 0, z]*zeta[3])/3 + 224*H[1, 1, z]*zeta[3] - 
           (928*H[-1, z]*zeta[4])/3) + (z*((270412*H[1, z])/243 - 
            (20974*H[0, 0, 0, z])/27 - (26402*H[0, 1, 0, z])/9 - 
            (41686*H[1, 0, 0, z])/27 - (13226*H[1, 1, 0, z])/27 - 
            (5570*H[1, z]*zeta[2])/9 - (4148*H[0, 0, 0, z]*zeta[2])/3 + 
            796*H[0, 1, 0, z]*zeta[2] + (1640*H[1, 0, 0, z]*zeta[2])/3 + 
            (304*H[1, 1, 0, z]*zeta[2])/3 - 276*H[1, z]*zeta[3] - 
            (266*H[1, z]*zeta[4])/3))/(1 + z) + 
         (z^2*((154628*H[1, z])/243 - (2630*H[0, 0, 0, z])/9 - 
            (16814*H[0, 1, 0, z])/27 + (4834*H[1, 0, 0, z])/27 + 
            (182*H[1, 1, 0, z])/3 - (3898*H[1, z]*zeta[2])/27 - 
            (4108*H[0, 0, 0, z]*zeta[2])/3 - 108*H[0, 1, 0, z]*zeta[2] - 
            (1640*H[1, 0, 0, z]*zeta[2])/3 - (304*H[1, 1, 0, z]*zeta[2])/3 + 
            (2764*H[1, z]*zeta[3])/9 + (266*H[1, z]*zeta[4])/3))/(1 + z) + 
         ((-258674*H[1, z])/243 + (14752*H[0, 0, 0, z])/3 + 
           (16208*H[0, 1, 0, z])/27 + (38762*H[1, 0, 0, z])/27 + 
           (3662*H[1, 1, 0, z])/9 + (25702*H[1, z]*zeta[2])/27 - 
           (5120*H[0, 0, 0, z]*zeta[2])/3 - (1360*H[0, 1, 0, z]*zeta[2])/3 - 
           (3280*H[1, 0, 0, z]*zeta[2])/3 - (608*H[1, 1, 0, z]*zeta[2])/3 + 
           (4040*H[1, z]*zeta[3])/9 + (532*H[1, z]*zeta[4])/3)/(z*(1 + z)) + 
         (z^3*(1263167/729 - (527530*H[0, z])/243 + (228160*H[0, 0, z])/81 + 
            (57352*H[0, 1, z])/81 - 1496*H[0, 0, 0, 0, z] - 
            (4064*H[0, 0, 1, 0, z])/9 - (8864*H[0, 1, 0, 0, z])/9 - 
            (2272*H[0, 1, 1, 0, z])/9 - (111386*zeta[2])/81 + 
            (11294*H[0, z]*zeta[2])/27 + (1936*H[0, 0, z]*zeta[2])/9 + 
            (2048*H[0, 1, z]*zeta[2])/9 - (11446*zeta[3])/27 + 
            (2788*H[0, z]*zeta[3])/9 + 480*H[0, 0, z]*zeta[3] + 
            (832*H[0, 1, z]*zeta[3])/3 + (368*zeta[2]*zeta[3])/3 + 
            (181*zeta[4])/9 + 1187*H[0, z]*zeta[4] + 1816*zeta[5]))/
          (1 + z)^2 + (-3650707/729 - (123892*H[0, z])/81 + 
           (17216*H[0, 0, z])/9 - (8456*H[0, 1, z])/27 + 
           (62528*H[0, 0, 0, 0, z])/9 + (24352*H[0, 0, 1, 0, z])/9 + 
           (7472*H[0, 1, 0, 0, z])/3 + (8360*H[0, 1, 1, 0, z])/9 + 
           (21944*zeta[2])/27 + (3776*H[0, z]*zeta[2])/3 - 
           (3968*H[0, 0, z]*zeta[2])/3 - (920*H[0, 1, z]*zeta[2])/9 - 
           (7588*zeta[3])/9 + (3136*H[0, z]*zeta[3])/3 + 
           (2368*H[0, 0, z]*zeta[3])/3 + (1840*H[0, 1, z]*zeta[3])/3 + 
           (608*zeta[2]*zeta[3])/3 + (5870*zeta[4])/3 + 1408*H[0, z]*
            zeta[4] + (7456*zeta[5])/3)/(z*(1 + z)^2) + 
         (z^2*(3078520/729 - (1009984*H[0, z])/243 + (155906*H[0, 0, z])/27 + 
            (11242*H[0, 1, z])/81 - (27032*H[0, 0, 0, 0, z])/9 - 
            (11368*H[0, 0, 1, 0, z])/9 - (19528*H[0, 1, 0, 0, z])/9 - 
            720*H[0, 1, 1, 0, z] - (134500*zeta[2])/81 + 
            (17152*H[0, z]*zeta[2])/27 + (20528*H[0, 0, z]*zeta[2])/9 + 
            (7456*H[0, 1, z]*zeta[2])/9 - (76196*zeta[3])/27 + 
            (12872*H[0, z]*zeta[3])/9 + (4384*H[0, 0, z]*zeta[3])/3 + 
            32*H[0, 1, z]*zeta[3] + (1024*zeta[2]*zeta[3])/3 + 
            (1658*zeta[4])/9 + (10768*H[0, z]*zeta[4])/3 + 3192*zeta[5]))/
          (1 + z)^2 + (z*(2248688/729 - (485546*H[0, z])/81 + 
            (436972*H[0, 0, z])/81 - (45572*H[0, 1, z])/27 + 
            (11132*H[0, 0, 0, 0, z])/3 + (820*H[0, 0, 1, 0, z])/9 - 
            240*H[0, 1, 0, 0, z] - (2176*H[0, 1, 1, 0, z])/9 + 
            (60638*zeta[2])/81 + (22114*H[0, z]*zeta[2])/27 + 
            (27380*H[0, 0, z]*zeta[2])/9 + (8704*H[0, 1, z]*zeta[2])/9 - 
            (17234*zeta[3])/3 + (7804*H[0, z]*zeta[3])/3 + 
            2272*H[0, 0, z]*zeta[3] - (464*H[0, 1, z]*zeta[3])/3 + 
            (1552*zeta[2]*zeta[3])/3 + (17741*zeta[4])/9 + 
            (15077*H[0, z]*zeta[4])/3 + (10264*zeta[5])/3))/(1 + z)^2 + 
         (-4100336/729 - (1183964*H[0, z])/243 + (344590*H[0, 0, z])/81 - 
           (125530*H[0, 1, z])/81 + (113312*H[0, 0, 0, 0, z])/9 + 
           (35696*H[0, 0, 1, 0, z])/9 + 3768*H[0, 1, 0, 0, z] + 
           (3824*H[0, 1, 1, 0, z])/3 + (55724*zeta[2])/27 + 
           (17744*H[0, z]*zeta[2])/9 - (1384*H[0, 0, z]*zeta[2])/3 + 
           (2144*H[0, 1, z]*zeta[2])/9 - (12160*zeta[3])/3 + 
           2624*H[0, z]*zeta[3] + 2080*H[0, 0, z]*zeta[3] + 
           704*H[0, 1, z]*zeta[3] + (1504*zeta[2]*zeta[3])/3 + 
           (11528*zeta[4])/3 + (12094*H[0, z]*zeta[4])/3 + (13592*zeta[5])/3)/
          (1 + z)^2) + CA*CF^2*(Lp^4*(-232/9 - (8*z^2)/3 + 8*H[0, z] - 
           8*H[1, z] + z*(26/9 + 8*H[0, z] + 4*H[1, z]) + 
           (274/9 + 8*H[0, z] + 8*H[1, z])/z) + 
         Lh*Lp^3*(-140/3 - (16*z^2)/3 + 16*H[0, z] - 16*H[1, z] + 
           z*(10/3 + 16*H[0, z] + 8*H[1, z]) + (56 + 16*H[0, z] + 16*H[1, z])/
            z) + (344*H[-1, 0, z])/3 + (27482*H[1, 0, z])/27 + 
         (11564*H[1, 1, z])/81 + (1264*H[-1, -1, 0, z])/3 - 
         (1664*H[-1, 0, 0, z])/3 - (464*H[-1, 0, 1, z])/3 - 
         (392*H[0, -1, 0, z])/3 - (4220*H[0, 0, 1, z])/27 + 
         (7468*H[0, 1, 1, z])/27 + (9008*H[1, 0, 1, z])/27 + 
         (568*H[1, 1, 1, z])/27 + 128*H[-1, -1, -1, 0, z] + 
         (1688*H[-1, -1, 0, 0, z])/3 + 240*H[-1, -1, 0, 1, z] + 
         (640*H[-1, 0, -1, 0, z])/3 - 536*H[-1, 0, 0, 0, z] + 
         (440*H[-1, 0, 0, 1, z])/3 + (368*H[-1, 0, 1, 0, z])/3 + 
         (160*H[-1, 0, 1, 1, z])/3 + (704*H[0, -1, -1, 0, z])/3 - 
         (2152*H[0, -1, 0, 0, z])/3 + (208*H[0, -1, 0, 1, z])/3 + 
         (4016*H[0, 0, 0, 1, z])/9 + (1952*H[0, 0, 1, 1, z])/9 + 
         (568*H[0, 1, 0, 1, z])/9 + (200*H[0, 1, 1, 1, z])/9 + 
         (992*H[1, 0, -1, 0, z])/3 - (392*H[1, 0, 0, 0, z])/3 - 
         (352*H[1, 0, 0, 1, z])/9 + (3416*H[1, 0, 1, 0, z])/9 + 
         (952*H[1, 0, 1, 1, z])/9 + (5960*H[1, 1, 0, 0, z])/9 + 
         (592*H[1, 1, 0, 1, z])/9 + (2680*H[1, 1, 1, 0, z])/9 + 
         (200*H[1, 1, 1, 1, z])/9 - (512*H[-1, -1, -1, -1, 0, z])/3 + 
         (688*H[-1, -1, -1, 0, 0, z])/3 - 416*H[-1, -1, -1, 0, 1, z] + 
         (736*H[-1, -1, 0, -1, 0, z])/3 - 80*H[-1, -1, 0, 0, 0, z] - 
         (368*H[-1, -1, 0, 0, 1, z])/3 - (448*H[-1, -1, 0, 1, 0, z])/3 + 
         (512*H[-1, 0, -1, -1, 0, z])/3 - (400*H[-1, 0, -1, 0, 0, z])/3 - 
         32*H[-1, 0, -1, 0, 1, z] - (992*H[-1, 0, 0, -1, 0, z])/3 + 
         (1120*H[-1, 0, 0, 0, 0, z])/3 + (368*H[-1, 0, 0, 0, 1, z])/3 + 
         128*H[-1, 0, 0, 1, 0, z] + (224*H[-1, 0, 0, 1, 1, z])/3 + 
         (992*H[-1, 0, 1, 0, 0, z])/3 + (352*H[-1, 0, 1, 0, 1, z])/3 + 
         192*H[-1, 0, 1, 1, 0, z] + (64*H[-1, 0, 1, 1, 1, z])/3 + 
         160*H[0, -1, -1, -1, 0, z] - 160*H[0, -1, -1, 0, 0, z] + 
         (416*H[0, -1, -1, 0, 1, z])/3 - (416*H[0, -1, 0, -1, 0, z])/3 - 
         48*H[0, -1, 0, 0, 0, z] + (80*H[0, -1, 0, 0, 1, z])/3 + 
         (160*H[0, -1, 0, 1, 0, z])/3 + (256*H[0, -1, 0, 1, 1, z])/3 - 
         (128*H[0, 0, -1, -1, 0, z])/3 - (160*H[0, 0, -1, 0, 0, z])/3 + 
         (448*H[0, 0, -1, 0, 1, z])/3 - (256*H[0, 0, 0, -1, 0, z])/3 + 
         544*H[0, 0, 0, 0, 0, z] + (2608*H[0, 0, 0, 0, 1, z])/3 - 
         208*H[0, 0, 0, 1, 0, z] - 640*H[0, 0, 0, 1, 1, z] - 
         (2192*H[0, 0, 1, 0, 0, z])/3 - (1184*H[0, 0, 1, 0, 1, z])/3 - 
         400*H[0, 0, 1, 1, 0, z] - 144*H[0, 0, 1, 1, 1, z] - 
         64*H[0, 1, 0, -1, 0, z] + 208*H[0, 1, 0, 0, 0, z] + 
         224*H[0, 1, 0, 0, 1, z] - (272*H[0, 1, 0, 1, 0, z])/3 - 
         (32*H[0, 1, 0, 1, 1, z])/3 + 368*H[0, 1, 1, 0, 0, z] + 
         (880*H[0, 1, 1, 0, 1, z])/3 + (1504*H[0, 1, 1, 1, 0, z])/3 + 
         (784*H[0, 1, 1, 1, 1, z])/3 + (320*H[1, 0, -1, -1, 0, z])/3 - 
         (448*H[1, 0, -1, 0, 0, z])/3 + (64*H[1, 0, -1, 0, 1, z])/3 - 
         (608*H[1, 0, 0, -1, 0, z])/3 + (1808*H[1, 0, 0, 0, 0, z])/3 + 
         (800*H[1, 0, 0, 0, 1, z])/3 + (1376*H[1, 0, 0, 1, 0, z])/3 + 
         (496*H[1, 0, 0, 1, 1, z])/3 + 608*H[1, 0, 1, 0, 0, z] + 
         448*H[1, 0, 1, 0, 1, z] + (2048*H[1, 0, 1, 1, 0, z])/3 + 
         (1120*H[1, 0, 1, 1, 1, z])/3 + (128*H[1, 1, 0, -1, 0, z])/3 + 
         (2816*H[1, 1, 0, 0, 0, z])/3 + (1808*H[1, 1, 0, 0, 1, z])/3 + 
         (2768*H[1, 1, 0, 1, 0, z])/3 + (1504*H[1, 1, 0, 1, 1, z])/3 + 
         1136*H[1, 1, 1, 0, 0, z] + (1936*H[1, 1, 1, 0, 1, z])/3 + 
         (2128*H[1, 1, 1, 1, 0, z])/3 + 320*H[1, 1, 1, 1, 1, z] + 
         (1096*H[-1, z]*zeta[2])/3 - 176*H[-1, -1, z]*zeta[2] + 
         (344*H[-1, 0, z]*zeta[2])/3 + 48*H[0, -1, z]*zeta[2] + 
         640*H[1, 0, z]*zeta[2] + (944*H[1, 1, z]*zeta[2])/3 + 
         (992*H[-1, -1, -1, z]*zeta[2])/3 + (16*H[-1, -1, 0, z]*zeta[2])/3 + 
         (352*H[-1, 0, -1, z]*zeta[2])/3 - (1720*H[-1, 0, 0, z]*zeta[2])/3 - 
         (32*H[-1, 0, 1, z]*zeta[2])/3 - (176*H[0, -1, -1, z]*zeta[2])/3 - 
         (1072*H[0, -1, 0, z]*zeta[2])/3 - (512*H[0, 0, -1, z]*zeta[2])/3 + 
         208*H[0, 0, 1, z]*zeta[2] - (344*H[0, 1, 1, z]*zeta[2])/3 + 
         32*H[1, 0, -1, z]*zeta[2] - (752*H[1, 0, 1, z]*zeta[2])/3 - 
         (760*H[1, 1, 1, z]*zeta[2])/3 + z^2*((14516*H[1, 0, z])/81 - 
           (2252*H[1, 1, z])/81 - (992*H[0, 0, 1, z])/27 + 
           (352*H[0, 1, 1, z])/9 - (992*H[1, 0, 1, z])/27 - 
           (352*H[1, 1, 1, z])/27 + (224*H[0, 0, 0, 1, z])/9 + 
           (160*H[0, 0, 1, 1, z])/3 + (352*H[0, 1, 0, 1, z])/9 + 
           (32*H[0, 1, 1, 1, z])/3 + (320*H[1, 0, 0, 0, z])/9 - 
           (160*H[1, 0, 0, 1, z])/9 + (32*H[1, 0, 1, 0, z])/9 + 
           (32*H[1, 0, 1, 1, z])/3 + (160*H[1, 1, 0, 0, z])/9 - 
           (32*H[1, 1, 0, 1, z])/9 - (32*H[1, 1, 1, 0, z])/9 - 
           (32*H[1, 1, 1, 1, z])/9 - (16*H[1, 0, z]*zeta[2])/9 + 
           (160*H[1, 1, z]*zeta[2])/9) + Lp^3*(782/9 + 72*H[0, z] + 
           (632*H[1, z])/9 + z^2*(8 + (128*H[0, z])/9 + (32*H[1, z])/9) + 
           16*H[-1, 0, z] - (160*H[0, 0, z])/3 + (32*H[0, 1, z])/3 + 
           (176*H[1, 0, z])/3 + (112*H[1, 1, z])/3 - (8*zeta[2])/3 + 
           z*(-11/3 - (76*H[0, z])/3 - (184*H[1, z])/9 + 8*H[-1, 0, z] - 
             (184*H[0, 0, z])/3 - (64*H[0, 1, z])/3 - (88*H[1, 0, z])/3 - 
             (56*H[1, 1, z])/3 + (76*zeta[2])/3) + 
           (-728/9 - (1136*H[0, z])/9 - (640*H[1, z])/9 + 16*H[-1, 0, z] - 
             64*H[0, 0, z] - (80*H[0, 1, z])/3 - (176*H[1, 0, z])/3 - 
             (112*H[1, 1, z])/3 + (104*zeta[2])/3)/z) + 
         Lh*Lp^2*(112/9 + (376*H[0, z])/3 + (64*z^2*H[0, z])/3 + 
           32*H[-1, 0, z] - 96*H[0, 0, z] + 32*H[0, 1, z] + 96*H[1, 0, z] + 
           32*H[1, 1, z] - 16*zeta[2] + z*(-14/9 + (28*H[0, z])/3 + 
             16*H[-1, 0, z] - 112*H[0, 0, z] - 16*H[0, 1, z] - 
             48*H[1, 0, z] - 16*H[1, 1, z] + 24*zeta[2]) + 
           (176/9 - (584*H[0, z])/3 + 32*H[-1, 0, z] - 128*H[0, 0, z] - 
             32*H[0, 1, z] - 96*H[1, 0, z] - 32*H[1, 1, z] + 48*zeta[2])/z) + 
         (232*H[-1, z]*zeta[3])/3 - (656*H[-1, -1, z]*zeta[3])/3 - 
         (1216*H[-1, 0, z]*zeta[3])/3 - (80*H[0, -1, z]*zeta[3])/3 + 
         (160*H[1, 0, z]*zeta[3])/3 + (704*H[1, 1, z]*zeta[3])/3 + 
         (z^3*((45854*H[1, z])/243 - (3520*H[0, 0, 0, z])/27 - 
            (608*H[0, 1, 0, z])/9 - (704*H[1, 0, 0, z])/27 - 
            (416*H[1, 1, 0, z])/27 + (2272*H[1, z]*zeta[2])/27 - 
            (320*H[1, z]*zeta[3])/9))/(1 + z) + 
         ((79384*H[1, z])/243 - (41110*H[0, 0, 0, z])/27 - 
           (32812*H[0, 1, 0, z])/27 + (10958*H[1, 0, 0, z])/27 + 
           (4694*H[1, 1, 0, z])/27 - (3700*H[1, z]*zeta[2])/27 + 
           (6040*H[0, 0, 0, z]*zeta[2])/3 - (80*H[0, 1, 0, z]*zeta[2])/3 + 
           (2396*H[1, z]*zeta[3])/9)/(1 + z) + 
         Lp^2*(1438/9 - (988*H[0, z])/3 + (722*H[1, z])/9 - 24*H[-1, 0, z] - 
           (224*H[0, 0, z])/3 - (488*H[0, 1, z])/3 - (760*H[1, 0, z])/3 + 
           (88*H[1, 1, z])/3 - 16*H[-1, -1, 0, z] - 40*H[-1, 0, 0, z] - 
           32*H[-1, 0, 1, z] - 16*H[0, -1, 0, z] + 152*H[0, 0, 0, z] + 
           48*H[0, 0, 1, z] - 144*H[0, 1, 0, z] - 136*H[0, 1, 1, z] - 
           168*H[1, 0, 0, z] - 128*H[1, 0, 1, z] - 128*H[1, 1, 0, z] - 
           8*H[1, 1, 1, z] + z^2*(1328/27 - (464*H[0, z])/9 - 
             (112*H[0, 0, z])/3 - (32*H[0, 1, z])/3 - (16*H[1, 0, z])/3 + 
             (32*H[1, 1, z])/3 - 40*zeta[2]) - 288*zeta[2] + 
           24*H[-1, z]*zeta[2] + 88*H[0, z]*zeta[2] - 16*H[1, z]*zeta[2] - 
           224*zeta[3] + z*(121/6 - 135*H[0, z] - (160*H[1, z])/9 - 
             16*H[-1, 0, z] + (574*H[0, 0, z])/3 + (148*H[0, 1, z])/3 + 
             (356*H[1, 0, z])/3 + (76*H[1, 1, z])/3 - 8*H[-1, -1, 0, z] - 
             20*H[-1, 0, 0, z] - 16*H[-1, 0, 1, z] - 8*H[0, -1, 0, z] + 
             188*H[0, 0, 0, z] + 136*H[0, 0, 1, z] + 80*H[0, 1, 0, z] + 
             20*H[0, 1, 1, z] + 84*H[1, 0, 0, z] + 64*H[1, 0, 1, z] + 
             64*H[1, 1, 0, z] + 4*H[1, 1, 1, z] - 14*zeta[2] + 
             12*H[-1, z]*zeta[2] + 8*H[1, z]*zeta[2] + 4*zeta[3]) + 
           (-7268/27 + (1912*H[0, z])/9 - (968*H[1, z])/9 - 24*H[-1, 0, z] + 
             (1000*H[0, 0, z])/3 + 272*H[0, 1, z] + (608*H[1, 0, z])/3 - 
             64*H[1, 1, z] - 16*H[-1, -1, 0, z] - 40*H[-1, 0, 0, z] - 
             32*H[-1, 0, 1, z] - 16*H[0, -1, 0, z] + 160*H[0, 0, 0, z] + 
             144*H[0, 0, 1, z] + 112*H[0, 1, 0, z] + 56*H[0, 1, 1, z] + 
             168*H[1, 0, 0, z] + 128*H[1, 0, 1, z] + 128*H[1, 1, 0, z] + 
             8*H[1, 1, 1, z] + (694*zeta[2])/3 + 24*H[-1, z]*zeta[2] - 
             8*H[0, z]*zeta[2] + 16*H[1, z]*zeta[2] + 24*zeta[3])/z) + 
         Lh*Lp*(616/27 - (1868*H[0, z])/9 - 4*H[1, z] - 128*H[0, 0, z] - 
           64*H[1, 0, z] - 32*H[-1, -1, 0, z] - 48*H[-1, 0, 0, z] - 
           32*H[0, -1, 0, z] + 176*H[0, 0, 0, z] - 32*H[0, 0, 1, z] - 
           128*H[0, 1, 0, z] - 48*H[0, 1, 1, z] - 176*H[1, 0, 0, z] - 
           64*H[1, 0, 1, z] - 64*H[1, 1, 0, z] - 16*H[1, 1, 1, z] + 
           z^2*(1360/27 - (352*H[0, z])/9 - 32*H[0, 0, z] - 
             (32*H[1, 0, z])/3 - (32*zeta[2])/3) - 64*zeta[2] - 
           16*H[-1, z]*zeta[2] + 32*H[0, z]*zeta[2] + 48*H[1, z]*zeta[2] - 
           72*zeta[3] + z*(2776/27 - (1124*H[0, z])/9 - 8*H[-1, 0, z] + 
             12*H[0, 0, z] - 8*H[0, 1, z] + 40*H[1, 0, z] + 8*H[1, 1, z] - 
             16*H[-1, -1, 0, z] - 24*H[-1, 0, 0, z] - 16*H[0, -1, 0, z] + 
             248*H[0, 0, 0, z] + 16*H[0, 0, 1, z] + 80*H[0, 1, 0, z] + 
             24*H[0, 1, 1, z] + 88*H[1, 0, 0, z] + 32*H[1, 0, 1, z] + 
             32*H[1, 1, 0, z] + 8*H[1, 1, 1, z] + 24*zeta[2] - 
             8*H[-1, z]*zeta[2] - 16*H[0, z]*zeta[2] - 24*H[1, z]*zeta[2] + 
             60*zeta[3]) + (-4640/27 - (1288*H[0, z])/9 + (848*H[0, 0, z])/
              3 + (176*H[1, 0, z])/3 - 32*H[-1, -1, 0, z] - 
             48*H[-1, 0, 0, z] - 32*H[0, -1, 0, z] + 320*H[0, 0, 0, z] + 
             32*H[0, 0, 1, z] + 160*H[0, 1, 0, z] + 48*H[0, 1, 1, z] + 
             176*H[1, 0, 0, z] + 64*H[1, 0, 1, z] + 64*H[1, 1, 0, z] + 
             16*H[1, 1, 1, z] + (176*zeta[2])/3 - 16*H[-1, z]*zeta[2] - 
             32*H[0, z]*zeta[2] - 48*H[1, z]*zeta[2] + 120*zeta[3])/z) + 
         Lh*((3232*H[0, z])/27 - 112*H[0, z]*zeta[3] + 
           z*(-808/27 - (1616*H[0, z])/27 + 28*zeta[3] + 56*H[0, z]*
              zeta[3]) + ((-3232*H[0, z])/27 + 112*H[0, z]*zeta[3])/z) + 
         (z^4*(1906/9 + (51470*H[0, z])/243 + (13252*H[0, 0, z])/81 - 
            (2036*H[0, 1, z])/27 + (448*H[0, 0, 0, 0, z])/9 + 
            32*H[0, 0, 1, 0, z] + (800*H[0, 1, 0, 0, z])/9 + 
            (160*H[0, 1, 1, 0, z])/3 + (31780*zeta[2])/81 - 
            (5296*H[0, z]*zeta[2])/27 - (1520*H[0, 0, z]*zeta[2])/9 + 
            (32*H[0, 1, z]*zeta[2])/9 - (7232*zeta[3])/27 - 
            (64*H[0, z]*zeta[3])/9 - (1520*zeta[4])/9))/(1 + z)^2 - 
         1232*H[-1, z]*zeta[4] + ((-850*H[-1, 0, z])/3 - (93728*H[1, 0, z])/
            81 + (440*H[1, 1, z])/9 + 248*H[-1, -1, 0, z] + 
           268*H[-1, 0, 0, z] - 48*H[-1, 0, 1, z] + 16*H[0, -1, 0, z] - 
           208*H[0, 0, 1, z] - 152*H[0, 1, 1, z] - (772*H[1, 0, 1, z])/9 + 
           (208*H[1, 1, 1, z])/9 + 8*H[-1, -1, -1, 0, z] + 
           212*H[-1, -1, 0, 0, z] + 64*H[-1, -1, 0, 1, z] + 
           64*H[-1, 0, -1, 0, z] - 48*H[-1, 0, 0, 0, z] + 
           56*H[-1, 0, 0, 1, z] + 72*H[-1, 0, 1, 0, z] + 
           16*H[-1, 0, 1, 1, z] + 128*H[0, -1, -1, 0, z] + 
           112*H[0, -1, 0, 0, z] + 32*H[0, -1, 0, 1, z] + 
           64*H[0, 0, -1, 0, z] + 768*H[0, 0, 0, 1, z] - 
           416*H[0, 0, 1, 1, z] - (2312*H[0, 1, 0, 1, z])/9 - 
           (272*H[0, 1, 1, 1, z])/3 - 64*H[1, 0, -1, 0, z] - 
           (2420*H[1, 0, 0, 0, z])/9 + (1628*H[1, 0, 0, 1, z])/9 - 
           (2344*H[1, 0, 1, 0, z])/9 - (928*H[1, 0, 1, 1, z])/9 - 
           (1232*H[1, 1, 0, 0, z])/3 - (8*H[1, 1, 0, 1, z])/9 - 
           (1556*H[1, 1, 1, 0, z])/9 - (64*H[1, 1, 1, 1, z])/3 - 
           (512*H[-1, -1, -1, -1, 0, z])/3 + (688*H[-1, -1, -1, 0, 0, z])/3 - 
           416*H[-1, -1, -1, 0, 1, z] + (736*H[-1, -1, 0, -1, 0, z])/3 - 
           80*H[-1, -1, 0, 0, 0, z] - (368*H[-1, -1, 0, 0, 1, z])/3 - 
           (448*H[-1, -1, 0, 1, 0, z])/3 + (512*H[-1, 0, -1, -1, 0, z])/3 - 
           (400*H[-1, 0, -1, 0, 0, z])/3 - 32*H[-1, 0, -1, 0, 1, z] - 
           (992*H[-1, 0, 0, -1, 0, z])/3 + (1360*H[-1, 0, 0, 0, 0, z])/3 + 
           (368*H[-1, 0, 0, 0, 1, z])/3 + 176*H[-1, 0, 0, 1, 0, z] + 
           (224*H[-1, 0, 0, 1, 1, z])/3 + (1184*H[-1, 0, 1, 0, 0, z])/3 + 
           (352*H[-1, 0, 1, 0, 1, z])/3 + 224*H[-1, 0, 1, 1, 0, z] + 
           (64*H[-1, 0, 1, 1, 1, z])/3 + (224*H[0, -1, -1, -1, 0, z])/3 - 
           208*H[0, -1, -1, 0, 0, z] - 64*H[0, -1, -1, 0, 1, z] - 
           (512*H[0, -1, 0, -1, 0, z])/3 + (592*H[0, -1, 0, 0, 0, z])/3 - 
           (224*H[0, -1, 0, 0, 1, z])/3 + (64*H[0, -1, 0, 1, 0, z])/3 + 
           (128*H[0, -1, 0, 1, 1, z])/3 - (128*H[0, 0, -1, -1, 0, z])/3 - 
           (128*H[0, 0, -1, 0, 1, z])/3 + 1024*H[0, 0, 0, 0, 1, z] + 
           (1408*H[0, 0, 0, 1, 0, z])/3 - (640*H[0, 0, 0, 1, 1, z])/3 - 
           (640*H[0, 0, 1, 0, 0, z])/3 + (32*H[0, 0, 1, 0, 1, z])/3 - 
           (160*H[0, 0, 1, 1, 0, z])/3 + (128*H[0, 1, 0, -1, 0, z])/3 - 
           112*H[0, 1, 0, 0, 0, z] + 112*H[0, 1, 0, 0, 1, z] + 
           (1040*H[0, 1, 0, 1, 0, z])/3 - 16*H[0, 1, 0, 1, 1, z] - 
           (304*H[0, 1, 1, 0, 0, z])/3 - (400*H[0, 1, 1, 0, 1, z])/3 - 
           (832*H[0, 1, 1, 1, 0, z])/3 - (736*H[0, 1, 1, 1, 1, z])/3 - 
           (320*H[1, 0, -1, -1, 0, z])/3 + (448*H[1, 0, -1, 0, 0, z])/3 - 
           (64*H[1, 0, -1, 0, 1, z])/3 + (608*H[1, 0, 0, -1, 0, z])/3 - 
           (1808*H[1, 0, 0, 0, 0, z])/3 - (800*H[1, 0, 0, 0, 1, z])/3 - 
           (1376*H[1, 0, 0, 1, 0, z])/3 - (496*H[1, 0, 0, 1, 1, z])/3 - 
           608*H[1, 0, 1, 0, 0, z] - 448*H[1, 0, 1, 0, 1, z] - 
           (2048*H[1, 0, 1, 1, 0, z])/3 - (1120*H[1, 0, 1, 1, 1, z])/3 - 
           (128*H[1, 1, 0, -1, 0, z])/3 - (2816*H[1, 1, 0, 0, 0, z])/3 - 
           (1808*H[1, 1, 0, 0, 1, z])/3 - (2768*H[1, 1, 0, 1, 0, z])/3 - 
           (1504*H[1, 1, 0, 1, 1, z])/3 - 1136*H[1, 1, 1, 0, 0, z] - 
           (1936*H[1, 1, 1, 0, 1, z])/3 - (2128*H[1, 1, 1, 1, 0, z])/3 - 
           320*H[1, 1, 1, 1, 1, z] + 172*H[-1, z]*zeta[2] - 
           60*H[-1, -1, z]*zeta[2] + 32*H[-1, 0, z]*zeta[2] + 
           32*H[0, -1, z]*zeta[2] - (3320*H[1, 0, z]*zeta[2])/9 - 
           (1972*H[1, 1, z]*zeta[2])/9 + (992*H[-1, -1, -1, z]*zeta[2])/3 + 
           (16*H[-1, -1, 0, z]*zeta[2])/3 + (352*H[-1, 0, -1, z]*zeta[2])/3 - 
           (1576*H[-1, 0, 0, z]*zeta[2])/3 + (64*H[-1, 0, 1, z]*zeta[2])/3 + 
           (304*H[0, -1, -1, z]*zeta[2])/3 - (592*H[0, -1, 0, z]*zeta[2])/3 + 
           (64*H[0, 0, -1, z]*zeta[2])/3 + (16*H[0, 0, 1, z]*zeta[2])/3 + 
           88*H[0, 1, 1, z]*zeta[2] - 32*H[1, 0, -1, z]*zeta[2] + 
           (752*H[1, 0, 1, z]*zeta[2])/3 + (760*H[1, 1, 1, z]*zeta[2])/3 + 
           48*H[-1, z]*zeta[3] - (656*H[-1, -1, z]*zeta[3])/3 - 
           (1408*H[-1, 0, z]*zeta[3])/3 - (224*H[0, -1, z]*zeta[3])/3 - 
           (160*H[1, 0, z]*zeta[3])/3 - (704*H[1, 1, z]*zeta[3])/3 - 
           1320*H[-1, z]*zeta[4])/z + z*((1154*H[-1, 0, z])/3 - 
           (1034*H[1, 0, z])/9 - (12232*H[1, 1, z])/81 + 
           192*H[-1, -1, 0, z] - (2492*H[-1, 0, 0, z])/3 - 
           (328*H[-1, 0, 1, z])/3 - (2068*H[0, -1, 0, z])/3 - 
           (11696*H[0, 0, 1, z])/27 + (1084*H[0, 1, 1, z])/27 - 
           (4612*H[1, 0, 1, z])/27 + (208*H[1, 1, 1, z])/27 + 
           80*H[-1, -1, -1, 0, z] + (1072*H[-1, -1, 0, 0, z])/3 + 
           144*H[-1, -1, 0, 1, z] + (392*H[-1, 0, -1, 0, z])/3 - 
           (908*H[-1, 0, 0, 0, z])/3 + 80*H[-1, 0, 0, 1, z] + 
           80*H[-1, 0, 1, 0, z] + 48*H[-1, 0, 1, 1, z] + 
           80*H[0, -1, -1, 0, z] + (316*H[0, -1, 0, 0, z])/3 + 
           8*H[0, -1, 0, 1, z] + (400*H[0, 0, -1, 0, z])/3 - 
           (1684*H[0, 0, 0, 1, z])/9 - (592*H[0, 0, 1, 1, z])/9 + 
           (1060*H[0, 1, 0, 1, z])/9 + (644*H[0, 1, 1, 1, z])/9 - 
           (656*H[1, 0, -1, 0, z])/3 + (892*H[1, 0, 0, 0, z])/3 - 
           (676*H[1, 0, 0, 1, z])/9 - (1060*H[1, 0, 1, 0, z])/9 - 
           (152*H[1, 0, 1, 1, z])/9 - (2476*H[1, 1, 0, 0, z])/9 - 
           (800*H[1, 1, 0, 1, z])/9 - (1628*H[1, 1, 1, 0, z])/9 - 
           (424*H[1, 1, 1, 1, z])/9 - (256*H[-1, -1, -1, -1, 0, z])/3 + 
           (344*H[-1, -1, -1, 0, 0, z])/3 - 208*H[-1, -1, -1, 0, 1, z] + 
           (368*H[-1, -1, 0, -1, 0, z])/3 - 40*H[-1, -1, 0, 0, 0, z] - 
           (184*H[-1, -1, 0, 0, 1, z])/3 - (224*H[-1, -1, 0, 1, 0, z])/3 + 
           (256*H[-1, 0, -1, -1, 0, z])/3 - (200*H[-1, 0, -1, 0, 0, z])/3 - 
           16*H[-1, 0, -1, 0, 1, z] - (496*H[-1, 0, 0, -1, 0, z])/3 + 
           (560*H[-1, 0, 0, 0, 0, z])/3 + (184*H[-1, 0, 0, 0, 1, z])/3 + 
           64*H[-1, 0, 0, 1, 0, z] + (112*H[-1, 0, 0, 1, 1, z])/3 + 
           (496*H[-1, 0, 1, 0, 0, z])/3 + (176*H[-1, 0, 1, 0, 1, z])/3 + 
           96*H[-1, 0, 1, 1, 0, z] + (32*H[-1, 0, 1, 1, 1, z])/3 + 
           (176*H[0, -1, -1, -1, 0, z])/3 - (688*H[0, -1, -1, 0, 0, z])/3 - 
           (112*H[0, -1, -1, 0, 1, z])/3 - 144*H[0, -1, 0, -1, 0, z] + 
           (328*H[0, -1, 0, 0, 0, z])/3 - (88*H[0, -1, 0, 0, 1, z])/3 + 
           (16*H[0, -1, 0, 1, 0, z])/3 + (64*H[0, -1, 0, 1, 1, z])/3 - 
           (352*H[0, 0, -1, -1, 0, z])/3 + (112*H[0, 0, -1, 0, 0, z])/3 - 
           (64*H[0, 0, -1, 0, 1, z])/3 + (256*H[0, 0, 0, -1, 0, z])/3 + 
           (752*H[0, 0, 0, 0, 0, z])/3 + 792*H[0, 0, 0, 0, 1, z] + 
           (1256*H[0, 0, 0, 1, 0, z])/3 - (512*H[0, 0, 0, 1, 1, z])/3 - 
           (920*H[0, 0, 1, 0, 0, z])/3 - (616*H[0, 0, 1, 1, 0, z])/3 - 
           (8*H[0, 0, 1, 1, 1, z])/3 + 64*H[0, 1, 0, -1, 0, z] - 
           (808*H[0, 1, 0, 0, 0, z])/3 + (320*H[0, 1, 0, 0, 1, z])/3 + 
           (472*H[0, 1, 0, 1, 0, z])/3 + (64*H[0, 1, 0, 1, 1, z])/3 - 
           (472*H[0, 1, 1, 0, 0, z])/3 - (152*H[0, 1, 1, 0, 1, z])/3 - 
           (560*H[0, 1, 1, 1, 0, z])/3 - (344*H[0, 1, 1, 1, 1, z])/3 - 
           (160*H[1, 0, -1, -1, 0, z])/3 + (224*H[1, 0, -1, 0, 0, z])/3 - 
           (32*H[1, 0, -1, 0, 1, z])/3 + (304*H[1, 0, 0, -1, 0, z])/3 - 
           (904*H[1, 0, 0, 0, 0, z])/3 - (400*H[1, 0, 0, 0, 1, z])/3 - 
           (688*H[1, 0, 0, 1, 0, z])/3 - (248*H[1, 0, 0, 1, 1, z])/3 - 
           304*H[1, 0, 1, 0, 0, z] - 224*H[1, 0, 1, 0, 1, z] - 
           (1024*H[1, 0, 1, 1, 0, z])/3 - (560*H[1, 0, 1, 1, 1, z])/3 - 
           (64*H[1, 1, 0, -1, 0, z])/3 - (1408*H[1, 1, 0, 0, 0, z])/3 - 
           (904*H[1, 1, 0, 0, 1, z])/3 - (1384*H[1, 1, 0, 1, 0, z])/3 - 
           (752*H[1, 1, 0, 1, 1, z])/3 - 568*H[1, 1, 1, 0, 0, z] - 
           (968*H[1, 1, 1, 0, 1, z])/3 - (1064*H[1, 1, 1, 1, 0, z])/3 - 
           160*H[1, 1, 1, 1, 1, z] + (616*H[-1, z]*zeta[2])/3 - 
           104*H[-1, -1, z]*zeta[2] + (128*H[-1, 0, z]*zeta[2])/3 + 
           32*H[0, -1, z]*zeta[2] - (196*H[1, 0, z]*zeta[2])/3 - 
           56*H[1, 1, z]*zeta[2] + (496*H[-1, -1, -1, z]*zeta[2])/3 + 
           (8*H[-1, -1, 0, z]*zeta[2])/3 + (176*H[-1, 0, -1, z]*zeta[2])/3 - 
           (860*H[-1, 0, 0, z]*zeta[2])/3 - (16*H[-1, 0, 1, z]*zeta[2])/3 + 
           (200*H[0, -1, -1, z]*zeta[2])/3 - 168*H[0, -1, 0, z]*zeta[2] - 
           (112*H[0, 0, -1, z]*zeta[2])/3 - (520*H[0, 0, 1, z]*zeta[2])/3 - 
           (148*H[0, 1, 1, z]*zeta[2])/3 - 16*H[1, 0, -1, z]*zeta[2] + 
           (376*H[1, 0, 1, z]*zeta[2])/3 + (380*H[1, 1, 1, z]*zeta[2])/3 + 
           40*H[-1, z]*zeta[3] - (328*H[-1, -1, z]*zeta[3])/3 - 
           (608*H[-1, 0, z]*zeta[3])/3 - 56*H[0, -1, z]*zeta[3] - 
           (80*H[1, 0, z]*zeta[3])/3 - (352*H[1, 1, z]*zeta[3])/3 - 
           616*H[-1, z]*zeta[4]) + ((50338*H[1, z])/81 - (2720*H[0, 0, 0, z])/
            3 - (31456*H[0, 1, 0, z])/27 - (21050*H[1, 0, 0, z])/27 - 
           (2338*H[1, 1, 0, z])/9 - (10666*H[1, z]*zeta[2])/27 + 
           (4064*H[0, 0, 0, z]*zeta[2])/3 + (2368*H[0, 1, 0, z]*zeta[2])/3 + 
           1064*H[1, 0, 0, z]*zeta[2] + (736*H[1, 1, 0, z]*zeta[2])/3 + 
           (2084*H[1, z]*zeta[3])/9 - 824*H[1, z]*zeta[4])/(z*(1 + z)) + 
         (z^2*((-2536*H[1, z])/9 + (4435*H[0, 0, 0, z])/27 - 
            (5162*H[0, 1, 0, z])/9 - (10834*H[1, 0, 0, z])/27 - 
            (926*H[1, 1, 0, z])/9 + (1618*H[1, z]*zeta[2])/27 + 
            (3116*H[0, 0, 0, z]*zeta[2])/3 + (752*H[0, 1, 0, z]*zeta[2])/3 + 
            532*H[1, 0, 0, z]*zeta[2] + (368*H[1, 1, 0, z]*zeta[2])/3 - 
            (1028*H[1, z]*zeta[3])/9 - 412*H[1, z]*zeta[4]))/(1 + z) + 
         (z*((-185956*H[1, z])/243 - (9215*H[0, 0, 0, z])/27 - 
            (5114*H[0, 1, 0, z])/9 + (21446*H[1, 0, 0, z])/27 + 
            (9130*H[1, 1, 0, z])/27 + (2032*H[1, z]*zeta[2])/9 + 
            (5092*H[0, 0, 0, z]*zeta[2])/3 - (1696*H[0, 1, 0, z]*zeta[2])/3 - 
            532*H[1, 0, 0, z]*zeta[2] - (368*H[1, 1, 0, z]*zeta[2])/3 - 
            44*H[1, z]*zeta[3] + 412*H[1, z]*zeta[4]))/(1 + z) + 
         Lp*(-52661/162 - (916*H[0, z])/3 - (1024*H[1, z])/3 + 
           128*H[-1, 0, z] + (1864*H[0, 0, z])/3 + (3040*H[0, 1, z])/9 - 
           (1096*H[1, 0, z])/3 - (1160*H[1, 1, z])/9 - 224*H[-1, -1, 0, z] + 
           144*H[-1, 0, 0, z] - 160*H[-1, 0, 1, z] + 256*H[0, -1, 0, z] - 
           (368*H[0, 0, 0, z])/3 - 32*H[0, 0, 1, z] + (736*H[0, 1, 0, z])/3 - 
           96*H[0, 1, 1, z] + (1280*H[1, 0, 0, z])/3 + (304*H[1, 0, 1, z])/
            3 - (416*H[1, 1, 0, z])/3 - (56*H[1, 1, 1, z])/3 - 
           128*H[-1, -1, -1, 0, z] + 32*H[-1, -1, 0, 0, z] + 
           192*H[-1, -1, 0, 1, z] + 96*H[-1, 0, -1, 0, z] + 
           64*H[-1, 0, 0, 1, z] - 32*H[-1, 0, 1, 0, z] - 
           64*H[-1, 0, 1, 1, z] + 96*H[0, -1, -1, 0, z] - 
           16*H[0, -1, 0, 0, z] - 64*H[0, -1, 0, 1, z] + 
           64*H[0, 0, -1, 0, z] - 304*H[0, 0, 0, 0, z] - 
           368*H[0, 0, 0, 1, z] + 288*H[0, 0, 1, 0, z] + 
           400*H[0, 0, 1, 1, z] + 416*H[0, 1, 0, 0, z] + 
           352*H[0, 1, 0, 1, z] + 352*H[0, 1, 1, 0, z] + 
           112*H[0, 1, 1, 1, z] + 96*H[1, 0, -1, 0, z] + 
           64*H[1, 0, 0, 0, z] + 96*H[1, 0, 0, 1, z] + 32*H[1, 0, 1, 0, z] - 
           32*H[1, 0, 1, 1, z] - 160*H[1, 1, 0, 1, z] - 
           352*H[1, 1, 1, 0, z] - 256*H[1, 1, 1, 1, z] - 254*zeta[2] + 
           48*H[-1, z]*zeta[2] + 704*H[0, z]*zeta[2] - 464*H[1, z]*zeta[2] - 
           256*H[-1, -1, z]*zeta[2] + 272*H[-1, 0, z]*zeta[2] + 
           112*H[0, -1, z]*zeta[2] - 480*H[0, 0, z]*zeta[2] - 
           32*H[0, 1, z]*zeta[2] + 592*H[1, 0, z]*zeta[2] + 
           48*H[1, 1, z]*zeta[2] + (4324*zeta[3])/9 + 192*H[-1, z]*zeta[3] + 
           416*H[0, z]*zeta[3] + 288*H[1, z]*zeta[3] + 
           z^2*(-1216/9 - (3584*H[0, z])/27 - (3296*H[1, z])/27 + 
             (1136*H[0, 0, z])/9 + (704*H[0, 1, z])/9 + 16*H[1, 0, z] + 
             (64*H[0, 0, 0, z])/3 - (64*H[0, 1, 0, z])/3 - 
             (128*H[0, 1, 1, z])/3 - (64*H[1, 0, 0, z])/3 - 
             (64*H[1, 1, 0, z])/3 - (560*zeta[2])/9 + (416*H[0, z]*zeta[2])/
              3 - (128*H[1, z]*zeta[2])/3 + (128*zeta[3])/3) - 20*zeta[4] + 
           z*(-84037/324 - (925*H[0, z])/9 - (1504*H[1, z])/9 + 
             312*H[-1, 0, z] + 186*H[0, 0, z] + (3340*H[0, 1, z])/9 + 
             80*H[1, 0, z] + (292*H[1, 1, z])/9 - 136*H[-1, -1, 0, z] + 
             60*H[-1, 0, 0, z] - 96*H[-1, 0, 1, z] - 80*H[0, -1, 0, z] - 
             (956*H[0, 0, 0, z])/3 - 4*H[0, 0, 1, z] - (584*H[0, 1, 0, z])/
              3 - 64*H[0, 1, 1, z] - (1000*H[1, 0, 0, z])/3 - 
             (296*H[1, 0, 1, z])/3 - (224*H[1, 1, 0, z])/3 - 
             (104*H[1, 1, 1, z])/3 - 64*H[-1, -1, -1, 0, z] + 
             16*H[-1, -1, 0, 0, z] + 96*H[-1, -1, 0, 1, z] + 
             48*H[-1, 0, -1, 0, z] + 32*H[-1, 0, 0, 1, z] - 
             16*H[-1, 0, 1, 0, z] - 32*H[-1, 0, 1, 1, z] + 
             80*H[0, -1, -1, 0, z] + 8*H[0, -1, 0, 0, z] + 
             32*H[0, -1, 0, 1, z] - 32*H[0, 0, -1, 0, z] - 
             264*H[0, 0, 0, 0, z] - 552*H[0, 0, 0, 1, z] - 
             128*H[0, 0, 1, 0, z] + 120*H[0, 0, 1, 1, z] - 
             64*H[0, 1, 0, 0, z] - 176*H[0, 1, 0, 1, z] - 
             80*H[0, 1, 1, 0, z] - 56*H[0, 1, 1, 1, z] - 
             48*H[1, 0, -1, 0, z] - 32*H[1, 0, 0, 0, z] - 
             48*H[1, 0, 0, 1, z] - 16*H[1, 0, 1, 0, z] + 
             16*H[1, 0, 1, 1, z] + 80*H[1, 1, 0, 1, z] + 
             176*H[1, 1, 1, 0, z] + 128*H[1, 1, 1, 1, z] - (305*zeta[2])/3 + 
             28*H[-1, z]*zeta[2] + 16*H[0, z]*zeta[2] + 116*H[1, z]*zeta[2] - 
             128*H[-1, -1, z]*zeta[2] + 136*H[-1, 0, z]*zeta[2] + 
             8*H[0, -1, z]*zeta[2] - 400*H[0, 0, z]*zeta[2] + 
             192*H[0, 1, z]*zeta[2] - 296*H[1, 0, z]*zeta[2] - 
             24*H[1, 1, z]*zeta[2] - (1118*zeta[3])/9 + 96*H[-1, z]*zeta[3] - 
             88*H[0, z]*zeta[3] - 144*H[1, z]*zeta[3] + 190*zeta[4]) + 
           (101951/162 + (2468*H[0, z])/3 + (18020*H[1, z])/27 - 
             184*H[-1, 0, z] - 120*H[0, 0, z] + (4520*H[0, 1, z])/9 + 
             368*H[1, 0, z] + (692*H[1, 1, z])/9 - 48*H[-1, -1, 0, z] + 
             48*H[-1, 0, 0, z] - 48*H[-1, 0, 1, z] - 48*H[0, -1, 0, z] - 
             480*H[0, 0, 0, z] - (1840*H[0, 0, 1, z])/3 - 
             (1072*H[0, 1, 0, z])/3 + (776*H[0, 1, 1, z])/3 - 
             (400*H[1, 0, 0, z])/3 - (112*H[1, 0, 1, z])/3 + 
             176*H[1, 1, 0, z] + (104*H[1, 1, 1, z])/3 - 
             128*H[-1, -1, -1, 0, z] + 32*H[-1, -1, 0, 0, z] + 
             192*H[-1, -1, 0, 1, z] + 96*H[-1, 0, -1, 0, z] + 
             64*H[-1, 0, 0, 1, z] - 32*H[-1, 0, 1, 0, z] - 
             64*H[-1, 0, 1, 1, z] + 64*H[0, -1, -1, 0, z] + 
             64*H[0, -1, 0, 1, z] - 640*H[0, 0, 0, 1, z] - 
             64*H[0, 0, 1, 0, z] + 128*H[0, 0, 1, 1, z] - 
             128*H[0, 1, 0, 0, z] - 288*H[0, 1, 0, 1, z] - 
             224*H[0, 1, 1, 0, z] - 96*H[0, 1, 1, 1, z] - 
             96*H[1, 0, -1, 0, z] - 64*H[1, 0, 0, 0, z] - 
             96*H[1, 0, 0, 1, z] - 32*H[1, 0, 1, 0, z] + 
             32*H[1, 0, 1, 1, z] + 160*H[1, 1, 0, 1, z] + 
             352*H[1, 1, 1, 0, z] + 256*H[1, 1, 1, 1, z] - (1478*zeta[2])/3 + 
             24*H[-1, z]*zeta[2] - 1016*H[0, z]*zeta[2] + 
             (968*H[1, z]*zeta[2])/3 - 256*H[-1, -1, z]*zeta[2] + 
             272*H[-1, 0, z]*zeta[2] - 32*H[0, -1, z]*zeta[2] - 
             448*H[0, 0, z]*zeta[2] + 176*H[0, 1, z]*zeta[2] - 
             592*H[1, 0, z]*zeta[2] - 48*H[1, 1, z]*zeta[2] - 
             (5260*zeta[3])/9 + 192*H[-1, z]*zeta[3] + 224*H[0, z]*zeta[3] - 
             288*H[1, z]*zeta[3] + 1136*zeta[4])/z) + 
         (z^3*(1670677/1944 - (26513*H[0, z])/162 + (2324*H[0, 0, z])/81 - 
            (9376*H[0, 1, z])/81 - (2632*H[0, 0, 0, 0, z])/9 - 
            (608*H[0, 0, 1, 0, z])/3 + (868*H[0, 1, 0, 0, z])/3 + 
            (484*H[0, 1, 1, 0, z])/9 + (123191*zeta[2])/81 - 
            (36446*H[0, z]*zeta[2])/27 - (994*H[0, 0, z]*zeta[2])/9 - 
            (3824*H[0, 1, z]*zeta[2])/9 - (34360*zeta[3])/27 - 
            (1744*H[0, z]*zeta[3])/9 + (1496*H[0, 0, z]*zeta[3])/3 + 
            (1744*H[0, 1, z]*zeta[3])/3 + (1300*zeta[2]*zeta[3])/3 + 
            (110*zeta[4])/9 + (2140*H[0, z]*zeta[4])/3 + (5776*zeta[5])/3))/
          (1 + z)^2 + (10141/9 + (16021*H[0, z])/81 - (3064*H[0, 0, z])/3 + 
           (944*H[0, 1, z])/9 + (1984*H[0, 0, 1, 0, z])/9 - 
           (3568*H[0, 1, 0, 0, z])/9 - (3736*H[0, 1, 1, 0, z])/9 - 
           (5744*zeta[2])/3 - (1664*H[0, z]*zeta[2])/3 + 1400*H[0, 0, z]*
            zeta[2] - (680*H[0, 1, z]*zeta[2])/9 - 1764*zeta[3] - 
           (856*H[0, z]*zeta[3])/9 - (128*H[0, 0, z]*zeta[3])/3 + 
           (2528*H[0, 1, z]*zeta[3])/3 + 1080*zeta[2]*zeta[3] + 350*zeta[4] + 
           (368*H[0, z]*zeta[4])/3 + (6800*zeta[5])/3)/(z*(1 + z)^2) + 
         (z^2*(-341207/486 - (219961*H[0, z])/243 + (28543*H[0, 0, z])/81 + 
            (10612*H[0, 1, z])/27 - (2696*H[0, 0, 0, 0, z])/9 - 
            (256*H[0, 0, 1, 0, z])/3 + (4640*H[0, 1, 0, 0, z])/9 + 
            (856*H[0, 1, 1, 0, z])/3 + (178864*zeta[2])/81 - 
            (86230*H[0, z]*zeta[2])/27 - (3116*H[0, 0, z]*zeta[2])/9 - 
            (3400*H[0, 1, z]*zeta[2])/9 - (71168*zeta[3])/27 - 
            (712*H[0, z]*zeta[3])/9 + (2144*H[0, 0, z]*zeta[3])/3 + 
            (1472*H[0, 1, z]*zeta[3])/3 + 376*zeta[2]*zeta[3] + 
            (11680*zeta[4])/9 + (5560*H[0, z]*zeta[4])/3 + 
            (14192*zeta[5])/3))/(1 + z)^2 + 
         (454909/972 + (110114*H[0, z])/243 - (33935*H[0, 0, z])/27 + 
           (49256*H[0, 1, z])/81 + (1184*H[0, 0, 0, 0, z])/3 + 
           (7496*H[0, 0, 1, 0, z])/9 - (1864*H[0, 1, 0, 0, z])/3 - 
           (4576*H[0, 1, 1, 0, z])/9 - (94118*zeta[2])/27 - 
           (19618*H[0, z]*zeta[2])/9 + 2144*H[0, 0, z]*zeta[2] + 
           (2840*H[0, 1, z]*zeta[2])/9 - (39944*zeta[3])/9 + 
           (1160*H[0, z]*zeta[3])/9 - 368*H[0, 0, z]*zeta[3] + 
           (3040*H[0, 1, z]*zeta[3])/3 + (5008*zeta[2]*zeta[3])/3 + 
           (4532*zeta[4])/3 + 672*H[0, z]*zeta[4] + (16240*zeta[5])/3)/
          (1 + z)^2 + (z*(-3904447/1944 - (44447*H[0, z])/162 + 
            (2266*H[0, 0, z])/9 + (25288*H[0, 1, z])/27 + 
            (1252*H[0, 0, 0, 0, z])/3 + (6748*H[0, 0, 1, 0, z])/9 + 
            (668*H[0, 1, 0, 0, z])/9 + (1652*H[0, 1, 1, 0, z])/9 - 
            (13271*zeta[2])/27 - (32986*H[0, z]*zeta[2])/9 + 
            (982*H[0, 0, z]*zeta[2])/3 + (3904*H[0, 1, z]*zeta[2])/9 - 
            (12916*zeta[3])/3 + (3128*H[0, z]*zeta[3])/9 - 
            (328*H[0, 0, z]*zeta[3])/3 + 80*H[0, 1, z]*zeta[3] + 
            532*zeta[2]*zeta[3] + (6898*zeta[4])/3 + (5068*H[0, z]*zeta[4])/
             3 + 5952*zeta[5]))/(1 + z)^2))
 
TMDFF["qbpq"] = as^2*CF*TF*(2*Lp^2*(1 + 4/(3*z) - (4*z^2)/3 + 2*H[0, z] + 
         z*(-1 + 2*H[0, z])) + 2*Lp*(14 + (-4/3 - (16*H[0, z])/3)/z + 
         2*H[0, z] + z^2*(-8/3 + (16*H[0, z])/3) + 
         z*(-10 + 10*H[0, z] - 12*H[0, 0, z]) - 12*H[0, 0, z]) + 
       2*(-79/3 - (116*H[0, z])/3 - 11*H[0, 0, z] - 4*H[1, 0, z] + 
         22*H[0, 0, 0, z] + z^2*(436/27 - (64*H[0, z])/9 - 8*H[0, 0, z] - 
           (8*H[1, 0, z])/3 - (8*zeta[2])/3) - 4*zeta[2] + 
         (-148/27 + (8*H[0, z])/3 + (32*H[0, 0, z])/3 + (8*H[1, 0, z])/3 + 
           (8*zeta[2])/3)/z + z*(47/3 - (34*H[0, z])/3 - 11*H[0, 0, z] + 
           4*H[1, 0, z] + 22*H[0, 0, 0, z] + 4*zeta[2]))) + 
     as^3*(CF*Nf*TF^2*(4*Lp^3*(-4/9 - 16/(27*z) + (16*z^2)/27 + 
           z*(4/9 - (8*H[0, z])/9) - (8*H[0, z])/9) + 
         4*Lp^2*(-28/3 - (40*H[0, z])/9 + z^2*(-8/9 - (16*H[0, z])/9 - 
             (16*H[1, z])/9) + (4*H[1, z])/3 + (8/9 + (32*H[0, z])/9 + 
             (16*H[1, z])/9)/z + (16*H[0, 0, z])/3 + (8*H[0, 1, z])/3 + 
           z*(28/3 - (64*H[0, z])/9 - (4*H[1, z])/3 + (16*H[0, 0, z])/3 + 
             (8*H[0, 1, z])/3 - (8*zeta[2])/3) - (8*zeta[2])/3) + 
         4*Lp*(-16/27 + (280*H[0, z])/27 + (56*H[1, z])/3 + 
           (260*H[0, 0, z])/9 + (52*H[0, 1, z])/9 + (4*H[1, 0, z])/3 - 
           (4*H[1, 1, z])/3 - (40*H[0, 0, 0, z])/3 - (40*H[0, 0, 1, z])/3 - 
           8*H[0, 1, 0, z] - (8*H[0, 1, 1, z])/3 + 
           z^2*(136/81 + (40*H[0, z])/9 - (8*H[1, z])/9 + (16*H[0, 0, z])/3 + 
             (16*H[0, 1, z])/3 + (80*H[1, 0, z])/9 + (16*H[1, 1, z])/9 - 
             (16*zeta[2])/9) - (4*zeta[2])/9 + (40*H[0, z]*zeta[2])/3 + 
           (-640/81 - (32*H[0, z])/9 - (16*H[1, z])/9 - (128*H[0, 0, z])/9 - 
             (64*H[0, 1, z])/9 - (80*H[1, 0, z])/9 - (16*H[1, 1, z])/9 + 
             (32*zeta[2])/9)/z + z*(184/27 - (920*H[0, z])/27 - 16*H[1, z] + 
             (188*H[0, 0, z])/9 + (124*H[0, 1, z])/9 - (4*H[1, 0, z])/3 + 
             (4*H[1, 1, z])/3 - (40*H[0, 0, 0, z])/3 - (40*H[0, 0, 1, z])/3 - 
             8*H[0, 1, 0, z] - (8*H[0, 1, 1, z])/3 - (172*zeta[2])/9 + 
             (40*H[0, z]*zeta[2])/3)) + 4*(-16640/243 - (4948*H[0, z])/243 - 
           (1312*H[1, z])/81 + (1028*H[0, 0, z])/81 - (2692*H[0, 1, z])/81 - 
           (188*H[1, 0, z])/9 - (52*H[1, 1, z])/9 - (1648*H[0, 0, 0, z])/27 - 
           (604*H[0, 0, 1, z])/27 - (100*H[0, 1, 0, z])/9 - 
           (4*H[0, 1, 1, z])/27 - (52*H[1, 0, 0, z])/3 - 4*H[1, 0, 1, z] - 
           (28*H[1, 1, 0, z])/3 + (4*H[1, 1, 1, z])/9 + 
           (128*H[0, 0, 0, 0, z])/9 + (200*H[0, 0, 0, 1, z])/9 + 
           (56*H[0, 0, 1, 0, z])/3 + (56*H[0, 0, 1, 1, z])/9 + 
           8*H[0, 1, 0, 0, z] + (8*H[0, 1, 0, 1, z])/3 + (8*H[0, 1, 1, 0, z])/
            3 + (8*H[0, 1, 1, 1, z])/9 + (2404*zeta[2])/81 + 
           (316*H[0, z]*zeta[2])/27 - (20*H[1, z]*zeta[2])/3 - 
           (200*H[0, 0, z]*zeta[2])/9 - (8*H[0, 1, z]*zeta[2])/3 + 
           (-1424/729 + (1280*H[0, z])/81 + (32*H[1, z])/81 + 
             (64*H[0, 0, z])/9 + (32*H[0, 1, z])/9 + (200*H[1, 0, z])/27 + 
             (152*H[1, 1, z])/81 + (256*H[0, 0, 0, z])/9 + 
             (128*H[0, 0, 1, z])/9 + (160*H[0, 1, 0, z])/9 + 
             (32*H[0, 1, 1, z])/9 + (176*H[1, 0, 0, z])/9 + 
             (16*H[1, 0, 1, z])/3 + (80*H[1, 1, 0, z])/9 + (16*H[1, 1, 1, z])/
              27 - (16*zeta[2])/9 - (64*H[0, z]*zeta[2])/9 + 
             (16*H[1, z]*zeta[2])/9)/z + (512*zeta[3])/27 + 
           (32*H[0, z]*zeta[3])/9 + z^2*(20000/729 - (1640*H[0, z])/81 + 
             (616*H[1, z])/81 + (8*H[0, 0, z])/27 - (152*H[0, 1, z])/27 - 
             (200*H[1, 0, z])/27 - (152*H[1, 1, z])/81 - 16*H[0, 0, 0, z] - 
             (80*H[0, 0, 1, z])/9 - (112*H[0, 1, 0, z])/9 - 
             (16*H[0, 1, 1, z])/9 - (176*H[1, 0, 0, z])/9 - 
             (16*H[1, 0, 1, z])/3 - (80*H[1, 1, 0, z])/9 - (16*H[1, 1, 1, z])/
              27 + (104*zeta[2])/27 + (16*H[0, z]*zeta[2])/9 - 
             (16*H[1, z]*zeta[2])/9 + (32*zeta[3])/9) + (46*zeta[4])/3 + 
           z*(10448/243 - (10276*H[0, z])/243 + (664*H[1, z])/81 + 
             (5780*H[0, 0, z])/81 + (692*H[0, 1, z])/81 + (188*H[1, 0, z])/
              9 + (52*H[1, 1, z])/9 - (568*H[0, 0, 0, z])/27 - 
             (532*H[0, 0, 1, z])/27 + (20*H[0, 1, 0, z])/9 - 
             (76*H[0, 1, 1, z])/27 + (52*H[1, 0, 0, z])/3 + 4*H[1, 0, 1, z] + 
             (28*H[1, 1, 0, z])/3 - (4*H[1, 1, 1, z])/9 + 
             (128*H[0, 0, 0, 0, z])/9 + (200*H[0, 0, 0, 1, z])/9 + 
             (56*H[0, 0, 1, 0, z])/3 + (56*H[0, 0, 1, 1, z])/9 + 
             8*H[0, 1, 0, 0, z] + (8*H[0, 1, 0, 1, z])/3 + 
             (8*H[0, 1, 1, 0, z])/3 + (8*H[0, 1, 1, 1, z])/9 - 
             (404*zeta[2])/81 + (820*H[0, z]*zeta[2])/27 + 
             (20*H[1, z]*zeta[2])/3 - (200*H[0, 0, z]*zeta[2])/9 - 
             (8*H[0, 1, z]*zeta[2])/3 + (224*zeta[3])/27 + 
             (32*H[0, z]*zeta[3])/9 + (46*zeta[4])/3))) + 
       CF^2*TF*(2*Lh*Lp^3*(-2 - 8/(3*z) + (8*z^2)/3 + z*(2 - 4*H[0, z]) - 
           4*H[0, z]) + 2*Lp^4*(-1 - 4/(3*z) + (4*z^2)/3 + 
           z*(1 - 2*H[0, z]) - 2*H[0, z]) + 2*Lh*Lp^2*
          (-28 + z^2*(16/3 - (32*H[0, z])/3) - 4*H[0, z] + 
           (8/3 + (32*H[0, z])/3)/z + 24*H[0, 0, z] + 
           z*(20 - 20*H[0, z] + 24*H[0, 0, z])) + 
         2*Lp^3*(-53/9 + 4*H[0, z] + z^2*(-4/3 - (80*H[0, z])/9 - 
             (32*H[1, z])/9) + (8*H[1, z])/3 + (16/3 + (16*H[0, z])/3 + 
             (32*H[1, z])/9)/z + (44*H[0, 0, z])/3 + (16*H[0, 1, z])/3 + 
           z*(17/9 - (20*H[0, z])/3 - (8*H[1, z])/3 + (44*H[0, 0, z])/3 + 
             (16*H[0, 1, z])/3 - (16*zeta[2])/3) - (16*zeta[2])/3) + 
         2*Lh*Lp*(158/3 + (232*H[0, z])/3 + 22*H[0, 0, z] + 8*H[1, 0, z] - 
           44*H[0, 0, 0, z] + z*(-94/3 + (68*H[0, z])/3 + 22*H[0, 0, z] - 
             8*H[1, 0, z] - 44*H[0, 0, 0, z] - 8*zeta[2]) + 
           (296/27 - (16*H[0, z])/3 - (64*H[0, 0, z])/3 - (16*H[1, 0, z])/3 - 
             (16*zeta[2])/3)/z + 8*zeta[2] + z^2*(-872/27 + (128*H[0, z])/9 + 
             16*H[0, 0, z] + (16*H[1, 0, z])/3 + (16*zeta[2])/3)) + 
         2*Lp^2*(791/9 + (158*H[0, z])/3 + 54*H[1, z] - 25*H[0, 0, z] + 
           8*H[0, 1, z] - 8*H[1, 0, z] - 54*H[0, 0, 0, z] - 
           40*H[0, 0, 1, z] - 24*H[0, 1, 0, z] + (184/27 - (56*H[0, z])/3 - 
             (56*H[1, z])/9 - (32*H[0, 0, z])/3 - (64*H[0, 1, z])/3 - 
             (56*H[1, 0, z])/3 - 4*zeta[2])/z - 21*zeta[2] + 
           6*H[0, z]*zeta[2] + z^2*(-796/27 + (64*H[0, z])/3 - 
             (16*H[1, z])/9 + (104*H[0, 0, z])/3 + (32*H[0, 1, z])/3 + 
             (56*H[1, 0, z])/3 + (44*zeta[2])/3) + 
           z*(-587/9 + (112*H[0, z])/3 - 46*H[1, z] + 15*H[0, 0, z] + 
             32*H[0, 1, z] + 8*H[1, 0, z] - 54*H[0, 0, 0, z] - 
             40*H[0, 0, 1, z] - 24*H[0, 1, 0, z] - 19*zeta[2] + 
             6*H[0, z]*zeta[2] - 8*zeta[3]) - 8*zeta[3]) + 
         2*Lp*(-3226/9 - (1085*H[0, z])/3 - (470*H[1, z])/9 - 
           215*H[0, 0, z] - (410*H[0, 1, z])/3 - 182*H[1, 0, z] + 
           (2*H[1, 1, z])/3 + 62*H[0, 0, 0, z] - 52*H[0, 0, 1, z] - 
           40*H[0, 1, 0, z] - 8*H[0, 1, 1, z] + 12*H[1, 0, 0, z] - 
           4*H[1, 0, 1, z] - 12*H[1, 1, 0, z] + 4*H[1, 1, 1, z] + 
           152*H[0, 0, 0, 0, z] + 144*H[0, 0, 0, 1, z] + 
           120*H[0, 0, 1, 0, z] - 8*H[0, 0, 1, 1, z] + 56*H[0, 1, 0, 0, z] + 
           24*H[0, 1, 0, 1, z] + 8*H[0, 1, 1, 0, z] + 8*H[0, 1, 1, 1, z] - 
           (344*zeta[2])/3 + 42*H[0, z]*zeta[2] - 28*H[1, z]*zeta[2] + 
           60*H[0, 0, z]*zeta[2] - 56*H[0, 1, z]*zeta[2] + 
           z^2*(884/9 + (460*H[0, z])/9 + (580*H[1, z])/9 - (584*H[0, 0, z])/
              9 - (496*H[0, 1, z])/9 - (8*H[1, 0, z])/3 - (80*H[1, 1, z])/9 - 
             80*H[0, 0, 0, z] - 16*H[0, 0, 1, z] - 48*H[0, 1, 0, z] + 
             (16*H[0, 1, 1, z])/3 - 48*H[1, 0, 0, z] - (80*H[1, 0, 1, z])/3 - 
             16*H[1, 1, 0, z] - (16*H[1, 1, 1, z])/3 + (832*zeta[2])/9 - 
             64*H[0, z]*zeta[2] + (112*H[1, z]*zeta[2])/3 - 
             (224*zeta[3])/3) - 28*zeta[3] + 88*H[0, z]*zeta[3] + 
           (-470/9 - (40*H[0, z])/3 + (80*H[1, z])/9 + 32*H[0, 0, z] + 
             (224*H[0, 1, z])/9 + (80*H[1, 0, z])/3 + (8*H[1, 1, z])/9 + 
             (256*H[0, 0, 1, z])/3 + 64*H[0, 1, 0, z] + 48*H[1, 0, 0, z] + 
             (80*H[1, 0, 1, z])/3 + 16*H[1, 1, 0, z] + (16*H[1, 1, 1, z])/3 + 
             (52*zeta[2])/9 + (16*H[0, z]*zeta[2])/3 - (112*H[1, z]*zeta[2])/
              3 + 32*zeta[3])/z + 174*zeta[4] + z*(2812/9 - (301*H[0, z])/3 - 
             (190*H[1, z])/9 - H[0, 0, z] + (26*H[0, 1, z])/3 + 
             158*H[1, 0, z] + (22*H[1, 1, z])/3 - 118*H[0, 0, 0, z] - 
             76*H[0, 0, 1, z] - 96*H[0, 1, 0, z] - 12*H[1, 0, 0, z] + 
             4*H[1, 0, 1, z] + 12*H[1, 1, 0, z] - 4*H[1, 1, 1, z] + 
             152*H[0, 0, 0, 0, z] + 144*H[0, 0, 0, 1, z] + 
             120*H[0, 0, 1, 0, z] - 8*H[0, 0, 1, 1, z] + 
             56*H[0, 1, 0, 0, z] + 24*H[0, 1, 0, 1, z] + 8*H[0, 1, 1, 0, z] + 
             8*H[0, 1, 1, 1, z] + (524*zeta[2])/3 - 54*H[0, z]*zeta[2] + 
             28*H[1, z]*zeta[2] + 60*H[0, 0, z]*zeta[2] - 56*H[0, 1, z]*
              zeta[2] - 108*zeta[3] + 88*H[0, z]*zeta[3] + 174*zeta[4])) + 
         2*(-10916/81 + (17618*H[0, z])/81 + (25745*H[1, z])/81 + 
           (15640*H[0, 0, z])/27 + (3766*H[0, 1, z])/27 + (5146*H[1, 0, z])/
            27 - (146*H[1, 1, z])/9 + (3392*H[0, 0, 0, z])/9 - 
           (220*H[0, 0, 1, z])/9 + (3692*H[0, 1, 0, z])/9 + 
           (16*H[0, 1, 1, z])/3 + (802*H[1, 0, 0, z])/9 - (554*H[1, 0, 1, z])/
            9 + (202*H[1, 1, 0, z])/9 - (22*H[1, 1, 1, z])/9 + 
           (56*H[0, 0, 0, 0, z])/3 + (232*H[0, 0, 0, 1, z])/3 + 
           (536*H[0, 0, 1, 0, z])/3 + (88*H[0, 0, 1, 1, z])/3 + 
           (56*H[0, 1, 0, 0, z])/3 - 32*H[0, 1, 0, 1, z] + 
           (136*H[0, 1, 1, 0, z])/3 - (16*H[0, 1, 1, 1, z])/3 + 
           (220*H[1, 0, 0, 0, z])/3 + (64*H[1, 0, 0, 1, z])/3 + 
           (232*H[1, 0, 1, 0, z])/3 - 8*H[1, 0, 1, 1, z] + 
           (224*H[1, 1, 0, 0, z])/3 + (8*H[1, 1, 0, 1, z])/3 + 
           (128*H[1, 1, 1, 0, z])/3 - (8*H[1, 1, 1, 1, z])/3 - 
           272*H[0, 0, 0, 0, 0, z] - (664*H[0, 0, 0, 0, 1, z])/3 - 
           264*H[0, 0, 0, 1, 0, z] - (8*H[0, 0, 0, 1, 1, z])/3 - 
           (296*H[0, 0, 1, 0, 0, z])/3 - (104*H[0, 0, 1, 0, 1, z])/3 - 
           (8*H[0, 0, 1, 1, 0, z])/3 - 8*H[0, 0, 1, 1, 1, z] - 
           (136*H[0, 1, 0, 0, 0, z])/3 - (160*H[0, 1, 0, 0, 1, z])/3 - 
           (112*H[0, 1, 0, 1, 0, z])/3 - 16*H[0, 1, 0, 1, 1, z] - 
           (32*H[0, 1, 1, 0, 0, z])/3 - (80*H[0, 1, 1, 0, 1, z])/3 - 
           (32*H[0, 1, 1, 1, 0, z])/3 - (16*H[0, 1, 1, 1, 1, z])/3 + 
           (4129*zeta[2])/27 + (4496*H[0, z]*zeta[2])/9 + 
           (910*H[1, z]*zeta[2])/9 - 5*H[0, 0, z]*zeta[2] + 
           (344*H[0, 1, z]*zeta[2])/3 + (268*H[1, 0, z]*zeta[2])/3 + 
           (152*H[1, 1, z]*zeta[2])/3 - (410*H[0, 0, 0, z]*zeta[2])/3 + 
           (232*H[0, 0, 1, z]*zeta[2])/3 + (224*H[0, 1, 0, z]*zeta[2])/3 + 
           (112*H[0, 1, 1, z]*zeta[2])/3 + (4936*zeta[3])/9 + 
           144*H[0, z]*zeta[3] + (56*H[1, z]*zeta[3])/3 - 
           (640*H[0, 0, z]*zeta[3])/3 - (176*H[0, 1, z]*zeta[3])/3 + 
           (64*zeta[2]*zeta[3])/3 + (-631/27 + (644*H[0, z])/9 + 
             (2956*H[1, z])/81 + (128*H[0, 0, z])/3 - (4048*H[0, 1, z])/81 + 
             (2452*H[1, 0, z])/81 - (812*H[1, 1, z])/81 - 
             (1568*H[0, 0, 1, z])/27 - (784*H[0, 1, 0, z])/27 + 
             (64*H[0, 1, 1, z])/27 - (1600*H[1, 0, 0, z])/27 - 
             (808*H[1, 0, 1, z])/27 - (616*H[1, 1, 0, z])/27 - 
             8*H[1, 1, 1, z] - (1408*H[0, 0, 0, 1, z])/9 - 
             (1280*H[0, 0, 1, 0, z])/9 - (64*H[0, 0, 1, 1, z])/9 - 
             (800*H[0, 1, 0, 0, z])/9 - (352*H[0, 1, 0, 1, z])/9 - 
             32*H[0, 1, 1, 0, z] - (64*H[0, 1, 1, 1, z])/9 - 
             (848*H[1, 0, 0, 0, z])/9 - (608*H[1, 0, 0, 1, z])/9 - 
             (800*H[1, 0, 1, 0, z])/9 - (32*H[1, 0, 1, 1, z])/3 - 
             (544*H[1, 1, 0, 0, z])/9 - (256*H[1, 1, 0, 1, z])/9 - 
             (352*H[1, 1, 1, 0, z])/9 - (32*H[1, 1, 1, 1, z])/9 + 
             (3284*zeta[2])/27 + (40*H[0, z]*zeta[2])/9 + 
             (1064*H[1, z]*zeta[2])/27 - (32*H[0, 0, z]*zeta[2])/3 + 
             (352*H[0, 1, z]*zeta[2])/9 + (136*H[1, 0, z]*zeta[2])/9 + 
             (32*H[1, 1, z]*zeta[2])/9 + (16*zeta[3])/9 - 
             64*H[0, z]*zeta[3] - (640*H[1, z]*zeta[3])/9 - 108*zeta[4])/z + 
           398*zeta[4] - 306*H[0, z]*zeta[4] + 
           z^2*(-5243/27 - (14089*H[0, z])/81 - (14737*H[1, z])/81 - 
             (826*H[0, 0, z])/27 + (2902*H[0, 1, z])/27 - (11758*H[1, 0, z])/
              81 + (290*H[1, 1, z])/81 + (1184*H[0, 0, 0, z])/9 + 
             (880*H[0, 0, 1, z])/27 + (304*H[0, 1, 0, z])/3 + 
             (80*H[0, 1, 1, z])/9 + (2464*H[1, 0, 0, z])/27 + 
             (1456*H[1, 0, 1, z])/27 + (1264*H[1, 1, 0, z])/27 + 
             16*H[1, 1, 1, z] + 112*H[0, 0, 0, 0, z] + (320*H[0, 0, 0, 1, z])/
              9 + (320*H[0, 0, 1, 0, z])/3 + (512*H[0, 1, 0, 0, z])/9 + 
             (160*H[0, 1, 0, 1, z])/9 + (64*H[0, 1, 1, 0, z])/3 + 
             (848*H[1, 0, 0, 0, z])/9 + (608*H[1, 0, 0, 1, z])/9 + 
             (800*H[1, 0, 1, 0, z])/9 + (32*H[1, 0, 1, 1, z])/3 + 
             (544*H[1, 1, 0, 0, z])/9 + (256*H[1, 1, 0, 1, z])/9 + 
             (352*H[1, 1, 1, 0, z])/9 + (32*H[1, 1, 1, 1, z])/9 - 
             (24590*zeta[2])/81 + (1616*H[0, z]*zeta[2])/27 - 
             (1712*H[1, z]*zeta[2])/27 + (712*H[0, 0, z]*zeta[2])/9 - 
             (64*H[0, 1, z]*zeta[2])/9 - (136*H[1, 0, z]*zeta[2])/9 - 
             (32*H[1, 1, z]*zeta[2])/9 + (5536*zeta[3])/27 + 
             (896*H[0, z]*zeta[3])/9 + (640*H[1, z]*zeta[3])/9 + 
             (1348*zeta[4])/9) + z*(28538/81 - (51020*H[0, z])/81 - 
             (13964*H[1, z])/81 + (13610*H[0, 0, z])/27 + (9872*H[0, 1, z])/
              27 - (2044*H[1, 0, z])/27 + (68*H[1, 1, z])/3 - 
             (1052*H[0, 0, 0, z])/9 - (722*H[0, 0, 1, z])/9 + 
             (358*H[0, 1, 0, z])/9 - 10*H[0, 1, 1, z] - (1090*H[1, 0, 0, z])/
              9 + (338*H[1, 0, 1, z])/9 - (418*H[1, 1, 0, z])/9 - 
             (50*H[1, 1, 1, z])/9 + (808*H[0, 0, 0, 0, z])/3 + 
             48*H[0, 0, 0, 1, z] + (512*H[0, 0, 1, 0, z])/3 + 
             (112*H[0, 0, 1, 1, z])/3 - (224*H[0, 1, 0, 0, z])/3 - 
             64*H[0, 1, 0, 1, z] - (184*H[0, 1, 1, 0, z])/3 - 
             8*H[0, 1, 1, 1, z] - (220*H[1, 0, 0, 0, z])/3 - 
             (64*H[1, 0, 0, 1, z])/3 - (232*H[1, 0, 1, 0, z])/3 + 
             8*H[1, 0, 1, 1, z] - (224*H[1, 1, 0, 0, z])/3 - 
             (8*H[1, 1, 0, 1, z])/3 - (128*H[1, 1, 1, 0, z])/3 + 
             (8*H[1, 1, 1, 1, z])/3 - 272*H[0, 0, 0, 0, 0, z] - 
             (664*H[0, 0, 0, 0, 1, z])/3 - 264*H[0, 0, 0, 1, 0, z] - 
             (8*H[0, 0, 0, 1, 1, z])/3 - (296*H[0, 0, 1, 0, 0, z])/3 - 
             (104*H[0, 0, 1, 0, 1, z])/3 - (8*H[0, 0, 1, 1, 0, z])/3 - 
             8*H[0, 0, 1, 1, 1, z] - (136*H[0, 1, 0, 0, 0, z])/3 - 
             (160*H[0, 1, 0, 0, 1, z])/3 - (112*H[0, 1, 0, 1, 0, z])/3 - 
             16*H[0, 1, 0, 1, 1, z] - (32*H[0, 1, 1, 0, 0, z])/3 - 
             (80*H[0, 1, 1, 0, 1, z])/3 - (32*H[0, 1, 1, 1, 0, z])/3 - 
             (16*H[0, 1, 1, 1, 1, z])/3 - (14407*zeta[2])/27 + 
             (1360*H[0, z]*zeta[2])/9 - (694*H[1, z]*zeta[2])/9 + 
             (73*H[0, 0, z]*zeta[2])/3 + (88*H[0, 1, z]*zeta[2])/3 - 
             (268*H[1, 0, z]*zeta[2])/3 - (152*H[1, 1, z]*zeta[2])/3 - 
             (410*H[0, 0, 0, z]*zeta[2])/3 + (232*H[0, 0, 1, z]*zeta[2])/3 + 
             (224*H[0, 1, 0, z]*zeta[2])/3 + (112*H[0, 1, 1, z]*zeta[2])/3 + 
             (3716*zeta[3])/9 + (560*H[0, z]*zeta[3])/3 - 
             (56*H[1, z]*zeta[3])/3 - (640*H[0, 0, z]*zeta[3])/3 - 
             (176*H[0, 1, z]*zeta[3])/3 + (64*zeta[2]*zeta[3])/3 + 
             (1144*zeta[4])/3 - 306*H[0, z]*zeta[4] - 280*zeta[5]) - 
           280*zeta[5])) - (dabc2*((17944*H[1, z])/27 - (3632*H[-1, 0, z])/
           27 + (2272*H[1, 0, z])/3 + (1456*H[1, 1, z])/9 - 
          (2176*H[-1, -1, 0, z])/9 - (304*H[-1, 0, 0, z])/3 + 
          (160*H[-1, 0, 1, z])/9 - (256*H[0, -1, 0, z])/3 + 
          (6656*H[0, 0, 0, z])/9 + (5440*H[0, 0, 1, z])/9 + 
          (1168*H[0, 1, 0, z])/3 + (656*H[0, 1, 1, z])/9 + 
          (1696*H[1, 0, 0, z])/9 + 96*H[1, 0, 1, z] + 256*H[1, 1, 0, z] - 
          (64*H[-1, -1, -1, 0, z])/3 + 336*H[-1, -1, 0, 0, z] + 
          (352*H[-1, -1, 0, 1, z])/3 + 96*H[-1, 0, -1, 0, z] - 
          (32*H[-1, 0, 0, 0, z])/3 + 144*H[-1, 0, 0, 1, z] + 
          160*H[-1, 0, 1, 0, z] + (128*H[-1, 0, 1, 1, z])/3 + 
          64*H[0, -1, -1, 0, z] - (64*H[0, -1, 0, 1, z])/3 - 
          (64*H[0, 0, -1, 0, z])/3 + 176*H[0, 0, 0, 1, z] + 
          (16*H[0, 0, 1, 1, z])/3 - 16*H[0, 1, 0, 1, z] - 
          64*H[1, 0, -1, 0, z] + (272*H[1, 0, 0, 0, z])/3 + 
          (224*H[1, 0, 0, 1, z])/3 + 80*H[1, 0, 1, 0, z] - 
          (304*H[1, 1, 0, 0, z])/3 + 16*H[1, 1, 0, 1, z] - 
          16*H[1, 1, 1, 0, z] + 160*H[-1, 0, 0, 0, 0, z] + 
          96*H[-1, 0, 0, 1, 0, z] + 128*H[-1, 0, 1, 0, 0, z] + 
          64*H[-1, 0, 1, 1, 0, z] - (128*H[0, -1, -1, -1, 0, z])/3 + 
          352*H[0, -1, -1, 0, 0, z] + (64*H[0, -1, -1, 0, 1, z])/3 + 
          (448*H[0, -1, 0, -1, 0, z])/3 - (704*H[0, -1, 0, 0, 0, z])/3 - 
          32*H[0, -1, 0, 0, 1, z] + (64*H[0, -1, 0, 1, 0, z])/3 + 
          (896*H[0, 0, -1, -1, 0, z])/3 - (832*H[0, 0, -1, 0, 0, z])/3 - 
          (640*H[0, 0, 0, -1, 0, z])/3 + 448*H[0, 0, 0, 0, 0, z] + 
          (1696*H[0, 0, 0, 0, 1, z])/3 + (512*H[0, 0, 0, 1, 0, z])/3 + 
          32*H[0, 0, 0, 1, 1, z] + 64*H[0, 0, 1, 0, 0, z] + 
          (224*H[0, 0, 1, 0, 1, z])/3 + (448*H[0, 0, 1, 1, 0, z])/3 - 
          (128*H[0, 1, 0, -1, 0, z])/3 + (608*H[0, 1, 0, 0, 0, z])/3 + 
          192*H[0, 1, 0, 0, 1, z] + (416*H[0, 1, 0, 1, 0, z])/3 + 
          160*H[0, 1, 1, 0, 0, z] + 96*H[0, 1, 1, 0, 1, z] + 
          160*H[0, 1, 1, 1, 0, z] - (416*H[-1, z]*zeta[2])/3 + 
          (3056*H[1, z]*zeta[2])/9 - 128*H[-1, -1, z]*zeta[2] + 
          (160*H[0, -1, z]*zeta[2])/3 - (256*H[0, 1, z]*zeta[2])/
           (3*z*(1 + z)) - (176*H[1, 0, z]*zeta[2])/3 - 
          (128*H[1, 1, z]*zeta[2])/3 + 96*H[-1, 0, 0, z]*zeta[2] + 
          64*H[-1, 0, 1, z]*zeta[2] - (128*H[0, -1, -1, z]*zeta[2])/3 + 
          (512*H[0, -1, 0, z]*zeta[2])/3 + (448*H[0, 0, -1, z]*zeta[2])/3 - 
          (2080*H[0, 0, 0, z]*zeta[2])/3 - (160*H[0, 0, 1, z]*zeta[2])/3 - 
          (416*H[0, 1, 0, z]*zeta[2])/3 + (128*H[0, 1, 1, z]*zeta[2])/3 + 
          (304*H[-1, z]*zeta[3])/3 + (544*H[1, z]*zeta[3])/3 - 
          128*H[-1, 0, z]*zeta[3] + (160*H[0, -1, z]*zeta[3])/3 + 
          ((-3712*H[-1, -1, 0, z])/27 + (3712*H[-1, 0, 0, z])/27 + 
            (3712*H[-1, 0, 1, z])/27 + (256*H[-1, -1, -1, 0, z])/9 - 
            128*H[-1, -1, 0, 0, z] + (512*H[-1, -1, 0, 1, z])/9 - 
            (256*H[-1, 0, -1, 0, z])/3 + (2048*H[-1, 0, 0, 0, z])/9 + 
            128*H[-1, 0, 0, 1, z] + (256*H[-1, 0, 1, 0, z])/3 + 
            (256*H[-1, 0, 1, 1, z])/9 - (512*H[0, -1, -1, 0, z])/3 + 
            (512*H[0, -1, 0, 0, z])/3 + (512*H[0, -1, 0, 1, z])/3 + 
            (1280*H[1, 0, 0, 0, z])/9 + (1280*H[1, 0, 0, 1, z])/9 + 
            (256*H[1, 0, 1, 0, z])/3 + (2048*H[1, 1, 0, 0, z])/9 + 
            (256*H[1, 1, 0, 1, z])/3 + (512*H[1, 1, 1, 0, z])/3 - 
            (1856*H[-1, z]*zeta[2])/9 - (1856*H[1, z]*zeta[2])/27 - 
            (128*H[-1, -1, z]*zeta[2])/3 - (512*H[-1, 0, z]*zeta[2])/3 - 
            256*H[0, -1, z]*zeta[2] - (896*H[1, 0, z]*zeta[2])/9 + 
            (640*H[1, 1, z]*zeta[2])/9 + (128*H[-1, z]*zeta[3])/9 - 
            (1280*H[1, z]*zeta[3])/9)/z + z^2*((128*H[1, z])/3 - 
            (3712*H[-1, -1, 0, z])/27 + (3712*H[-1, 0, 0, z])/27 + 
            (3712*H[-1, 0, 1, z])/27 + (3712*H[0, -1, 0, z])/27 - 
            (3712*H[0, 0, 0, z])/27 - (3712*H[0, 0, 1, z])/27 + 
            (256*H[-1, -1, -1, 0, z])/9 - 128*H[-1, -1, 0, 0, z] + 
            (512*H[-1, -1, 0, 1, z])/9 - (256*H[-1, 0, -1, 0, z])/3 + 
            (2048*H[-1, 0, 0, 0, z])/9 + 128*H[-1, 0, 0, 1, z] + 
            (256*H[-1, 0, 1, 0, z])/3 + (256*H[-1, 0, 1, 1, z])/9 - 
            (256*H[0, -1, -1, 0, z])/3 + (1664*H[0, -1, 0, 0, z])/9 + 
            (1280*H[0, 0, -1, 0, z])/9 - (2944*H[0, 0, 0, 1, z])/9 - 
            (256*H[0, 0, 1, 1, z])/9 - (256*H[0, 1, 0, 1, z])/3 - 
            (1280*H[1, 0, 0, 0, z])/9 - (1280*H[1, 0, 0, 1, z])/9 - 
            (256*H[1, 0, 1, 0, z])/3 - (2048*H[1, 1, 0, 0, z])/9 - 
            (256*H[1, 1, 0, 1, z])/3 - (512*H[1, 1, 1, 0, z])/3 - 
            (1856*H[-1, z]*zeta[2])/9 + (1856*H[1, z]*zeta[2])/27 - 
            (128*H[-1, -1, z]*zeta[2])/3 - (512*H[-1, 0, z]*zeta[2])/3 - 
            (128*H[0, -1, z]*zeta[2])/3 + (896*H[1, 0, z]*zeta[2])/9 - 
            (640*H[1, 1, z]*zeta[2])/9 + (128*H[-1, z]*zeta[3])/9 + 
            (1280*H[1, z]*zeta[3])/9) + Lp*(-3200/3 - (1600*H[0, z])/3 - 
            (1456*H[1, z])/3 + (416*H[-1, 0, z])/3 - (608*H[0, 0, z])/3 - 
            (656*H[0, 1, z])/3 - 64*H[-1, -1, 0, z] - 32*H[-1, 0, 0, z] - 
            128*H[-1, 0, 1, z] - 32*H[0, -1, 0, z] + 32*H[0, 0, 0, z] - 
            16*H[0, 0, 1, z] + 48*H[1, 0, 0, z] - 128*H[0, -1, -1, 0, z] + 
            64*H[0, -1, 0, 0, z] + 64*H[0, 0, -1, 0, z] - 
            64*H[0, 0, 0, 0, z] - 96*H[0, 0, 0, 1, z] + 32*H[0, 1, 0, 0, z] + 
            (1072*zeta[2])/3 + 96*H[-1, z]*zeta[2] - 16*H[0, z]*zeta[2] + 
            32*H[1, z]*zeta[2] - 64*H[0, -1, z]*zeta[2] + 160*H[0, 0, z]*
             zeta[2] + 64*H[0, 1, z]*zeta[2] + ((256*H[-1, -1, 0, z])/3 - 
              (256*H[-1, 0, 0, z])/3 - (256*H[-1, 0, 1, z])/3 + 
              128*H[-1, z]*zeta[2] + (128*H[1, z]*zeta[2])/3)/z + 
            z^2*((256*H[-1, -1, 0, z])/3 - (256*H[-1, 0, 0, z])/3 - 
              (256*H[-1, 0, 1, z])/3 - (256*H[0, -1, 0, z])/3 + 
              (256*H[0, 0, 0, z])/3 + (256*H[0, 0, 1, z])/3 + 
              128*H[-1, z]*zeta[2] - (512*H[0, z]*zeta[2])/3 - 
              (128*H[1, z]*zeta[2])/3 - (640*zeta[3])/3) - 128*zeta[3] + 
            128*H[0, z]*zeta[3] + z*(3200/3 - 48*H[0, z] + (1456*H[1, z])/3 + 
              (416*H[-1, 0, z])/3 - (464*H[0, 0, z])/3 - (656*H[0, 1, z])/3 - 
              64*H[-1, -1, 0, z] - 32*H[-1, 0, 0, z] - 128*H[-1, 0, 1, z] + 
              96*H[0, -1, 0, z] + 144*H[0, 0, 1, z] - 48*H[1, 0, 0, z] + 
              128*H[0, -1, -1, 0, z] - 64*H[0, -1, 0, 0, z] - 
              64*H[0, 0, -1, 0, z] - 96*H[0, 0, 0, 1, z] + 32*H[0, 1, 0, 0, 
                z] + (656*zeta[2])/3 + 96*H[-1, z]*zeta[2] - 144*H[0, z]*zeta[
                2] - 32*H[1, z]*zeta[2] + 64*H[0, -1, z]*zeta[2] + 
              96*H[0, 0, z]*zeta[2] + 64*H[0, 1, z]*zeta[2] - 200*zeta[4]) - 
            120*zeta[4]) - 176*H[-1, z]*zeta[4] + 
          (z^3*((128*H[0, z])/3 - (1280*H[0, 0, 0, 0, z])/3 - 
             (512*H[0, 0, 1, 0, z])/3 - (2048*H[0, 1, 0, 0, z])/9 - 
             (512*H[0, 1, 1, 0, z])/3 + (7424*H[0, z]*zeta[2])/27 + 
             384*H[0, 0, z]*zeta[2] - (128*H[0, 1, z]*zeta[2])/3 + 
             (9280*zeta[3])/27 + (2432*H[0, z]*zeta[3])/9 + 
             (3776*zeta[4])/9))/(1 + z) + z*((-19096*H[1, z])/27 - 
            (3632*H[-1, 0, z])/27 - (2272*H[1, 0, z])/3 - (1456*H[1, 1, z])/
             9 - (2176*H[-1, -1, 0, z])/9 - (304*H[-1, 0, 0, z])/3 + 
            (160*H[-1, 0, 1, z])/9 + 32*H[0, -1, 0, z] + (800*H[0, 0, 0, z])/
             3 + (3440*H[0, 0, 1, z])/9 + (208*H[0, 1, 0, z])/3 + 
            (656*H[0, 1, 1, z])/9 - (1696*H[1, 0, 0, z])/9 - 
            96*H[1, 0, 1, z] - 256*H[1, 1, 0, z] - (64*H[-1, -1, -1, 0, z])/
             3 + 336*H[-1, -1, 0, 0, z] + (352*H[-1, -1, 0, 1, z])/3 + 
            96*H[-1, 0, -1, 0, z] - (32*H[-1, 0, 0, 0, z])/3 + 
            144*H[-1, 0, 0, 1, z] + 160*H[-1, 0, 1, 0, z] + 
            (128*H[-1, 0, 1, 1, z])/3 + 64*H[0, -1, -1, 0, z] - 
            224*H[0, -1, 0, 0, z] + 256*H[0, -1, 0, 1, z] - 
            256*H[0, 0, -1, 0, z] - 656*H[0, 0, 0, 1, z] - 
            48*H[0, 0, 1, 1, z] - 80*H[0, 1, 0, 1, z] + 
            64*H[1, 0, -1, 0, z] - (272*H[1, 0, 0, 0, z])/3 - 
            (224*H[1, 0, 0, 1, z])/3 - 80*H[1, 0, 1, 0, z] + 
            (304*H[1, 1, 0, 0, z])/3 - 16*H[1, 1, 0, 1, z] + 
            16*H[1, 1, 1, 0, z] + 160*H[-1, 0, 0, 0, 0, z] + 
            96*H[-1, 0, 0, 1, 0, z] + 128*H[-1, 0, 1, 0, 0, z] + 
            64*H[-1, 0, 1, 1, 0, z] + (128*H[0, -1, -1, -1, 0, z])/3 - 
            352*H[0, -1, -1, 0, 0, z] - (64*H[0, -1, -1, 0, 1, z])/3 - 
            (448*H[0, -1, 0, -1, 0, z])/3 + (704*H[0, -1, 0, 0, 0, z])/3 + 
            32*H[0, -1, 0, 0, 1, z] - (64*H[0, -1, 0, 1, 0, z])/3 - 
            (896*H[0, 0, -1, -1, 0, z])/3 + (1088*H[0, 0, -1, 0, 0, z])/3 + 
            (640*H[0, 0, 0, -1, 0, z])/3 + (1696*H[0, 0, 0, 0, 1, z])/3 + 
            (320*H[0, 0, 0, 1, 0, z])/3 + 32*H[0, 0, 0, 1, 1, z] - 
            64*H[0, 0, 1, 0, 0, z] + (352*H[0, 0, 1, 0, 1, z])/3 + 
            (128*H[0, 0, 1, 1, 0, z])/3 - (128*H[0, 1, 0, -1, 0, z])/3 + 
            (608*H[0, 1, 0, 0, 0, z])/3 + 192*H[0, 1, 0, 0, 1, z] + 
            (416*H[0, 1, 0, 1, 0, z])/3 + 160*H[0, 1, 1, 0, 0, z] + 
            96*H[0, 1, 1, 0, 1, z] + 160*H[0, 1, 1, 1, 0, z] - 
            (416*H[-1, z]*zeta[2])/3 - (3056*H[1, z]*zeta[2])/9 - 
            128*H[-1, -1, z]*zeta[2] - 224*H[0, -1, z]*zeta[2] + 
            (176*H[1, 0, z]*zeta[2])/3 + (128*H[1, 1, z]*zeta[2])/3 + 
            96*H[-1, 0, 0, z]*zeta[2] + 64*H[-1, 0, 1, z]*zeta[2] + 
            (128*H[0, -1, -1, z]*zeta[2])/3 - (512*H[0, -1, 0, z]*zeta[2])/
             3 - (448*H[0, 0, -1, z]*zeta[2])/3 - 544*H[0, 0, 0, z]*zeta[2] - 
            (736*H[0, 0, 1, z]*zeta[2])/3 - (416*H[0, 1, 0, z]*zeta[2])/3 + 
            (128*H[0, 1, 1, z]*zeta[2])/3 + (304*H[-1, z]*zeta[3])/3 - 
            (544*H[1, z]*zeta[3])/3 - 128*H[-1, 0, z]*zeta[3] - 
            (160*H[0, -1, z]*zeta[3])/3 - 176*H[-1, z]*zeta[4]) + 
          (z*((-1304*H[0, z])/27 + (41008*H[0, 0, z])/27 + (14224*H[0, 1, z])/
              27 - (608*H[0, 0, 0, 0, z])/3 - (640*H[0, 0, 1, 0, z])/3 - 
             160*H[0, 1, 0, 0, z] - 64*H[0, 1, 1, 0, z] - (1984*zeta[2])/3 - 
             (3232*H[0, z]*zeta[2])/3 + 384*H[0, 0, z]*zeta[2] + 
             96*H[0, 1, z]*zeta[2] - (544*zeta[3])/9 + (736*H[0, z]*zeta[3])/
              3 - (896*H[0, 0, z]*zeta[3])/3 - (128*H[0, 1, z]*zeta[3])/3 + 
             (640*zeta[2]*zeta[3])/3 + 8*zeta[4] + (544*H[0, z]*zeta[4])/3 - 
             (2080*zeta[5])/3))/(1 + z) + (16640/27 + (40096*H[0, z])/27 + 
            (38240*H[0, 0, z])/27 + (25472*H[0, 1, z])/27 - 
            (224*H[0, 0, 0, 0, z])/3 + (32*H[0, 0, 1, 0, z])/3 - 
            192*H[0, 1, 0, 0, z] - 32*H[0, 1, 1, 0, z] - (21040*zeta[2])/27 - 
            (4384*H[0, z]*zeta[2])/9 - 176*H[0, 0, z]*zeta[2] - 
            (304*H[0, 1, z]*zeta[2])/3 + (896*zeta[3])/3 + 
            (448*H[0, z]*zeta[3])/3 - (896*H[0, 0, z]*zeta[3])/3 - 
            (64*H[0, 1, z]*zeta[3])/3 + (512*zeta[2]*zeta[3])/3 + 
            212*zeta[4] - (136*H[0, z]*zeta[4])/3 - (1600*zeta[5])/3)/
           (1 + z) + (z^2*(-16640/27 - (4472*H[0, z])/3 + (2768*H[0, 0, z])/
              27 - (11248*H[0, 1, z])/27 - (1904*H[0, 0, 0, 0, z])/3 - 
             (1328*H[0, 0, 1, 0, z])/3 - (2336*H[0, 1, 0, 0, z])/9 - 
             (704*H[0, 1, 1, 0, z])/3 + (3184*zeta[2])/27 - 
             (8512*H[0, z]*zeta[2])/27 + 896*H[0, 0, z]*zeta[2] + 
             (112*H[0, 1, z]*zeta[2])/3 - (416*zeta[3])/27 + 
             (3872*H[0, z]*zeta[3])/9 - (64*H[0, 1, z]*zeta[3])/3 + 
             (128*zeta[2]*zeta[3])/3 + (2732*zeta[4])/9 + 
             (680*H[0, z]*zeta[4])/3 - 160*zeta[5]))/(1 + z)))/(16*nc) + 
       CA*CF*TF*(2*Lp^3*(-10 + (44*H[0, z])/9 + 
           z^2*(-88/9 - (16*H[1, z])/9) + (4*H[1, z])/3 + 
           (88/9 + (16*H[0, z])/9 + (16*H[1, z])/9)/z - (8*H[0, 0, z])/3 + 
           (8*H[0, 1, z])/3 + z*(10 + (32*H[0, z])/9 - (4*H[1, z])/3 + 
             (16*H[0, 0, z])/3 + (8*H[0, 1, z])/3 - (8*zeta[2])/3) - 
           (8*zeta[2])/3) + 2*Lp^2*(232/9 + (220*H[0, z])/9 + (2*H[1, z])/3 - 
           8*H[-1, 0, z] - (112*H[0, 0, z])/3 - (20*H[0, 1, z])/3 - 
           4*H[1, 0, z] - 16*H[0, -1, 0, z] + 32*H[0, 0, 0, z] - 
           24*H[0, 0, 1, z] - 8*H[0, 1, 0, z] + 
           z^2*(26/27 + (160*H[0, z])/9 - (64*H[1, z])/9 + (32*H[-1, 0, z])/
              3 + 16*H[0, 1, z] + (16*H[1, 0, z])/3 - (16*zeta[2])/3) - 
           (4*zeta[2])/3 + 8*H[0, z]*zeta[2] + (-854/27 - (184*H[0, z])/3 - 
             (8*H[1, z])/9 + (32*H[-1, 0, z])/3 - (64*H[0, 0, z])/3 - 
             (16*H[0, 1, z])/3 - (16*H[1, 0, z])/3 + (16*zeta[2])/3)/z - 
           16*zeta[3] + z*(44/9 - (464*H[0, z])/9 + (22*H[1, z])/3 - 
             8*H[-1, 0, z] + (44*H[0, 0, z])/3 + (28*H[0, 1, z])/3 + 
             4*H[1, 0, z] + 16*H[0, -1, 0, z] - 80*H[0, 0, 0, z] - 
             24*H[0, 0, 1, z] - 8*H[0, 1, 0, z] - (28*zeta[2])/3 + 
             24*H[0, z]*zeta[2] + 32*zeta[3])) + 
         2*Lp*(826/3 + (3086*H[0, z])/27 - (248*H[1, z])/3 - 
           100*H[-1, 0, z] + (280*H[0, 0, z])/9 - (892*H[0, 1, z])/9 - 
           (166*H[1, 0, z])/3 + (2*H[1, 1, z])/3 + 40*H[-1, 0, 0, z] + 
           16*H[-1, 0, 1, z] + 4*H[0, -1, 0, z] + (340*H[0, 0, 0, z])/3 + 
           (10*H[0, 0, 1, z])/3 + 32*H[0, 1, 0, z] + (20*H[0, 1, 1, z])/3 + 
           14*H[1, 0, 0, z] - 8*H[1, 0, 1, z] - 4*H[1, 1, 1, z] + 
           64*H[0, -1, 0, 0, z] + 72*H[0, 0, -1, 0, z] - 
           152*H[0, 0, 0, 0, z] + 76*H[0, 0, 0, 1, z] + 72*H[0, 0, 1, 0, z] + 
           16*H[0, 0, 1, 1, z] + 20*H[0, 1, 0, 0, z] - 16*H[0, 1, 0, 1, z] - 
           8*H[0, 1, 1, 1, z] + (292*zeta[2])/9 - 16*H[-1, z]*zeta[2] + 
           (14*H[0, z]*zeta[2])/3 + 24*H[1, z]*zeta[2] - 28*H[0, 0, z]*
            zeta[2] + 48*H[0, 1, z]*zeta[2] + (884/81 + (2824*H[0, z])/27 - 
             (1316*H[1, z])/27 - (248*H[-1, 0, z])/9 + 256*H[0, 0, z] - 
             (16*H[0, 1, z])/9 + (116*H[1, 0, z])/3 - (44*H[1, 1, z])/9 - 
             (112*H[-1, 0, 0, z])/3 + (32*H[-1, 0, 1, z])/3 - 
             (128*H[0, -1, 0, z])/3 + 128*H[0, 0, 0, z] + (64*H[0, 1, 0, z])/
              3 + (32*H[1, 0, 0, z])/3 - (32*H[1, 0, 1, z])/3 - 
             (16*H[1, 1, 1, z])/3 + (272*zeta[2])/9 - (32*H[-1, z]*zeta[2])/
              3 - (32*H[0, z]*zeta[2])/3 + 32*H[1, z]*zeta[2] - 
             (112*zeta[3])/3)/z - 4*zeta[3] + 32*H[0, z]*zeta[3] + 
           z^2*(11518/81 - (2332*H[0, z])/27 + (848*H[1, z])/27 - 
             (32*H[-1, 0, z])/9 + (100*H[0, 0, z])/9 + (28*H[0, 1, z])/3 - 
             (20*H[1, 0, z])/3 + (116*H[1, 1, z])/9 - (112*H[-1, 0, 0, z])/
              3 + (32*H[-1, 0, 1, z])/3 - 32*H[0, -1, 0, z] - 
             (32*H[0, 0, 0, z])/3 - (176*H[0, 0, 1, z])/3 - 
             48*H[0, 1, 0, z] - (32*H[0, 1, 1, z])/3 - (32*H[1, 0, 0, z])/3 + 
             (32*H[1, 0, 1, z])/3 + (16*H[1, 1, 1, z])/3 - (148*zeta[2])/3 - 
             (32*H[-1, z]*zeta[2])/3 + (80*H[0, z]*zeta[2])/3 - 
             32*H[1, z]*zeta[2] + (32*zeta[3])/3) + 
           z*(-3856/9 + (3986*H[0, z])/27 + 100*H[1, z] - 76*H[-1, 0, z] + 
             (2218*H[0, 0, z])/9 - (544*H[0, 1, z])/9 + (70*H[1, 0, z])/3 - 
             (26*H[1, 1, z])/3 + 40*H[-1, 0, 0, z] + 16*H[-1, 0, 1, z] + 
             52*H[0, -1, 0, z] - (668*H[0, 0, 0, z])/3 - (62*H[0, 0, 1, z])/
              3 - 28*H[0, 1, 0, z] - (16*H[0, 1, 1, z])/3 - 
             14*H[1, 0, 0, z] + 8*H[1, 0, 1, z] + 4*H[1, 1, 1, z] - 
             64*H[0, -1, 0, 0, z] - 104*H[0, 0, -1, 0, z] + 
             496*H[0, 0, 0, 0, z] + 76*H[0, 0, 0, 1, z] + 
             88*H[0, 0, 1, 0, z] + 16*H[0, 0, 1, 1, z] + 
             20*H[0, 1, 0, 0, z] - 16*H[0, 1, 0, 1, z] - 8*H[0, 1, 1, 1, z] + 
             (316*zeta[2])/9 - 16*H[-1, z]*zeta[2] + (122*H[0, z]*zeta[2])/
              3 - 24*H[1, z]*zeta[2] - 116*H[0, 0, z]*zeta[2] + 
             48*H[0, 1, z]*zeta[2] + 72*zeta[3] - 104*H[0, z]*zeta[3] - 
             81*zeta[4]) - 3*zeta[4]) + 2*((-5113*H[1, z])/27 + 
           (5222*H[-1, 0, z])/27 + (6220*H[1, 0, z])/27 + (1360*H[1, 1, z])/
            27 + (352*H[-1, -1, 0, z])/9 + (1274*H[-1, 0, 0, z])/9 - 
           (20*H[-1, 0, 1, z])/9 + (1684*H[0, -1, 0, z])/9 - 
           (56*H[0, 0, 0, z])/27 + (8188*H[0, 0, 1, z])/27 + 
           (2386*H[0, 1, 0, z])/9 + (1462*H[0, 1, 1, z])/27 + 
           (2642*H[1, 0, 0, z])/9 + (758*H[1, 0, 1, z])/9 + 
           (746*H[1, 1, 0, z])/9 + 2*H[1, 1, 1, z] - (8*H[-1, -1, -1, 0, z])/
            3 - (70*H[-1, -1, 0, 0, z])/3 - (44*H[-1, -1, 0, 1, z])/3 - 
           (4*H[-1, 0, -1, 0, z])/3 - 44*H[-1, 0, 0, 0, z] - 
           18*H[-1, 0, 0, 1, z] - 20*H[-1, 0, 1, 0, z] - 
           (16*H[-1, 0, 1, 1, z])/3 + (56*H[0, -1, -1, 0, z])/3 - 
           (104*H[0, -1, 0, 0, z])/3 + (8*H[0, -1, 0, 1, z])/3 - 
           (56*H[0, 0, -1, 0, z])/3 + (430*H[0, 0, 0, 1, z])/9 - 
           (146*H[0, 0, 1, 1, z])/9 + (178*H[0, 1, 0, 1, z])/3 + 
           (76*H[0, 1, 1, 1, z])/9 - (8*H[1, 0, -1, 0, z])/3 + 
           (14*H[1, 0, 0, 0, z])/3 + (116*H[1, 0, 0, 1, z])/3 + 
           10*H[1, 0, 1, 0, z] + 8*H[1, 0, 1, 1, z] - (14*H[1, 1, 0, 0, z])/
            3 + (22*H[1, 1, 0, 1, z])/3 - (14*H[1, 1, 1, 0, z])/3 + 
           (8*H[1, 1, 1, 1, z])/3 + 20*H[-1, 0, 0, 0, 0, z] + 
           12*H[-1, 0, 0, 1, 0, z] + 16*H[-1, 0, 1, 0, 0, z] + 
           8*H[-1, 0, 1, 1, 0, z] - (16*H[0, -1, -1, -1, 0, z])/3 - 
           (20*H[0, -1, -1, 0, 0, z])/3 - (8*H[0, -1, -1, 0, 1, z])/3 + 
           (8*H[0, -1, 0, -1, 0, z])/3 - (184*H[0, -1, 0, 0, 0, z])/3 + 
           4*H[0, -1, 0, 0, 1, z] - (8*H[0, -1, 0, 1, 0, z])/3 - 
           16*H[0, 0, -1, -1, 0, z] - 136*H[0, 0, -1, 0, 0, z] - 
           (272*H[0, 0, 0, -1, 0, z])/3 + 272*H[0, 0, 0, 0, 0, z] - 
           (244*H[0, 0, 0, 0, 1, z])/3 - (304*H[0, 0, 0, 1, 0, z])/3 - 
           (92*H[0, 0, 0, 1, 1, z])/3 - 96*H[0, 0, 1, 0, 0, z] + 
           (20*H[0, 0, 1, 0, 1, z])/3 - (56*H[0, 0, 1, 1, 0, z])/3 + 
           8*H[0, 0, 1, 1, 1, z] + (16*H[0, 1, 0, -1, 0, z])/3 - 
           52*H[0, 1, 0, 0, 0, z] + (152*H[0, 1, 0, 0, 1, z])/3 + 
           (52*H[0, 1, 0, 1, 0, z])/3 + 16*H[0, 1, 0, 1, 1, z] + 
           4*H[0, 1, 1, 0, 0, z] + (68*H[0, 1, 1, 0, 1, z])/3 + 
           (44*H[0, 1, 1, 1, 0, z])/3 + (16*H[0, 1, 1, 1, 1, z])/3 + 
           (196*H[-1, z]*zeta[2])/9 - (260*H[1, z]*zeta[2])/9 + 
           (40*H[-1, -1, z]*zeta[2])/3 + 8*H[-1, 0, z]*zeta[2] + 
           (20*H[0, -1, z]*zeta[2])/3 - (182*H[1, 0, z]*zeta[2])/3 - 
           (64*H[1, 1, z]*zeta[2])/3 + 12*H[-1, 0, 0, z]*zeta[2] + 
           8*H[-1, 0, 1, z]*zeta[2] - (16*H[0, -1, 0, z]*zeta[2])/3 - 
           8*H[0, 0, -1, z]*zeta[2] + (188*H[0, 0, 0, z]*zeta[2])/3 - 
           60*H[0, 0, 1, z]*zeta[2] - 92*H[0, 1, 0, z]*zeta[2] - 
           (80*H[0, 1, 1, z]*zeta[2])/3 - 10*H[-1, z]*zeta[3] - 
           (4*H[1, z]*zeta[3])/3 - 16*H[-1, 0, z]*zeta[3] - 
           (4*H[0, -1, z]*zeta[3])/3 + z^2*((19856*H[1, z])/243 - 
             (908*H[-1, 0, z])/27 - (8576*H[1, 0, z])/81 - (3098*H[1, 1, z])/
              81 - (752*H[-1, -1, 0, z])/27 + (928*H[-1, 0, 0, z])/27 - 
             (464*H[-1, 0, 1, z])/27 + (208*H[0, -1, 0, z])/3 + 
             (916*H[0, 0, 0, z])/27 + (304*H[0, 0, 1, z])/9 + 
             (2464*H[0, 1, 0, z])/27 + (40*H[0, 1, 1, z])/27 + 
             (92*H[1, 0, 0, z])/9 - (1696*H[1, 0, 1, z])/27 - 
             (176*H[1, 1, 0, z])/27 - (520*H[1, 1, 1, z])/27 + 
             (32*H[-1, -1, -1, 0, z])/9 - (80*H[-1, -1, 0, 0, z])/9 - 
             (64*H[-1, -1, 0, 1, z])/9 - (32*H[-1, 0, -1, 0, z])/9 + 
             32*H[-1, 0, 0, 0, z] - 16*H[-1, 0, 0, 1, z] - 
             (32*H[-1, 0, 1, 0, z])/3 - (32*H[-1, 0, 1, 1, z])/9 + 
             (32*H[0, -1, -1, 0, z])/3 + (496*H[0, -1, 0, 0, z])/9 + 
             (32*H[0, 0, -1, 0, z])/9 + (256*H[0, 0, 0, 1, z])/3 + 
             (112*H[0, 0, 1, 1, z])/9 + (176*H[0, 1, 0, 1, z])/9 + 
             (16*H[0, 1, 1, 1, z])/9 - (64*H[1, 0, -1, 0, z])/9 + 
             (496*H[1, 0, 0, 0, z])/9 - (224*H[1, 0, 0, 1, z])/9 - 
             (32*H[1, 0, 1, 0, z])/3 - (32*H[1, 0, 1, 1, z])/3 - 
             (64*H[1, 1, 0, 0, z])/9 - (160*H[1, 1, 0, 1, z])/9 - 
             (160*H[1, 1, 1, 0, z])/9 - (32*H[1, 1, 1, 1, z])/9 + 
             (88*H[-1, z]*zeta[2])/27 + (3104*H[1, z]*zeta[2])/27 + 
             (80*H[-1, -1, z]*zeta[2])/9 + (32*H[-1, 0, z]*zeta[2])/3 + 
             (16*H[0, -1, z]*zeta[2])/3 + (464*H[1, 0, z]*zeta[2])/9 + 
             (112*H[1, 1, z]*zeta[2])/9 - (16*H[-1, z]*zeta[3])/3 - 
             (128*H[1, z]*zeta[3])/9) + ((11284*H[1, z])/243 + 
             (520*H[-1, 0, z])/27 + (5696*H[1, 0, z])/81 + (2972*H[1, 1, z])/
              81 - (320*H[-1, -1, 0, z])/27 + (1576*H[-1, 0, 0, z])/27 - 
             (464*H[-1, 0, 1, z])/27 + (1456*H[0, -1, 0, z])/27 - 
             (14336*H[0, 0, 0, z])/27 + (496*H[0, 0, 1, z])/27 - 
             (2200*H[0, 1, 0, z])/27 + (208*H[0, 1, 1, z])/27 - 
             (884*H[1, 0, 0, z])/9 + (832*H[1, 0, 1, z])/27 - 
             (688*H[1, 1, 0, z])/27 + (304*H[1, 1, 1, z])/27 + 
             (32*H[-1, -1, -1, 0, z])/9 - (80*H[-1, -1, 0, 0, z])/9 - 
             (64*H[-1, -1, 0, 1, z])/9 - (32*H[-1, 0, -1, 0, z])/9 + 
             32*H[-1, 0, 0, 0, z] - 16*H[-1, 0, 0, 1, z] - 
             (32*H[-1, 0, 1, 0, z])/3 - (32*H[-1, 0, 1, 1, z])/9 + 
             (224*H[0, -1, 0, 0, z])/3 - (64*H[0, -1, 0, 1, z])/3 + 
             (704*H[0, 0, -1, 0, z])/9 + (320*H[0, 0, 0, 1, z])/9 + 
             (32*H[0, 0, 1, 1, z])/9 + (208*H[0, 1, 0, 1, z])/9 + 
             (80*H[0, 1, 1, 1, z])/9 + (64*H[1, 0, -1, 0, z])/9 - 
             (496*H[1, 0, 0, 0, z])/9 + (224*H[1, 0, 0, 1, z])/9 + 
             (32*H[1, 0, 1, 0, z])/3 + (32*H[1, 0, 1, 1, z])/3 + 
             (64*H[1, 1, 0, 0, z])/9 + (160*H[1, 1, 0, 1, z])/9 + 
             (160*H[1, 1, 1, 0, z])/9 + (32*H[1, 1, 1, 1, z])/9 + 
             (304*H[-1, z]*zeta[2])/27 - (2456*H[1, z]*zeta[2])/27 + 
             (80*H[-1, -1, z]*zeta[2])/9 + (32*H[-1, 0, z]*zeta[2])/3 + 
             (64*H[0, -1, z]*zeta[2])/3 - (464*H[1, 0, z]*zeta[2])/9 - 
             (112*H[1, 1, z]*zeta[2])/9 - (16*H[-1, z]*zeta[3])/3 + 
             (128*H[1, z]*zeta[3])/9)/z + (256078/729 + (5656*H[0, z])/243 - 
             (14632*H[0, 0, z])/81 + (7424*H[0, 1, z])/81 - 
             (2944*H[0, 0, 0, 0, z])/9 - (320*H[0, 0, 1, 0, z])/9 - 
             32*H[0, 1, 0, 0, z] + (16*H[0, 1, 1, 0, z])/9 - 
             (8800*zeta[2])/81 - (1808*H[0, z]*zeta[2])/27 - 
             (64*H[0, 0, z]*zeta[2])/9 - (464*H[0, 1, z]*zeta[2])/9 + 
             56*zeta[3] + (128*H[0, z]*zeta[3])/3 - (736*zeta[4])/9)/
            (z*(1 + z)) + (z^3*(-352522/729 + (23692*H[0, z])/81 - 
              (11756*H[0, 0, z])/81 - (10994*H[0, 1, z])/81 + 
              (256*H[0, 0, 0, 0, z])/3 + (560*H[0, 0, 1, 0, z])/9 + 
              (656*H[0, 1, 0, 0, z])/9 + 16*H[0, 1, 1, 0, z] + 
              (10114*zeta[2])/81 + (1880*H[0, z]*zeta[2])/27 - 
              (416*H[0, 0, z]*zeta[2])/9 - (32*H[0, 1, z]*zeta[2])/9 + 
              (784*zeta[3])/27 - (496*H[0, z]*zeta[3])/9 - (332*zeta[4])/9))/
            (1 + z) - 22*H[-1, z]*zeta[4] + z*((551*H[1, z])/9 + 
             (3794*H[-1, 0, z])/27 - (5260*H[1, 0, z])/27 - (1318*H[1, 1, z])/
              27 + (208*H[-1, -1, 0, z])/9 + (1058*H[-1, 0, 0, z])/9 - 
             (20*H[-1, 0, 1, z])/9 - (232*H[0, -1, 0, z])/3 - 
             (4940*H[0, 0, 0, z])/27 + (2908*H[0, 0, 1, z])/27 + 
             (568*H[0, 1, 0, z])/9 + (1228*H[0, 1, 1, z])/27 - 
             (1850*H[1, 0, 0, z])/9 - (470*H[1, 0, 1, z])/9 - 
             (458*H[1, 1, 0, z])/9 + 6*H[1, 1, 1, z] - 
             (8*H[-1, -1, -1, 0, z])/3 - (70*H[-1, -1, 0, 0, z])/3 - 
             (44*H[-1, -1, 0, 1, z])/3 - (4*H[-1, 0, -1, 0, z])/3 - 
             44*H[-1, 0, 0, 0, z] - 18*H[-1, 0, 0, 1, z] - 
             20*H[-1, 0, 1, 0, z] - (16*H[-1, 0, 1, 1, z])/3 - 
             40*H[0, -1, -1, 0, z] - 52*H[0, -1, 0, 0, z] - 
             32*H[0, -1, 0, 1, z] + (16*H[0, 0, -1, 0, z])/3 + 
             (322*H[0, 0, 0, 1, z])/9 - (146*H[0, 0, 1, 1, z])/9 + 
             74*H[0, 1, 0, 1, z] + (100*H[0, 1, 1, 1, z])/9 + 
             (8*H[1, 0, -1, 0, z])/3 - (14*H[1, 0, 0, 0, z])/3 - 
             (116*H[1, 0, 0, 1, z])/3 - 10*H[1, 0, 1, 0, z] - 
             8*H[1, 0, 1, 1, z] + (14*H[1, 1, 0, 0, z])/3 - 
             (22*H[1, 1, 0, 1, z])/3 + (14*H[1, 1, 1, 0, z])/3 - 
             (8*H[1, 1, 1, 1, z])/3 + 20*H[-1, 0, 0, 0, 0, z] + 
             12*H[-1, 0, 0, 1, 0, z] + 16*H[-1, 0, 1, 0, 0, z] + 
             8*H[-1, 0, 1, 1, 0, z] + (16*H[0, -1, -1, -1, 0, z])/3 + 
             (20*H[0, -1, -1, 0, 0, z])/3 + (8*H[0, -1, -1, 0, 1, z])/3 - 
             (8*H[0, -1, 0, -1, 0, z])/3 + (184*H[0, -1, 0, 0, 0, z])/3 - 
             4*H[0, -1, 0, 0, 1, z] + (8*H[0, -1, 0, 1, 0, z])/3 + 
             16*H[0, 0, -1, -1, 0, z] + (568*H[0, 0, -1, 0, 0, z])/3 + 
             (592*H[0, 0, 0, -1, 0, z])/3 - 1176*H[0, 0, 0, 0, 0, z] - 
             (244*H[0, 0, 0, 0, 1, z])/3 - (568*H[0, 0, 0, 1, 0, z])/3 - 
             (92*H[0, 0, 0, 1, 1, z])/3 - (496*H[0, 0, 1, 0, 0, z])/3 + 
             (4*H[0, 0, 1, 0, 1, z])/3 - (112*H[0, 0, 1, 1, 0, z])/3 + 
             8*H[0, 0, 1, 1, 1, z] + (16*H[0, 1, 0, -1, 0, z])/3 - 
             52*H[0, 1, 0, 0, 0, z] + (152*H[0, 1, 0, 0, 1, z])/3 + 
             (52*H[0, 1, 0, 1, 0, z])/3 + 16*H[0, 1, 0, 1, 1, z] + 
             4*H[0, 1, 1, 0, 0, z] + (68*H[0, 1, 1, 0, 1, z])/3 + 
             (44*H[0, 1, 1, 1, 0, z])/3 + (16*H[0, 1, 1, 1, 1, z])/3 + 
             (124*H[-1, z]*zeta[2])/9 + (44*H[1, z]*zeta[2])/9 + 
             (40*H[-1, -1, z]*zeta[2])/3 + 8*H[-1, 0, z]*zeta[2] + 
             12*H[0, -1, z]*zeta[2] + (182*H[1, 0, z]*zeta[2])/3 + 
             (64*H[1, 1, z]*zeta[2])/3 + 12*H[-1, 0, 0, z]*zeta[2] + 
             8*H[-1, 0, 1, z]*zeta[2] + (16*H[0, -1, 0, z]*zeta[2])/3 + 
             8*H[0, 0, -1, z]*zeta[2] + 172*H[0, 0, 0, z]*zeta[2] - 
             68*H[0, 0, 1, z]*zeta[2] - 92*H[0, 1, 0, z]*zeta[2] - 
             (80*H[0, 1, 1, z]*zeta[2])/3 - 10*H[-1, z]*zeta[3] + 
             (4*H[1, z]*zeta[3])/3 - 16*H[-1, 0, z]*zeta[3] + 
             (4*H[0, -1, z]*zeta[3])/3 - 22*H[-1, z]*zeta[4]) + 
           (z^2*(-427882/729 + (340453*H[0, z])/243 - (97654*H[0, 0, z])/81 - 
              (37828*H[0, 1, z])/81 + (4030*H[0, 0, 0, 0, z])/9 + 
              (38*H[0, 0, 1, 0, z])/9 + (1952*H[0, 1, 0, 0, z])/9 + 
              56*H[0, 1, 1, 0, z] + (14854*zeta[2])/27 - (3098*H[0, z]*
                zeta[2])/27 - (232*H[0, 0, z]*zeta[2])/3 - (686*H[0, 1, z]*
                zeta[2])/9 - (970*zeta[3])/27 - 148*H[0, z]*zeta[3] + 
              (352*H[0, 0, z]*zeta[3])/3 + (40*H[0, 1, z]*zeta[3])/3 - 
              (32*zeta[2]*zeta[3])/3 - (5353*zeta[4])/18 - (103*H[0, z]*
                zeta[4])/3 - 232*zeta[5]))/(1 + z) + 
           (z*(3572/27 + (293807*H[0, z])/243 - (130864*H[0, 0, z])/81 - 
              (21094*H[0, 1, z])/81 + (2480*H[0, 0, 0, 0, z])/9 - 
              (428*H[0, 0, 1, 0, z])/3 + (472*H[0, 1, 0, 0, z])/3 + 
              (100*H[0, 1, 1, 0, z])/3 + (36292*zeta[2])/81 - 
              (9926*H[0, z]*zeta[2])/27 - (980*H[0, 0, z]*zeta[2])/9 - 
              (536*H[0, 1, z]*zeta[2])/3 + (2096*zeta[3])/27 - 
              (1588*H[0, z]*zeta[3])/9 + (512*H[0, 0, z]*zeta[3])/3 + 
              (80*H[0, 1, z]*zeta[3])/3 - 64*zeta[2]*zeta[3] - 
              (1462*zeta[4])/3 - (64*H[0, z]*zeta[4])/3 - 172*zeta[5]))/
            (1 + z) + (427882/729 + (30086*H[0, z])/243 - (6622*H[0, 0, z])/
              9 + (4388*H[0, 1, z])/27 - 424*H[0, 0, 0, 0, z] - 
             (1136*H[0, 0, 1, 0, z])/9 - (80*H[0, 1, 0, 0, z])/3 - 
             (80*H[0, 1, 1, 0, z])/9 - (6956*zeta[2])/81 - 
             (2252*H[0, z]*zeta[2])/9 - (818*H[0, 0, z]*zeta[2])/9 - 
             (1454*H[0, 1, z]*zeta[2])/9 + (5362*zeta[3])/27 - 
             (296*H[0, z]*zeta[3])/9 + (160*H[0, 0, z]*zeta[3])/3 + 
             (40*H[0, 1, z]*zeta[3])/3 - (160*zeta[2]*zeta[3])/3 - 
             (5357*zeta[4])/18 + 13*H[0, z]*zeta[4] + 60*zeta[5])/(1 + z))))
 
TMDFF["qbq"] = 
    as^2*(CF*TF*(2*Lp^2*(1 + 4/(3*z) - (4*z^2)/3 + 2*H[0, z] + 
           z*(-1 + 2*H[0, z])) + 2*Lp*(14 + (-4/3 - (16*H[0, z])/3)/z + 
           2*H[0, z] + z^2*(-8/3 + (16*H[0, z])/3) + 
           z*(-10 + 10*H[0, z] - 12*H[0, 0, z]) - 12*H[0, 0, z]) + 
         2*(-79/3 - (116*H[0, z])/3 - 11*H[0, 0, z] - 4*H[1, 0, z] + 
           22*H[0, 0, 0, z] + z^2*(436/27 - (64*H[0, z])/9 - 8*H[0, 0, z] - 
             (8*H[1, 0, z])/3 - (8*zeta[2])/3) - 4*zeta[2] + 
           (-148/27 + (8*H[0, z])/3 + (32*H[0, 0, z])/3 + (8*H[1, 0, z])/3 + 
             (8*zeta[2])/3)/z + z*(47/3 - (34*H[0, z])/3 - 11*H[0, 0, z] + 
             4*H[1, 0, z] + 22*H[0, 0, 0, z] + 4*zeta[2]))) + 
       CA*CF*(-19*H[0, z] + 4*H[-1, 0, z] - 16*H[0, 0, z] - 4*H[1, 0, z] + 
         z*(5*H[0, z] + 4*H[-1, 0, z] - 8*H[0, 0, z] + 4*H[1, 0, z]) + 
         Lp*(4*H[0, z] + 4*z*H[0, z] + (z^2*(-8 - 8*H[-1, 0, z] + 
              4*H[0, 0, z] - 4*zeta[2]))/(1 + z) + 
           (8 - 8*H[-1, 0, z] + 4*H[0, 0, z] - 4*zeta[2])/(1 + z)) + 
         (4*z*zeta[2])/(1 + z) + (-15 + 8*H[-1, -1, 0, z] + 
           12*H[-1, 0, 0, z] + 8*H[0, -1, 0, z] - 18*H[0, 0, 0, z] - 
           4*H[0, 1, 0, z] - 2*zeta[2] + 4*H[-1, z]*zeta[2] - 6*zeta[3])/
          (1 + z) + (z^2*(15 + 8*H[-1, -1, 0, z] + 12*H[-1, 0, 0, z] + 
            8*H[0, -1, 0, z] - 18*H[0, 0, 0, z] - 4*H[0, 1, 0, z] + 
            6*zeta[2] + 4*H[-1, z]*zeta[2] - 6*zeta[3]))/(1 + z)) + 
       CF^2*(38*H[0, z] - 8*H[-1, 0, z] + 32*H[0, 0, z] + 
         z*(-10*H[0, z] - 8*H[-1, 0, z] + 16*H[0, 0, z] - 8*H[1, 0, z]) + 
         8*H[1, 0, z] - (8*z*zeta[2])/(1 + z) + 
         Lp*(-8*H[0, z] - 8*z*H[0, z] + (-16 + 16*H[-1, 0, z] - 
             8*H[0, 0, z] + 8*zeta[2])/(1 + z) + 
           (z^2*(16 + 16*H[-1, 0, z] - 8*H[0, 0, z] + 8*zeta[2]))/(1 + z)) + 
         (z^2*(-30 - 16*H[-1, -1, 0, z] - 24*H[-1, 0, 0, z] - 
            16*H[0, -1, 0, z] + 36*H[0, 0, 0, z] + 8*H[0, 1, 0, z] - 
            12*zeta[2] - 8*H[-1, z]*zeta[2] + 12*zeta[3]))/(1 + z) + 
         (30 - 16*H[-1, -1, 0, z] - 24*H[-1, 0, 0, z] - 16*H[0, -1, 0, z] + 
           36*H[0, 0, 0, z] + 8*H[0, 1, 0, z] + 4*zeta[2] - 
           8*H[-1, z]*zeta[2] + 12*zeta[3])/(1 + z))) + 
     as^3*(CF^2*Nf*TF*(2*Lp^2*((16*H[0, z])/3 + (16*z*H[0, z])/3 + 
           (z^2*(-32/3 - (32*H[-1, 0, z])/3 + (16*H[0, 0, z])/3 - 
              (16*zeta[2])/3))/(1 + z) + (32/3 - (32*H[-1, 0, z])/3 + 
             (16*H[0, 0, z])/3 - (16*zeta[2])/3)/(1 + z)) + 
         2*Lp*((-64*H[1, z])/3 - (32*H[0, 1, z])/3 - (32*H[1, 0, z])/3 + 
           z*((64*H[1, z])/3 - (32*H[0, 1, z])/3 + (32*H[1, 0, z])/3) + 
           (z*((320*H[0, z])/9 - (64*H[-1, 0, z])/3 - 32*H[0, 0, z] + 
              (32*zeta[2])/3))/(1 + z) + (128/9 - (128*H[0, z])/9 - 
             (416*H[-1, 0, z])/9 - (80*H[0, 0, z])/9 + (64*H[-1, -1, 0, z])/
              3 + (64*H[-1, 0, 0, z])/3 + (64*H[-1, 0, 1, z])/3 + 
             (32*H[0, -1, 0, z])/3 - (112*H[0, 0, 0, z])/3 - 
             (32*H[0, 0, 1, z])/3 - (32*H[0, 1, 0, z])/3 - (208*zeta[2])/9 - 
             (32*H[-1, z]*zeta[2])/3 + (16*H[0, z]*zeta[2])/3)/(1 + z) + 
           (z^2*(-128/9 + (448*H[0, z])/9 - (416*H[-1, 0, z])/9 + 
              (112*H[0, 0, z])/9 + (64*H[-1, -1, 0, z])/3 + 
              (64*H[-1, 0, 0, z])/3 + (64*H[-1, 0, 1, z])/3 + 
              (32*H[0, -1, 0, z])/3 - (112*H[0, 0, 0, z])/3 - 
              (32*H[0, 0, 1, z])/3 - (32*H[0, 1, 0, z])/3 - (16*zeta[2])/9 - 
              (32*H[-1, z]*zeta[2])/3 + (16*H[0, z]*zeta[2])/3))/(1 + z)) + 
         2*((592*H[1, z])/27 + (128*H[1, 0, z])/9 + (64*H[1, 1, z])/9 + 
           (32*H[0, 1, 1, z])/9 + 48*H[1, 0, 0, z] + (32*H[1, 0, 1, z])/3 + 
           (64*H[1, 1, 0, z])/3 + (32*H[1, z]*zeta[2])/3 + 
           z*((-592*H[1, z])/27 - (128*H[1, 0, z])/9 - (64*H[1, 1, z])/9 + 
             (32*H[0, 1, 1, z])/9 - 48*H[1, 0, 0, z] - (32*H[1, 0, 1, z])/3 - 
             (64*H[1, 1, 0, z])/3 - (32*H[1, z]*zeta[2])/3) + 
           (z*((-1856*H[0, z])/81 + (896*H[-1, 0, z])/27 - 112*H[0, 0, z] + 
              (352*H[0, 1, z])/27 + (256*H[-1, -1, 0, z])/9 + 
              32*H[-1, 0, 0, z] - (64*H[-1, 0, 1, z])/9 + (64*H[0, -1, 0, z])/
               3 + (32*H[0, 0, 0, z])/3 + (160*H[0, 0, 1, z])/3 + 
              (32*H[0, 1, 0, z])/3 + (32*zeta[2])/9 + (64*H[-1, z]*zeta[2])/
               3 - (160*H[0, z]*zeta[2])/3 - (352*zeta[3])/9))/(1 + z) + 
           (z^2*(392/81 + (800*H[0, z])/81 - (448*H[-1, 0, z])/81 - 
              (6520*H[0, 0, z])/81 - (688*H[0, 1, z])/27 + 
              (448*H[-1, -1, 0, z])/9 + (1712*H[-1, 0, 0, z])/27 + 
              (224*H[-1, 0, 1, z])/27 + (800*H[0, -1, 0, z])/27 - 
              (2864*H[0, 0, 0, z])/27 + (272*H[0, 0, 1, z])/27 - 
              (304*H[0, 1, 0, z])/9 - (256*H[-1, -1, -1, 0, z])/9 - 
              (160*H[-1, -1, 0, 0, z])/9 - (64*H[-1, -1, 0, 1, z])/3 - 
              (64*H[-1, 0, -1, 0, z])/9 + (16*H[-1, 0, 0, 0, z])/9 - 
              (256*H[-1, 0, 0, 1, z])/9 - (32*H[-1, 0, 1, 0, z])/3 - 
              (64*H[-1, 0, 1, 1, z])/9 - (64*H[0, -1, -1, 0, z])/9 - 
              (80*H[0, -1, 0, 0, z])/9 - (160*H[0, -1, 0, 1, z])/9 + 
              (64*H[0, 0, -1, 0, z])/9 + (752*H[0, 0, 0, 0, z])/9 + 
              (400*H[0, 0, 0, 1, z])/9 + (112*H[0, 0, 1, 0, z])/3 + 
              (32*H[0, 0, 1, 1, z])/9 + 48*H[0, 1, 0, 0, z] + 
              (32*H[0, 1, 0, 1, z])/3 + (64*H[0, 1, 1, 0, z])/3 + 
              (2416*zeta[2])/81 + (448*H[-1, z]*zeta[2])/27 - 
              (1072*H[0, z]*zeta[2])/27 + (64*H[-1, -1, z]*zeta[2])/9 + 
              (320*H[-1, 0, z]*zeta[2])/9 + (128*H[0, -1, z]*zeta[2])/9 - 
              (128*H[0, 0, z]*zeta[2])/9 + (32*H[0, 1, z]*zeta[2])/3 - 
              (112*zeta[3])/3 + (64*H[-1, z]*zeta[3])/9 - (128*H[0, z]*
                zeta[3])/9 - (56*zeta[4])/3))/(1 + z) + 
           (-392/81 - (2656*H[0, z])/81 - (448*H[-1, 0, z])/81 - 
             (760*H[0, 0, z])/81 + (1040*H[0, 1, z])/27 + 
             (448*H[-1, -1, 0, z])/9 + (1712*H[-1, 0, 0, z])/27 + 
             (224*H[-1, 0, 1, z])/27 + (1376*H[0, -1, 0, z])/27 - 
             (848*H[0, 0, 0, z])/27 + (848*H[0, 0, 1, z])/27 + 
             (80*H[0, 1, 0, z])/9 - (256*H[-1, -1, -1, 0, z])/9 - 
             (160*H[-1, -1, 0, 0, z])/9 - (64*H[-1, -1, 0, 1, z])/3 - 
             (64*H[-1, 0, -1, 0, z])/9 + (16*H[-1, 0, 0, 0, z])/9 - 
             (256*H[-1, 0, 0, 1, z])/9 - (32*H[-1, 0, 1, 0, z])/3 - 
             (64*H[-1, 0, 1, 1, z])/9 - (64*H[0, -1, -1, 0, z])/9 - 
             (80*H[0, -1, 0, 0, z])/9 - (160*H[0, -1, 0, 1, z])/9 + 
             (64*H[0, 0, -1, 0, z])/9 + (752*H[0, 0, 0, 0, z])/9 + 
             (400*H[0, 0, 0, 1, z])/9 + (112*H[0, 0, 1, 0, z])/3 + 
             (32*H[0, 0, 1, 1, z])/9 + 48*H[0, 1, 0, 0, z] + 
             (32*H[0, 1, 0, 1, z])/3 + (64*H[0, 1, 1, 0, z])/3 - 
             (3920*zeta[2])/81 + (448*H[-1, z]*zeta[2])/27 - 
             (208*H[0, z]*zeta[2])/27 + (64*H[-1, -1, z]*zeta[2])/9 + 
             (320*H[-1, 0, z]*zeta[2])/9 + (128*H[0, -1, z]*zeta[2])/9 - 
             (128*H[0, 0, z]*zeta[2])/9 + (32*H[0, 1, z]*zeta[2])/3 - 
             (112*zeta[3])/3 + (64*H[-1, z]*zeta[3])/9 - 
             (128*H[0, z]*zeta[3])/9 - (56*zeta[4])/3)/(1 + z))) + 
       CA*CF*Nf*TF*(2*Lp^2*((-8*H[0, z])/3 - (8*z*H[0, z])/3 + 
           (-16/3 + (16*H[-1, 0, z])/3 - (8*H[0, 0, z])/3 + (8*zeta[2])/3)/
            (1 + z) + (z^2*(16/3 + (16*H[-1, 0, z])/3 - (8*H[0, 0, z])/3 + 
              (8*zeta[2])/3))/(1 + z)) + 2*Lp*((32*H[1, z])/3 + 
           (16*H[0, 1, z])/3 + z*((-32*H[1, z])/3 + (16*H[0, 1, z])/3 - 
             (16*H[1, 0, z])/3) + (16*H[1, 0, z])/3 + 
           (z*((-160*H[0, z])/9 + (32*H[-1, 0, z])/3 + 16*H[0, 0, z] - 
              (16*zeta[2])/3))/(1 + z) + (z^2*(64/9 - (224*H[0, z])/9 + 
              (208*H[-1, 0, z])/9 - (56*H[0, 0, z])/9 - (32*H[-1, -1, 0, z])/
               3 - (32*H[-1, 0, 0, z])/3 - (32*H[-1, 0, 1, z])/3 - 
              (16*H[0, -1, 0, z])/3 + (56*H[0, 0, 0, z])/3 + 
              (16*H[0, 0, 1, z])/3 + (16*H[0, 1, 0, z])/3 + (8*zeta[2])/9 + 
              (16*H[-1, z]*zeta[2])/3 - (8*H[0, z]*zeta[2])/3))/(1 + z) + 
           (-64/9 + (64*H[0, z])/9 + (208*H[-1, 0, z])/9 + (40*H[0, 0, z])/
              9 - (32*H[-1, -1, 0, z])/3 - (32*H[-1, 0, 0, z])/3 - 
             (32*H[-1, 0, 1, z])/3 - (16*H[0, -1, 0, z])/3 + 
             (56*H[0, 0, 0, z])/3 + (16*H[0, 0, 1, z])/3 + (16*H[0, 1, 0, z])/
              3 + (104*zeta[2])/9 + (16*H[-1, z]*zeta[2])/3 - 
             (8*H[0, z]*zeta[2])/3)/(1 + z)) + 2*((-296*H[1, z])/27 - 
           (64*H[1, 0, z])/9 - (32*H[1, 1, z])/9 - (16*H[0, 1, 1, z])/9 - 
           24*H[1, 0, 0, z] - (16*H[1, 0, 1, z])/3 - (32*H[1, 1, 0, z])/3 - 
           (16*H[1, z]*zeta[2])/3 + z*((296*H[1, z])/27 + (64*H[1, 0, z])/9 + 
             (32*H[1, 1, z])/9 - (16*H[0, 1, 1, z])/9 + 24*H[1, 0, 0, z] + 
             (16*H[1, 0, 1, z])/3 + (32*H[1, 1, 0, z])/3 + 
             (16*H[1, z]*zeta[2])/3) + (z*((928*H[0, z])/81 - 
              (448*H[-1, 0, z])/27 + 56*H[0, 0, z] - (176*H[0, 1, z])/27 - 
              (128*H[-1, -1, 0, z])/9 - 16*H[-1, 0, 0, z] + 
              (32*H[-1, 0, 1, z])/9 - (32*H[0, -1, 0, z])/3 - 
              (16*H[0, 0, 0, z])/3 - (80*H[0, 0, 1, z])/3 - 
              (16*H[0, 1, 0, z])/3 - (16*zeta[2])/9 - (32*H[-1, z]*zeta[2])/
               3 + (80*H[0, z]*zeta[2])/3 + (176*zeta[3])/9))/(1 + z) + 
           (196/81 + (1328*H[0, z])/81 + (224*H[-1, 0, z])/81 + 
             (380*H[0, 0, z])/81 - (520*H[0, 1, z])/27 - 
             (224*H[-1, -1, 0, z])/9 - (856*H[-1, 0, 0, z])/27 - 
             (112*H[-1, 0, 1, z])/27 - (688*H[0, -1, 0, z])/27 + 
             (424*H[0, 0, 0, z])/27 - (424*H[0, 0, 1, z])/27 - 
             (40*H[0, 1, 0, z])/9 + (128*H[-1, -1, -1, 0, z])/9 + 
             (80*H[-1, -1, 0, 0, z])/9 + (32*H[-1, -1, 0, 1, z])/3 + 
             (32*H[-1, 0, -1, 0, z])/9 - (8*H[-1, 0, 0, 0, z])/9 + 
             (128*H[-1, 0, 0, 1, z])/9 + (16*H[-1, 0, 1, 0, z])/3 + 
             (32*H[-1, 0, 1, 1, z])/9 + (32*H[0, -1, -1, 0, z])/9 + 
             (40*H[0, -1, 0, 0, z])/9 + (80*H[0, -1, 0, 1, z])/9 - 
             (32*H[0, 0, -1, 0, z])/9 - (376*H[0, 0, 0, 0, z])/9 - 
             (200*H[0, 0, 0, 1, z])/9 - (56*H[0, 0, 1, 0, z])/3 - 
             (16*H[0, 0, 1, 1, z])/9 - 24*H[0, 1, 0, 0, z] - 
             (16*H[0, 1, 0, 1, z])/3 - (32*H[0, 1, 1, 0, z])/3 + 
             (1960*zeta[2])/81 - (224*H[-1, z]*zeta[2])/27 + 
             (104*H[0, z]*zeta[2])/27 - (32*H[-1, -1, z]*zeta[2])/9 - 
             (160*H[-1, 0, z]*zeta[2])/9 - (64*H[0, -1, z]*zeta[2])/9 + 
             (64*H[0, 0, z]*zeta[2])/9 - (16*H[0, 1, z]*zeta[2])/3 + 
             (56*zeta[3])/3 - (32*H[-1, z]*zeta[3])/9 + (64*H[0, z]*zeta[3])/
              9 + (28*zeta[4])/3)/(1 + z) + 
           (z^2*(-196/81 - (400*H[0, z])/81 + (224*H[-1, 0, z])/81 + 
              (3260*H[0, 0, z])/81 + (344*H[0, 1, z])/27 - 
              (224*H[-1, -1, 0, z])/9 - (856*H[-1, 0, 0, z])/27 - 
              (112*H[-1, 0, 1, z])/27 - (400*H[0, -1, 0, z])/27 + 
              (1432*H[0, 0, 0, z])/27 - (136*H[0, 0, 1, z])/27 + 
              (152*H[0, 1, 0, z])/9 + (128*H[-1, -1, -1, 0, z])/9 + 
              (80*H[-1, -1, 0, 0, z])/9 + (32*H[-1, -1, 0, 1, z])/3 + 
              (32*H[-1, 0, -1, 0, z])/9 - (8*H[-1, 0, 0, 0, z])/9 + 
              (128*H[-1, 0, 0, 1, z])/9 + (16*H[-1, 0, 1, 0, z])/3 + 
              (32*H[-1, 0, 1, 1, z])/9 + (32*H[0, -1, -1, 0, z])/9 + 
              (40*H[0, -1, 0, 0, z])/9 + (80*H[0, -1, 0, 1, z])/9 - 
              (32*H[0, 0, -1, 0, z])/9 - (376*H[0, 0, 0, 0, z])/9 - 
              (200*H[0, 0, 0, 1, z])/9 - (56*H[0, 0, 1, 0, z])/3 - 
              (16*H[0, 0, 1, 1, z])/9 - 24*H[0, 1, 0, 0, z] - 
              (16*H[0, 1, 0, 1, z])/3 - (32*H[0, 1, 1, 0, z])/3 - 
              (1208*zeta[2])/81 - (224*H[-1, z]*zeta[2])/27 + 
              (536*H[0, z]*zeta[2])/27 - (32*H[-1, -1, z]*zeta[2])/9 - 
              (160*H[-1, 0, z]*zeta[2])/9 - (64*H[0, -1, z]*zeta[2])/9 + 
              (64*H[0, 0, z]*zeta[2])/9 - (16*H[0, 1, z]*zeta[2])/3 + 
              (56*zeta[3])/3 - (32*H[-1, z]*zeta[3])/9 + (64*H[0, z]*zeta[3])/
               9 + (28*zeta[4])/3))/(1 + z))) + 
       CF*Nf*TF^2*(4*Lp^3*(-4/9 - 16/(27*z) + (16*z^2)/27 + 
           z*(4/9 - (8*H[0, z])/9) - (8*H[0, z])/9) + 
         4*Lp^2*(-28/3 - (40*H[0, z])/9 + z^2*(-8/9 - (16*H[0, z])/9 - 
             (16*H[1, z])/9) + (4*H[1, z])/3 + (8/9 + (32*H[0, z])/9 + 
             (16*H[1, z])/9)/z + (16*H[0, 0, z])/3 + (8*H[0, 1, z])/3 + 
           z*(28/3 - (64*H[0, z])/9 - (4*H[1, z])/3 + (16*H[0, 0, z])/3 + 
             (8*H[0, 1, z])/3 - (8*zeta[2])/3) - (8*zeta[2])/3) + 
         4*Lp*(-16/27 + (280*H[0, z])/27 + (56*H[1, z])/3 + 
           (260*H[0, 0, z])/9 + (52*H[0, 1, z])/9 + (4*H[1, 0, z])/3 - 
           (4*H[1, 1, z])/3 - (40*H[0, 0, 0, z])/3 - (40*H[0, 0, 1, z])/3 - 
           8*H[0, 1, 0, z] - (8*H[0, 1, 1, z])/3 + 
           z^2*(136/81 + (40*H[0, z])/9 - (8*H[1, z])/9 + (16*H[0, 0, z])/3 + 
             (16*H[0, 1, z])/3 + (80*H[1, 0, z])/9 + (16*H[1, 1, z])/9 - 
             (16*zeta[2])/9) - (4*zeta[2])/9 + (40*H[0, z]*zeta[2])/3 + 
           (-640/81 - (32*H[0, z])/9 - (16*H[1, z])/9 - (128*H[0, 0, z])/9 - 
             (64*H[0, 1, z])/9 - (80*H[1, 0, z])/9 - (16*H[1, 1, z])/9 + 
             (32*zeta[2])/9)/z + z*(184/27 - (920*H[0, z])/27 - 16*H[1, z] + 
             (188*H[0, 0, z])/9 + (124*H[0, 1, z])/9 - (4*H[1, 0, z])/3 + 
             (4*H[1, 1, z])/3 - (40*H[0, 0, 0, z])/3 - (40*H[0, 0, 1, z])/3 - 
             8*H[0, 1, 0, z] - (8*H[0, 1, 1, z])/3 - (172*zeta[2])/9 + 
             (40*H[0, z]*zeta[2])/3)) + 4*(-16640/243 - (4948*H[0, z])/243 - 
           (1312*H[1, z])/81 + (1028*H[0, 0, z])/81 - (2692*H[0, 1, z])/81 - 
           (188*H[1, 0, z])/9 - (52*H[1, 1, z])/9 - (1648*H[0, 0, 0, z])/27 - 
           (604*H[0, 0, 1, z])/27 - (100*H[0, 1, 0, z])/9 - 
           (4*H[0, 1, 1, z])/27 - (52*H[1, 0, 0, z])/3 - 4*H[1, 0, 1, z] - 
           (28*H[1, 1, 0, z])/3 + (4*H[1, 1, 1, z])/9 + 
           (128*H[0, 0, 0, 0, z])/9 + (200*H[0, 0, 0, 1, z])/9 + 
           (56*H[0, 0, 1, 0, z])/3 + (56*H[0, 0, 1, 1, z])/9 + 
           8*H[0, 1, 0, 0, z] + (8*H[0, 1, 0, 1, z])/3 + (8*H[0, 1, 1, 0, z])/
            3 + (8*H[0, 1, 1, 1, z])/9 + (2404*zeta[2])/81 + 
           (316*H[0, z]*zeta[2])/27 - (20*H[1, z]*zeta[2])/3 - 
           (200*H[0, 0, z]*zeta[2])/9 - (8*H[0, 1, z]*zeta[2])/3 + 
           (-1424/729 + (1280*H[0, z])/81 + (32*H[1, z])/81 + 
             (64*H[0, 0, z])/9 + (32*H[0, 1, z])/9 + (200*H[1, 0, z])/27 + 
             (152*H[1, 1, z])/81 + (256*H[0, 0, 0, z])/9 + 
             (128*H[0, 0, 1, z])/9 + (160*H[0, 1, 0, z])/9 + 
             (32*H[0, 1, 1, z])/9 + (176*H[1, 0, 0, z])/9 + 
             (16*H[1, 0, 1, z])/3 + (80*H[1, 1, 0, z])/9 + (16*H[1, 1, 1, z])/
              27 - (16*zeta[2])/9 - (64*H[0, z]*zeta[2])/9 + 
             (16*H[1, z]*zeta[2])/9)/z + (512*zeta[3])/27 + 
           (32*H[0, z]*zeta[3])/9 + z^2*(20000/729 - (1640*H[0, z])/81 + 
             (616*H[1, z])/81 + (8*H[0, 0, z])/27 - (152*H[0, 1, z])/27 - 
             (200*H[1, 0, z])/27 - (152*H[1, 1, z])/81 - 16*H[0, 0, 0, z] - 
             (80*H[0, 0, 1, z])/9 - (112*H[0, 1, 0, z])/9 - 
             (16*H[0, 1, 1, z])/9 - (176*H[1, 0, 0, z])/9 - 
             (16*H[1, 0, 1, z])/3 - (80*H[1, 1, 0, z])/9 - (16*H[1, 1, 1, z])/
              27 + (104*zeta[2])/27 + (16*H[0, z]*zeta[2])/9 - 
             (16*H[1, z]*zeta[2])/9 + (32*zeta[3])/9) + (46*zeta[4])/3 + 
           z*(10448/243 - (10276*H[0, z])/243 + (664*H[1, z])/81 + 
             (5780*H[0, 0, z])/81 + (692*H[0, 1, z])/81 + (188*H[1, 0, z])/
              9 + (52*H[1, 1, z])/9 - (568*H[0, 0, 0, z])/27 - 
             (532*H[0, 0, 1, z])/27 + (20*H[0, 1, 0, z])/9 - 
             (76*H[0, 1, 1, z])/27 + (52*H[1, 0, 0, z])/3 + 4*H[1, 0, 1, z] + 
             (28*H[1, 1, 0, z])/3 - (4*H[1, 1, 1, z])/9 + 
             (128*H[0, 0, 0, 0, z])/9 + (200*H[0, 0, 0, 1, z])/9 + 
             (56*H[0, 0, 1, 0, z])/3 + (56*H[0, 0, 1, 1, z])/9 + 
             8*H[0, 1, 0, 0, z] + (8*H[0, 1, 0, 1, z])/3 + 
             (8*H[0, 1, 1, 0, z])/3 + (8*H[0, 1, 1, 1, z])/9 - 
             (404*zeta[2])/81 + (820*H[0, z]*zeta[2])/27 + 
             (20*H[1, z]*zeta[2])/3 - (200*H[0, 0, z]*zeta[2])/9 - 
             (8*H[0, 1, z]*zeta[2])/3 + (224*zeta[3])/27 + 
             (32*H[0, z]*zeta[3])/9 + (46*zeta[4])/3))) + 
       CF^3*((3064*H[1, z])/3 - (32*H[-1, 0, z])/(3*z*(1 + z)) + 
         80*H[1, 0, z] + 160*H[1, 1, z] - 240*H[1, 0, 0, z] + 
         (808*H[1, 0, 1, z])/3 + 40*H[1, 1, 0, z] - 48*H[-1, -1, -1, 0, z] - 
         (64*H[1, 0, -1, 0, z])/3 - 544*H[1, 0, 0, 0, z] - 
         (1376*H[1, 0, 0, 1, z])/3 - (992*H[1, 0, 1, 0, z])/3 - 
         608*H[1, 1, 0, 0, z] - (608*H[1, 1, 0, 1, z])/3 - 
         (1024*H[1, 1, 1, 0, z])/3 + Lh*Lp^2*(16*H[0, z] + 16*z*H[0, z] + 
           (z^2*(-32 - 32*H[-1, 0, z] + 16*H[0, 0, z] - 16*zeta[2]))/
            (1 + z) + (32 - 32*H[-1, 0, z] + 16*H[0, 0, z] - 16*zeta[2])/
            (1 + z)) + Lp^3*(8*H[0, z] + 8*z*H[0, z] + 
           (z^2*(-16 - 16*H[-1, 0, z] + 8*H[0, 0, z] - 8*zeta[2]))/(1 + z) + 
           (16 - 16*H[-1, 0, z] + 8*H[0, 0, z] - 8*zeta[2])/(1 + z)) + 
         (z^3*((-16*H[-1, 0, z])/3 + (16*H[0, 0, z])/3 - (16*zeta[2])/3))/
          (1 + z) - (344*H[1, z]*zeta[2])/3 + 184*H[1, 0, z]*zeta[2] - 
         (320*H[1, 1, z]*zeta[2])/3 + Lh*Lp*(-76*H[0, z] + 16*H[-1, 0, z] - 
           64*H[0, 0, z] - 16*H[1, 0, z] + z*(20*H[0, z] + 16*H[-1, 0, z] - 
             32*H[0, 0, z] + 16*H[1, 0, z]) + (16*z*zeta[2])/(1 + z) + 
           (-60 + 32*H[-1, -1, 0, z] + 48*H[-1, 0, 0, z] + 
             32*H[0, -1, 0, z] - 72*H[0, 0, 0, z] - 16*H[0, 1, 0, z] - 
             8*zeta[2] + 16*H[-1, z]*zeta[2] - 24*zeta[3])/(1 + z) + 
           (z^2*(60 + 32*H[-1, -1, 0, z] + 48*H[-1, 0, 0, z] + 
              32*H[0, -1, 0, z] - 72*H[0, 0, 0, z] - 16*H[0, 1, 0, z] + 
              24*zeta[2] + 16*H[-1, z]*zeta[2] - 24*zeta[3]))/(1 + z)) + 
         (544*H[1, z]*zeta[3])/3 + z*((-3064*H[1, z])/3 - 80*H[1, 0, z] - 
           160*H[1, 1, z] + 240*H[1, 0, 0, z] - (808*H[1, 0, 1, z])/3 - 
           40*H[1, 1, 0, z] - (176*H[-1, -1, -1, 0, z])/3 + 
           (64*H[1, 0, -1, 0, z])/3 + 544*H[1, 0, 0, 0, z] + 
           (1376*H[1, 0, 0, 1, z])/3 + (992*H[1, 0, 1, 0, z])/3 + 
           608*H[1, 1, 0, 0, z] + (608*H[1, 1, 0, 1, z])/3 + 
           (1024*H[1, 1, 1, 0, z])/3 + (344*H[1, z]*zeta[2])/3 - 
           184*H[1, 0, z]*zeta[2] + (320*H[1, 1, z]*zeta[2])/3 - 
           (544*H[1, z]*zeta[3])/3) + Lp^2*(-64*H[1, z] + 72*H[-1, 0, z] - 
           64*H[0, 0, z] - 32*H[0, 1, z] - 8*H[1, 0, z] + 
           z*(64*H[1, z] + 72*H[-1, 0, z] - 80*H[0, 0, z] - 32*H[0, 1, z] + 
             8*H[1, 0, z]) + (z*(-92*H[0, z] + 136*zeta[2]))/(1 + z) + 
           (-158 - 102*H[0, z] - 112*H[-1, -1, 0, z] + 120*H[-1, 0, 0, z] + 
             64*H[-1, 0, 1, z] + 48*H[0, -1, 0, z] - 52*H[0, 0, 0, z] - 
             32*H[0, 0, 1, z] - 8*H[0, 1, 0, z] + 60*zeta[2] - 
             120*H[-1, z]*zeta[2] + 48*H[0, z]*zeta[2] + 52*zeta[3])/
            (1 + z) + (z^2*(158 + 10*H[0, z] - 112*H[-1, -1, 0, z] + 
              120*H[-1, 0, 0, z] + 64*H[-1, 0, 1, z] + 112*H[0, -1, 0, z] - 
              84*H[0, 0, 0, z] - 32*H[0, 0, 1, z] - 8*H[0, 1, 0, z] + 
              76*zeta[2] - 120*H[-1, z]*zeta[2] + 80*H[0, z]*zeta[2] + 
              148*zeta[3]))/(1 + z)) + Lp*(-360*H[1, z] + 256*H[1, 0, z] + 
           32*H[-1, -1, 0, z] + 128*H[0, 1, 0, z] + 32*H[1, 0, 0, z] + 
           32*H[1, 0, 1, z] + 32*H[1, 1, 0, z] - 96*H[1, z]*zeta[2] + 
           z*(360*H[1, z] - 256*H[1, 0, z] + 32*H[-1, -1, 0, z] + 
             96*H[0, 1, 0, z] - 32*H[1, 0, 0, z] - 32*H[1, 0, 1, z] - 
             32*H[1, 1, 0, z] + 96*H[1, z]*zeta[2]) + 
           (z*(568*H[0, z] - 192*H[-1, 0, z] + 40*H[0, 0, z] - 
              368*H[0, 1, z] - 192*H[-1, 0, 0, z] + 704*H[-1, 0, 1, z] - 
              384*H[0, -1, 0, z] + 672*H[0, 0, 0, z] - 64*H[0, 0, 1, z] + 
              272*zeta[2] - 672*H[-1, z]*zeta[2] + 240*H[0, z]*zeta[2] + 
              512*zeta[3]))/(1 + z) + (z^2*(-232 + 216*H[0, z] - 
              96*H[-1, 0, z] - 332*H[0, 0, z] - 344*H[0, 1, z] + 
              48*H[-1, 0, 0, z] + 448*H[-1, 0, 1, z] - 112*H[0, -1, 0, z] + 
              296*H[0, 0, 0, z] - 208*H[0, 0, 1, z] + 192*H[-1, -1, -1, 0, 
                z] - 832*H[-1, -1, 0, 1, z] + 256*H[-1, 0, -1, 0, z] - 
              592*H[-1, 0, 0, 0, z] + 160*H[-1, 0, 0, 1, z] - 
              224*H[-1, 0, 1, 0, z] + 224*H[0, -1, -1, 0, z] - 
              368*H[0, -1, 0, 0, z] + 256*H[0, -1, 0, 1, z] - 
              512*H[0, 0, -1, 0, z] + 552*H[0, 0, 0, 0, z] + 144*H[0, 0, 0, 
                1, z] + 144*H[0, 0, 1, 0, z] + 32*H[0, 1, 0, 0, z] + 
              32*H[0, 1, 0, 1, z] + 32*H[0, 1, 1, 0, z] - 8*zeta[2] - 
              432*H[-1, z]*zeta[2] + 368*H[0, z]*zeta[2] + 928*H[-1, -1, 
                z]*zeta[2] - 400*H[-1, 0, z]*zeta[2] - 144*H[0, -1, z]*zeta[
                2] - 248*H[0, 0, z]*zeta[2] - 96*H[0, 1, z]*zeta[2] + 
              520*zeta[3] - 768*H[-1, z]*zeta[3] - 264*H[0, z]*zeta[3] - 
              472*zeta[4]))/(1 + z) + (232 + 400*H[0, z] - 96*H[-1, 0, z] + 
             372*H[0, 0, z] - 24*H[0, 1, z] + 48*H[-1, 0, 0, z] + 
             448*H[-1, 0, 1, z] - 176*H[0, -1, 0, z] + 232*H[0, 0, 0, z] + 
             48*H[0, 0, 1, z] + 192*H[-1, -1, -1, 0, z] - 
             832*H[-1, -1, 0, 1, z] + 256*H[-1, 0, -1, 0, z] - 
             592*H[-1, 0, 0, 0, z] + 160*H[-1, 0, 0, 1, z] - 
             224*H[-1, 0, 1, 0, z] + 288*H[0, -1, -1, 0, z] - 
             144*H[0, -1, 0, 0, z] + 256*H[0, -1, 0, 1, z] - 
             192*H[0, 0, -1, 0, z] + 184*H[0, 0, 0, 0, z] + 
             144*H[0, 0, 0, 1, z] + 112*H[0, 0, 1, 0, z] + 
             32*H[0, 1, 0, 0, z] + 32*H[0, 1, 0, 1, z] + 
             32*H[0, 1, 1, 0, z] + 280*zeta[2] - 432*H[-1, z]*zeta[2] + 
             16*H[0, z]*zeta[2] + 928*H[-1, -1, z]*zeta[2] - 
             400*H[-1, 0, z]*zeta[2] - 112*H[0, -1, z]*zeta[2] - 
             88*H[0, 0, z]*zeta[2] - 96*H[0, 1, z]*zeta[2] + 136*zeta[3] - 
             768*H[-1, z]*zeta[3] - 24*H[0, z]*zeta[3] - 336*zeta[4])/
            (1 + z)) + (z*((328*H[0, z])/3 - (1264*H[-1, 0, z])/3 - 
            (1736*H[0, 0, z])/3 + (2464*H[0, 1, z])/3 + 
            (1504*H[-1, -1, 0, z])/3 + (64*H[-1, 0, 0, z])/3 - 
            (2080*H[-1, 0, 1, z])/3 + (304*H[0, -1, 0, z])/3 + 
            (712*H[0, 0, 0, z])/3 + (3784*H[0, 0, 1, z])/3 + 
            (184*H[0, 1, 0, z])/3 + 160*H[0, 1, 1, z] - 
            (1888*H[-1, -1, 0, 0, z])/3 - 384*H[-1, -1, 0, 1, z] - 
            448*H[-1, 0, -1, 0, z] + (1888*H[-1, 0, 0, 0, z])/3 - 
            (3008*H[-1, 0, 0, 1, z])/3 - (1216*H[-1, 0, 1, 0, z])/3 - 
            256*H[-1, 0, 1, 1, z] + (448*H[0, -1, -1, 0, z])/3 + 
            496*H[0, -1, 0, 0, z] - (2272*H[0, -1, 0, 1, z])/3 + 
            (1888*H[0, 0, -1, 0, z])/3 - 1376*H[0, 0, 0, 0, z] + 
            (3296*H[0, 0, 0, 1, z])/3 - 224*H[0, 0, 1, 0, z] + 
            (256*H[0, 0, 1, 1, z])/3 + (800*H[0, 1, 0, 0, z])/3 + 
            416*H[0, 1, 0, 1, z] + (1024*H[0, 1, 1, 0, z])/3 - 
            (3104*zeta[2])/3 + 944*H[-1, z]*zeta[2] - (5420*H[0, z]*zeta[2])/
             3 + (992*H[-1, -1, z]*zeta[2])/3 + 1264*H[-1, 0, z]*zeta[2] + 
            832*H[0, -1, z]*zeta[2] - 1552*H[0, 0, z]*zeta[2] + 
            32*H[0, 1, z]*zeta[2] - (4976*zeta[3])/3 + (64*H[-1, z]*zeta[3])/
             3 - (3280*H[0, z]*zeta[3])/3 - (3092*zeta[4])/3))/(1 + z) + 
         (z^2*(-3364/3 - (320*H[0, z])/3 - (688*H[-1, 0, z])/3 - 
            (812*H[0, 0, z])/3 - (616*H[0, 1, z])/3 + 272*H[-1, -1, 0, z] + 
            (352*H[-1, 0, 0, z])/3 - (784*H[-1, 0, 1, z])/3 + 
            (232*H[0, -1, 0, z])/3 + 784*H[0, 0, 0, z] + (1736*H[0, 0, 1, z])/
             3 + (1120*H[0, 1, 0, z])/3 + (304*H[0, 1, 1, z])/3 - 
            (1352*H[-1, -1, 0, 0, z])/3 - 288*H[-1, -1, 0, 1, z] - 
            (800*H[-1, 0, -1, 0, z])/3 + (152*H[-1, 0, 0, 0, z])/3 - 
            (1888*H[-1, 0, 0, 1, z])/3 - (896*H[-1, 0, 1, 0, z])/3 - 
            160*H[-1, 0, 1, 1, z] - 128*H[0, -1, -1, 0, z] + 
            (848*H[0, -1, 0, 0, z])/3 - (544*H[0, -1, 0, 1, z])/3 + 
            (944*H[0, 0, -1, 0, z])/3 - (568*H[0, 0, 0, 0, z])/3 + 
            (3352*H[0, 0, 0, 1, z])/3 + (968*H[0, 0, 1, 0, z])/3 + 
            (272*H[0, 0, 1, 1, z])/3 + (1696*H[0, 1, 0, 0, z])/3 + 
            (1192*H[0, 1, 0, 1, z])/3 + (1240*H[0, 1, 1, 0, z])/3 + 
            576*H[-1, -1, -1, 0, 0, z] + 1408*H[-1, -1, -1, 0, 1, z] - 
            160*H[-1, -1, 0, -1, 0, z] + (832*H[-1, -1, 0, 0, 0, z])/3 + 
            (1984*H[-1, -1, 0, 0, 1, z])/3 + (2528*H[-1, -1, 0, 1, 0, z])/3 + 
            256*H[-1, -1, 0, 1, 1, z] - 128*H[-1, 0, -1, -1, 0, z] - 
            432*H[-1, 0, -1, 0, 0, z] + 352*H[-1, 0, -1, 0, 1, z] - 
            (928*H[-1, 0, 0, -1, 0, z])/3 + (2560*H[-1, 0, 0, 0, 0, z])/3 - 
            (3872*H[-1, 0, 0, 0, 1, z])/3 - (208*H[-1, 0, 0, 1, 0, z])/3 - 
            (256*H[-1, 0, 0, 1, 1, z])/3 - (800*H[-1, 0, 1, 0, 0, z])/3 - 
            416*H[-1, 0, 1, 0, 1, z] - (1024*H[-1, 0, 1, 1, 0, z])/3 - 
            192*H[0, -1, -1, -1, 0, z] - 256*H[0, -1, -1, 0, 0, z] + 
            (1088*H[0, -1, -1, 0, 1, z])/3 - (1184*H[0, -1, 0, -1, 0, z])/3 + 
            816*H[0, -1, 0, 0, 0, z] - (1856*H[0, -1, 0, 0, 1, z])/3 - 
            (64*H[0, -1, 0, 1, 0, z])/3 - (320*H[0, -1, 0, 1, 1, z])/3 + 
            (128*H[0, 0, -1, -1, 0, z])/3 + 592*H[0, 0, -1, 0, 0, z] - 
            (2528*H[0, 0, -1, 0, 1, z])/3 + (2560*H[0, 0, 0, -1, 0, z])/3 - 
            1728*H[0, 0, 0, 0, 0, z] + (208*H[0, 0, 0, 0, 1, z])/3 - 
            (1760*H[0, 0, 0, 1, 0, z])/3 - 288*H[0, 0, 1, 0, 0, z] + 
            32*H[0, 0, 1, 0, 1, z] - (208*H[0, 0, 1, 1, 0, z])/3 - 
            (64*H[0, 1, 0, -1, 0, z])/3 - 544*H[0, 1, 0, 0, 0, z] - 
            (1376*H[0, 1, 0, 0, 1, z])/3 - (992*H[0, 1, 0, 1, 0, z])/3 - 
            608*H[0, 1, 1, 0, 0, z] - (608*H[0, 1, 1, 0, 1, z])/3 - 
            (1024*H[0, 1, 1, 1, 0, z])/3 + 554*zeta[2] + 
            (1192*H[-1, z]*zeta[2])/3 - (1690*H[0, z]*zeta[2])/3 + 
            (776*H[-1, -1, z]*zeta[2])/3 + (2200*H[-1, 0, z]*zeta[2])/3 + 
            (352*H[0, -1, z]*zeta[2])/3 - (3344*H[0, 0, z]*zeta[2])/3 - 
            (232*H[0, 1, z]*zeta[2])/3 - 1408*H[-1, -1, -1, z]*zeta[2] - 
            (1600*H[-1, -1, 0, z]*zeta[2])/3 - 416*H[-1, 0, -1, z]*zeta[2] + 
            (4504*H[-1, 0, 0, z]*zeta[2])/3 + 96*H[-1, 0, 1, z]*zeta[2] - 
            (1376*H[0, -1, -1, z]*zeta[2])/3 + (2560*H[0, -1, 0, z]*zeta[2])/
             3 + 864*H[0, 0, -1, z]*zeta[2] - 244*H[0, 0, 0, z]*zeta[2] + 
            160*H[0, 0, 1, z]*zeta[2] + 184*H[0, 1, 0, z]*zeta[2] - 
            (320*H[0, 1, 1, z]*zeta[2])/3 - 916*zeta[3] - 
            (128*H[-1, z]*zeta[3])/3 - (1472*H[0, z]*zeta[3])/3 + 
            976*H[-1, -1, z]*zeta[3] + (2816*H[-1, 0, z]*zeta[3])/3 + 
            (1600*H[0, -1, z]*zeta[3])/3 - (1120*H[0, 0, z]*zeta[3])/3 + 
            (544*H[0, 1, z]*zeta[3])/3 + 356*zeta[2]*zeta[3] - 
            (1270*zeta[4])/3 + (4744*H[-1, z]*zeta[4])/3 - 
            336*H[0, z]*zeta[4] - (5216*zeta[5])/3))/(1 + z) + 
         (3364/3 + 224*H[0, z] - 240*H[-1, 0, z] - (1052*H[0, 0, z])/3 + 
           (3080*H[0, 1, z])/3 + (688*H[-1, -1, 0, z])/3 + 
           160*H[-1, 0, 0, z] - (784*H[-1, 0, 1, z])/3 + (328*H[0, -1, 0, z])/
            3 - 688*H[0, 0, 0, z] + (1792*H[0, 0, 1, z])/3 - 
           312*H[0, 1, 0, z] + (176*H[0, 1, 1, z])/3 - 
           (1400*H[-1, -1, 0, 0, z])/3 - 288*H[-1, -1, 0, 1, z] - 
           (832*H[-1, 0, -1, 0, z])/3 + (152*H[-1, 0, 0, 0, z])/3 - 
           (1888*H[-1, 0, 0, 1, z])/3 - (896*H[-1, 0, 1, 0, z])/3 - 
           160*H[-1, 0, 1, 1, z] + (352*H[0, -1, -1, 0, z])/3 - 
           (104*H[0, -1, 0, 0, z])/3 - 752*H[0, -1, 0, 1, z] + 
           (896*H[0, 0, -1, 0, z])/3 - (1472*H[0, 0, 0, 0, z])/3 + 
           (1144*H[0, 0, 0, 1, z])/3 - (896*H[0, 0, 1, 0, z])/3 + 
           (80*H[0, 0, 1, 1, z])/3 - (320*H[0, 1, 0, 0, z])/3 + 
           (392*H[0, 1, 0, 1, z])/3 + 8*H[0, 1, 1, 0, z] + 
           576*H[-1, -1, -1, 0, 0, z] + 1408*H[-1, -1, -1, 0, 1, z] - 
           160*H[-1, -1, 0, -1, 0, z] + (832*H[-1, -1, 0, 0, 0, z])/3 + 
           (1984*H[-1, -1, 0, 0, 1, z])/3 + (2528*H[-1, -1, 0, 1, 0, z])/3 + 
           256*H[-1, -1, 0, 1, 1, z] - 128*H[-1, 0, -1, -1, 0, z] - 
           432*H[-1, 0, -1, 0, 0, z] + 352*H[-1, 0, -1, 0, 1, z] - 
           (928*H[-1, 0, 0, -1, 0, z])/3 + (2560*H[-1, 0, 0, 0, 0, z])/3 - 
           (3872*H[-1, 0, 0, 0, 1, z])/3 - (208*H[-1, 0, 0, 1, 0, z])/3 - 
           (256*H[-1, 0, 0, 1, 1, z])/3 - (800*H[-1, 0, 1, 0, 0, z])/3 - 
           416*H[-1, 0, 1, 0, 1, z] - (1024*H[-1, 0, 1, 1, 0, z])/3 - 
           192*H[0, -1, -1, -1, 0, z] - (1376*H[0, -1, -1, 0, 0, z])/3 + 
           (1024*H[0, -1, -1, 0, 1, z])/3 - (1376*H[0, -1, 0, -1, 0, z])/3 + 
           688*H[0, -1, 0, 0, 0, z] - (1760*H[0, -1, 0, 0, 1, z])/3 - 
           (128*H[0, -1, 0, 1, 0, z])/3 - (320*H[0, -1, 0, 1, 1, z])/3 - 
           (512*H[0, 0, -1, -1, 0, z])/3 + (304*H[0, 0, -1, 0, 0, z])/3 - 
           (2528*H[0, 0, -1, 0, 1, z])/3 + 384*H[0, 0, 0, -1, 0, z] - 
           576*H[0, 0, 0, 0, 0, z] + (208*H[0, 0, 0, 0, 1, z])/3 - 
           (1280*H[0, 0, 0, 1, 0, z])/3 - (544*H[0, 0, 1, 0, 0, z])/3 + 
           (160*H[0, 0, 1, 0, 1, z])/3 - (176*H[0, 0, 1, 1, 0, z])/3 - 
           (64*H[0, 1, 0, -1, 0, z])/3 - 544*H[0, 1, 0, 0, 0, z] - 
           (1376*H[0, 1, 0, 0, 1, z])/3 - (992*H[0, 1, 0, 1, 0, z])/3 - 
           608*H[0, 1, 1, 0, 0, z] - (608*H[0, 1, 1, 0, 1, z])/3 - 
           (1024*H[0, 1, 1, 1, 0, z])/3 - 1610*zeta[2] + 
           376*H[-1, z]*zeta[2] - 1102*H[0, z]*zeta[2] + 264*H[-1, -1, z]*
            zeta[2] + (2216*H[-1, 0, z]*zeta[2])/3 + 
           (2432*H[0, -1, z]*zeta[2])/3 - (2056*H[0, 0, z]*zeta[2])/3 + 
           (184*H[0, 1, z]*zeta[2])/3 - 1408*H[-1, -1, -1, z]*zeta[2] - 
           (1600*H[-1, -1, 0, z]*zeta[2])/3 - 416*H[-1, 0, -1, z]*zeta[2] + 
           (4504*H[-1, 0, 0, z]*zeta[2])/3 + 96*H[-1, 0, 1, z]*zeta[2] - 
           (1312*H[0, -1, -1, z]*zeta[2])/3 + (2240*H[0, -1, 0, z]*zeta[2])/
            3 + (2272*H[0, 0, -1, z]*zeta[2])/3 - 
           (1276*H[0, 0, 0, z]*zeta[2])/3 + 128*H[0, 0, 1, z]*zeta[2] + 
           184*H[0, 1, 0, z]*zeta[2] - (320*H[0, 1, 1, z]*zeta[2])/3 - 
           (1844*zeta[3])/3 - 48*H[-1, z]*zeta[3] - (1688*H[0, z]*zeta[3])/
            3 + 976*H[-1, -1, z]*zeta[3] + (2816*H[-1, 0, z]*zeta[3])/3 + 
           (1504*H[0, -1, z]*zeta[3])/3 - (1280*H[0, 0, z]*zeta[3])/3 + 
           (544*H[0, 1, z]*zeta[3])/3 + (716*zeta[2]*zeta[3])/3 - 
           (1210*zeta[4])/3 + (4744*H[-1, z]*zeta[4])/3 - 
           (520*H[0, z]*zeta[4])/3 - (3184*zeta[5])/3)/(1 + z)) + 
       CF^2*TF*(2*Lh*Lp^3*(-2 - 8/(3*z) + (8*z^2)/3 + z*(2 - 4*H[0, z]) - 
           4*H[0, z]) + 2*Lp^4*(-1 - 4/(3*z) + (4*z^2)/3 + 
           z*(1 - 2*H[0, z]) - 2*H[0, z]) + 2*Lh*Lp^2*
          (-28 + z^2*(16/3 - (32*H[0, z])/3) - 4*H[0, z] + 
           (8/3 + (32*H[0, z])/3)/z + 24*H[0, 0, z] + 
           z*(20 - 20*H[0, z] + 24*H[0, 0, z])) + 
         2*Lp^3*(-53/9 + 4*H[0, z] + z^2*(-4/3 - (80*H[0, z])/9 - 
             (32*H[1, z])/9) + (8*H[1, z])/3 + (16/3 + (16*H[0, z])/3 + 
             (32*H[1, z])/9)/z + (44*H[0, 0, z])/3 + (16*H[0, 1, z])/3 + 
           z*(17/9 - (20*H[0, z])/3 - (8*H[1, z])/3 + (44*H[0, 0, z])/3 + 
             (16*H[0, 1, z])/3 - (16*zeta[2])/3) - (16*zeta[2])/3) + 
         2*Lh*Lp*(158/3 + (232*H[0, z])/3 + 22*H[0, 0, z] + 8*H[1, 0, z] - 
           44*H[0, 0, 0, z] + z*(-94/3 + (68*H[0, z])/3 + 22*H[0, 0, z] - 
             8*H[1, 0, z] - 44*H[0, 0, 0, z] - 8*zeta[2]) + 
           (296/27 - (16*H[0, z])/3 - (64*H[0, 0, z])/3 - (16*H[1, 0, z])/3 - 
             (16*zeta[2])/3)/z + 8*zeta[2] + z^2*(-872/27 + (128*H[0, z])/9 + 
             16*H[0, 0, z] + (16*H[1, 0, z])/3 + (16*zeta[2])/3)) + 
         2*Lp^2*(791/9 + (158*H[0, z])/3 + 54*H[1, z] - 25*H[0, 0, z] + 
           8*H[0, 1, z] - 8*H[1, 0, z] - 54*H[0, 0, 0, z] - 
           40*H[0, 0, 1, z] - 24*H[0, 1, 0, z] + (184/27 - (56*H[0, z])/3 - 
             (56*H[1, z])/9 - (32*H[0, 0, z])/3 - (64*H[0, 1, z])/3 - 
             (56*H[1, 0, z])/3 - 4*zeta[2])/z - 21*zeta[2] + 
           6*H[0, z]*zeta[2] + z^2*(-796/27 + (64*H[0, z])/3 - 
             (16*H[1, z])/9 + (104*H[0, 0, z])/3 + (32*H[0, 1, z])/3 + 
             (56*H[1, 0, z])/3 + (44*zeta[2])/3) + 
           z*(-587/9 + (112*H[0, z])/3 - 46*H[1, z] + 15*H[0, 0, z] + 
             32*H[0, 1, z] + 8*H[1, 0, z] - 54*H[0, 0, 0, z] - 
             40*H[0, 0, 1, z] - 24*H[0, 1, 0, z] - 19*zeta[2] + 
             6*H[0, z]*zeta[2] - 8*zeta[3]) - 8*zeta[3]) + 
         2*Lp*(-3226/9 - (1085*H[0, z])/3 - (470*H[1, z])/9 - 
           215*H[0, 0, z] - (410*H[0, 1, z])/3 - 182*H[1, 0, z] + 
           (2*H[1, 1, z])/3 + 62*H[0, 0, 0, z] - 52*H[0, 0, 1, z] - 
           40*H[0, 1, 0, z] - 8*H[0, 1, 1, z] + 12*H[1, 0, 0, z] - 
           4*H[1, 0, 1, z] - 12*H[1, 1, 0, z] + 4*H[1, 1, 1, z] + 
           152*H[0, 0, 0, 0, z] + 144*H[0, 0, 0, 1, z] + 
           120*H[0, 0, 1, 0, z] - 8*H[0, 0, 1, 1, z] + 56*H[0, 1, 0, 0, z] + 
           24*H[0, 1, 0, 1, z] + 8*H[0, 1, 1, 0, z] + 8*H[0, 1, 1, 1, z] - 
           (344*zeta[2])/3 + 42*H[0, z]*zeta[2] - 28*H[1, z]*zeta[2] + 
           60*H[0, 0, z]*zeta[2] - 56*H[0, 1, z]*zeta[2] + 
           z^2*(884/9 + (460*H[0, z])/9 + (580*H[1, z])/9 - (584*H[0, 0, z])/
              9 - (496*H[0, 1, z])/9 - (8*H[1, 0, z])/3 - (80*H[1, 1, z])/9 - 
             80*H[0, 0, 0, z] - 16*H[0, 0, 1, z] - 48*H[0, 1, 0, z] + 
             (16*H[0, 1, 1, z])/3 - 48*H[1, 0, 0, z] - (80*H[1, 0, 1, z])/3 - 
             16*H[1, 1, 0, z] - (16*H[1, 1, 1, z])/3 + (832*zeta[2])/9 - 
             64*H[0, z]*zeta[2] + (112*H[1, z]*zeta[2])/3 - 
             (224*zeta[3])/3) - 28*zeta[3] + 88*H[0, z]*zeta[3] + 
           (-470/9 - (40*H[0, z])/3 + (80*H[1, z])/9 + 32*H[0, 0, z] + 
             (224*H[0, 1, z])/9 + (80*H[1, 0, z])/3 + (8*H[1, 1, z])/9 + 
             (256*H[0, 0, 1, z])/3 + 64*H[0, 1, 0, z] + 48*H[1, 0, 0, z] + 
             (80*H[1, 0, 1, z])/3 + 16*H[1, 1, 0, z] + (16*H[1, 1, 1, z])/3 + 
             (52*zeta[2])/9 + (16*H[0, z]*zeta[2])/3 - (112*H[1, z]*zeta[2])/
              3 + 32*zeta[3])/z + 174*zeta[4] + z*(2812/9 - (301*H[0, z])/3 - 
             (190*H[1, z])/9 - H[0, 0, z] + (26*H[0, 1, z])/3 + 
             158*H[1, 0, z] + (22*H[1, 1, z])/3 - 118*H[0, 0, 0, z] - 
             76*H[0, 0, 1, z] - 96*H[0, 1, 0, z] - 12*H[1, 0, 0, z] + 
             4*H[1, 0, 1, z] + 12*H[1, 1, 0, z] - 4*H[1, 1, 1, z] + 
             152*H[0, 0, 0, 0, z] + 144*H[0, 0, 0, 1, z] + 
             120*H[0, 0, 1, 0, z] - 8*H[0, 0, 1, 1, z] + 
             56*H[0, 1, 0, 0, z] + 24*H[0, 1, 0, 1, z] + 8*H[0, 1, 1, 0, z] + 
             8*H[0, 1, 1, 1, z] + (524*zeta[2])/3 - 54*H[0, z]*zeta[2] + 
             28*H[1, z]*zeta[2] + 60*H[0, 0, z]*zeta[2] - 56*H[0, 1, z]*
              zeta[2] - 108*zeta[3] + 88*H[0, z]*zeta[3] + 174*zeta[4])) + 
         2*(-10916/81 + (17618*H[0, z])/81 + (25745*H[1, z])/81 + 
           (15640*H[0, 0, z])/27 + (3766*H[0, 1, z])/27 + (5146*H[1, 0, z])/
            27 - (146*H[1, 1, z])/9 + (3392*H[0, 0, 0, z])/9 - 
           (220*H[0, 0, 1, z])/9 + (3692*H[0, 1, 0, z])/9 + 
           (16*H[0, 1, 1, z])/3 + (802*H[1, 0, 0, z])/9 - (554*H[1, 0, 1, z])/
            9 + (202*H[1, 1, 0, z])/9 - (22*H[1, 1, 1, z])/9 + 
           (56*H[0, 0, 0, 0, z])/3 + (232*H[0, 0, 0, 1, z])/3 + 
           (536*H[0, 0, 1, 0, z])/3 + (88*H[0, 0, 1, 1, z])/3 + 
           (56*H[0, 1, 0, 0, z])/3 - 32*H[0, 1, 0, 1, z] + 
           (136*H[0, 1, 1, 0, z])/3 - (16*H[0, 1, 1, 1, z])/3 + 
           (220*H[1, 0, 0, 0, z])/3 + (64*H[1, 0, 0, 1, z])/3 + 
           (232*H[1, 0, 1, 0, z])/3 - 8*H[1, 0, 1, 1, z] + 
           (224*H[1, 1, 0, 0, z])/3 + (8*H[1, 1, 0, 1, z])/3 + 
           (128*H[1, 1, 1, 0, z])/3 - (8*H[1, 1, 1, 1, z])/3 - 
           272*H[0, 0, 0, 0, 0, z] - (664*H[0, 0, 0, 0, 1, z])/3 - 
           264*H[0, 0, 0, 1, 0, z] - (8*H[0, 0, 0, 1, 1, z])/3 - 
           (296*H[0, 0, 1, 0, 0, z])/3 - (104*H[0, 0, 1, 0, 1, z])/3 - 
           (8*H[0, 0, 1, 1, 0, z])/3 - 8*H[0, 0, 1, 1, 1, z] - 
           (136*H[0, 1, 0, 0, 0, z])/3 - (160*H[0, 1, 0, 0, 1, z])/3 - 
           (112*H[0, 1, 0, 1, 0, z])/3 - 16*H[0, 1, 0, 1, 1, z] - 
           (32*H[0, 1, 1, 0, 0, z])/3 - (80*H[0, 1, 1, 0, 1, z])/3 - 
           (32*H[0, 1, 1, 1, 0, z])/3 - (16*H[0, 1, 1, 1, 1, z])/3 + 
           (4129*zeta[2])/27 + (4496*H[0, z]*zeta[2])/9 + 
           (910*H[1, z]*zeta[2])/9 - 5*H[0, 0, z]*zeta[2] + 
           (344*H[0, 1, z]*zeta[2])/3 + (268*H[1, 0, z]*zeta[2])/3 + 
           (152*H[1, 1, z]*zeta[2])/3 - (410*H[0, 0, 0, z]*zeta[2])/3 + 
           (232*H[0, 0, 1, z]*zeta[2])/3 + (224*H[0, 1, 0, z]*zeta[2])/3 + 
           (112*H[0, 1, 1, z]*zeta[2])/3 + (4936*zeta[3])/9 + 
           144*H[0, z]*zeta[3] + (56*H[1, z]*zeta[3])/3 - 
           (640*H[0, 0, z]*zeta[3])/3 - (176*H[0, 1, z]*zeta[3])/3 + 
           (64*zeta[2]*zeta[3])/3 + (-631/27 + (644*H[0, z])/9 + 
             (2956*H[1, z])/81 + (128*H[0, 0, z])/3 - (4048*H[0, 1, z])/81 + 
             (2452*H[1, 0, z])/81 - (812*H[1, 1, z])/81 - 
             (1568*H[0, 0, 1, z])/27 - (784*H[0, 1, 0, z])/27 + 
             (64*H[0, 1, 1, z])/27 - (1600*H[1, 0, 0, z])/27 - 
             (808*H[1, 0, 1, z])/27 - (616*H[1, 1, 0, z])/27 - 
             8*H[1, 1, 1, z] - (1408*H[0, 0, 0, 1, z])/9 - 
             (1280*H[0, 0, 1, 0, z])/9 - (64*H[0, 0, 1, 1, z])/9 - 
             (800*H[0, 1, 0, 0, z])/9 - (352*H[0, 1, 0, 1, z])/9 - 
             32*H[0, 1, 1, 0, z] - (64*H[0, 1, 1, 1, z])/9 - 
             (848*H[1, 0, 0, 0, z])/9 - (608*H[1, 0, 0, 1, z])/9 - 
             (800*H[1, 0, 1, 0, z])/9 - (32*H[1, 0, 1, 1, z])/3 - 
             (544*H[1, 1, 0, 0, z])/9 - (256*H[1, 1, 0, 1, z])/9 - 
             (352*H[1, 1, 1, 0, z])/9 - (32*H[1, 1, 1, 1, z])/9 + 
             (3284*zeta[2])/27 + (40*H[0, z]*zeta[2])/9 + 
             (1064*H[1, z]*zeta[2])/27 - (32*H[0, 0, z]*zeta[2])/3 + 
             (352*H[0, 1, z]*zeta[2])/9 + (136*H[1, 0, z]*zeta[2])/9 + 
             (32*H[1, 1, z]*zeta[2])/9 + (16*zeta[3])/9 - 
             64*H[0, z]*zeta[3] - (640*H[1, z]*zeta[3])/9 - 108*zeta[4])/z + 
           398*zeta[4] - 306*H[0, z]*zeta[4] + 
           z^2*(-5243/27 - (14089*H[0, z])/81 - (14737*H[1, z])/81 - 
             (826*H[0, 0, z])/27 + (2902*H[0, 1, z])/27 - (11758*H[1, 0, z])/
              81 + (290*H[1, 1, z])/81 + (1184*H[0, 0, 0, z])/9 + 
             (880*H[0, 0, 1, z])/27 + (304*H[0, 1, 0, z])/3 + 
             (80*H[0, 1, 1, z])/9 + (2464*H[1, 0, 0, z])/27 + 
             (1456*H[1, 0, 1, z])/27 + (1264*H[1, 1, 0, z])/27 + 
             16*H[1, 1, 1, z] + 112*H[0, 0, 0, 0, z] + (320*H[0, 0, 0, 1, z])/
              9 + (320*H[0, 0, 1, 0, z])/3 + (512*H[0, 1, 0, 0, z])/9 + 
             (160*H[0, 1, 0, 1, z])/9 + (64*H[0, 1, 1, 0, z])/3 + 
             (848*H[1, 0, 0, 0, z])/9 + (608*H[1, 0, 0, 1, z])/9 + 
             (800*H[1, 0, 1, 0, z])/9 + (32*H[1, 0, 1, 1, z])/3 + 
             (544*H[1, 1, 0, 0, z])/9 + (256*H[1, 1, 0, 1, z])/9 + 
             (352*H[1, 1, 1, 0, z])/9 + (32*H[1, 1, 1, 1, z])/9 - 
             (24590*zeta[2])/81 + (1616*H[0, z]*zeta[2])/27 - 
             (1712*H[1, z]*zeta[2])/27 + (712*H[0, 0, z]*zeta[2])/9 - 
             (64*H[0, 1, z]*zeta[2])/9 - (136*H[1, 0, z]*zeta[2])/9 - 
             (32*H[1, 1, z]*zeta[2])/9 + (5536*zeta[3])/27 + 
             (896*H[0, z]*zeta[3])/9 + (640*H[1, z]*zeta[3])/9 + 
             (1348*zeta[4])/9) + z*(28538/81 - (51020*H[0, z])/81 - 
             (13964*H[1, z])/81 + (13610*H[0, 0, z])/27 + (9872*H[0, 1, z])/
              27 - (2044*H[1, 0, z])/27 + (68*H[1, 1, z])/3 - 
             (1052*H[0, 0, 0, z])/9 - (722*H[0, 0, 1, z])/9 + 
             (358*H[0, 1, 0, z])/9 - 10*H[0, 1, 1, z] - (1090*H[1, 0, 0, z])/
              9 + (338*H[1, 0, 1, z])/9 - (418*H[1, 1, 0, z])/9 - 
             (50*H[1, 1, 1, z])/9 + (808*H[0, 0, 0, 0, z])/3 + 
             48*H[0, 0, 0, 1, z] + (512*H[0, 0, 1, 0, z])/3 + 
             (112*H[0, 0, 1, 1, z])/3 - (224*H[0, 1, 0, 0, z])/3 - 
             64*H[0, 1, 0, 1, z] - (184*H[0, 1, 1, 0, z])/3 - 
             8*H[0, 1, 1, 1, z] - (220*H[1, 0, 0, 0, z])/3 - 
             (64*H[1, 0, 0, 1, z])/3 - (232*H[1, 0, 1, 0, z])/3 + 
             8*H[1, 0, 1, 1, z] - (224*H[1, 1, 0, 0, z])/3 - 
             (8*H[1, 1, 0, 1, z])/3 - (128*H[1, 1, 1, 0, z])/3 + 
             (8*H[1, 1, 1, 1, z])/3 - 272*H[0, 0, 0, 0, 0, z] - 
             (664*H[0, 0, 0, 0, 1, z])/3 - 264*H[0, 0, 0, 1, 0, z] - 
             (8*H[0, 0, 0, 1, 1, z])/3 - (296*H[0, 0, 1, 0, 0, z])/3 - 
             (104*H[0, 0, 1, 0, 1, z])/3 - (8*H[0, 0, 1, 1, 0, z])/3 - 
             8*H[0, 0, 1, 1, 1, z] - (136*H[0, 1, 0, 0, 0, z])/3 - 
             (160*H[0, 1, 0, 0, 1, z])/3 - (112*H[0, 1, 0, 1, 0, z])/3 - 
             16*H[0, 1, 0, 1, 1, z] - (32*H[0, 1, 1, 0, 0, z])/3 - 
             (80*H[0, 1, 1, 0, 1, z])/3 - (32*H[0, 1, 1, 1, 0, z])/3 - 
             (16*H[0, 1, 1, 1, 1, z])/3 - (14407*zeta[2])/27 + 
             (1360*H[0, z]*zeta[2])/9 - (694*H[1, z]*zeta[2])/9 + 
             (73*H[0, 0, z]*zeta[2])/3 + (88*H[0, 1, z]*zeta[2])/3 - 
             (268*H[1, 0, z]*zeta[2])/3 - (152*H[1, 1, z]*zeta[2])/3 - 
             (410*H[0, 0, 0, z]*zeta[2])/3 + (232*H[0, 0, 1, z]*zeta[2])/3 + 
             (224*H[0, 1, 0, z]*zeta[2])/3 + (112*H[0, 1, 1, z]*zeta[2])/3 + 
             (3716*zeta[3])/9 + (560*H[0, z]*zeta[3])/3 - 
             (56*H[1, z]*zeta[3])/3 - (640*H[0, 0, z]*zeta[3])/3 - 
             (176*H[0, 1, z]*zeta[3])/3 + (64*zeta[2]*zeta[3])/3 + 
             (1144*zeta[4])/3 - 306*H[0, z]*zeta[4] - 280*zeta[5]) - 
           280*zeta[5])) + CA^2*CF*((10832*H[1, z])/27 - 
         (8*H[-1, 0, z])/(z*(1 + z)) + (1816*H[1, 0, z])/9 + 
         (560*H[1, 1, z])/9 + (448*H[1, 0, 0, z])/3 + (344*H[1, 0, 1, z])/3 + 
         (268*H[1, 1, 0, z])/3 - (128*H[1, 0, -1, 0, z])/3 - 
         (176*H[1, 0, 0, 0, z])/3 - 128*H[1, 0, 0, 1, z] - 
         (112*H[1, 0, 1, 0, z])/3 - (512*H[1, 1, 0, 0, z])/3 - 
         (208*H[1, 1, 0, 1, z])/3 - (320*H[1, 1, 1, 0, z])/3 + 
         (16*H[0, -1, -1, -1, 0, z])/3 + Lp^2*((44*H[0, z])/3 + 
           (44*z*H[0, z])/3 + (z^2*(-88/3 - (88*H[-1, 0, z])/3 + 
              (44*H[0, 0, z])/3 - (44*zeta[2])/3))/(1 + z) + 
           (88/3 - (88*H[-1, 0, z])/3 + (44*H[0, 0, z])/3 - (44*zeta[2])/3)/
            (1 + z)) + (z^3*(-4*H[-1, 0, z] + 4*H[0, 0, z] - 4*zeta[2]))/
          (1 + z) + 12*H[1, z]*zeta[2] + (304*H[1, 0, z]*zeta[2])/3 - 
         (80*H[1, 1, z]*zeta[2])/3 + (256*H[1, z]*zeta[3])/3 + 
         z*((-10832*H[1, z])/27 - (1816*H[1, 0, z])/9 - (560*H[1, 1, z])/9 - 
           (448*H[1, 0, 0, z])/3 - (344*H[1, 0, 1, z])/3 - 
           (268*H[1, 1, 0, z])/3 + (128*H[1, 0, -1, 0, z])/3 + 
           (176*H[1, 0, 0, 0, z])/3 + 128*H[1, 0, 0, 1, z] + 
           (112*H[1, 0, 1, 0, z])/3 + (512*H[1, 1, 0, 0, z])/3 + 
           (208*H[1, 1, 0, 1, z])/3 + (320*H[1, 1, 1, 0, z])/3 - 
           (16*H[0, -1, -1, -1, 0, z])/3 - 12*H[1, z]*zeta[2] - 
           (304*H[1, 0, z]*zeta[2])/3 + (80*H[1, 1, z]*zeta[2])/3 - 
           (256*H[1, z]*zeta[3])/3) + (z*((-9148*H[0, z])/81 + 
            (964*H[-1, 0, z])/27 + 60*H[0, 0, z] + (8732*H[0, 1, z])/27 + 
            (1328*H[-1, -1, 0, z])/9 - (128*H[-1, 0, 0, z])/3 - 
            (2192*H[-1, 0, 1, z])/9 - (88*H[0, -1, 0, z])/3 + 
            360*H[0, 0, 0, z] + (1628*H[0, 0, 1, z])/3 + 172*H[0, 1, 0, z] + 
            (560*H[0, 1, 1, z])/9 + (56*H[-1, -1, -1, 0, z])/3 - 
            (484*H[-1, -1, 0, 0, z])/3 - 128*H[-1, -1, 0, 1, z] - 
            (160*H[-1, 0, -1, 0, z])/3 - (484*H[-1, 0, 0, 0, z])/3 - 
            (1088*H[-1, 0, 0, 1, z])/3 - (704*H[-1, 0, 1, 0, z])/3 - 
            (256*H[-1, 0, 1, 1, z])/3 - (80*H[0, -1, -1, 0, z])/3 - 
            (220*H[0, -1, 0, 0, z])/3 - (824*H[0, -1, 0, 1, z])/3 + 
            96*H[0, 0, -1, 0, z] + (556*H[0, 0, 0, 0, z])/3 + 
            (1616*H[0, 0, 0, 1, z])/3 + (520*H[0, 0, 1, 0, z])/3 + 
            (128*H[0, 0, 1, 1, z])/3 + (640*H[0, 1, 0, 0, z])/3 + 
            (464*H[0, 1, 0, 1, z])/3 + (448*H[0, 1, 1, 0, z])/3 - 
            (2768*zeta[2])/9 + (952*H[-1, z]*zeta[2])/3 - 
            648*H[0, z]*zeta[2] + (412*H[-1, -1, z]*zeta[2])/3 + 
            (1256*H[-1, 0, z]*zeta[2])/3 + (784*H[0, -1, z]*zeta[2])/3 - 
            (1736*H[0, 0, z]*zeta[2])/3 + (80*H[0, 1, z]*zeta[2])/3 - 
            (3992*zeta[3])/9 - (188*H[-1, z]*zeta[3])/3 - 
            (580*H[0, z]*zeta[3])/3 - (413*zeta[4])/3))/(1 + z) + 
         Lp*((-560*H[1, z])/3 - (88*H[1, 0, z])/3 + 16*H[0, -1, -1, 0, z] - 
           32*H[1, z]*zeta[2] + z*((560*H[1, z])/3 + (88*H[1, 0, z])/3 - 
             16*H[0, -1, -1, 0, z] + 32*H[1, z]*zeta[2]) + 
           (z*((-152*H[0, z])/9 - (32*H[-1, 0, z])/3 - 176*H[0, 0, z] - 
              (560*H[0, 1, z])/3 + 128*H[-1, 0, 0, z] + 256*H[-1, 0, 1, z] - 
              48*H[0, 0, 0, z] - 128*H[0, 0, 1, z] + (544*zeta[2])/3 - 
              256*H[-1, z]*zeta[2] + 176*H[0, z]*zeta[2] + 192*zeta[3]))/
            (1 + z) + (-1724/9 - (1336*H[0, z])/9 - (1120*H[-1, 0, z])/9 - 
             (448*H[0, 0, z])/9 - (280*H[0, 1, z])/3 + (176*H[-1, -1, 0, z])/
              3 + (368*H[-1, 0, 0, z])/3 + (560*H[-1, 0, 1, z])/3 + 
             (208*H[0, -1, 0, z])/3 - (356*H[0, 0, 0, z])/3 - 
             (184*H[0, 0, 1, z])/3 - (88*H[0, 1, 0, z])/3 - 
             128*H[-1, -1, 0, 0, z] - 256*H[-1, -1, 0, 1, z] + 
             48*H[-1, 0, 0, 0, z] + 128*H[-1, 0, 0, 1, z] + 
             56*H[0, -1, 0, 0, z] + 128*H[0, -1, 0, 1, z] + 
             8*H[0, 0, -1, 0, z] - 12*H[0, 0, 0, 0, z] - 
             32*H[0, 0, 0, 1, z] + (52*zeta[2])/9 - (472*H[-1, z]*zeta[2])/
              3 + (188*H[0, z]*zeta[2])/3 + 256*H[-1, -1, z]*zeta[2] - 
             176*H[-1, 0, z]*zeta[2] - 120*H[0, -1, z]*zeta[2] + 
             44*H[0, 0, z]*zeta[2] - 32*H[0, 1, z]*zeta[2] + 100*zeta[3] - 
             192*H[-1, z]*zeta[3] + 56*H[0, z]*zeta[3] + 35*zeta[4])/
            (1 + z) + (z^2*(1724/9 + (1400*H[0, z])/9 - (1120*H[-1, 0, z])/
               9 - (64*H[0, 0, z])/9 - (280*H[0, 1, z])/3 + 
              (176*H[-1, -1, 0, z])/3 + (368*H[-1, 0, 0, z])/3 + 
              (560*H[-1, 0, 1, z])/3 - (32*H[0, -1, 0, z])/3 - 
              (332*H[0, 0, 0, z])/3 - (376*H[0, 0, 1, z])/3 - 
              (88*H[0, 1, 0, z])/3 - 128*H[-1, -1, 0, 0, z] - 
              256*H[-1, -1, 0, 1, z] + 48*H[-1, 0, 0, 0, z] + 
              128*H[-1, 0, 0, 1, z] + 72*H[0, -1, 0, 0, z] + 128*H[0, -1, 0, 
                1, z] + 24*H[0, 0, -1, 0, z] - 20*H[0, 0, 0, 0, z] - 
              32*H[0, 0, 0, 1, z] + (508*zeta[2])/9 - (472*H[-1, z]*zeta[2])/
               3 + (356*H[0, z]*zeta[2])/3 + 256*H[-1, -1, z]*zeta[2] - 
              176*H[-1, 0, z]*zeta[2] - 136*H[0, -1, z]*zeta[2] + 
              52*H[0, 0, z]*zeta[2] - 32*H[0, 1, z]*zeta[2] + 92*zeta[3] - 
              192*H[-1, z]*zeta[3] + 72*H[0, z]*zeta[3] + 45*zeta[4]))/
            (1 + z)) + (z^2*(-22292/81 - (33464*H[0, z])/81 - 
            (5828*H[-1, 0, z])/81 - (15542*H[0, 0, z])/81 - 
            (3284*H[0, 1, z])/27 + (1832*H[-1, -1, 0, z])/9 + 
            (3640*H[-1, 0, 0, z])/27 - (2072*H[-1, 0, 1, z])/27 + 
            (1204*H[0, -1, 0, z])/27 - (4756*H[0, 0, 0, z])/27 + 
            (4360*H[0, 0, 1, z])/27 - (428*H[0, 1, 0, z])/9 + 
            (280*H[0, 1, 1, z])/9 - (608*H[-1, -1, -1, 0, z])/9 - 
            (1112*H[-1, -1, 0, 0, z])/9 - (368*H[-1, -1, 0, 1, z])/3 - 
            (176*H[-1, 0, -1, 0, z])/9 - (1240*H[-1, 0, 0, 0, z])/9 - 
            (2336*H[-1, 0, 0, 1, z])/9 - (512*H[-1, 0, 1, 0, z])/3 - 
            (560*H[-1, 0, 1, 1, z])/9 - (680*H[0, -1, -1, 0, z])/9 + 
            (776*H[0, -1, 0, 0, z])/9 - (824*H[0, -1, 0, 1, z])/9 + 
            (1856*H[0, 0, -1, 0, z])/9 + (1816*H[0, 0, 0, 0, z])/9 + 
            (4364*H[0, 0, 0, 1, z])/9 + (704*H[0, 0, 1, 0, z])/3 + 
            (376*H[0, 0, 1, 1, z])/9 + 296*H[0, 1, 0, 0, z] + 
            (424*H[0, 1, 0, 1, z])/3 + (524*H[0, 1, 1, 0, z])/3 + 
            288*H[-1, -1, -1, 0, 0, z] + 448*H[-1, -1, -1, 0, 1, z] + 
            48*H[-1, -1, 0, -1, 0, z] + (272*H[-1, -1, 0, 0, 0, z])/3 + 
            (608*H[-1, -1, 0, 0, 1, z])/3 + (656*H[-1, -1, 0, 1, 0, z])/3 + 
            (256*H[-1, -1, 0, 1, 1, z])/3 + 64*H[-1, 0, -1, -1, 0, z] - 
            (56*H[-1, 0, -1, 0, 0, z])/3 + (368*H[-1, 0, -1, 0, 1, z])/3 - 
            (496*H[-1, 0, 0, -1, 0, z])/3 - 128*H[-1, 0, 0, 0, 0, z] - 
            (1600*H[-1, 0, 0, 0, 1, z])/3 - (472*H[-1, 0, 0, 1, 0, z])/3 - 
            (128*H[-1, 0, 0, 1, 1, z])/3 - (640*H[-1, 0, 1, 0, 0, z])/3 - 
            (464*H[-1, 0, 1, 0, 1, z])/3 - (448*H[-1, 0, 1, 1, 0, z])/3 + 
            (236*H[0, -1, -1, 0, 0, z])/3 + (376*H[0, -1, -1, 0, 1, z])/3 - 
            (8*H[0, -1, 0, -1, 0, z])/3 - (448*H[0, -1, 0, 0, 0, z])/3 - 
            284*H[0, -1, 0, 0, 1, z] - (328*H[0, -1, 0, 1, 0, z])/3 - 
            (128*H[0, -1, 0, 1, 1, z])/3 + (128*H[0, 0, -1, -1, 0, z])/3 - 
            224*H[0, 0, -1, 0, 0, z] - (992*H[0, 0, -1, 0, 1, z])/3 - 
            (176*H[0, 0, 0, -1, 0, z])/3 + 140*H[0, 0, 0, 0, 0, z] + 
            (616*H[0, 0, 0, 0, 1, z])/3 + 44*H[0, 0, 0, 1, 0, z] + 
            (32*H[0, 0, 0, 1, 1, z])/3 + (88*H[0, 0, 1, 0, 0, z])/3 + 
            40*H[0, 0, 1, 0, 1, z] + 28*H[0, 0, 1, 1, 0, z] - 
            (128*H[0, 1, 0, -1, 0, z])/3 - (176*H[0, 1, 0, 0, 0, z])/3 - 
            128*H[0, 1, 0, 0, 1, z] - (112*H[0, 1, 0, 1, 0, z])/3 - 
            (512*H[0, 1, 1, 0, 0, z])/3 - (208*H[0, 1, 1, 0, 1, z])/3 - 
            (320*H[0, 1, 1, 1, 0, z])/3 + (9710*zeta[2])/81 + 
            (4820*H[-1, z]*zeta[2])/27 - (9020*H[0, z]*zeta[2])/27 + 
            (800*H[-1, -1, z]*zeta[2])/9 + (2536*H[-1, 0, z]*zeta[2])/9 + 
            (484*H[0, -1, z]*zeta[2])/9 - (2932*H[0, 0, z]*zeta[2])/9 + 
            (4*H[0, 1, z]*zeta[2])/3 - 448*H[-1, -1, -1, z]*zeta[2] - 
            200*H[-1, -1, 0, z]*zeta[2] - (272*H[-1, 0, -1, z]*zeta[2])/3 + 
            (1592*H[-1, 0, 0, z]*zeta[2])/3 + 16*H[-1, 0, 1, z]*zeta[2] - 
            128*H[0, -1, -1, z]*zeta[2] + (1112*H[0, -1, 0, z]*zeta[2])/3 + 
            352*H[0, 0, -1, z]*zeta[2] - (812*H[0, 0, 0, z]*zeta[2])/3 + 
            76*H[0, 0, 1, z]*zeta[2] + (304*H[0, 1, 0, z]*zeta[2])/3 - 
            (80*H[0, 1, 1, z]*zeta[2])/3 - (1126*zeta[3])/3 - 
            (220*H[-1, z]*zeta[3])/9 - (496*H[0, z]*zeta[3])/9 + 
            (856*H[-1, -1, z]*zeta[3])/3 + (352*H[-1, 0, z]*zeta[3])/3 + 
            124*H[0, -1, z]*zeta[3] - (512*H[0, 0, z]*zeta[3])/3 + 
            (256*H[0, 1, z]*zeta[3])/3 + (304*zeta[2]*zeta[3])/3 - 
            (674*zeta[4])/3 + (190*H[-1, z]*zeta[4])/3 + 
            (211*H[0, z]*zeta[4])/3 + (62*zeta[5])/3))/(1 + z) + 
         (22292/81 + (24640*H[0, z])/81 - (6476*H[-1, 0, z])/81 + 
           (25246*H[0, 0, z])/81 + (12016*H[0, 1, z])/27 + 
           (1640*H[-1, -1, 0, z])/9 + (4216*H[-1, 0, 0, z])/27 - 
           (2072*H[-1, 0, 1, z])/27 + (3508*H[0, -1, 0, z])/27 + 
           (1184*H[0, 0, 0, z])/27 + (9076*H[0, 0, 1, z])/27 + 
           (904*H[0, 1, 0, z])/9 + (280*H[0, 1, 1, z])/9 - 
           (632*H[-1, -1, -1, 0, z])/9 - (1220*H[-1, -1, 0, 0, z])/9 - 
           (368*H[-1, -1, 0, 1, z])/3 - (440*H[-1, 0, -1, 0, z])/9 - 
           (700*H[-1, 0, 0, 0, z])/9 - (2336*H[-1, 0, 0, 1, z])/9 - 
           (440*H[-1, 0, 1, 0, z])/3 - (560*H[-1, 0, 1, 1, z])/9 - 
           (128*H[0, -1, -1, 0, z])/9 - (1696*H[0, -1, 0, 0, z])/9 - 
           (2528*H[0, -1, 0, 1, z])/9 - (424*H[0, 0, -1, 0, z])/9 + 
           (2980*H[0, 0, 0, 0, z])/9 + (2684*H[0, 0, 0, 1, z])/9 + 
           144*H[0, 0, 1, 0, z] + (184*H[0, 0, 1, 1, z])/9 + 
           (376*H[0, 1, 0, 0, z])/3 + 72*H[0, 1, 0, 1, z] + 
           68*H[0, 1, 1, 0, z] + 288*H[-1, -1, -1, 0, 0, z] + 
           448*H[-1, -1, -1, 0, 1, z] + 48*H[-1, -1, 0, -1, 0, z] + 
           (272*H[-1, -1, 0, 0, 0, z])/3 + (608*H[-1, -1, 0, 0, 1, z])/3 + 
           (656*H[-1, -1, 0, 1, 0, z])/3 + (256*H[-1, -1, 0, 1, 1, z])/3 + 
           64*H[-1, 0, -1, -1, 0, z] - (56*H[-1, 0, -1, 0, 0, z])/3 + 
           (368*H[-1, 0, -1, 0, 1, z])/3 - (496*H[-1, 0, 0, -1, 0, z])/3 - 
           128*H[-1, 0, 0, 0, 0, z] - (1600*H[-1, 0, 0, 0, 1, z])/3 - 
           (472*H[-1, 0, 0, 1, 0, z])/3 - (128*H[-1, 0, 0, 1, 1, z])/3 - 
           (640*H[-1, 0, 1, 0, 0, z])/3 - (464*H[-1, 0, 1, 0, 1, z])/3 - 
           (448*H[-1, 0, 1, 1, 0, z])/3 - (28*H[0, -1, -1, 0, 0, z])/3 + 
           120*H[0, -1, -1, 0, 1, z] - 40*H[0, -1, 0, -1, 0, z] - 
           (272*H[0, -1, 0, 0, 0, z])/3 - 276*H[0, -1, 0, 0, 1, z] - 
           (344*H[0, -1, 0, 1, 0, z])/3 - (128*H[0, -1, 0, 1, 1, z])/3 - 
           32*H[0, 0, -1, -1, 0, z] - 144*H[0, 0, -1, 0, 0, z] - 
           (992*H[0, 0, -1, 0, 1, z])/3 - (16*H[0, 0, 0, -1, 0, z])/3 + 
           84*H[0, 0, 0, 0, 0, z] + (616*H[0, 0, 0, 0, 1, z])/3 + 
           36*H[0, 0, 0, 1, 0, z] + (32*H[0, 0, 0, 1, 1, z])/3 + 
           (40*H[0, 0, 1, 0, 0, z])/3 + (136*H[0, 0, 1, 0, 1, z])/3 + 
           (44*H[0, 0, 1, 1, 0, z])/3 - (128*H[0, 1, 0, -1, 0, z])/3 - 
           (176*H[0, 1, 0, 0, 0, z])/3 - 128*H[0, 1, 0, 0, 1, z] - 
           (112*H[0, 1, 0, 1, 0, z])/3 - (512*H[0, 1, 1, 0, 0, z])/3 - 
           (208*H[0, 1, 1, 0, 1, z])/3 - (320*H[0, 1, 1, 1, 0, z])/3 - 
           (42058*zeta[2])/81 + (4532*H[-1, z]*zeta[2])/27 - 
           (8048*H[0, z]*zeta[2])/27 + (788*H[-1, -1, z]*zeta[2])/9 + 
           (2812*H[-1, 0, z]*zeta[2])/9 + (2464*H[0, -1, z]*zeta[2])/9 - 
           (2332*H[0, 0, z]*zeta[2])/9 + 60*H[0, 1, z]*zeta[2] - 
           448*H[-1, -1, -1, z]*zeta[2] - 200*H[-1, -1, 0, z]*zeta[2] - 
           (272*H[-1, 0, -1, z]*zeta[2])/3 + (1592*H[-1, 0, 0, z]*zeta[2])/
            3 + 16*H[-1, 0, 1, z]*zeta[2] - (352*H[0, -1, -1, z]*zeta[2])/3 + 
           328*H[0, -1, 0, z]*zeta[2] + (944*H[0, 0, -1, z]*zeta[2])/3 - 
           252*H[0, 0, 0, z]*zeta[2] + 52*H[0, 0, 1, z]*zeta[2] + 
           (304*H[0, 1, 0, z]*zeta[2])/3 - (80*H[0, 1, 1, z]*zeta[2])/3 - 
           (538*zeta[3])/3 - (100*H[-1, z]*zeta[3])/9 - 
           (1516*H[0, z]*zeta[3])/9 + (856*H[-1, -1, z]*zeta[3])/3 + 
           (352*H[-1, 0, z]*zeta[3])/3 + (332*H[0, -1, z]*zeta[3])/3 - 
           (400*H[0, 0, z]*zeta[3])/3 + (256*H[0, 1, z]*zeta[3])/3 + 
           (256*zeta[2]*zeta[3])/3 + (376*zeta[4])/3 + (190*H[-1, z]*zeta[4])/
            3 + (313*H[0, z]*zeta[4])/3 + (202*zeta[5])/3)/(1 + z)) + 
       (dabc2*((-17944*H[1, z])/27 + (3632*H[-1, 0, z])/27 - 
          (2272*H[1, 0, z])/3 - (1456*H[1, 1, z])/9 + (2176*H[-1, -1, 0, z])/
           9 + (304*H[-1, 0, 0, z])/3 - (160*H[-1, 0, 1, z])/9 + 
          (256*H[0, -1, 0, z])/3 - (6656*H[0, 0, 0, z])/9 - 
          (5440*H[0, 0, 1, z])/9 - (1168*H[0, 1, 0, z])/3 - 
          (656*H[0, 1, 1, z])/9 - (1696*H[1, 0, 0, z])/9 - 96*H[1, 0, 1, z] - 
          256*H[1, 1, 0, z] + (64*H[-1, -1, -1, 0, z])/3 - 
          336*H[-1, -1, 0, 0, z] - (352*H[-1, -1, 0, 1, z])/3 - 
          96*H[-1, 0, -1, 0, z] + (32*H[-1, 0, 0, 0, z])/3 - 
          144*H[-1, 0, 0, 1, z] - 160*H[-1, 0, 1, 0, z] - 
          (128*H[-1, 0, 1, 1, z])/3 - 64*H[0, -1, -1, 0, z] + 
          (64*H[0, -1, 0, 1, z])/3 + (64*H[0, 0, -1, 0, z])/3 - 
          176*H[0, 0, 0, 1, z] - (16*H[0, 0, 1, 1, z])/3 + 
          16*H[0, 1, 0, 1, z] + 64*H[1, 0, -1, 0, z] - (272*H[1, 0, 0, 0, z])/
           3 - (224*H[1, 0, 0, 1, z])/3 - 80*H[1, 0, 1, 0, z] + 
          (304*H[1, 1, 0, 0, z])/3 - 16*H[1, 1, 0, 1, z] + 
          16*H[1, 1, 1, 0, z] - 160*H[-1, 0, 0, 0, 0, z] - 
          96*H[-1, 0, 0, 1, 0, z] - 128*H[-1, 0, 1, 0, 0, z] - 
          64*H[-1, 0, 1, 1, 0, z] + (128*H[0, -1, -1, -1, 0, z])/3 - 
          352*H[0, -1, -1, 0, 0, z] - (64*H[0, -1, -1, 0, 1, z])/3 - 
          (448*H[0, -1, 0, -1, 0, z])/3 + (704*H[0, -1, 0, 0, 0, z])/3 + 
          32*H[0, -1, 0, 0, 1, z] - (64*H[0, -1, 0, 1, 0, z])/3 - 
          (896*H[0, 0, -1, -1, 0, z])/3 + (832*H[0, 0, -1, 0, 0, z])/3 + 
          (640*H[0, 0, 0, -1, 0, z])/3 - 448*H[0, 0, 0, 0, 0, z] - 
          (1696*H[0, 0, 0, 0, 1, z])/3 - (512*H[0, 0, 0, 1, 0, z])/3 - 
          32*H[0, 0, 0, 1, 1, z] - 64*H[0, 0, 1, 0, 0, z] - 
          (224*H[0, 0, 1, 0, 1, z])/3 - (448*H[0, 0, 1, 1, 0, z])/3 + 
          (128*H[0, 1, 0, -1, 0, z])/3 - (608*H[0, 1, 0, 0, 0, z])/3 - 
          192*H[0, 1, 0, 0, 1, z] - (416*H[0, 1, 0, 1, 0, z])/3 - 
          160*H[0, 1, 1, 0, 0, z] - 96*H[0, 1, 1, 0, 1, z] - 
          160*H[0, 1, 1, 1, 0, z] + (416*H[-1, z]*zeta[2])/3 - 
          (3056*H[1, z]*zeta[2])/9 + 128*H[-1, -1, z]*zeta[2] - 
          (160*H[0, -1, z]*zeta[2])/3 + (256*H[0, 1, z]*zeta[2])/
           (3*z*(1 + z)) + (176*H[1, 0, z]*zeta[2])/3 + 
          (128*H[1, 1, z]*zeta[2])/3 - 96*H[-1, 0, 0, z]*zeta[2] - 
          64*H[-1, 0, 1, z]*zeta[2] + (128*H[0, -1, -1, z]*zeta[2])/3 - 
          (512*H[0, -1, 0, z]*zeta[2])/3 - (448*H[0, 0, -1, z]*zeta[2])/3 + 
          (2080*H[0, 0, 0, z]*zeta[2])/3 + (160*H[0, 0, 1, z]*zeta[2])/3 + 
          (416*H[0, 1, 0, z]*zeta[2])/3 - (128*H[0, 1, 1, z]*zeta[2])/3 - 
          (304*H[-1, z]*zeta[3])/3 - (544*H[1, z]*zeta[3])/3 + 
          128*H[-1, 0, z]*zeta[3] - (160*H[0, -1, z]*zeta[3])/3 + 
          z^2*((-128*H[1, z])/3 + (3712*H[-1, -1, 0, z])/27 - 
            (3712*H[-1, 0, 0, z])/27 - (3712*H[-1, 0, 1, z])/27 - 
            (3712*H[0, -1, 0, z])/27 + (3712*H[0, 0, 0, z])/27 + 
            (3712*H[0, 0, 1, z])/27 - (256*H[-1, -1, -1, 0, z])/9 + 
            128*H[-1, -1, 0, 0, z] - (512*H[-1, -1, 0, 1, z])/9 + 
            (256*H[-1, 0, -1, 0, z])/3 - (2048*H[-1, 0, 0, 0, z])/9 - 
            128*H[-1, 0, 0, 1, z] - (256*H[-1, 0, 1, 0, z])/3 - 
            (256*H[-1, 0, 1, 1, z])/9 + (256*H[0, -1, -1, 0, z])/3 - 
            (1664*H[0, -1, 0, 0, z])/9 - (1280*H[0, 0, -1, 0, z])/9 + 
            (2944*H[0, 0, 0, 1, z])/9 + (256*H[0, 0, 1, 1, z])/9 + 
            (256*H[0, 1, 0, 1, z])/3 + (1280*H[1, 0, 0, 0, z])/9 + 
            (1280*H[1, 0, 0, 1, z])/9 + (256*H[1, 0, 1, 0, z])/3 + 
            (2048*H[1, 1, 0, 0, z])/9 + (256*H[1, 1, 0, 1, z])/3 + 
            (512*H[1, 1, 1, 0, z])/3 + (1856*H[-1, z]*zeta[2])/9 - 
            (1856*H[1, z]*zeta[2])/27 + (128*H[-1, -1, z]*zeta[2])/3 + 
            (512*H[-1, 0, z]*zeta[2])/3 + (128*H[0, -1, z]*zeta[2])/3 - 
            (896*H[1, 0, z]*zeta[2])/9 + (640*H[1, 1, z]*zeta[2])/9 - 
            (128*H[-1, z]*zeta[3])/9 - (1280*H[1, z]*zeta[3])/9) + 
          ((3712*H[-1, -1, 0, z])/27 - (3712*H[-1, 0, 0, z])/27 - 
            (3712*H[-1, 0, 1, z])/27 - (256*H[-1, -1, -1, 0, z])/9 + 
            128*H[-1, -1, 0, 0, z] - (512*H[-1, -1, 0, 1, z])/9 + 
            (256*H[-1, 0, -1, 0, z])/3 - (2048*H[-1, 0, 0, 0, z])/9 - 
            128*H[-1, 0, 0, 1, z] - (256*H[-1, 0, 1, 0, z])/3 - 
            (256*H[-1, 0, 1, 1, z])/9 + (512*H[0, -1, -1, 0, z])/3 - 
            (512*H[0, -1, 0, 0, z])/3 - (512*H[0, -1, 0, 1, z])/3 - 
            (1280*H[1, 0, 0, 0, z])/9 - (1280*H[1, 0, 0, 1, z])/9 - 
            (256*H[1, 0, 1, 0, z])/3 - (2048*H[1, 1, 0, 0, z])/9 - 
            (256*H[1, 1, 0, 1, z])/3 - (512*H[1, 1, 1, 0, z])/3 + 
            (1856*H[-1, z]*zeta[2])/9 + (1856*H[1, z]*zeta[2])/27 + 
            (128*H[-1, -1, z]*zeta[2])/3 + (512*H[-1, 0, z]*zeta[2])/3 + 
            256*H[0, -1, z]*zeta[2] + (896*H[1, 0, z]*zeta[2])/9 - 
            (640*H[1, 1, z]*zeta[2])/9 - (128*H[-1, z]*zeta[3])/9 + 
            (1280*H[1, z]*zeta[3])/9)/z + (z^3*((-128*H[0, z])/3 + 
             (1280*H[0, 0, 0, 0, z])/3 + (512*H[0, 0, 1, 0, z])/3 + 
             (2048*H[0, 1, 0, 0, z])/9 + (512*H[0, 1, 1, 0, z])/3 - 
             (7424*H[0, z]*zeta[2])/27 - 384*H[0, 0, z]*zeta[2] + 
             (128*H[0, 1, z]*zeta[2])/3 - (9280*zeta[3])/27 - 
             (2432*H[0, z]*zeta[3])/9 - (3776*zeta[4])/9))/(1 + z) + 
          176*H[-1, z]*zeta[4] + z*((19096*H[1, z])/27 + (3632*H[-1, 0, z])/
             27 + (2272*H[1, 0, z])/3 + (1456*H[1, 1, z])/9 + 
            (2176*H[-1, -1, 0, z])/9 + (304*H[-1, 0, 0, z])/3 - 
            (160*H[-1, 0, 1, z])/9 - 32*H[0, -1, 0, z] - (800*H[0, 0, 0, z])/
             3 - (3440*H[0, 0, 1, z])/9 - (208*H[0, 1, 0, z])/3 - 
            (656*H[0, 1, 1, z])/9 + (1696*H[1, 0, 0, z])/9 + 
            96*H[1, 0, 1, z] + 256*H[1, 1, 0, z] + (64*H[-1, -1, -1, 0, z])/
             3 - 336*H[-1, -1, 0, 0, z] - (352*H[-1, -1, 0, 1, z])/3 - 
            96*H[-1, 0, -1, 0, z] + (32*H[-1, 0, 0, 0, z])/3 - 
            144*H[-1, 0, 0, 1, z] - 160*H[-1, 0, 1, 0, z] - 
            (128*H[-1, 0, 1, 1, z])/3 - 64*H[0, -1, -1, 0, z] + 
            224*H[0, -1, 0, 0, z] - 256*H[0, -1, 0, 1, z] + 
            256*H[0, 0, -1, 0, z] + 656*H[0, 0, 0, 1, z] + 
            48*H[0, 0, 1, 1, z] + 80*H[0, 1, 0, 1, z] - 
            64*H[1, 0, -1, 0, z] + (272*H[1, 0, 0, 0, z])/3 + 
            (224*H[1, 0, 0, 1, z])/3 + 80*H[1, 0, 1, 0, z] - 
            (304*H[1, 1, 0, 0, z])/3 + 16*H[1, 1, 0, 1, z] - 
            16*H[1, 1, 1, 0, z] - 160*H[-1, 0, 0, 0, 0, z] - 
            96*H[-1, 0, 0, 1, 0, z] - 128*H[-1, 0, 1, 0, 0, z] - 
            64*H[-1, 0, 1, 1, 0, z] - (128*H[0, -1, -1, -1, 0, z])/3 + 
            352*H[0, -1, -1, 0, 0, z] + (64*H[0, -1, -1, 0, 1, z])/3 + 
            (448*H[0, -1, 0, -1, 0, z])/3 - (704*H[0, -1, 0, 0, 0, z])/3 - 
            32*H[0, -1, 0, 0, 1, z] + (64*H[0, -1, 0, 1, 0, z])/3 + 
            (896*H[0, 0, -1, -1, 0, z])/3 - (1088*H[0, 0, -1, 0, 0, z])/3 - 
            (640*H[0, 0, 0, -1, 0, z])/3 - (1696*H[0, 0, 0, 0, 1, z])/3 - 
            (320*H[0, 0, 0, 1, 0, z])/3 - 32*H[0, 0, 0, 1, 1, z] + 
            64*H[0, 0, 1, 0, 0, z] - (352*H[0, 0, 1, 0, 1, z])/3 - 
            (128*H[0, 0, 1, 1, 0, z])/3 + (128*H[0, 1, 0, -1, 0, z])/3 - 
            (608*H[0, 1, 0, 0, 0, z])/3 - 192*H[0, 1, 0, 0, 1, z] - 
            (416*H[0, 1, 0, 1, 0, z])/3 - 160*H[0, 1, 1, 0, 0, z] - 
            96*H[0, 1, 1, 0, 1, z] - 160*H[0, 1, 1, 1, 0, z] + 
            (416*H[-1, z]*zeta[2])/3 + (3056*H[1, z]*zeta[2])/9 + 
            128*H[-1, -1, z]*zeta[2] + 224*H[0, -1, z]*zeta[2] - 
            (176*H[1, 0, z]*zeta[2])/3 - (128*H[1, 1, z]*zeta[2])/3 - 
            96*H[-1, 0, 0, z]*zeta[2] - 64*H[-1, 0, 1, z]*zeta[2] - 
            (128*H[0, -1, -1, z]*zeta[2])/3 + (512*H[0, -1, 0, z]*zeta[2])/
             3 + (448*H[0, 0, -1, z]*zeta[2])/3 + 544*H[0, 0, 0, z]*zeta[2] + 
            (736*H[0, 0, 1, z]*zeta[2])/3 + (416*H[0, 1, 0, z]*zeta[2])/3 - 
            (128*H[0, 1, 1, z]*zeta[2])/3 - (304*H[-1, z]*zeta[3])/3 + 
            (544*H[1, z]*zeta[3])/3 + 128*H[-1, 0, z]*zeta[3] + 
            (160*H[0, -1, z]*zeta[3])/3 + 176*H[-1, z]*zeta[4]) + 
          Lp*(3200/3 + (1600*H[0, z])/3 + (1456*H[1, z])/3 - 
            (416*H[-1, 0, z])/3 + (608*H[0, 0, z])/3 + (656*H[0, 1, z])/3 + 
            64*H[-1, -1, 0, z] + 32*H[-1, 0, 0, z] + 128*H[-1, 0, 1, z] + 
            32*H[0, -1, 0, z] - 32*H[0, 0, 0, z] + 16*H[0, 0, 1, z] - 
            48*H[1, 0, 0, z] + 128*H[0, -1, -1, 0, z] - 
            64*H[0, -1, 0, 0, z] - 64*H[0, 0, -1, 0, z] + 
            64*H[0, 0, 0, 0, z] + 96*H[0, 0, 0, 1, z] - 32*H[0, 1, 0, 0, z] - 
            (1072*zeta[2])/3 - 96*H[-1, z]*zeta[2] + 16*H[0, z]*zeta[2] - 
            32*H[1, z]*zeta[2] + 64*H[0, -1, z]*zeta[2] - 160*H[0, 0, z]*
             zeta[2] - 64*H[0, 1, z]*zeta[2] + ((-256*H[-1, -1, 0, z])/3 + 
              (256*H[-1, 0, 0, z])/3 + (256*H[-1, 0, 1, z])/3 - 
              128*H[-1, z]*zeta[2] - (128*H[1, z]*zeta[2])/3)/z + 
            128*zeta[3] - 128*H[0, z]*zeta[3] + 
            z^2*((-256*H[-1, -1, 0, z])/3 + (256*H[-1, 0, 0, z])/3 + 
              (256*H[-1, 0, 1, z])/3 + (256*H[0, -1, 0, z])/3 - 
              (256*H[0, 0, 0, z])/3 - (256*H[0, 0, 1, z])/3 - 
              128*H[-1, z]*zeta[2] + (512*H[0, z]*zeta[2])/3 + 
              (128*H[1, z]*zeta[2])/3 + (640*zeta[3])/3) + 120*zeta[4] + 
            z*(-3200/3 + 48*H[0, z] - (1456*H[1, z])/3 - (416*H[-1, 0, z])/
               3 + (464*H[0, 0, z])/3 + (656*H[0, 1, z])/3 + 64*H[-1, -1, 0, 
                z] + 32*H[-1, 0, 0, z] + 128*H[-1, 0, 1, z] - 
              96*H[0, -1, 0, z] - 144*H[0, 0, 1, z] + 48*H[1, 0, 0, z] - 
              128*H[0, -1, -1, 0, z] + 64*H[0, -1, 0, 0, z] + 
              64*H[0, 0, -1, 0, z] + 96*H[0, 0, 0, 1, z] - 32*H[0, 1, 0, 0, 
                z] - (656*zeta[2])/3 - 96*H[-1, z]*zeta[2] + 144*H[0, z]*zeta[
                2] + 32*H[1, z]*zeta[2] - 64*H[0, -1, z]*zeta[2] - 
              96*H[0, 0, z]*zeta[2] - 64*H[0, 1, z]*zeta[2] + 200*zeta[4])) + 
          (z^2*(16640/27 + (4472*H[0, z])/3 - (2768*H[0, 0, z])/27 + 
             (11248*H[0, 1, z])/27 + (1904*H[0, 0, 0, 0, z])/3 + 
             (1328*H[0, 0, 1, 0, z])/3 + (2336*H[0, 1, 0, 0, z])/9 + 
             (704*H[0, 1, 1, 0, z])/3 - (3184*zeta[2])/27 + 
             (8512*H[0, z]*zeta[2])/27 - 896*H[0, 0, z]*zeta[2] - 
             (112*H[0, 1, z]*zeta[2])/3 + (416*zeta[3])/27 - 
             (3872*H[0, z]*zeta[3])/9 + (64*H[0, 1, z]*zeta[3])/3 - 
             (128*zeta[2]*zeta[3])/3 - (2732*zeta[4])/9 - 
             (680*H[0, z]*zeta[4])/3 + 160*zeta[5]))/(1 + z) + 
          (-16640/27 - (40096*H[0, z])/27 - (38240*H[0, 0, z])/27 - 
            (25472*H[0, 1, z])/27 + (224*H[0, 0, 0, 0, z])/3 - 
            (32*H[0, 0, 1, 0, z])/3 + 192*H[0, 1, 0, 0, z] + 
            32*H[0, 1, 1, 0, z] + (21040*zeta[2])/27 + (4384*H[0, z]*zeta[2])/
             9 + 176*H[0, 0, z]*zeta[2] + (304*H[0, 1, z]*zeta[2])/3 - 
            (896*zeta[3])/3 - (448*H[0, z]*zeta[3])/3 + 
            (896*H[0, 0, z]*zeta[3])/3 + (64*H[0, 1, z]*zeta[3])/3 - 
            (512*zeta[2]*zeta[3])/3 - 212*zeta[4] + (136*H[0, z]*zeta[4])/3 + 
            (1600*zeta[5])/3)/(1 + z) + (z*((1304*H[0, z])/27 - 
             (41008*H[0, 0, z])/27 - (14224*H[0, 1, z])/27 + 
             (608*H[0, 0, 0, 0, z])/3 + (640*H[0, 0, 1, 0, z])/3 + 
             160*H[0, 1, 0, 0, z] + 64*H[0, 1, 1, 0, z] + (1984*zeta[2])/3 + 
             (3232*H[0, z]*zeta[2])/3 - 384*H[0, 0, z]*zeta[2] - 
             96*H[0, 1, z]*zeta[2] + (544*zeta[3])/9 - (736*H[0, z]*zeta[3])/
              3 + (896*H[0, 0, z]*zeta[3])/3 + (128*H[0, 1, z]*zeta[3])/3 - 
             (640*zeta[2]*zeta[3])/3 - 8*zeta[4] - (544*H[0, z]*zeta[4])/3 + 
             (2080*zeta[5])/3))/(1 + z)))/(16*nc) + 
       CA*CF^2*((-35452*H[1, z])/27 + (64*H[-1, 0, z])/(3*z*(1 + z)) - 
         (3992*H[1, 0, z])/9 - (1840*H[1, 1, z])/9 - (536*H[1, 0, 0, z])/3 - 
         364*H[1, 0, 1, z] - (596*H[1, 1, 0, z])/3 + 96*H[1, 0, -1, 0, z] + 
         (1168*H[1, 0, 0, 0, z])/3 + (1456*H[1, 0, 0, 1, z])/3 + 
         240*H[1, 0, 1, 0, z] + (1936*H[1, 1, 0, 0, z])/3 + 
         240*H[1, 1, 0, 1, z] + 384*H[1, 1, 1, 0, z] + (100*H[1, z]*zeta[2])/
          3 - (884*H[1, 0, z]*zeta[2])/3 + (320*H[1, 1, z]*zeta[2])/3 + 
         (z^3*((32*H[-1, 0, z])/3 - (32*H[0, 0, z])/3 + (32*zeta[2])/3))/
          (1 + z) + Lp^3*(-4*H[0, z] - 4*z*H[0, z] + 
           (-8 + 8*H[-1, 0, z] - 4*H[0, 0, z] + 4*zeta[2])/(1 + z) + 
           (z^2*(8 + 8*H[-1, 0, z] - 4*H[0, 0, z] + 4*zeta[2]))/(1 + z)) + 
         Lh*Lp^2*(-8*H[0, z] - 8*z*H[0, z] + (-16 + 16*H[-1, 0, z] - 
             8*H[0, 0, z] + 8*zeta[2])/(1 + z) + 
           (z^2*(16 + 16*H[-1, 0, z] - 8*H[0, 0, z] + 8*zeta[2]))/(1 + z)) + 
         Lp^2*(32*H[1, z] + 16*H[0, 1, z] + z*(-32*H[1, z] + 16*H[0, 1, z] - 
             4*H[1, 0, z]) + 4*H[1, 0, z] + 
           (z*((-38*H[0, z])/3 - 72*H[-1, 0, z] + 72*H[0, 0, z] - 
              68*zeta[2]))/(1 + z) + (z^2*(-61/3 - (103*H[0, z])/3 + 
              (68*H[-1, 0, z])/3 + (32*H[0, 0, z])/3 + 56*H[-1, -1, 0, z] - 
              60*H[-1, 0, 0, z] - 32*H[-1, 0, 1, z] - 56*H[0, -1, 0, z] + 
              42*H[0, 0, 0, z] + 16*H[0, 0, 1, z] + 4*H[0, 1, 0, z] - 
              (26*zeta[2])/3 + 60*H[-1, z]*zeta[2] - 40*H[0, z]*zeta[2] - 
              74*zeta[3]))/(1 + z) + (61/3 + (65*H[0, z])/3 + 
             (68*H[-1, 0, z])/3 + (8*H[0, 0, z])/3 + 56*H[-1, -1, 0, z] - 
             60*H[-1, 0, 0, z] - 32*H[-1, 0, 1, z] - 24*H[0, -1, 0, z] + 
             26*H[0, 0, 0, z] + 16*H[0, 0, 1, z] + 4*H[0, 1, 0, z] - 
             (2*zeta[2])/3 + 60*H[-1, z]*zeta[2] - 24*H[0, z]*zeta[2] - 
             26*zeta[3])/(1 + z)) - (784*H[1, z]*zeta[3])/3 + 
         z*((35452*H[1, z])/27 + (3992*H[1, 0, z])/9 + (1840*H[1, 1, z])/9 + 
           (536*H[1, 0, 0, z])/3 + 364*H[1, 0, 1, z] + (596*H[1, 1, 0, z])/
            3 - 96*H[1, 0, -1, 0, z] - (1168*H[1, 0, 0, 0, z])/3 - 
           (1456*H[1, 0, 0, 1, z])/3 - 240*H[1, 0, 1, 0, z] - 
           (1936*H[1, 1, 0, 0, z])/3 - 240*H[1, 1, 0, 1, z] - 
           384*H[1, 1, 1, 0, z] - (100*H[1, z]*zeta[2])/3 + 
           (884*H[1, 0, z]*zeta[2])/3 - (320*H[1, 1, z]*zeta[2])/3 + 
           (784*H[1, z]*zeta[3])/3) + Lh*Lp*(38*H[0, z] - 8*H[-1, 0, z] + 
           32*H[0, 0, z] + z*(-10*H[0, z] - 8*H[-1, 0, z] + 16*H[0, 0, z] - 
             8*H[1, 0, z]) + 8*H[1, 0, z] - (8*z*zeta[2])/(1 + z) + 
           (z^2*(-30 - 16*H[-1, -1, 0, z] - 24*H[-1, 0, 0, z] - 
              16*H[0, -1, 0, z] + 36*H[0, 0, 0, z] + 8*H[0, 1, 0, z] - 
              12*zeta[2] - 8*H[-1, z]*zeta[2] + 12*zeta[3]))/(1 + z) + 
           (30 - 16*H[-1, -1, 0, z] - 24*H[-1, 0, 0, z] - 16*H[0, -1, 0, z] + 
             36*H[0, 0, 0, z] + 8*H[0, 1, 0, z] + 4*zeta[2] - 
             8*H[-1, z]*zeta[2] + 12*zeta[3])/(1 + z)) + 
         (z*((13868*H[0, z])/81 + (3760*H[-1, 0, z])/27 + (508*H[0, 0, z])/
             3 - (28552*H[0, 1, z])/27 - (4912*H[-1, -1, 0, z])/9 + 
            (224*H[-1, 0, 0, z])/3 + (7504*H[-1, 0, 1, z])/9 + 
            8*H[0, -1, 0, z] - (2516*H[0, 0, 0, z])/3 - 1716*H[0, 0, 1, z] - 
            (1124*H[0, 1, 0, z])/3 - (1840*H[0, 1, 1, z])/9 + 
            16*H[-1, -1, -1, 0, z] + (1912*H[-1, -1, 0, 0, z])/3 + 
            448*H[-1, -1, 0, 1, z] + (992*H[-1, 0, -1, 0, z])/3 + 
            8*H[-1, 0, 0, 0, z] + (3680*H[-1, 0, 0, 1, z])/3 + 
            672*H[-1, 0, 1, 0, z] + (896*H[-1, 0, 1, 1, z])/3 - 
            (64*H[0, -1, -1, 0, z])/3 - (304*H[0, -1, 0, 0, z])/3 + 
            928*H[0, -1, 0, 1, z] - (1520*H[0, 0, -1, 0, z])/3 + 
            (952*H[0, 0, 0, 0, z])/3 - (4880*H[0, 0, 0, 1, z])/3 - 
            (704*H[0, 0, 1, 0, z])/3 - 128*H[0, 0, 1, 1, z] - 
            560*H[0, 1, 0, 0, z] - (1552*H[0, 1, 0, 1, z])/3 - 
            (1408*H[0, 1, 1, 0, z])/3 + (10192*zeta[2])/9 - 
            (3320*H[-1, z]*zeta[2])/3 + (6598*H[0, z]*zeta[2])/3 - 
            440*H[-1, -1, z]*zeta[2] - (4408*H[-1, 0, z]*zeta[2])/3 - 
            (2816*H[0, -1, z]*zeta[2])/3 + (5800*H[0, 0, z]*zeta[2])/3 - 
            (208*H[0, 1, z]*zeta[2])/3 + (15448*zeta[3])/9 + 
            (344*H[-1, z]*zeta[3])/3 + (2800*H[0, z]*zeta[3])/3 + 
            (2372*zeta[4])/3))/(1 + z) + Lp*((1660*H[1, z])/3 - 
           (208*H[1, 0, z])/3 - 16*H[1, 0, 0, z] - 16*H[1, 0, 1, z] - 
           16*H[1, 1, 0, z] - 40*H[0, -1, 0, 0, z] + 112*H[1, z]*zeta[2] + 
           z*((-1660*H[1, z])/3 + (208*H[1, 0, z])/3 + 16*H[1, 0, 0, z] + 
             16*H[1, 0, 1, z] + 16*H[1, 1, 0, z] + 40*H[0, -1, 0, 0, z] - 
             112*H[1, z]*zeta[2]) + (z*((-2252*H[0, z])/9 + (352*H[-1, 0, z])/
               3 + 332*H[0, 0, z] + (1672*H[0, 1, z])/3 - 32*H[-1, -1, 0, 
                z] - 160*H[-1, 0, 0, z] - 864*H[-1, 0, 1, z] + 
              192*H[0, -1, 0, z] - 240*H[0, 0, 0, z] + 288*H[0, 0, 1, z] - 
              112*H[0, 1, 0, z] - (1496*zeta[2])/3 + 848*H[-1, z]*zeta[2] - 
              472*H[0, z]*zeta[2] - 640*zeta[3]))/(1 + z) + 
           (2404/9 + (872*H[0, z])/9 + (2672*H[-1, 0, z])/9 - 
             (778*H[0, 0, z])/9 + (596*H[0, 1, z])/3 - (400*H[-1, -1, 0, z])/
              3 - (808*H[-1, 0, 0, z])/3 - (1792*H[-1, 0, 1, z])/3 - 
             (152*H[0, -1, 0, z])/3 + (364*H[0, 0, 0, z])/3 + 
             (296*H[0, 0, 1, z])/3 - (16*H[0, 1, 0, z])/3 - 
             96*H[-1, -1, -1, 0, z] + 256*H[-1, -1, 0, 0, z] + 
             928*H[-1, -1, 0, 1, z] - 128*H[-1, 0, -1, 0, z] + 
             200*H[-1, 0, 0, 0, z] - 336*H[-1, 0, 0, 1, z] + 
             112*H[-1, 0, 1, 0, z] - 176*H[0, -1, -1, 0, z] - 
             384*H[0, -1, 0, 1, z] + 80*H[0, 0, -1, 0, z] - 
             68*H[0, 0, 0, 0, z] - 8*H[0, 0, 0, 1, z] - 56*H[0, 0, 1, 0, z] - 
             16*H[0, 1, 0, 0, z] - 16*H[0, 1, 0, 1, z] - 
             16*H[0, 1, 1, 0, z] - (1364*zeta[2])/9 + (1592*H[-1, z]*zeta[2])/
              3 - (400*H[0, z]*zeta[2])/3 - 976*H[-1, -1, z]*zeta[2] + 
             552*H[-1, 0, z]*zeta[2] + 296*H[0, -1, z]*zeta[2] - 
             44*H[0, 0, z]*zeta[2] + 112*H[0, 1, z]*zeta[2] - 268*zeta[3] + 
             768*H[-1, z]*zeta[3] - 100*H[0, z]*zeta[3] + 98*zeta[4])/
            (1 + z) + (z^2*(-2404/9 - (3772*H[0, z])/9 + (2672*H[-1, 0, z])/
               9 + (1622*H[0, 0, z])/9 + (1076*H[0, 1, z])/3 - 
              (400*H[-1, -1, 0, z])/3 - (808*H[-1, 0, 0, z])/3 - 
              (1792*H[-1, 0, 1, z])/3 + (232*H[0, -1, 0, z])/3 + 
              (220*H[0, 0, 0, z])/3 + (1064*H[0, 0, 1, z])/3 + 
              (32*H[0, 1, 0, z])/3 - 96*H[-1, -1, -1, 0, z] + 
              256*H[-1, -1, 0, 0, z] + 928*H[-1, -1, 0, 1, z] - 
              128*H[-1, 0, -1, 0, z] + 200*H[-1, 0, 0, 0, z] - 
              336*H[-1, 0, 0, 1, z] + 112*H[-1, 0, 1, 0, z] - 
              80*H[0, -1, -1, 0, z] - 384*H[0, -1, 0, 1, z] + 
              208*H[0, 0, -1, 0, z] - 236*H[0, 0, 0, 0, z] - 8*H[0, 0, 0, 1, 
                z] - 72*H[0, 0, 1, 0, z] - 16*H[0, 1, 0, 0, z] - 
              16*H[0, 1, 0, 1, z] - 16*H[0, 1, 1, 0, z] - (980*zeta[2])/9 + 
              (1592*H[-1, z]*zeta[2])/3 - (1264*H[0, z]*zeta[2])/3 - 
              976*H[-1, -1, z]*zeta[2] + 552*H[-1, 0, z]*zeta[2] + 
              344*H[0, -1, z]*zeta[2] + 20*H[0, 0, z]*zeta[2] + 
              112*H[0, 1, z]*zeta[2] - 444*zeta[3] + 768*H[-1, z]*zeta[3] - 
              12*H[0, z]*zeta[3] + 146*zeta[4]))/(1 + z)) + 
         (-89998/81 - (58352*H[0, z])/81 + (22672*H[-1, 0, z])/81 - 
           (36290*H[0, 0, z])/81 - (37892*H[0, 1, z])/27 - 
           (4312*H[-1, -1, 0, z])/9 - (10592*H[-1, 0, 0, z])/27 + 
           (7672*H[-1, 0, 1, z])/27 - (8492*H[0, -1, 0, z])/27 + 
           (6920*H[0, 0, 0, z])/27 - (26216*H[0, 0, 1, z])/27 - 
           (404*H[0, 1, 0, z])/9 - (824*H[0, 1, 1, z])/9 + 
           (1480*H[-1, -1, -1, 0, z])/9 + (4540*H[-1, -1, 0, 0, z])/9 + 
           (1168*H[-1, -1, 0, 1, z])/3 + (2128*H[-1, 0, -1, 0, z])/9 + 
           (1172*H[-1, 0, 0, 0, z])/9 + (7504*H[-1, 0, 0, 1, z])/9 + 
           (1328*H[-1, 0, 1, 0, z])/3 + (1840*H[-1, 0, 1, 1, z])/9 - 
           (272*H[0, -1, -1, 0, z])/9 + (3548*H[0, -1, 0, 0, z])/9 + 
           (8440*H[0, -1, 0, 1, z])/9 - (496*H[0, 0, -1, 0, z])/9 - 
           (3752*H[0, 0, 0, 0, z])/9 - (7084*H[0, 0, 0, 1, z])/9 - 
           (416*H[0, 0, 1, 0, z])/3 - (488*H[0, 0, 1, 1, z])/9 - 
           (592*H[0, 1, 0, 0, z])/3 - (628*H[0, 1, 0, 1, z])/3 - 
           140*H[0, 1, 1, 0, z] - 864*H[-1, -1, -1, 0, 0, z] - 
           1600*H[-1, -1, -1, 0, 1, z] - 16*H[-1, -1, 0, -1, 0, z] - 
           320*H[-1, -1, 0, 0, 0, z] - 736*H[-1, -1, 0, 0, 1, z] - 
           (2576*H[-1, -1, 0, 1, 0, z])/3 - (896*H[-1, -1, 0, 1, 1, z])/3 - 
           64*H[-1, 0, -1, -1, 0, z] + (760*H[-1, 0, -1, 0, 0, z])/3 - 
           (1264*H[-1, 0, -1, 0, 1, z])/3 + (1456*H[-1, 0, 0, -1, 0, z])/3 - 
           (512*H[-1, 0, 0, 0, 0, z])/3 + 1712*H[-1, 0, 0, 0, 1, z] + 
           (1048*H[-1, 0, 0, 1, 0, z])/3 + 128*H[-1, 0, 0, 1, 1, z] + 
           560*H[-1, 0, 1, 0, 0, z] + (1552*H[-1, 0, 1, 0, 1, z])/3 + 
           (1408*H[-1, 0, 1, 1, 0, z])/3 + (256*H[0, -1, -1, -1, 0, z])/3 + 
           248*H[0, -1, -1, 0, 0, z] - (1232*H[0, -1, -1, 0, 1, z])/3 + 
           (928*H[0, -1, 0, -1, 0, z])/3 - (488*H[0, -1, 0, 0, 0, z])/3 + 
           (2536*H[0, -1, 0, 0, 1, z])/3 + (752*H[0, -1, 0, 1, 0, z])/3 + 
           (416*H[0, -1, 0, 1, 1, z])/3 + (448*H[0, 0, -1, -1, 0, z])/3 + 
           (712*H[0, 0, -1, 0, 0, z])/3 + (3248*H[0, 0, -1, 0, 1, z])/3 - 
           (544*H[0, 0, 0, -1, 0, z])/3 + 120*H[0, 0, 0, 0, 0, z] - 
           (1336*H[0, 0, 0, 0, 1, z])/3 + (424*H[0, 0, 0, 1, 0, z])/3 - 
           (64*H[0, 0, 0, 1, 1, z])/3 + 64*H[0, 0, 1, 0, 0, z] - 
           (352*H[0, 0, 1, 0, 1, z])/3 + 96*H[0, 1, 0, -1, 0, z] + 
           (1168*H[0, 1, 0, 0, 0, z])/3 + (1456*H[0, 1, 0, 0, 1, z])/3 + 
           240*H[0, 1, 0, 1, 0, z] + (1936*H[0, 1, 1, 0, 0, z])/3 + 
           240*H[0, 1, 1, 0, 1, z] + 384*H[0, 1, 1, 1, 0, z] + 
           (149321*zeta[2])/81 - (14140*H[-1, z]*zeta[2])/27 + 
           (30973*H[0, z]*zeta[2])/27 - (2764*H[-1, -1, z]*zeta[2])/9 - 
           (8948*H[-1, 0, z]*zeta[2])/9 - (8576*H[0, -1, z]*zeta[2])/9 + 
           (7748*H[0, 0, z]*zeta[2])/9 - (452*H[0, 1, z]*zeta[2])/3 + 
           1600*H[-1, -1, -1, z]*zeta[2] + (2000*H[-1, -1, 0, z]*zeta[2])/3 + 
           (1168*H[-1, 0, -1, z]*zeta[2])/3 - 1812*H[-1, 0, 0, z]*zeta[2] - 
           80*H[-1, 0, 1, z]*zeta[2] + (1360*H[0, -1, -1, z]*zeta[2])/3 - 
           (3088*H[0, -1, 0, z]*zeta[2])/3 - 1008*H[0, 0, -1, z]*zeta[2] + 
           (2150*H[0, 0, 0, z]*zeta[2])/3 - 168*H[0, 0, 1, z]*zeta[2] - 
           (884*H[0, 1, 0, z]*zeta[2])/3 + (320*H[0, 1, 1, z]*zeta[2])/3 + 
           666*zeta[3] + (416*H[-1, z]*zeta[3])/9 + (5564*H[0, z]*zeta[3])/
            9 - (3176*H[-1, -1, z]*zeta[3])/3 - 704*H[-1, 0, z]*zeta[3] - 
           472*H[0, -1, z]*zeta[3] + 480*H[0, 0, z]*zeta[3] - 
           (784*H[0, 1, z]*zeta[3])/3 - 290*zeta[2]*zeta[3] - 49*zeta[4] - 
           (2752*H[-1, z]*zeta[4])/3 - 122*H[0, z]*zeta[4] + 396*zeta[5])/
          (1 + z) + (z^2*(89998/81 + (71248*H[0, z])/81 + (20944*H[-1, 0, z])/
             81 + (42046*H[0, 0, z])/81 + (9340*H[0, 1, z])/27 - 
            (4888*H[-1, -1, 0, z])/9 - (8864*H[-1, 0, 0, z])/27 + 
            (7672*H[-1, 0, 1, z])/27 - (3452*H[0, -1, 0, z])/27 - 
            (1072*H[0, 0, 0, z])/27 - (16532*H[0, 0, 1, z])/27 - 
            (824*H[0, 1, 0, z])/9 - (1016*H[0, 1, 1, z])/9 + 
            (1480*H[-1, -1, -1, 0, z])/9 + (4252*H[-1, -1, 0, 0, z])/9 + 
            (1168*H[-1, -1, 0, 1, z])/3 + (1552*H[-1, 0, -1, 0, z])/9 + 
            (2252*H[-1, 0, 0, 0, z])/9 + (7504*H[-1, 0, 0, 1, z])/9 + 
            (1472*H[-1, 0, 1, 0, z])/3 + (1840*H[-1, 0, 1, 1, z])/9 + 
            (1936*H[0, -1, -1, 0, z])/9 - (2824*H[0, -1, 0, 0, z])/9 + 
            (2464*H[0, -1, 0, 1, z])/9 - (5128*H[0, 0, -1, 0, z])/9 - 
            (2780*H[0, 0, 0, 0, z])/9 - (13756*H[0, 0, 0, 1, z])/9 - 
            (1892*H[0, 0, 1, 0, z])/3 - (1160*H[0, 0, 1, 1, z])/9 - 
            (2624*H[0, 1, 0, 0, z])/3 - (1444*H[0, 1, 0, 1, z])/3 - 
            556*H[0, 1, 1, 0, z] - 864*H[-1, -1, -1, 0, 0, z] - 
            1600*H[-1, -1, -1, 0, 1, z] - 16*H[-1, -1, 0, -1, 0, z] - 
            320*H[-1, -1, 0, 0, 0, z] - 736*H[-1, -1, 0, 0, 1, z] - 
            (2576*H[-1, -1, 0, 1, 0, z])/3 - (896*H[-1, -1, 0, 1, 1, z])/3 - 
            64*H[-1, 0, -1, -1, 0, z] + (760*H[-1, 0, -1, 0, 0, z])/3 - 
            (1264*H[-1, 0, -1, 0, 1, z])/3 + (1456*H[-1, 0, 0, -1, 0, z])/3 - 
            (512*H[-1, 0, 0, 0, 0, z])/3 + 1712*H[-1, 0, 0, 0, 1, z] + 
            (1048*H[-1, 0, 0, 1, 0, z])/3 + 128*H[-1, 0, 0, 1, 1, z] + 
            560*H[-1, 0, 1, 0, 0, z] + (1552*H[-1, 0, 1, 0, 1, z])/3 + 
            (1408*H[-1, 0, 1, 1, 0, z])/3 + (320*H[0, -1, -1, -1, 0, z])/3 - 
            (88*H[0, -1, -1, 0, 0, z])/3 - 432*H[0, -1, -1, 0, 1, z] + 
            (608*H[0, -1, 0, -1, 0, z])/3 - (328*H[0, -1, 0, 0, 0, z])/3 + 
            (2632*H[0, -1, 0, 0, 1, z])/3 + (688*H[0, -1, 0, 1, 0, z])/3 + 
            (416*H[0, -1, 0, 1, 1, z])/3 - (320*H[0, 0, -1, -1, 0, z])/3 + 
            152*H[0, 0, -1, 0, 0, z] + (3248*H[0, 0, -1, 0, 1, z])/3 - 
            (928*H[0, 0, 0, -1, 0, z])/3 + 584*H[0, 0, 0, 0, 0, z] - 
            (1336*H[0, 0, 0, 0, 1, z])/3 + (616*H[0, 0, 0, 1, 0, z])/3 - 
            (64*H[0, 0, 0, 1, 1, z])/3 + (256*H[0, 0, 1, 0, 0, z])/3 - 
            96*H[0, 0, 1, 0, 1, z] - (64*H[0, 0, 1, 1, 0, z])/3 + 
            96*H[0, 1, 0, -1, 0, z] + (1168*H[0, 1, 0, 0, 0, z])/3 + 
            (1456*H[0, 1, 0, 0, 1, z])/3 + 240*H[0, 1, 0, 1, 0, z] + 
            (1936*H[0, 1, 1, 0, 0, z])/3 + 240*H[0, 1, 1, 0, 1, z] + 
            384*H[0, 1, 1, 1, 0, z] - (41857*zeta[2])/81 - 
            (15004*H[-1, z]*zeta[2])/27 + (25645*H[0, z]*zeta[2])/27 - 
            (2764*H[-1, -1, z]*zeta[2])/9 - (8372*H[-1, 0, z]*zeta[2])/9 - 
            (1496*H[0, -1, z]*zeta[2])/9 + (10880*H[0, 0, z]*zeta[2])/9 + 
            36*H[0, 1, z]*zeta[2] + 1600*H[-1, -1, -1, z]*zeta[2] + 
            (2000*H[-1, -1, 0, z]*zeta[2])/3 + (1168*H[-1, 0, -1, z]*zeta[2])/
             3 - 1812*H[-1, 0, 0, z]*zeta[2] - 80*H[-1, 0, 1, z]*zeta[2] + 
            (1456*H[0, -1, -1, z]*zeta[2])/3 - 1168*H[0, -1, 0, z]*zeta[2] - 
            1136*H[0, 0, -1, z]*zeta[2] + (1990*H[0, 0, 0, z]*zeta[2])/3 - 
            232*H[0, 0, 1, z]*zeta[2] - (884*H[0, 1, 0, z]*zeta[2])/3 + 
            (320*H[0, 1, 1, z]*zeta[2])/3 + (3626*zeta[3])/3 + 
            (632*H[-1, z]*zeta[3])/9 + (3200*H[0, z]*zeta[3])/9 - 
            (3176*H[-1, -1, z]*zeta[3])/3 - 704*H[-1, 0, z]*zeta[3] - 
            (1544*H[0, -1, z]*zeta[3])/3 + 528*H[0, 0, z]*zeta[3] - 
            (784*H[0, 1, z]*zeta[3])/3 - (1142*zeta[2]*zeta[3])/3 + 
            661*zeta[4] - (2752*H[-1, z]*zeta[4])/3 + (82*H[0, z]*zeta[4])/
             3 + 828*zeta[5]))/(1 + z)) + 
       CA*CF*TF*(2*Lp^3*(-10 + (44*H[0, z])/9 + 
           z^2*(-88/9 - (16*H[1, z])/9) + (4*H[1, z])/3 + 
           (88/9 + (16*H[0, z])/9 + (16*H[1, z])/9)/z - (8*H[0, 0, z])/3 + 
           (8*H[0, 1, z])/3 + z*(10 + (32*H[0, z])/9 - (4*H[1, z])/3 + 
             (16*H[0, 0, z])/3 + (8*H[0, 1, z])/3 - (8*zeta[2])/3) - 
           (8*zeta[2])/3) + 2*Lp^2*(232/9 + (220*H[0, z])/9 + (2*H[1, z])/3 - 
           8*H[-1, 0, z] - (112*H[0, 0, z])/3 - (20*H[0, 1, z])/3 - 
           4*H[1, 0, z] - 16*H[0, -1, 0, z] + 32*H[0, 0, 0, z] - 
           24*H[0, 0, 1, z] - 8*H[0, 1, 0, z] + 
           z^2*(26/27 + (160*H[0, z])/9 - (64*H[1, z])/9 + (32*H[-1, 0, z])/
              3 + 16*H[0, 1, z] + (16*H[1, 0, z])/3 - (16*zeta[2])/3) - 
           (4*zeta[2])/3 + 8*H[0, z]*zeta[2] + (-854/27 - (184*H[0, z])/3 - 
             (8*H[1, z])/9 + (32*H[-1, 0, z])/3 - (64*H[0, 0, z])/3 - 
             (16*H[0, 1, z])/3 - (16*H[1, 0, z])/3 + (16*zeta[2])/3)/z - 
           16*zeta[3] + z*(44/9 - (464*H[0, z])/9 + (22*H[1, z])/3 - 
             8*H[-1, 0, z] + (44*H[0, 0, z])/3 + (28*H[0, 1, z])/3 + 
             4*H[1, 0, z] + 16*H[0, -1, 0, z] - 80*H[0, 0, 0, z] - 
             24*H[0, 0, 1, z] - 8*H[0, 1, 0, z] - (28*zeta[2])/3 + 
             24*H[0, z]*zeta[2] + 32*zeta[3])) + 
         2*Lp*(826/3 + (3086*H[0, z])/27 - (248*H[1, z])/3 - 
           100*H[-1, 0, z] + (280*H[0, 0, z])/9 - (892*H[0, 1, z])/9 - 
           (166*H[1, 0, z])/3 + (2*H[1, 1, z])/3 + 40*H[-1, 0, 0, z] + 
           16*H[-1, 0, 1, z] + 4*H[0, -1, 0, z] + (340*H[0, 0, 0, z])/3 + 
           (10*H[0, 0, 1, z])/3 + 32*H[0, 1, 0, z] + (20*H[0, 1, 1, z])/3 + 
           14*H[1, 0, 0, z] - 8*H[1, 0, 1, z] - 4*H[1, 1, 1, z] + 
           64*H[0, -1, 0, 0, z] + 72*H[0, 0, -1, 0, z] - 
           152*H[0, 0, 0, 0, z] + 76*H[0, 0, 0, 1, z] + 72*H[0, 0, 1, 0, z] + 
           16*H[0, 0, 1, 1, z] + 20*H[0, 1, 0, 0, z] - 16*H[0, 1, 0, 1, z] - 
           8*H[0, 1, 1, 1, z] + (292*zeta[2])/9 - 16*H[-1, z]*zeta[2] + 
           (14*H[0, z]*zeta[2])/3 + 24*H[1, z]*zeta[2] - 28*H[0, 0, z]*
            zeta[2] + 48*H[0, 1, z]*zeta[2] + (884/81 + (2824*H[0, z])/27 - 
             (1316*H[1, z])/27 - (248*H[-1, 0, z])/9 + 256*H[0, 0, z] - 
             (16*H[0, 1, z])/9 + (116*H[1, 0, z])/3 - (44*H[1, 1, z])/9 - 
             (112*H[-1, 0, 0, z])/3 + (32*H[-1, 0, 1, z])/3 - 
             (128*H[0, -1, 0, z])/3 + 128*H[0, 0, 0, z] + (64*H[0, 1, 0, z])/
              3 + (32*H[1, 0, 0, z])/3 - (32*H[1, 0, 1, z])/3 - 
             (16*H[1, 1, 1, z])/3 + (272*zeta[2])/9 - (32*H[-1, z]*zeta[2])/
              3 - (32*H[0, z]*zeta[2])/3 + 32*H[1, z]*zeta[2] - 
             (112*zeta[3])/3)/z - 4*zeta[3] + 32*H[0, z]*zeta[3] + 
           z^2*(11518/81 - (2332*H[0, z])/27 + (848*H[1, z])/27 - 
             (32*H[-1, 0, z])/9 + (100*H[0, 0, z])/9 + (28*H[0, 1, z])/3 - 
             (20*H[1, 0, z])/3 + (116*H[1, 1, z])/9 - (112*H[-1, 0, 0, z])/
              3 + (32*H[-1, 0, 1, z])/3 - 32*H[0, -1, 0, z] - 
             (32*H[0, 0, 0, z])/3 - (176*H[0, 0, 1, z])/3 - 
             48*H[0, 1, 0, z] - (32*H[0, 1, 1, z])/3 - (32*H[1, 0, 0, z])/3 + 
             (32*H[1, 0, 1, z])/3 + (16*H[1, 1, 1, z])/3 - (148*zeta[2])/3 - 
             (32*H[-1, z]*zeta[2])/3 + (80*H[0, z]*zeta[2])/3 - 
             32*H[1, z]*zeta[2] + (32*zeta[3])/3) + 
           z*(-3856/9 + (3986*H[0, z])/27 + 100*H[1, z] - 76*H[-1, 0, z] + 
             (2218*H[0, 0, z])/9 - (544*H[0, 1, z])/9 + (70*H[1, 0, z])/3 - 
             (26*H[1, 1, z])/3 + 40*H[-1, 0, 0, z] + 16*H[-1, 0, 1, z] + 
             52*H[0, -1, 0, z] - (668*H[0, 0, 0, z])/3 - (62*H[0, 0, 1, z])/
              3 - 28*H[0, 1, 0, z] - (16*H[0, 1, 1, z])/3 - 
             14*H[1, 0, 0, z] + 8*H[1, 0, 1, z] + 4*H[1, 1, 1, z] - 
             64*H[0, -1, 0, 0, z] - 104*H[0, 0, -1, 0, z] + 
             496*H[0, 0, 0, 0, z] + 76*H[0, 0, 0, 1, z] + 
             88*H[0, 0, 1, 0, z] + 16*H[0, 0, 1, 1, z] + 
             20*H[0, 1, 0, 0, z] - 16*H[0, 1, 0, 1, z] - 8*H[0, 1, 1, 1, z] + 
             (316*zeta[2])/9 - 16*H[-1, z]*zeta[2] + (122*H[0, z]*zeta[2])/
              3 - 24*H[1, z]*zeta[2] - 116*H[0, 0, z]*zeta[2] + 
             48*H[0, 1, z]*zeta[2] + 72*zeta[3] - 104*H[0, z]*zeta[3] - 
             81*zeta[4]) - 3*zeta[4]) + 2*((-5113*H[1, z])/27 + 
           (5222*H[-1, 0, z])/27 + (6220*H[1, 0, z])/27 + (1360*H[1, 1, z])/
            27 + (352*H[-1, -1, 0, z])/9 + (1274*H[-1, 0, 0, z])/9 - 
           (20*H[-1, 0, 1, z])/9 + (1684*H[0, -1, 0, z])/9 - 
           (56*H[0, 0, 0, z])/27 + (8188*H[0, 0, 1, z])/27 + 
           (2386*H[0, 1, 0, z])/9 + (1462*H[0, 1, 1, z])/27 + 
           (2642*H[1, 0, 0, z])/9 + (758*H[1, 0, 1, z])/9 + 
           (746*H[1, 1, 0, z])/9 + 2*H[1, 1, 1, z] - (8*H[-1, -1, -1, 0, z])/
            3 - (70*H[-1, -1, 0, 0, z])/3 - (44*H[-1, -1, 0, 1, z])/3 - 
           (4*H[-1, 0, -1, 0, z])/3 - 44*H[-1, 0, 0, 0, z] - 
           18*H[-1, 0, 0, 1, z] - 20*H[-1, 0, 1, 0, z] - 
           (16*H[-1, 0, 1, 1, z])/3 + (56*H[0, -1, -1, 0, z])/3 - 
           (104*H[0, -1, 0, 0, z])/3 + (8*H[0, -1, 0, 1, z])/3 - 
           (56*H[0, 0, -1, 0, z])/3 + (430*H[0, 0, 0, 1, z])/9 - 
           (146*H[0, 0, 1, 1, z])/9 + (178*H[0, 1, 0, 1, z])/3 + 
           (76*H[0, 1, 1, 1, z])/9 - (8*H[1, 0, -1, 0, z])/3 + 
           (14*H[1, 0, 0, 0, z])/3 + (116*H[1, 0, 0, 1, z])/3 + 
           10*H[1, 0, 1, 0, z] + 8*H[1, 0, 1, 1, z] - (14*H[1, 1, 0, 0, z])/
            3 + (22*H[1, 1, 0, 1, z])/3 - (14*H[1, 1, 1, 0, z])/3 + 
           (8*H[1, 1, 1, 1, z])/3 + 20*H[-1, 0, 0, 0, 0, z] + 
           12*H[-1, 0, 0, 1, 0, z] + 16*H[-1, 0, 1, 0, 0, z] + 
           8*H[-1, 0, 1, 1, 0, z] - (16*H[0, -1, -1, -1, 0, z])/3 - 
           (20*H[0, -1, -1, 0, 0, z])/3 - (8*H[0, -1, -1, 0, 1, z])/3 + 
           (8*H[0, -1, 0, -1, 0, z])/3 - (184*H[0, -1, 0, 0, 0, z])/3 + 
           4*H[0, -1, 0, 0, 1, z] - (8*H[0, -1, 0, 1, 0, z])/3 - 
           16*H[0, 0, -1, -1, 0, z] - 136*H[0, 0, -1, 0, 0, z] - 
           (272*H[0, 0, 0, -1, 0, z])/3 + 272*H[0, 0, 0, 0, 0, z] - 
           (244*H[0, 0, 0, 0, 1, z])/3 - (304*H[0, 0, 0, 1, 0, z])/3 - 
           (92*H[0, 0, 0, 1, 1, z])/3 - 96*H[0, 0, 1, 0, 0, z] + 
           (20*H[0, 0, 1, 0, 1, z])/3 - (56*H[0, 0, 1, 1, 0, z])/3 + 
           8*H[0, 0, 1, 1, 1, z] + (16*H[0, 1, 0, -1, 0, z])/3 - 
           52*H[0, 1, 0, 0, 0, z] + (152*H[0, 1, 0, 0, 1, z])/3 + 
           (52*H[0, 1, 0, 1, 0, z])/3 + 16*H[0, 1, 0, 1, 1, z] + 
           4*H[0, 1, 1, 0, 0, z] + (68*H[0, 1, 1, 0, 1, z])/3 + 
           (44*H[0, 1, 1, 1, 0, z])/3 + (16*H[0, 1, 1, 1, 1, z])/3 + 
           (196*H[-1, z]*zeta[2])/9 - (260*H[1, z]*zeta[2])/9 + 
           (40*H[-1, -1, z]*zeta[2])/3 + 8*H[-1, 0, z]*zeta[2] + 
           (20*H[0, -1, z]*zeta[2])/3 - (182*H[1, 0, z]*zeta[2])/3 - 
           (64*H[1, 1, z]*zeta[2])/3 + 12*H[-1, 0, 0, z]*zeta[2] + 
           8*H[-1, 0, 1, z]*zeta[2] - (16*H[0, -1, 0, z]*zeta[2])/3 - 
           8*H[0, 0, -1, z]*zeta[2] + (188*H[0, 0, 0, z]*zeta[2])/3 - 
           60*H[0, 0, 1, z]*zeta[2] - 92*H[0, 1, 0, z]*zeta[2] - 
           (80*H[0, 1, 1, z]*zeta[2])/3 - 10*H[-1, z]*zeta[3] - 
           (4*H[1, z]*zeta[3])/3 - 16*H[-1, 0, z]*zeta[3] - 
           (4*H[0, -1, z]*zeta[3])/3 + z^2*((19856*H[1, z])/243 - 
             (908*H[-1, 0, z])/27 - (8576*H[1, 0, z])/81 - (3098*H[1, 1, z])/
              81 - (752*H[-1, -1, 0, z])/27 + (928*H[-1, 0, 0, z])/27 - 
             (464*H[-1, 0, 1, z])/27 + (208*H[0, -1, 0, z])/3 + 
             (916*H[0, 0, 0, z])/27 + (304*H[0, 0, 1, z])/9 + 
             (2464*H[0, 1, 0, z])/27 + (40*H[0, 1, 1, z])/27 + 
             (92*H[1, 0, 0, z])/9 - (1696*H[1, 0, 1, z])/27 - 
             (176*H[1, 1, 0, z])/27 - (520*H[1, 1, 1, z])/27 + 
             (32*H[-1, -1, -1, 0, z])/9 - (80*H[-1, -1, 0, 0, z])/9 - 
             (64*H[-1, -1, 0, 1, z])/9 - (32*H[-1, 0, -1, 0, z])/9 + 
             32*H[-1, 0, 0, 0, z] - 16*H[-1, 0, 0, 1, z] - 
             (32*H[-1, 0, 1, 0, z])/3 - (32*H[-1, 0, 1, 1, z])/9 + 
             (32*H[0, -1, -1, 0, z])/3 + (496*H[0, -1, 0, 0, z])/9 + 
             (32*H[0, 0, -1, 0, z])/9 + (256*H[0, 0, 0, 1, z])/3 + 
             (112*H[0, 0, 1, 1, z])/9 + (176*H[0, 1, 0, 1, z])/9 + 
             (16*H[0, 1, 1, 1, z])/9 - (64*H[1, 0, -1, 0, z])/9 + 
             (496*H[1, 0, 0, 0, z])/9 - (224*H[1, 0, 0, 1, z])/9 - 
             (32*H[1, 0, 1, 0, z])/3 - (32*H[1, 0, 1, 1, z])/3 - 
             (64*H[1, 1, 0, 0, z])/9 - (160*H[1, 1, 0, 1, z])/9 - 
             (160*H[1, 1, 1, 0, z])/9 - (32*H[1, 1, 1, 1, z])/9 + 
             (88*H[-1, z]*zeta[2])/27 + (3104*H[1, z]*zeta[2])/27 + 
             (80*H[-1, -1, z]*zeta[2])/9 + (32*H[-1, 0, z]*zeta[2])/3 + 
             (16*H[0, -1, z]*zeta[2])/3 + (464*H[1, 0, z]*zeta[2])/9 + 
             (112*H[1, 1, z]*zeta[2])/9 - (16*H[-1, z]*zeta[3])/3 - 
             (128*H[1, z]*zeta[3])/9) + ((11284*H[1, z])/243 + 
             (520*H[-1, 0, z])/27 + (5696*H[1, 0, z])/81 + (2972*H[1, 1, z])/
              81 - (320*H[-1, -1, 0, z])/27 + (1576*H[-1, 0, 0, z])/27 - 
             (464*H[-1, 0, 1, z])/27 + (1456*H[0, -1, 0, z])/27 - 
             (14336*H[0, 0, 0, z])/27 + (496*H[0, 0, 1, z])/27 - 
             (2200*H[0, 1, 0, z])/27 + (208*H[0, 1, 1, z])/27 - 
             (884*H[1, 0, 0, z])/9 + (832*H[1, 0, 1, z])/27 - 
             (688*H[1, 1, 0, z])/27 + (304*H[1, 1, 1, z])/27 + 
             (32*H[-1, -1, -1, 0, z])/9 - (80*H[-1, -1, 0, 0, z])/9 - 
             (64*H[-1, -1, 0, 1, z])/9 - (32*H[-1, 0, -1, 0, z])/9 + 
             32*H[-1, 0, 0, 0, z] - 16*H[-1, 0, 0, 1, z] - 
             (32*H[-1, 0, 1, 0, z])/3 - (32*H[-1, 0, 1, 1, z])/9 + 
             (224*H[0, -1, 0, 0, z])/3 - (64*H[0, -1, 0, 1, z])/3 + 
             (704*H[0, 0, -1, 0, z])/9 + (320*H[0, 0, 0, 1, z])/9 + 
             (32*H[0, 0, 1, 1, z])/9 + (208*H[0, 1, 0, 1, z])/9 + 
             (80*H[0, 1, 1, 1, z])/9 + (64*H[1, 0, -1, 0, z])/9 - 
             (496*H[1, 0, 0, 0, z])/9 + (224*H[1, 0, 0, 1, z])/9 + 
             (32*H[1, 0, 1, 0, z])/3 + (32*H[1, 0, 1, 1, z])/3 + 
             (64*H[1, 1, 0, 0, z])/9 + (160*H[1, 1, 0, 1, z])/9 + 
             (160*H[1, 1, 1, 0, z])/9 + (32*H[1, 1, 1, 1, z])/9 + 
             (304*H[-1, z]*zeta[2])/27 - (2456*H[1, z]*zeta[2])/27 + 
             (80*H[-1, -1, z]*zeta[2])/9 + (32*H[-1, 0, z]*zeta[2])/3 + 
             (64*H[0, -1, z]*zeta[2])/3 - (464*H[1, 0, z]*zeta[2])/9 - 
             (112*H[1, 1, z]*zeta[2])/9 - (16*H[-1, z]*zeta[3])/3 + 
             (128*H[1, z]*zeta[3])/9)/z + (256078/729 + (5656*H[0, z])/243 - 
             (14632*H[0, 0, z])/81 + (7424*H[0, 1, z])/81 - 
             (2944*H[0, 0, 0, 0, z])/9 - (320*H[0, 0, 1, 0, z])/9 - 
             32*H[0, 1, 0, 0, z] + (16*H[0, 1, 1, 0, z])/9 - 
             (8800*zeta[2])/81 - (1808*H[0, z]*zeta[2])/27 - 
             (64*H[0, 0, z]*zeta[2])/9 - (464*H[0, 1, z]*zeta[2])/9 + 
             56*zeta[3] + (128*H[0, z]*zeta[3])/3 - (736*zeta[4])/9)/
            (z*(1 + z)) + (z^3*(-352522/729 + (23692*H[0, z])/81 - 
              (11756*H[0, 0, z])/81 - (10994*H[0, 1, z])/81 + 
              (256*H[0, 0, 0, 0, z])/3 + (560*H[0, 0, 1, 0, z])/9 + 
              (656*H[0, 1, 0, 0, z])/9 + 16*H[0, 1, 1, 0, z] + 
              (10114*zeta[2])/81 + (1880*H[0, z]*zeta[2])/27 - 
              (416*H[0, 0, z]*zeta[2])/9 - (32*H[0, 1, z]*zeta[2])/9 + 
              (784*zeta[3])/27 - (496*H[0, z]*zeta[3])/9 - (332*zeta[4])/9))/
            (1 + z) - 22*H[-1, z]*zeta[4] + z*((551*H[1, z])/9 + 
             (3794*H[-1, 0, z])/27 - (5260*H[1, 0, z])/27 - (1318*H[1, 1, z])/
              27 + (208*H[-1, -1, 0, z])/9 + (1058*H[-1, 0, 0, z])/9 - 
             (20*H[-1, 0, 1, z])/9 - (232*H[0, -1, 0, z])/3 - 
             (4940*H[0, 0, 0, z])/27 + (2908*H[0, 0, 1, z])/27 + 
             (568*H[0, 1, 0, z])/9 + (1228*H[0, 1, 1, z])/27 - 
             (1850*H[1, 0, 0, z])/9 - (470*H[1, 0, 1, z])/9 - 
             (458*H[1, 1, 0, z])/9 + 6*H[1, 1, 1, z] - 
             (8*H[-1, -1, -1, 0, z])/3 - (70*H[-1, -1, 0, 0, z])/3 - 
             (44*H[-1, -1, 0, 1, z])/3 - (4*H[-1, 0, -1, 0, z])/3 - 
             44*H[-1, 0, 0, 0, z] - 18*H[-1, 0, 0, 1, z] - 
             20*H[-1, 0, 1, 0, z] - (16*H[-1, 0, 1, 1, z])/3 - 
             40*H[0, -1, -1, 0, z] - 52*H[0, -1, 0, 0, z] - 
             32*H[0, -1, 0, 1, z] + (16*H[0, 0, -1, 0, z])/3 + 
             (322*H[0, 0, 0, 1, z])/9 - (146*H[0, 0, 1, 1, z])/9 + 
             74*H[0, 1, 0, 1, z] + (100*H[0, 1, 1, 1, z])/9 + 
             (8*H[1, 0, -1, 0, z])/3 - (14*H[1, 0, 0, 0, z])/3 - 
             (116*H[1, 0, 0, 1, z])/3 - 10*H[1, 0, 1, 0, z] - 
             8*H[1, 0, 1, 1, z] + (14*H[1, 1, 0, 0, z])/3 - 
             (22*H[1, 1, 0, 1, z])/3 + (14*H[1, 1, 1, 0, z])/3 - 
             (8*H[1, 1, 1, 1, z])/3 + 20*H[-1, 0, 0, 0, 0, z] + 
             12*H[-1, 0, 0, 1, 0, z] + 16*H[-1, 0, 1, 0, 0, z] + 
             8*H[-1, 0, 1, 1, 0, z] + (16*H[0, -1, -1, -1, 0, z])/3 + 
             (20*H[0, -1, -1, 0, 0, z])/3 + (8*H[0, -1, -1, 0, 1, z])/3 - 
             (8*H[0, -1, 0, -1, 0, z])/3 + (184*H[0, -1, 0, 0, 0, z])/3 - 
             4*H[0, -1, 0, 0, 1, z] + (8*H[0, -1, 0, 1, 0, z])/3 + 
             16*H[0, 0, -1, -1, 0, z] + (568*H[0, 0, -1, 0, 0, z])/3 + 
             (592*H[0, 0, 0, -1, 0, z])/3 - 1176*H[0, 0, 0, 0, 0, z] - 
             (244*H[0, 0, 0, 0, 1, z])/3 - (568*H[0, 0, 0, 1, 0, z])/3 - 
             (92*H[0, 0, 0, 1, 1, z])/3 - (496*H[0, 0, 1, 0, 0, z])/3 + 
             (4*H[0, 0, 1, 0, 1, z])/3 - (112*H[0, 0, 1, 1, 0, z])/3 + 
             8*H[0, 0, 1, 1, 1, z] + (16*H[0, 1, 0, -1, 0, z])/3 - 
             52*H[0, 1, 0, 0, 0, z] + (152*H[0, 1, 0, 0, 1, z])/3 + 
             (52*H[0, 1, 0, 1, 0, z])/3 + 16*H[0, 1, 0, 1, 1, z] + 
             4*H[0, 1, 1, 0, 0, z] + (68*H[0, 1, 1, 0, 1, z])/3 + 
             (44*H[0, 1, 1, 1, 0, z])/3 + (16*H[0, 1, 1, 1, 1, z])/3 + 
             (124*H[-1, z]*zeta[2])/9 + (44*H[1, z]*zeta[2])/9 + 
             (40*H[-1, -1, z]*zeta[2])/3 + 8*H[-1, 0, z]*zeta[2] + 
             12*H[0, -1, z]*zeta[2] + (182*H[1, 0, z]*zeta[2])/3 + 
             (64*H[1, 1, z]*zeta[2])/3 + 12*H[-1, 0, 0, z]*zeta[2] + 
             8*H[-1, 0, 1, z]*zeta[2] + (16*H[0, -1, 0, z]*zeta[2])/3 + 
             8*H[0, 0, -1, z]*zeta[2] + 172*H[0, 0, 0, z]*zeta[2] - 
             68*H[0, 0, 1, z]*zeta[2] - 92*H[0, 1, 0, z]*zeta[2] - 
             (80*H[0, 1, 1, z]*zeta[2])/3 - 10*H[-1, z]*zeta[3] + 
             (4*H[1, z]*zeta[3])/3 - 16*H[-1, 0, z]*zeta[3] + 
             (4*H[0, -1, z]*zeta[3])/3 - 22*H[-1, z]*zeta[4]) + 
           (z^2*(-427882/729 + (340453*H[0, z])/243 - (97654*H[0, 0, z])/81 - 
              (37828*H[0, 1, z])/81 + (4030*H[0, 0, 0, 0, z])/9 + 
              (38*H[0, 0, 1, 0, z])/9 + (1952*H[0, 1, 0, 0, z])/9 + 
              56*H[0, 1, 1, 0, z] + (14854*zeta[2])/27 - (3098*H[0, z]*
                zeta[2])/27 - (232*H[0, 0, z]*zeta[2])/3 - (686*H[0, 1, z]*
                zeta[2])/9 - (970*zeta[3])/27 - 148*H[0, z]*zeta[3] + 
              (352*H[0, 0, z]*zeta[3])/3 + (40*H[0, 1, z]*zeta[3])/3 - 
              (32*zeta[2]*zeta[3])/3 - (5353*zeta[4])/18 - (103*H[0, z]*
                zeta[4])/3 - 232*zeta[5]))/(1 + z) + 
           (z*(3572/27 + (293807*H[0, z])/243 - (130864*H[0, 0, z])/81 - 
              (21094*H[0, 1, z])/81 + (2480*H[0, 0, 0, 0, z])/9 - 
              (428*H[0, 0, 1, 0, z])/3 + (472*H[0, 1, 0, 0, z])/3 + 
              (100*H[0, 1, 1, 0, z])/3 + (36292*zeta[2])/81 - 
              (9926*H[0, z]*zeta[2])/27 - (980*H[0, 0, z]*zeta[2])/9 - 
              (536*H[0, 1, z]*zeta[2])/3 + (2096*zeta[3])/27 - 
              (1588*H[0, z]*zeta[3])/9 + (512*H[0, 0, z]*zeta[3])/3 + 
              (80*H[0, 1, z]*zeta[3])/3 - 64*zeta[2]*zeta[3] - 
              (1462*zeta[4])/3 - (64*H[0, z]*zeta[4])/3 - 172*zeta[5]))/
            (1 + z) + (427882/729 + (30086*H[0, z])/243 - (6622*H[0, 0, z])/
              9 + (4388*H[0, 1, z])/27 - 424*H[0, 0, 0, 0, z] - 
             (1136*H[0, 0, 1, 0, z])/9 - (80*H[0, 1, 0, 0, z])/3 - 
             (80*H[0, 1, 1, 0, z])/9 - (6956*zeta[2])/81 - 
             (2252*H[0, z]*zeta[2])/9 - (818*H[0, 0, z]*zeta[2])/9 - 
             (1454*H[0, 1, z]*zeta[2])/9 + (5362*zeta[3])/27 - 
             (296*H[0, z]*zeta[3])/9 + (160*H[0, 0, z]*zeta[3])/3 + 
             (40*H[0, 1, z]*zeta[3])/3 - (160*zeta[2]*zeta[3])/3 - 
             (5357*zeta[4])/18 + 13*H[0, z]*zeta[4] + 60*zeta[5])/(1 + z))))
 
TMDFF["qg"] = as*TF*(-4*(-1 + z)*z - 2*Lp*(1 - 2*z + 2*z^2) + 
       4*(1 - 2*z + 2*z^2)*H[0, z]) + 
     as^2*(Nf*TF*((4*Lp^2*(1 - 2*z + 2*z^2))/3 - 
         (4*(5 - 8*z + 8*z^2)*H[0, z])/3 - (4*(5 - 16*z + 16*z^2)*H[1, z])/
          9 + Lp*((40*(1 - 2*z + 2*z^2))/9 - (8*(1 - 2*z + 2*z^2)*H[0, z])/
            3 - (8*(1 - 2*z + 2*z^2)*H[1, z])/3) + 4*(1 - 2*z + 2*z^2)*
          H[2, z] + (4*(1 - 2*z + 2*z^2)*H[0, 0, z])/3 + 
         4*(1 - 2*z + 2*z^2)*H[1, 0, z] + (4*(1 - 2*z + 2*z^2)*H[1, 1, z])/
          3 - (4*(-28 + 68*z - 68*z^2 + 27*zeta[2] - 54*z*zeta[2] + 
            54*z^2*zeta[2]))/27) + CF*TF*(63 - 101*z + 56*z^2 + 
         Lp^2*(-1 + 4*z - 2*(1 - 2*z + 4*z^2)*H[0, z] - 4*(1 - 2*z + 2*z^2)*
            H[1, z]) + 2*(9 - 14*z + 14*z^2)*H[2, z] - 4*(1 - 2*z + 2*z^2)*
          H[3, z] + (-7 - 52*z + 68*z^2)*H[0, 0, z] + 6*(3 - 10*z + 10*z^2)*
          H[1, 0, z] + 2*(3 - 10*z + 10*z^2)*H[1, 1, z] - 
         12*(1 - 2*z + 2*z^2)*H[1, 2, z] - 36*(1 - 2*z + 2*z^2)*H[2, 0, z] - 
         12*(1 - 2*z + 2*z^2)*H[2, 1, z] - 22*(1 - 2*z + 4*z^2)*
          H[0, 0, 0, z] - 36*(1 - 2*z + 2*z^2)*H[1, 0, 0, z] - 
         12*(1 - 2*z + 2*z^2)*H[1, 1, 0, z] - 4*(1 - 2*z + 2*z^2)*
          H[1, 1, 1, z] - 18*zeta[2] + 28*z*zeta[2] - 28*z^2*zeta[2] + 
         4*H[1, z]*(-4 + 9*z - 9*z^2 + 3*zeta[2] - 6*z*zeta[2] + 
           6*z^2*zeta[2]) + H[0, z]*(-8 + 73*z - 76*z^2 + 4*zeta[2] - 
           8*z*zeta[2] + 8*z^2*zeta[2]) + 
         Lp*(-2*(-3 - 4*z + 12*z^2)*H[0, z] - 12*(1 - 2*z + 2*z^2)*H[1, z] + 
           8*(1 - 2*z + 2*z^2)*H[2, z] + 12*(1 - 2*z + 4*z^2)*H[0, 0, z] + 
           24*(1 - 2*z + 2*z^2)*H[1, 0, z] + 8*(1 - 2*z + 2*z^2)*H[1, 1, z] - 
           2*(-8 + 9*z - 10*z^2 + 4*zeta[2] - 8*z*zeta[2] + 8*z^2*zeta[2])) - 
         32*zeta[3] + 64*z*zeta[3] - 64*z^2*zeta[3]) + 
       CA*TF*(2*Lp^3*(1 - 2*z + 2*z^2) + Lp^2*(4*Lh*(1 - 2*z + 2*z^2) - 
           (2*(-4 + 8*z - 40*z^2 + 47*z^3))/(3*z) - 8*(-3 + z)*z*H[0, z] - 
           4*(1 - 2*z + 2*z^2)*H[1, z]) - 2*(11 - 14*z + 14*z^2)*H[2, z] - 
         20*(1 - 2*z + 2*z^2)*H[3, z] - 8*(1 + 2*z + 2*z^2)*H[-2, 0, z] + 
         8*z*(1 + z)*H[-1, 0, z] - (4*(-16 + 22*z - 35*z^2 + 59*z^3)*
           H[0, 0, z])/(3*z) - (2*(-8 + 45*z - 90*z^2 + 86*z^3)*H[1, 0, z])/
          (3*z) - (2*(11 - 34*z + 34*z^2)*H[1, 1, z])/3 + 
         8*(1 - 2*z + 2*z^2)*H[1, 2, z] - 4*(3 - 10*z + 6*z^2)*H[2, 0, z] + 
         8*(1 - 2*z + 2*z^2)*H[2, 1, z] - 8*(1 + 2*z + 2*z^2)*
          H[-1, -1, 0, z] - 12*(1 + 2*z + 2*z^2)*H[-1, 0, 0, z] + 
         4*(11 + 62*z)*H[0, 0, 0, z] + 8*(1 - 2*z + 2*z^2)*H[1, 0, 0, z] + 
         8*(1 - 2*z + 2*z^2)*H[1, 1, 0, z] + 4*(1 - 2*z + 2*z^2)*
          H[1, 1, 1, z] - 4*(1 + 2*z + 2*z^2)*H[-1, z]*zeta[2] - 
         (4*H[1, z]*(-38 + 91*z - 91*z^2 + 27*zeta[2] - 54*z*zeta[2] + 
            54*z^2*zeta[2]))/9 - (2*H[0, z]*(-24 + 165*z + 699*z^2 - 38*z^3 + 
            108*z*zeta[2] - 216*z^2*zeta[2] + 216*z^3*zeta[2]))/(9*z) + 
         Lp*((8*(-4 + 7*z - 23*z^2 + 33*z^3)*H[0, z])/(3*z) + 
           Lh*(8*(-1 + z)*z - 8*(1 - 2*z + 2*z^2)*H[0, z]) + 
           (4*(11 - 10*z + 10*z^2)*H[1, z])/3 + 16*(1 - 2*z + 2*z^2)*
            H[2, z] + 8*(1 + 2*z + 2*z^2)*H[-1, 0, z] - 8*(3 + 14*z)*
            H[0, 0, z] - 8*(1 - 2*z + 2*z^2)*H[1, 1, z] + 
           (2*(-12 - 8*z + 214*z^2 - 346*z^3 + 81*z*zeta[2] - 
              90*z^2*zeta[2] + 162*z^3*zeta[2]))/(9*z)) + 
         (2*(-148 - 1223*z + 139*z^2 + 774*z^3 + 72*zeta[2] + 189*z*zeta[2] - 
            540*z^2*zeta[2] + 684*z^3*zeta[2] + 324*z^2*zeta[3]))/(27*z))) + 
     as^3*(Nf^2*TF^2*((-16*Lp^3*(1 - 2*z + 2*z^2))/9 + 
         Lp^2*((-80*(1 - 2*z + 2*z^2))/9 + (16*(1 - 2*z + 2*z^2)*H[0, z])/3 + 
           (16*(1 - 2*z + 2*z^2)*H[1, z])/3) - (16*(35 - 64*z + 64*z^2)*
           H[2, z])/27 + (80*(1 - 2*z + 2*z^2)*H[3, z])/9 - 
         (16*(25 - 56*z + 56*z^2)*H[0, 0, z])/27 - 
         (16*(35 - 64*z + 64*z^2)*H[1, 0, z])/27 - 
         (16*(25 - 56*z + 56*z^2)*H[1, 1, z])/27 + 
         (112*(1 - 2*z + 2*z^2)*H[1, 2, z])/9 + 
         (80*(1 - 2*z + 2*z^2)*H[2, 0, z])/9 + (112*(1 - 2*z + 2*z^2)*
           H[2, 1, z])/9 + (112*(1 - 2*z + 2*z^2)*H[0, 0, 0, z])/9 + 
         (80*(1 - 2*z + 2*z^2)*H[1, 0, 0, z])/9 + 
         (112*(1 - 2*z + 2*z^2)*H[1, 1, 0, z])/9 + 
         (80*(1 - 2*z + 2*z^2)*H[1, 1, 1, z])/9 - 
         (16*H[0, z]*(-24 + 44*z - 44*z^2 + 15*zeta[2] - 30*z*zeta[2] + 
            30*z^2*zeta[2]))/27 - (16*H[1, z]*(-26 + 56*z - 56*z^2 + 
            21*zeta[2] - 42*z*zeta[2] + 42*z^2*zeta[2]))/27 + 
         Lp*((160*(1 - 2*z + 2*z^2)*H[0, z])/9 + (160*(1 - 2*z + 2*z^2)*
             H[1, z])/9 - (32*(1 - 2*z + 2*z^2)*H[2, z])/3 - 
           (32*(1 - 2*z + 2*z^2)*H[0, 0, z])/3 - (32*(1 - 2*z + 2*z^2)*
             H[1, 0, z])/3 - (32*(1 - 2*z + 2*z^2)*H[1, 1, z])/3 + 
           (16*(1 - 2*z + 2*z^2)*(-25 + 18*zeta[2]))/27) + 
         (16*(-116 + 178*z - 178*z^2 + 315*zeta[2] - 576*z*zeta[2] + 
            576*z^2*zeta[2] - 162*zeta[3] + 324*z*zeta[3] - 324*z^2*zeta[3]))/
          243) + CF*Nf*TF^2*((16*(136 - 539*z + 617*z^2)*H[3, z])/27 - 
         (32*(32 - 64*z + 93*z^2)*H[4, z])/9 + (256*(3 - 12*z + 2*z^2)*
           H[-3, 0, z])/9 - (64*(8 + 9*z - 72*z^2 + 21*z^3)*H[-2, 0, z])/
          (27*z) - (16*(1 + z)*(128 + 1681*z + 425*z^2)*H[-1, 0, z])/(81*z) + 
         Lp^3*((4*(-16 + 177*z - 330*z^2 + 124*z^3))/(27*z) + 
           (16*(7 - 5*z + 6*z^2)*H[0, z])/9 + (80*(1 - 2*z + 2*z^2)*H[1, z])/
            9 - (16*(-1 + 2*z)*H[0, 0, z])/3) + (16*(328 - 689*z + 683*z^2)*
           H[1, 2, z])/27 - (1136*(1 - 2*z + 2*z^2)*H[1, 3, z])/9 + 
         (16*(388 - 839*z + 925*z^2)*H[2, 0, z])/27 + 
         (16*(248 - 481*z + 495*z^2)*H[2, 1, z])/27 - 
         (32*(35 - 70*z + 69*z^2)*H[2, 2, z])/9 - 
         (32*(12 - 24*z + 31*z^2)*H[3, 0, z])/3 - 
         (32*(19 - 38*z + 41*z^2)*H[3, 1, z])/9 + 
         (128*(3 - 6*z + 2*z^2)*H[-2, 0, 0, z])/3 - 
         (64*(1 + z)*(4 - 31*z + 31*z^2)*H[-1, 0, 0, z])/(9*z) + 
         (4*(640 + 7217*z + 1034*z^2 + 6812*z^3)*H[0, 0, 0, z])/(27*z) + 
         (16*(-8 + 414*z - 849*z^2 + 941*z^3)*H[1, 0, 0, z])/(27*z) + 
         (16*(356 - 757*z + 751*z^2)*H[1, 1, 0, z])/27 + 
         (16*(193 - 419*z + 413*z^2)*H[1, 1, 1, z])/27 - 
         (944*(1 - 2*z + 2*z^2)*H[1, 1, 2, z])/9 - 
         (1840*(1 - 2*z + 2*z^2)*H[1, 2, 0, z])/9 - 
         (944*(1 - 2*z + 2*z^2)*H[1, 2, 1, z])/9 - 
         (32*(34 - 44*z + 65*z^2)*H[2, 0, 0, z])/9 - 
         (32*(39 - 78*z + 77*z^2)*H[2, 1, 0, z])/9 - 
         (32*(23 - 46*z + 45*z^2)*H[2, 1, 1, z])/9 - 
         (64*(17 + 23*z + 34*z^2)*H[0, 0, 0, 0, z])/9 - 
         (320*(1 - 2*z + 2*z^2)*H[1, 0, 0, 0, z])/3 - 
         (1360*(1 - 2*z + 2*z^2)*H[1, 1, 0, 0, z])/9 - 112*(1 - 2*z + 2*z^2)*
          H[1, 1, 1, 0, z] - (560*(1 - 2*z + 2*z^2)*H[1, 1, 1, 1, z])/9 + 
         544*(-1 + 2*z)*H[0, 0, 0, 0, 0, z] + 
         (16*H[1, 0, z]*(-444 + 905*z - 901*z^2 + 117*zeta[2] - 
            234*z*zeta[2] + 234*z^2*zeta[2]))/27 + 
         (8*H[2, z]*(-1055 + 3364*z - 3348*z^2 + 612*zeta[2] - 
            1224*z*zeta[2] + 1044*z^2*zeta[2]))/81 + 
         (8*H[1, 1, z]*(-1549 + 3302*z - 3224*z^2 + 630*zeta[2] - 
            1260*z*zeta[2] + 1260*z^2*zeta[2]))/81 + 
         (4*H[0, 0, z]*(2560 + 16975*z + 6937*z^2 - 15144*z^3 + 
            1440*z*zeta[2] - 9792*z^2*zeta[2] + 3240*z^3*zeta[2]))/(81*z) + 
         Lp^2*((4*(32 + 63*z + 558*z^2 + 108*z^3)*H[0, z])/(9*z) + 
           (16*(9 - 17*z + 19*z^2)*H[1, z])/3 - (32*(3 - 6*z + 7*z^2)*
             H[2, z])/3 - (32*(7 + z + 6*z^2)*H[0, 0, z])/3 - 
           (160*(1 - 2*z + 2*z^2)*H[1, 0, z])/3 - (112*(1 - 2*z + 2*z^2)*
             H[1, 1, z])/3 + 64*(-1 + 2*z)*H[0, 0, 0, z] + 
           (2*(256 + 2709*z - 3024*z^2 - 508*z^3 + 432*z*zeta[2] - 
              864*z^2*zeta[2] + 1008*z^3*zeta[2]))/(27*z)) - 
         (4*H[1, z]*(-12715 + 19478*z - 13658*z^2 + 9288*zeta[2] - 
            18468*z*zeta[2] + 17388*z^2*zeta[2] + 1944*zeta[3] - 
            3888*z*zeta[3] + 3888*z^2*zeta[3]))/243 - 
         (2*H[0, z]*(-9072 + 173*z + 173666*z^2 - 27932*z^3 + 2304*zeta[2] + 
            8352*z*zeta[2] - 51480*z^2*zeta[2] + 30024*z^3*zeta[2] - 
            21168*z*zeta[3] + 26784*z^2*zeta[3] - 23328*z^3*zeta[3]))/
          (243*z) + Lp*((-32*(8 - 21*z + 25*z^2)*H[2, z])/3 + 
           (64*(4 - 8*z + 11*z^2)*H[3, z])/3 - (64*(3 - 6*z + 2*z^2)*
             H[-2, 0, z])/3 + (32*(1 + z)*(4 - 31*z + 31*z^2)*H[-1, 0, z])/
            (9*z) - (8*(64 + 613*z + 628*z^2 + 664*z^3)*H[0, 0, z])/(9*z) - 
           (32*(59 - 115*z + 121*z^2)*H[1, 0, z])/9 - 
           (400*(1 - 2*z + 2*z^2)*H[1, 1, z])/3 + (352*(1 - 2*z + 2*z^2)*
             H[1, 2, z])/3 + (32*(11 - 22*z + 24*z^2)*H[2, 0, z])/3 + 
           (224*(1 - 2*z + 2*z^2)*H[2, 1, z])/3 + (16*(33 + 27*z + 34*z^2)*
             H[0, 0, 0, z])/3 + 112*(1 - 2*z + 2*z^2)*H[1, 0, 0, z] + 
           128*(1 - 2*z + 2*z^2)*H[1, 1, 0, z] + (224*(1 - 2*z + 2*z^2)*
             H[1, 1, 1, z])/3 - 304*(-1 + 2*z)*H[0, 0, 0, 0, z] - 
           (8*H[1, z]*(-479 + 832*z - 850*z^2 + 252*zeta[2] - 504*z*zeta[2] + 
              504*z^2*zeta[2]))/27 - (8*H[0, z]*(256 + 2450*z - 1027*z^2 - 
              2082*z^3 + 216*z*zeta[2] - 864*z^2*zeta[2] + 504*z^3*zeta[2]))/
            (27*z) + (-3424 - 33747*z + 69198*z^2 - 36680*z^3 + 
             1152*zeta[2] + 7776*z*zeta[2] - 21600*z^2*zeta[2] + 
             21600*z^3*zeta[2] - 9504*z*zeta[3] + 19008*z^2*zeta[3] - 
             10368*z^3*zeta[3])/(81*z)) + (20608 - 904575*z - 80646*z^2 + 
           970832*z^3 - 36864*zeta[2] + 124272*z*zeta[2] - 
           1120320*z^2*zeta[2] + 451008*z^3*zeta[2] + 20736*zeta[3] + 
           6912*z*zeta[3] + 338688*z^2*zeta[3] - 77760*z^3*zeta[3] - 
           221616*z*zeta[4] + 163296*z^2*zeta[4] - 382320*z^3*zeta[4])/
          (1458*z)) + CF^2*TF*((-4*(65 - 136*z + 500*z^2)*H[4, z])/3 + 
         216*(1 - 2*z + 4*z^2)*H[5, z] - (64*(5 - 18*z + 8*z^2)*H[-4, 0, z])/
          3 - (64*(6 + 3*z + 5*z^2)*H[-3, 0, z])/3 - 
         (4*(229 - 488*z + 508*z^2)*H[1, 3, z])/3 + 
         (1264*(1 - 2*z + 2*z^2)*H[1, 4, z])/3 - 
         (16*(41 - 92*z + 106*z^2)*H[2, 2, z])/3 + 
         (8*(117 - 234*z + 244*z^2)*H[2, 3, z])/3 - 
         (16*(7 - 150*z + 223*z^2)*H[3, 0, z])/3 - 
         (8*(23 - 134*z + 180*z^2)*H[3, 1, z])/3 + 
         (32*(17 - 36*z + 46*z^2)*H[3, 2, z])/3 + 
         (16*(65 - 130*z + 246*z^2)*H[4, 0, z])/3 + 
         (32*(17 - 34*z + 54*z^2)*H[4, 1, z])/3 + 
         (256*(1 - z + 2*z^2)*H[-3, -1, 0, z])/3 + 
         (128*(-1 + 13*z + 4*z^2)*H[-3, 0, 0, z])/3 - 64*(1 + 4*z + 2*z^2)*
          H[-2, -2, 0, z] + (128*(5 + 7*z + z^2)*H[-2, -1, 0, z])/3 - 
         (32*(37 - 16*z + 32*z^2)*H[-2, 0, 0, z])/3 - 
         (512*(1 + 2*z + 2*z^2)*H[-1, -3, 0, z])/3 + 256*(1 + z)^2*
          H[-1, -2, 0, z] - (512*(1 - 2*z + 2*z^2)*H[1, -3, 0, z])/3 + 
         (64*(-1 + z)*(-14 + 15*z)*H[1, -2, 0, z])/3 - 
         (4*(203 - 444*z + 400*z^2)*H[1, 1, 2, z])/3 + 272*(1 - 2*z + 2*z^2)*
          H[1, 1, 3, z] - (4*(345 - 848*z + 836*z^2)*H[1, 2, 0, z])/3 - 
         (4*(169 - 372*z + 368*z^2)*H[1, 2, 1, z])/3 + 320*(1 - 2*z + 2*z^2)*
          H[1, 2, 2, z] + (1616*(1 - 2*z + 2*z^2)*H[1, 3, 0, z])/3 + 
         224*(1 - 2*z + 2*z^2)*H[1, 3, 1, z] - 
         (128*(1 - 5*z + z^2)*H[2, -2, 0, z])/3 - 
         (16*(37 - 144*z + 157*z^2)*H[2, 0, 0, z])/3 - 
         (32*(25 - 49*z + 57*z^2)*H[2, 1, 0, z])/3 - 
         (32*(14 - 27*z + 29*z^2)*H[2, 1, 1, z])/3 + 
         (8*(75 - 158*z + 144*z^2)*H[2, 1, 2, z])/3 + 
         (8*(185 - 370*z + 364*z^2)*H[2, 2, 0, z])/3 + 
         (8*(73 - 146*z + 144*z^2)*H[2, 2, 1, z])/3 + 
         (16*(43 - 94*z + 142*z^2)*H[3, 0, 0, z])/3 + 
         (32*(15 - 28*z + 34*z^2)*H[3, 1, 0, z])/3 + 
         (16*(17 - 34*z + 38*z^2)*H[3, 1, 1, z])/3 - 128*(1 + 4*z + 2*z^2)*
          H[-2, -1, 0, 0, z] + (64*(12 + 35*z + 37*z^2)*H[-2, 0, 0, 0, z])/
          3 - 192*(1 + 2*z + 2*z^2)*H[-1, -2, 0, 0, z] + 
         512*(1 + z)^2*H[-1, -1, 0, 0, z] - (32*(1 + z)*(18 + 5*z)*
           H[-1, 0, 0, 0, z])/3 - 32*(1 + 2*z + 2*z^2)*H[-1, 2, 0, 0, z] - 
         (4*(-35 + 452*z + 1184*z^2)*H[0, 0, 0, 0, z])/3 - 
         192*(1 - 2*z + 2*z^2)*H[1, -2, 0, 0, z] - 
         (32*(89 - 191*z + 141*z^2)*H[1, 0, 0, 0, z])/3 + 
         (128*(1 - 2*z + 2*z^2)*H[1, 1, -2, 0, z])/3 - 
         (4*(239 - 520*z + 548*z^2)*H[1, 1, 0, 0, z])/3 - 
         (4*(163 - 364*z + 384*z^2)*H[1, 1, 1, 0, z])/3 - 
         (4*(97 - 212*z + 208*z^2)*H[1, 1, 1, 1, z])/3 + 
         (416*(1 - 2*z + 2*z^2)*H[1, 1, 1, 2, z])/3 + 
         (848*(1 - 2*z + 2*z^2)*H[1, 1, 2, 0, z])/3 + 
         (448*(1 - 2*z + 2*z^2)*H[1, 1, 2, 1, z])/3 + 
         (1456*(1 - 2*z + 2*z^2)*H[1, 2, 0, 0, z])/3 + 
         (832*(1 - 2*z + 2*z^2)*H[1, 2, 1, 0, z])/3 + 144*(1 - 2*z + 2*z^2)*
          H[1, 2, 1, 1, z] + (16*(83 - 210*z + 154*z^2)*H[2, 0, 0, 0, z])/3 + 
         (8*(79 - 142*z + 140*z^2)*H[2, 1, 0, 0, z])/3 + 
         (8*(67 - 126*z + 128*z^2)*H[2, 1, 1, 0, z])/3 + 
         (8*(39 - 78*z + 76*z^2)*H[2, 1, 1, 1, z])/3 - 
         (832*(1 + 2*z + 2*z^2)*H[-1, -1, 0, 0, 0, z])/3 + 
         432*(1 + 2*z + 2*z^2)*H[-1, 0, 0, 0, 0, z] + 
         (8*(51 - 482*z + 408*z^2)*H[0, 0, 0, 0, 0, z])/3 + 
         (2800*(1 - 2*z + 2*z^2)*H[1, 0, 0, 0, 0, z])/3 + 
         (560*(1 - 2*z + 2*z^2)*H[1, 1, 0, 0, 0, z])/3 + 
         176*(1 - 2*z + 2*z^2)*H[1, 1, 1, 0, 0, z] + 
         (416*(1 - 2*z + 2*z^2)*H[1, 1, 1, 1, 0, z])/3 + 
         80*(1 - 2*z + 2*z^2)*H[1, 1, 1, 1, 1, z] + 
         (128*(1 - z + 2*z^2)*H[-3, z]*zeta[2])/3 + 
         (64*(5 + 7*z + z^2)*H[-2, z]*zeta[2])/3 + 
         (H[0, 0, 0, z]*(581 + 2794*z + 3452*z^2 - 712*zeta[2] + 
            2576*z*zeta[2] - 2848*z^2*zeta[2]))/3 - 
         (64*H[-1, -1, 0, z]*(9 + 16*z + 7*z^2 + zeta[2] + 2*z*zeta[2] + 
            2*z^2*zeta[2]))/3 - (32*H[-2, 0, z]*(70*z - 28*z^2 + 5*zeta[2] + 
            22*z*zeta[2] + 8*z^2*zeta[2]))/3 - 
         (32*H[-1, 0, 0, z]*(102 + 119*z + 23*z^2 + 16*zeta[2] + 
            32*z*zeta[2] + 32*z^2*zeta[2]))/3 - 
         (2*H[1, 1, 1, z]*(-249 + 520*z - 502*z^2 + 112*zeta[2] - 
            224*z*zeta[2] + 224*z^2*zeta[2]))/3 - 
         (2*H[2, 1, z]*(-55 + 524*z - 498*z^2 + 140*zeta[2] - 376*z*zeta[2] + 
            256*z^2*zeta[2]))/3 - (2*H[3, z]*(21 + 758*z - 562*z^2 + 
            144*zeta[2] - 576*z*zeta[2] + 544*z^2*zeta[2]))/3 - 
         (2*H[1, 1, 0, z]*(-593 + 1116*z - 1046*z^2 + 312*zeta[2] - 
            624*z*zeta[2] + 624*z^2*zeta[2]))/3 - 
         (2*H[1, 2, z]*(-389 + 860*z - 886*z^2 + 384*zeta[2] - 
            768*z*zeta[2] + 768*z^2*zeta[2]))/3 - 
         (2*H[2, 0, z]*(-23 + 1552*z - 1514*z^2 + 420*zeta[2] - 
            1032*z*zeta[2] + 848*z^2*zeta[2]))/3 - 
         (2*H[1, 0, 0, z]*(-1145 + 1796*z - 1434*z^2 + 888*zeta[2] - 
            1776*z*zeta[2] + 1776*z^2*zeta[2]))/3 + 
         Lp^3*(4*z*H[0, z] + (8*(-1 + 4*z)*H[1, z])/3 - 
           (16*(1 - 2*z + 4*z^2)*H[2, z])/3 - (4*(1 - 2*z + 8*z^2)*
             H[0, 0, z])/3 - (16*(1 - 2*z + 2*z^2)*H[1, 0, z])/3 - 
           (32*(1 - 2*z + 2*z^2)*H[1, 1, z])/3 + (-11 + 2*z + 16*zeta[2] - 
             32*z*zeta[2] + 64*z^2*zeta[2])/3) + 
         (2*H[1, 1, z]*(-499 + 704*z - 365*z^2 + 318*zeta[2] - 
            616*z*zeta[2] + 400*z^2*zeta[2] + 248*zeta[3] - 496*z*zeta[3] + 
            496*z^2*zeta[3]))/3 + (2*H[1, 0, z]*(-1586 + 2346*z - 1253*z^2 + 
            682*zeta[2] - 1376*z*zeta[2] + 1000*z^2*zeta[2] + 440*zeta[3] - 
            880*z*zeta[3] + 880*z^2*zeta[3]))/3 + 
         (2*H[2, z]*(-191 + 1006*z - 47*z^2 + 192*zeta[2] - 464*z*zeta[2] + 
            320*z^2*zeta[2] + 712*zeta[3] - 1424*z*zeta[3] + 
            1488*z^2*zeta[3]))/3 + (H[0, 0, z]*(-12345 + 17655*z - 
            29130*z^2 - 544*z^3 - 900*zeta[2] + 5280*z*zeta[2] + 
            11760*z^2*zeta[2] + 7080*zeta[3] - 21840*z*zeta[3] + 
            28320*z^2*zeta[3]))/45 + (8*H[-1, 0, z]*(-27 + 5120*z^2 + 
            4200*z^3 - 645*z^4 + 68*z^5 + 1560*z^2*zeta[2] + 
            3180*z^3*zeta[2] + 1620*z^4*zeta[2] + 180*z^2*zeta[3] + 
            360*z^3*zeta[3] + 360*z^4*zeta[3]))/(45*z^2) + 
         Lp^2*(-4*(-1 - 4*z + 24*z^2)*H[2, z] + 40*(1 - 2*z + 4*z^2)*
            H[3, z] + 16*(1 + 2*z + 4*z^2)*H[-2, 0, z] + 16*(1 + z)*(2 + 3*z)*
            H[-1, 0, z] - 4*(-1 + 26*z + 24*z^2)*H[0, 0, z] - 
           8*(1 + 2*z + 6*z^2)*H[1, 0, z] - 4*(11 - 20*z + 24*z^2)*
            H[1, 1, z] + 80*(1 - 2*z + 2*z^2)*H[1, 2, z] + 
           16*(3 - 6*z + 10*z^2)*H[2, 0, z] + 8*(5 - 10*z + 12*z^2)*
            H[2, 1, z] - 32*(1 + 2*z + 2*z^2)*H[-1, -1, 0, z] + 
           16*(1 + 2*z + 2*z^2)*H[-1, 0, 0, z] + 16*(1 - 4*z + 8*z^2)*
            H[0, 0, 0, z] + 80*(1 - 2*z + 2*z^2)*H[1, 0, 0, z] + 
           80*(1 - 2*z + 2*z^2)*H[1, 1, 0, z] + 48*(1 - 2*z + 2*z^2)*
            H[1, 1, 1, z] - 16*(1 + 2*z + 2*z^2)*H[-1, z]*zeta[2] + 
           H[0, z]*(35 - 66*z + 60*z^2 - 24*zeta[2] + 80*z*zeta[2] - 
             96*z^2*zeta[2]) - 2*H[1, z]*(-15 + 18*z - 30*z^2 + 32*zeta[2] - 
             64*z*zeta[2] + 64*z^2*zeta[2]) + (45 - 200*z + 104*z^2 + 
             8*zeta[2] + 64*z*zeta[2] + 192*z^2*zeta[2] + 80*zeta[3] - 
             32*z*zeta[3] + 320*z^2*zeta[3])/2) - 
         (32*H[-1, z]*(9*zeta[2] + 16*z*zeta[2] + 7*z^2*zeta[2] + 
            11*zeta[4] + 22*z*zeta[4] + 22*z^2*zeta[4]))/3 + 
         (H[1, z]*(1200 - 1040*z + 103*z^2 - 322*zeta[2] + 1128*z*zeta[2] - 
            956*z^2*zeta[2] - 376*zeta[3] + 1680*z*zeta[3] - 
            1808*z^2*zeta[3] + 328*zeta[4] - 656*z*zeta[4] + 
            656*z^2*zeta[4]))/3 + (H[0, z]*(432 - 49641*z + 54394*z^2 + 
            66142*z^3 + 8220*z*zeta[2] - 62520*z^2*zeta[2] + 
            11880*z^3*zeta[2] + 360*z*zeta[3] + 15840*z^2*zeta[3] - 
            92640*z^3*zeta[3] + 4560*z*zeta[4] - 58560*z^2*zeta[4] + 
            51360*z^3*zeta[4]))/(90*z) + Lp*(8*(5 - 17*z + 54*z^2)*H[3, z] - 
           136*(1 - 2*z + 4*z^2)*H[4, z] - 32*(-1 + 6*z)*H[-3, 0, z] + 
           16*(11 - 8*z + 12*z^2)*H[-2, 0, z] + 16*(13 - 25*z + 27*z^2)*
            H[1, 2, z] - 272*(1 - 2*z + 2*z^2)*H[1, 3, z] + 
           24*(-1 + 2*z)*(1 + 11*z)*H[2, 0, z] + 8*(8 - 25*z + 36*z^2)*
            H[2, 1, z] - 16*(11 - 22*z + 24*z^2)*H[2, 2, z] - 
           8*(27 - 54*z + 100*z^2)*H[3, 0, z] - 8*(15 - 30*z + 44*z^2)*
            H[3, 1, z] + 128*z*H[-2, -1, 0, z] - 32*(3 + 8*z + 12*z^2)*
            H[-2, 0, 0, z] + 96*(1 + 2*z + 2*z^2)*H[-1, -2, 0, z] - 
           64*(1 + z)*(4 + 3*z)*H[-1, -1, 0, z] - 64*(1 + z)*(1 + 3*z)*
            H[-1, 0, 0, z] + 4*(-7 + 139*z + 180*z^2)*H[0, 0, 0, z] + 
           96*(1 - 2*z + 2*z^2)*H[1, -2, 0, z] + 12*(27 - 48*z + 44*z^2)*
            H[1, 0, 0, z] + 264*(1 - 2*z + 2*z^2)*H[1, 1, 0, z] + 
           144*(1 - 2*z + 2*z^2)*H[1, 1, 1, z] - 192*(1 - 2*z + 2*z^2)*
            H[1, 1, 2, z] - 400*(1 - 2*z + 2*z^2)*H[1, 2, 0, z] - 
           176*(1 - 2*z + 2*z^2)*H[1, 2, 1, z] - 8*(21 - 50*z + 52*z^2)*
            H[2, 0, 0, z] - 160*(1 - 2*z + 2*z^2)*H[2, 1, 0, z] - 
           96*(1 - 2*z + 2*z^2)*H[2, 1, 1, z] + 192*(1 + 2*z + 2*z^2)*
            H[-1, -1, 0, 0, z] - 176*(1 + 2*z + 2*z^2)*H[-1, 0, 0, 0, z] - 
           4*(19 - 126*z + 152*z^2)*H[0, 0, 0, 0, z] - 480*(1 - 2*z + 2*z^2)*
            H[1, 0, 0, 0, z] - 208*(1 - 2*z + 2*z^2)*H[1, 1, 0, 0, z] - 
           160*(1 - 2*z + 2*z^2)*H[1, 1, 1, 0, z] - 96*(1 - 2*z + 2*z^2)*
            H[1, 1, 1, 1, z] + 64*z*H[-2, z]*zeta[2] - 32*(1 + z)*(4 + 3*z)*
            H[-1, z]*zeta[2] + 16*H[-1, 0, z]*(35 + 35*z + 2*z^2 + 
             6*zeta[2] + 12*z*zeta[2] + 12*z^2*zeta[2]) + 
           4*H[2, z]*(2 + 74*z - 61*z^2 + 28*zeta[2] - 72*z*zeta[2] + 
             64*z^2*zeta[2]) + 4*H[1, 1, z]*(-35 + 60*z - 61*z^2 + 
             32*zeta[2] - 64*z*zeta[2] + 64*z^2*zeta[2]) + 
           4*H[0, 0, z]*(-36 - 23*z - 111*z^2 + 26*zeta[2] - 100*z*zeta[2] + 
             104*z^2*zeta[2]) + 4*H[1, 0, z]*(-65 + 88*z - 103*z^2 + 
             76*zeta[2] - 152*z*zeta[2] + 152*z^2*zeta[2]) - 
           2*H[1, z]*(-140 + 160*z - 71*z^2 + 96*zeta[2] - 168*z*zeta[2] + 
             120*z^2*zeta[2] + 144*zeta[3] - 288*z*zeta[3] + 
             288*z^2*zeta[3]) - 2*H[0, z]*(-15 - 112*z - 71*z^2 - 4*zeta[2] + 
             92*z*zeta[2] + 72*z^2*zeta[2] + 72*zeta[3] - 128*z*zeta[3] + 
             288*z^2*zeta[3]) + (1023 - 318*z - 1036*z^2 - 192*zeta[2] + 
             992*z*zeta[2] + 656*z^2*zeta[2] - 352*zeta[3] + 1728*z*zeta[3] + 
             2496*z^2*zeta[3] + 424*zeta[4] + 1200*z*zeta[4] - 
             288*z^2*zeta[4])/4) + (-1728 - 154893*z + 700358*z^2 - 
           572672*z^3 - 72240*z*zeta[2] + 204000*z^2*zeta[2] - 
           128880*z^3*zeta[2] + 4352*z^4*zeta[2] - 60960*z*zeta[3] - 
           120480*z^2*zeta[3] + 682560*z^3*zeta[3] + 1920*z*zeta[2]*zeta[3] + 
           49920*z^2*zeta[2]*zeta[3] + 19200*z^3*zeta[2]*zeta[3] + 
           193200*z*zeta[4] + 351840*z^2*zeta[4] - 81600*z^3*zeta[4] + 
           210240*z*zeta[5] - 178560*z^2*zeta[5] + 414720*z^3*zeta[5])/
          (360*z)) + CA^2*TF*(Lp^5*(-1 + 2*z - 2*z^2) + 
         Lp^4*(-4*Lh*(1 - 2*z + 2*z^2) + (2*(-12 + 46*z - 173*z^2 + 194*z^3))/
            (9*z) + 2*(-1 - 10*z + 2*z^2)*H[0, z] + 4*(1 - 2*z + 2*z^2)*
            H[1, z]) + (4*(-160 + 440*z - 1759*z^2 + 1762*z^3)*H[4, z])/
          (9*z) + (4*(-227 - 1854*z + 432*z^2)*H[5, z])/3 + 
         (32*(-15 + 166*z + 9*z^2)*H[-4, 0, z])/3 + 
         (8*(176 + 71*z + 515*z^2 + 116*z^3)*H[-3, 0, z])/(9*z) - 
         (32*(17 + 12*z + 34*z^2)*H[-3, 2, z])/3 + 
         (8*(-48 - 74*z - 223*z^2 + 158*z^3)*H[-2, 2, z])/(9*z) - 
         (4*(55 + 82*z + 116*z^2)*H[-2, 3, z])/3 - 
         (4*(24 + 52*z + 129*z^2 + 46*z^3)*H[-1, 3, z])/(3*z) - 
         184*(1 + 2*z + 2*z^2)*H[-1, 4, z] - 
         (4*(-72 - 167*z - 35*z^2 + 2*z^3)*H[1, 3, z])/(9*z) - 
         (376*(1 - 2*z + 2*z^2)*H[1, 4, z])/3 + 
         (8*(84 + 201*z + 10*z^2 + 179*z^3)*H[2, 2, z])/(9*z) - 
         (16*(-1 - 18*z + 5*z^2)*H[2, 3, z])/3 + 
         (4*(-224 - 1015*z - 4291*z^2 - 5946*z^3 - 1851*z^4 + 568*z^5)*
           H[3, 0, z])/(9*z*(1 + z)^2) + (4*(176 + 236*z - 665*z^2 + 266*z^3)*
           H[3, 1, z])/(9*z) + (4*(143 + 78*z + 224*z^2)*H[3, 2, z])/3 + 
         (8*(-79 - 864*z + 100*z^2)*H[4, 0, z])/3 + 
         (4*(193 + 90*z + 292*z^2)*H[4, 1, z])/3 + 
         (32*(5 - 6*z + 9*z^2)*H[-3, -1, 0, z])/3 - 
         (16*(76 - 302*z + 33*z^2)*H[-3, 0, 0, z])/3 - 
         (8*(-5 + 42*z + 8*z^2)*H[-2, -2, 0, z])/3 - 
         (8*(-41 - 53*z + 8*z^2)*H[-2, -1, 0, z])/3 - 
         (8*(7 - 78*z + 12*z^2)*H[-2, -1, 2, z])/3 + 
         (4*(336 - 415*z + 1042*z^2 + 1854*z^3)*H[-2, 0, 0, z])/(9*z) - 
         (8*(7 - 14*z + 12*z^2)*H[-2, 2, 0, z])/3 - 
         (32*(5 + 6*z + 10*z^2)*H[-2, 2, 1, z])/3 + 
         (160*(1 + 2*z + 2*z^2)*H[-1, -3, 0, z])/3 - 
         (8*(8 - 90*z - 123*z^2 + 74*z^3)*H[-1, -2, 0, z])/(9*z) + 
         (160*(1 + 2*z + 2*z^2)*H[-1, -2, 2, z])/3 - 
         (8*(16 + 224*z + 451*z^2 + 188*z^3)*H[-1, -1, 2, z])/(9*z) + 
         (344*(1 + 2*z + 2*z^2)*H[-1, -1, 3, z])/3 - 
         (8*(24 + 112*z + 275*z^2 + 110*z^3)*H[-1, 2, 0, z])/(9*z) + 
         (16*(-4 - 22*z - 26*z^2 + 3*z^3)*H[-1, 2, 1, z])/(9*z) - 
         96*(1 + 2*z + 2*z^2)*H[-1, 2, 2, z] + (4*(17 + 34*z + 16*z^2)*
           H[-1, 3, 0, z])/3 - 48*(1 + 2*z + 2*z^2)*H[-1, 3, 1, z] - 
         (80*(1 - 2*z + 2*z^2)*H[1, -3, 0, z])/3 - 
         (32*(-4 - 34*z + 26*z^2 + 23*z^3)*H[1, -2, 0, z])/(9*z) - 
         (64*(1 - 2*z + 2*z^2)*H[1, -2, 2, z])/3 - 
         (32*(-9 + 49*z - 101*z^2 + 83*z^3)*H[1, 1, 2, z])/(9*z) - 
         (280*(1 - 2*z + 2*z^2)*H[1, 1, 3, z])/3 + 
         (4*(56 + 253*z - 98*z^2 + 210*z^3)*H[1, 2, 0, z])/(9*z) - 
         (4*(-72 + 271*z - 749*z^2 + 770*z^3)*H[1, 2, 1, z])/(9*z) - 
         144*(1 - 2*z + 2*z^2)*H[1, 2, 2, z] - (520*(1 - 2*z + 2*z^2)*
           H[1, 3, 0, z])/3 - 88*(1 - 2*z + 2*z^2)*H[1, 3, 1, z] + 
         (16*(13 + 22*z + 20*z^2)*H[2, -2, 0, z])/3 + 
         (4*(-16 + 316*z - 1751*z^2 - 3556*z^3 - 371*z^4 + 1066*z^5)*
           H[2, 0, 0, z])/(9*z*(1 + z)^2) - 
         (4*(-104 - 579*z - 153*z^2 + 1099*z^3 + 789*z^4 + 30*z^5)*
           H[2, 1, 0, z])/(9*z*(1 + z)^2) - 
         (8*(-28 + 103*z - 212*z^2 + 228*z^3)*H[2, 1, 1, z])/(9*z) - 
         (4*(57 - 142*z + 108*z^2)*H[2, 1, 2, z])/3 + 
         (4*(65 - 142*z + 144*z^2)*H[2, 2, 0, z])/3 - 32*(1 - 7*z + 3*z^2)*
          H[2, 2, 1, z] + (16*(10 - 178*z + 37*z^2)*H[3, 0, 0, z])/3 + 
         (8*(71 - 4*z + 94*z^2)*H[3, 1, 0, z])/3 - 
         (32*(4 - 31*z + 15*z^2)*H[3, 1, 1, z])/3 - 
         (32*(18 + 26*z + 33*z^2)*H[-2, -1, -1, 0, z])/3 - 
         (4*(5 + 110*z + 56*z^2)*H[-2, -1, 0, 0, z])/3 + 
         (8*(-9 + 334*z + 96*z^2)*H[-2, 0, 0, 0, z])/3 - 
         (224*(1 + 2*z + 2*z^2)*H[-1, -2, -1, 0, z])/3 - 
         (160*(1 + 2*z + 2*z^2)*H[-1, -1, -2, 0, z])/3 + 
         (8*(8 - 28*z + 181*z^2 + 228*z^3)*H[-1, -1, -1, 0, z])/(9*z) + 
         (880*(1 + 2*z + 2*z^2)*H[-1, -1, -1, 2, z])/3 - 
         (16*(10 - 21*z - 3*z^2 + 94*z^3)*H[-1, -1, 0, 0, z])/(9*z) + 
         144*(1 + 2*z + 2*z^2)*H[-1, -1, 2, 0, z] + 
         (64*(1 + 2*z + 2*z^2)*H[-1, -1, 2, 1, z])/3 + 
         (4*(144 - 788*z - 451*z^2 + 668*z^3)*H[-1, 0, 0, 0, z])/(9*z) + 
         (32*(2 + 4*z + z^2)*H[-1, 2, 0, 0, z])/3 - 
         (8*(7 + 14*z + 20*z^2)*H[-1, 2, 1, 0, z])/3 - 
         (32*(1 + 2*z + 2*z^2)*H[-1, 2, 1, 1, z])/3 + 
         (4*(-1472 - 3512*z - 10234*z^2 - 15103*z^3 - 6012*z^4 + 852*z^5)*
           H[0, 0, 0, 0, z])/(9*z*(1 + z)^2) - (128*(1 - 2*z + 2*z^2)*
           H[1, -2, -1, 0, z])/3 + (32*(-7 + 31*z - 94*z^2 + 136*z^3)*
           H[1, 0, 0, 0, z])/(3*z) + 32*(1 - 2*z + 2*z^2)*H[1, 1, -2, 0, z] + 
         (8*(36 + 104*z - 73*z^2 + 142*z^3)*H[1, 1, 0, 0, z])/(9*z) - 
         (4*(-24 + 91*z - 213*z^2 + 212*z^3)*H[1, 1, 1, 0, z])/(3*z) - 
         (4*(-8 + 379*z - 866*z^2 + 880*z^3)*H[1, 1, 1, 1, z])/(9*z) - 
         8*(1 - 2*z + 2*z^2)*H[1, 1, 1, 2, z] - 
         (424*(1 - 2*z + 2*z^2)*H[1, 1, 2, 0, z])/3 + 16*(1 - 2*z + 2*z^2)*
          H[1, 1, 2, 1, z] - (832*(1 - 2*z + 2*z^2)*H[1, 2, 0, 0, z])/3 - 
         (392*(1 - 2*z + 2*z^2)*H[1, 2, 1, 0, z])/3 + 
         (32*(1 - 2*z + 2*z^2)*H[1, 2, 1, 1, z])/3 + 
         (4*(-25 - 618*z + 64*z^2)*H[2, 0, 0, 0, z])/3 - 
         (4*(41 - 94*z + 104*z^2)*H[2, 1, 0, 0, z])/3 - 
         (4*(51 - 170*z + 108*z^2)*H[2, 1, 1, 0, z])/3 + 
         (16*(5 - 4*z + 8*z^2)*H[2, 1, 1, 1, z])/3 - 
         (128*(1 + 2*z + 2*z^2)*H[-1, -1, -1, -1, 0, z])/3 + 
         (104*(1 + 2*z + 2*z^2)*H[-1, -1, -1, 0, 0, z])/3 + 
         (328*(1 + 2*z + 2*z^2)*H[-1, -1, 0, 0, 0, z])/3 + 
         (4*(209 + 418*z + 388*z^2)*H[-1, 0, 0, 0, 0, z])/3 - 
         16*(-34 + 609*z)*H[0, 0, 0, 0, 0, z] - 
         (128*(1 - 2*z + 2*z^2)*H[1, 0, 0, 0, 0, z])/3 - 
         (752*(1 - 2*z + 2*z^2)*H[1, 1, 0, 0, 0, z])/3 - 
         200*(1 - 2*z + 2*z^2)*H[1, 1, 1, 0, 0, z] - 8*(1 - 2*z + 2*z^2)*
          H[1, 1, 1, 1, 0, z] + 80*(1 - 2*z + 2*z^2)*H[1, 1, 1, 1, 1, z] + 
         (16*(39 + 18*z + 77*z^2)*H[-3, z]*zeta[2])/3 - 
         (8*(29 + 130*z + 54*z^2)*H[-2, -1, z]*zeta[2])/3 - 
         (272*(1 + 2*z + 2*z^2)*H[-1, -2, z]*zeta[2])/3 - 
         (944*(1 + 2*z + 2*z^2)*H[-1, -1, -1, z]*zeta[2])/3 + 
         (2*H[2, 1, z]*(608 + 2205*z + 96*z^2 + 4898*z^3 + 36*z*zeta[2] + 
            216*z^2*zeta[2] + 72*z^3*zeta[2]))/(27*z) - 
         (4*H[-1, -1, 0, z]*(160 + 1105*z + 2894*z^2 + 2691*z^3 + 
            144*z*zeta[2] + 288*z^2*zeta[2] + 288*z^3*zeta[2]))/(27*z) + 
         (8*H[-1, 2, z]*(-116 + 265*z - 37*z^2 - 570*z^3 + 405*z*zeta[2] + 
            810*z^2*zeta[2] + 756*z^3*zeta[2]))/(27*z) + 
         (2*H[1, 2, z]*(680 + 2813*z - 3484*z^2 + 2960*z^3 + 792*z*zeta[2] - 
            1584*z^2*zeta[2] + 1584*z^3*zeta[2]))/(27*z) - 
         (2*H[1, 1, 1, z]*(-248 - 3199*z + 7046*z^2 - 7470*z^3 + 
            1278*z*zeta[2] - 2556*z^2*zeta[2] + 2556*z^3*zeta[2]))/(27*z) + 
         (4*H[-2, 0, z]*(760 + 2428*z - 2948*z^2 + 1973*z^3 + 
            1656*z*zeta[2] + 1872*z^2*zeta[2] + 3168*z^3*zeta[2]))/(27*z) + 
         (2*H[3, z]*(-304 + 10295*z + 23436*z^2 + 2524*z^3 + 1620*z*zeta[2] - 
            9720*z^2*zeta[2] + 4500*z^3*zeta[2]))/(27*z) + 
         (2*H[-1, 0, 0, z]*(1672 + 1937*z + 4396*z^2 + 509*z^3 + 
            5328*z*zeta[2] + 10656*z^2*zeta[2] + 10332*z^3*zeta[2]))/(27*z) + 
         (2*H[1, 1, 0, z]*(-616 + 4246*z - 6188*z^2 - 1151*z^3 + 10007*z^4 + 
            252*z*zeta[2] - 252*z^2*zeta[2] + 504*z^4*zeta[2]))/
          (27*z*(1 + z)) + (2*H[1, 0, 0, z]*(-2604 + 3559*z - 10993*z^2 - 
            3756*z^3 + 13616*z^4 + 1692*z*zeta[2] - 1692*z^2*zeta[2] + 
            3384*z^4*zeta[2]))/(27*z*(1 + z)) + 
         (2*H[2, 0, z]*(-1976 + 8053*z + 22503*z^2 + 33723*z^3 + 21411*z^4 + 
            1908*z*zeta[2] - 8244*z^2*zeta[2] - 4572*z^3*zeta[2] + 
            5580*z^4*zeta[2]))/(27*z*(1 + z)) - 
         (2*H[0, 0, 0, z]*(14656 + 9905*z - 7009*z^2 - 24495*z^3 - 
            22507*z^4 + 6120*z*zeta[2] + 11520*z^2*zeta[2] + 
            13176*z^3*zeta[2] + 7776*z^4*zeta[2]))/(27*z*(1 + z)) + 
         Lp^3*(-4*Lh^2*(1 - 2*z + 2*z^2) - (8*(-16 + 10*z - 233*z^2 + 
              130*z^3)*H[0, z])/(9*z) - (4*(-16 + 65*z - 214*z^2 + 242*z^3)*
             H[1, z])/(9*z) + Lh*((2*(-8 + 27*z - 102*z^2 + 116*z^3))/(3*z) + 
             16*(-3 + z)*z*H[0, z] + 8*(1 - 2*z + 2*z^2)*H[1, z]) - 
           (16*(1 - 14*z + 6*z^2)*H[2, z])/3 - 8*(1 + 2*z + 2*z^2)*
            H[-1, 0, z] + (8*(7 + 58*z)*H[0, 0, z])/3 - 
           (16*(1 - 2*z + 2*z^2)*H[1, 0, z])/3 - (8*(1 - 2*z + 2*z^2)*
             H[1, 1, z])/3 - (2*(-440 + 408*z - 2322*z^2 + 2060*z^3 + 
              441*z*zeta[2] + 198*z^2*zeta[2] + 594*z^3*zeta[2]))/(27*z)) + 
         (2*H[1, 0, z]*(9696 + 16342*z + 66865*z^2 - 109171*z^3 - 
            4248*zeta[2] + 15741*z*zeta[2] - 41850*z^2*zeta[2] + 
            37350*z^3*zeta[2] - 2808*z*zeta[3] + 5616*z^2*zeta[3] - 
            5616*z^3*zeta[3]))/(81*z) - (4*H[-2, z]*(-96*zeta[2] - 
            271*z*zeta[2] - 605*z^2*zeta[2] + 340*z^3*zeta[2] - 
            285*z*zeta[3] - 798*z^2*zeta[3] - 552*z^3*zeta[3]))/(9*z) + 
         (4*H[-1, -1, z]*(40*zeta[2] + 420*z*zeta[2] + 1083*z^2*zeta[2] + 
            604*z^3*zeta[2] + 528*z*zeta[3] + 1056*z^2*zeta[3] + 
            1056*z^3*zeta[3]))/(9*z) + (2*H[1, 1, z]*(2500 - 12662*z + 
            37732*z^2 - 42914*z^3 - 288*zeta[2] + 12879*z*zeta[2] - 
            26730*z^2*zeta[2] + 23346*z^3*zeta[2] + 1944*z*zeta[3] - 
            3888*z^2*zeta[3] + 3888*z^3*zeta[3]))/(81*z) - 
         (2*H[0, 0, z]*(52200 + 442000*z + 1140975*z^2 + 1759655*z^3 + 
            1604201*z^4 + 596537*z^5 + 816*z^6 + 41760*zeta[2] + 
            133200*z*zeta[2] + 175140*z^2*zeta[2] + 85140*z^3*zeta[2] - 
            40860*z^4*zeta[2] - 39870*z^5*zeta[2] - 7560*z*zeta[3] - 
            198720*z^2*zeta[3] - 374760*z^3*zeta[3] - 183600*z^4*zeta[3]))/
          (405*z*(1 + z)^2) + (4*H[-1, 0, z]*(-162 + 4660*z + 78750*z^2 + 
            50835*z^3 - 9035*z^4 + 408*z^5 + 2160*z*zeta[2] + 
            14310*z^2*zeta[2] + 8640*z^3*zeta[2] - 15390*z^4*zeta[2] + 
            11880*z^2*zeta[3] + 23760*z^3*zeta[3] + 27000*z^4*zeta[3]))/
          (405*z^2) + (2*H[2, z]*(8368 + 33901*z + 84484*z^2 + 56739*z^3 - 
            46210*z^4 - 43998*z^5 - 3600*zeta[2] + 981*z*zeta[2] - 
            15696*z^2*zeta[2] - 44145*z^3*zeta[2] - 17982*z^4*zeta[2] + 
            5562*z^5*zeta[2] + 3996*z*zeta[3] - 8208*z^2*zeta[3] - 
            13284*z^3*zeta[3] + 14040*z^4*zeta[3] + 15120*z^5*zeta[3]))/
          (81*z*(1 + z)^2) + Lh*((-8*(-1 + z)*z*(-202 + 189*zeta[3]))/27 + 
           (8*(1 - 2*z + 2*z^2)*H[0, z]*(-202 + 189*zeta[3]))/27) + 
         Lp^2*(Lh^2*(-8*(-1 + z)*z + 8*(1 - 2*z + 2*z^2)*H[0, z]) + 
           (2*(-48 + 89*z - 538*z^2 + 570*z^3)*H[2, z])/(3*z) + 
           4*(-19 - 114*z + 10*z^2)*H[3, z] + 8*(-3 + 18*z + 2*z^2)*
            H[-2, 0, z] + (4*(16 + 21*z + 156*z^2 + 184*z^3)*H[-1, 0, z])/
            (3*z) + 16*(1 + 2*z + 2*z^2)*H[-1, 2, z] + 
           (4*(-48 - 78*z - 699*z^2 + 59*z^3)*H[0, 0, z])/(3*z) + 
           (2*(-24 + 77*z - 226*z^2 + 250*z^3)*H[1, 0, z])/(3*z) - 
           (2*(-16 - 45*z - 114*z^2 + 142*z^3)*H[1, 1, z])/(3*z) - 
           8*(1 - 2*z + 2*z^2)*H[1, 2, z] + 4*(7 - 42*z + 22*z^2)*
            H[2, 0, z] + 8*(9 - 6*z + 14*z^2)*H[2, 1, z] - 
           24*(1 + 2*z + 2*z^2)*H[-1, -1, 0, z] + 36*(1 + 2*z + 2*z^2)*
            H[-1, 0, 0, z] - 4*(-5 + 222*z)*H[0, 0, 0, z] + 
           16*(1 - 2*z + 2*z^2)*H[1, 0, 0, z] - 8*(1 - 2*z + 2*z^2)*
            H[1, 1, 0, z] - 52*(1 - 2*z + 2*z^2)*H[1, 1, 1, z] - 
           28*(1 + 2*z + 2*z^2)*H[-1, z]*zeta[2] + 
           (2*H[0, z]*(-768 + 796*z - 2651*z^2 + 2304*z^3 + 126*z*zeta[2] + 
              360*z^2*zeta[2] + 288*z^3*zeta[2]))/(9*z) + 
           (2*H[1, z]*(-32 + 113*z + 416*z^2 - 648*z^3 + 432*z*zeta[2] - 
              864*z^2*zeta[2] + 864*z^3*zeta[2]))/(9*z) + 
           Lh*((-4*(-16 + 39*z - 114*z^2 + 154*z^3)*H[0, z])/(3*z) - 
             (8*(11 - 10*z + 10*z^2)*H[1, z])/3 - 32*(1 - 2*z + 2*z^2)*
              H[2, z] - 16*(1 + 2*z + 2*z^2)*H[-1, 0, z] + 16*(3 + 14*z)*
              H[0, 0, z] + 16*(1 - 2*z + 2*z^2)*H[1, 1, z] - 
             (4*(-4 - 25*z + 127*z^2 - 171*z^3 + 33*z*zeta[2] - 
                42*z^2*zeta[2] + 66*z^3*zeta[2]))/(3*z)) + 
           (2*(-670 + 98*z + 4289*z^2 - 6064*z^3 - 252*zeta[2] + 
              1305*z*zeta[2] - 2718*z^2*zeta[2] + 6777*z^3*zeta[2] - 
              324*z*zeta[3] + 5724*z^2*zeta[3] - 648*z^3*zeta[3]))/(27*z)) - 
         (2*H[-1, z]*(-304*zeta[2] + 2165*z*zeta[2] + 2746*z^2*zeta[2] + 
            411*z^3*zeta[2] + 144*zeta[3] + 1620*z*zeta[3] + 
            5148*z^2*zeta[3] + 3276*z^3*zeta[3] - 2466*z*zeta[4] - 
            4932*z^2*zeta[4] - 5526*z^3*zeta[4]))/(27*z) - 
         (H[1, z]*(-40312 - 203325*z - 27157*z^2 + 85093*z^3 - 50763*z^4 + 
            32832*zeta[2] + 110520*z*zeta[2] - 45828*z^2*zeta[2] + 
            17010*z^3*zeta[2] + 138582*z^4*zeta[2] + 1728*zeta[3] + 
            15012*z*zeta[3] + 14256*z^2*zeta[3] - 15012*z^3*zeta[3] - 
            15984*z^4*zeta[3] - 92340*z*zeta[4] + 92340*z^2*zeta[4] - 
            184680*z^4*zeta[4]))/(243*z*(1 + z)) + 
         (H[0, z]*(73744 + 860431*z + 5072608*z^2 + 12340208*z^3 + 
            12535596*z^4 + 4481309*z^5 - 215280*zeta[2] - 898470*z*zeta[2] - 
            1868670*z^2*zeta[2] - 1702170*z^3*zeta[2] - 301230*z^4*zeta[2] + 
            215460*z^5*zeta[2] + 103680*zeta[3] - 404460*z*zeta[3] - 
            561060*z^2*zeta[3] - 1172340*z^3*zeta[3] - 2875500*z^4*zeta[3] - 
            1736640*z^5*zeta[3] + 383130*z*zeta[4] - 1198800*z^2*zeta[4] - 
            2308500*z^3*zeta[4] + 511920*z^4*zeta[4] + 1238490*z^5*zeta[4]))/
          (1215*z*(1 + z)^2) + Lp*((-4*(-64 + 33*z - 523*z^2 + 500*z^3)*
             H[3, z])/(3*z) - 4*(-81 - 418*z + 24*z^2)*H[4, z] - 
           8*(-19 + 110*z)*H[-3, 0, z] - (8*(32 + 8*z + 143*z^2 + 180*z^3)*
             H[-2, 0, z])/(3*z) + 64*(1 + 2*z^2)*H[-2, 2, z] + 
           (16*(4 + 22*z + 44*z^2 + 15*z^3)*H[-1, 2, z])/(3*z) + 
           (16*(-4 - 14*z - 20*z^2 + 27*z^3)*H[1, 2, z])/(3*z) + 
           96*(1 - 2*z + 2*z^2)*H[1, 3, z] - 
           (16*(-8 - 7*z - 148*z^2 + 78*z^3)*H[2, 0, z])/(3*z) + 
           (8*(-16 - 33*z + 30*z^2 + 13*z^3)*H[2, 1, z])/(3*z) - 
           16*(7 - 2*z + 10*z^2)*H[2, 2, z] - 32*(-2 - 27*z + 5*z^2)*
            H[3, 0, z] - 32*(7 + 10*z^2)*H[3, 1, z] + 16*(1 + 14*z + 4*z^2)*
            H[-2, -1, 0, z] + 8*(19 - 78*z + 4*z^2)*H[-2, 0, 0, z] - 
           16*(1 + 2*z + 2*z^2)*H[-1, -2, 0, z] - (8*(67 + 128*z + 50*z^2)*
             H[-1, -1, 0, z])/3 - 160*(1 + 2*z + 2*z^2)*H[-1, -1, 2, z] - 
           (4*(56 - 137*z + 212*z^2 + 460*z^3)*H[-1, 0, 0, z])/(3*z) - 
           16*(1 + 2*z + 2*z^2)*H[-1, 2, 0, z] + 32*(1 + 2*z + 2*z^2)*
            H[-1, 2, 1, z] + (8*(96 + 129*z + 957*z^2 + 37*z^3)*
             H[0, 0, 0, z])/(3*z) + 16*(1 - 2*z + 2*z^2)*H[1, -2, 0, z] - 
           (4*(118 - 149*z + 218*z^2)*H[1, 0, 0, z])/3 + 
           (16*(-4 - 14*z - 20*z^2 + 27*z^3)*H[1, 1, 0, z])/(3*z) + 
           (8*(-4 + 41*z - 76*z^2 + 83*z^3)*H[1, 1, 1, z])/(3*z) + 
           80*(1 - 2*z + 2*z^2)*H[1, 1, 2, z] + 48*(1 - 2*z + 2*z^2)*
            H[1, 2, 0, z] + 80*(1 - 2*z + 2*z^2)*H[1, 2, 1, z] - 
           4*(27 - 74*z + 56*z^2)*H[2, 0, 0, z] - 16*(7 - 2*z + 10*z^2)*
            H[2, 1, 0, z] + 16*(-1 + 2*z)*(-5 + 6*z)*H[2, 1, 1, z] + 
           128*(1 + 2*z + 2*z^2)*H[-1, -1, -1, 0, z] - 16*(1 + 2*z + 2*z^2)*
            H[-1, -1, 0, 0, z] - 144*(1 + 2*z + 2*z^2)*H[-1, 0, 0, 0, z] + 
           16*(-19 + 251*z)*H[0, 0, 0, 0, z] + 112*(1 - 2*z + 2*z^2)*
            H[1, 1, 0, 0, z] + 80*(1 - 2*z + 2*z^2)*H[1, 1, 1, 0, z] - 
           32*(1 - 2*z + 2*z^2)*H[1, 1, 1, 1, z] - 8*(7 - 14*z + 12*z^2)*
            H[-2, z]*zeta[2] + 224*(1 + 2*z + 2*z^2)*H[-1, -1, z]*zeta[2] + 
           (4*H[1, 1, z]*(-46 - 188*z + 574*z^2 - 837*z^3 + 54*z*zeta[2] - 
              108*z^2*zeta[2] + 108*z^3*zeta[2]))/(9*z) - 
           (8*H[-1, 0, z]*(22 - 15*z - 37*z^2 - 76*z^3 + 57*z*zeta[2] + 
              114*z^2*zeta[2] + 114*z^3*zeta[2]))/(3*z) + 
           (4*H[0, 0, z]*(1360 - 676*z + 2258*z^2 - 1680*z^3 + 
              405*z*zeta[2] - 306*z^2*zeta[2] + 216*z^3*zeta[2]))/(9*z) - 
           (4*H[1, 0, z]*(-218 + 469*z - 1376*z^2 + 1336*z^3 + 
              324*z*zeta[2] - 648*z^2*zeta[2] + 648*z^3*zeta[2]))/(9*z) - 
           (4*H[2, z]*(-40 + 850*z + 2470*z^2 + 345*z^3 + 414*z*zeta[2] - 
              1044*z^2*zeta[2] + 936*z^3*zeta[2]))/(9*z) - 
           (2*H[0, z]*(-2416 - 7685*z + 5686*z^2 - 8508*z^3 - 1008*zeta[2] + 
              2214*z*zeta[2] - 5418*z^2*zeta[2] + 12636*z^3*zeta[2] - 
              864*z*zeta[3] + 16848*z^2*zeta[3] - 1296*z^3*zeta[3]))/(27*z) - 
           (4*H[1, z]*(954 + 1261*z + 5644*z^2 - 9748*z^3 - 144*zeta[2] + 
              1980*z*zeta[2] - 3366*z^2*zeta[2] + 2916*z^3*zeta[2] + 
              108*z*zeta[3] - 216*z^2*zeta[3] + 216*z^3*zeta[3]))/(27*z) - 
           (4*H[-1, z]*(16*zeta[2] + 155*z*zeta[2] + 304*z^2*zeta[2] + 
              110*z^3*zeta[2] + 144*z*zeta[3] + 288*z^2*zeta[3] + 
              288*z^3*zeta[3]))/(3*z) + Lh*(4*(11 - 14*z + 14*z^2)*H[2, z] + 
             40*(1 - 2*z + 2*z^2)*H[3, z] + 16*(1 + 2*z + 2*z^2)*
              H[-2, 0, z] - 16*z*(1 + z)*H[-1, 0, z] + 
             (8*(-16 + 22*z - 35*z^2 + 59*z^3)*H[0, 0, z])/(3*z) + 
             (4*(-8 + 45*z - 90*z^2 + 86*z^3)*H[1, 0, z])/(3*z) + 
             (4*(11 - 34*z + 34*z^2)*H[1, 1, z])/3 - 16*(1 - 2*z + 2*z^2)*
              H[1, 2, z] + 8*(3 - 10*z + 6*z^2)*H[2, 0, z] - 
             16*(1 - 2*z + 2*z^2)*H[2, 1, z] + 16*(1 + 2*z + 2*z^2)*
              H[-1, -1, 0, z] + 24*(1 + 2*z + 2*z^2)*H[-1, 0, 0, z] - 
             8*(11 + 62*z)*H[0, 0, 0, z] - 16*(1 - 2*z + 2*z^2)*
              H[1, 0, 0, z] - 16*(1 - 2*z + 2*z^2)*H[1, 1, 0, z] - 
             8*(1 - 2*z + 2*z^2)*H[1, 1, 1, z] + 8*(1 + 2*z + 2*z^2)*H[-1, z]*
              zeta[2] + (8*H[1, z]*(-38 + 91*z - 91*z^2 + 27*zeta[2] - 
                54*z*zeta[2] + 54*z^2*zeta[2]))/9 + (4*H[0, z]*(-24 + 31*z + 
                967*z^2 - 306*z^3 + 144*z*zeta[2] - 288*z^2*zeta[2] + 
                288*z^3*zeta[2]))/(9*z) - (4*(-148 - 1425*z + 945*z^2 - 
                32*z^3 + 72*zeta[2] + 189*z*zeta[2] - 648*z^2*zeta[2] + 
                792*z^3*zeta[2] + 189*z*zeta[3] - 54*z^2*zeta[3] + 
                378*z^3*zeta[3]))/(27*z)) + (-4048 + 9238*z - 141440*z^2 + 
             31086*z^3 + 16272*zeta[2] + 82386*z*zeta[2] + 
             56628*z^2*zeta[2] + 247428*z^3*zeta[2] - 12096*zeta[3] + 
             38844*z*zeta[3] - 9432*z^2*zeta[3] + 94968*z^3*zeta[3] - 
             72495*z*zeta[4] - 66258*z^2*zeta[4] - 161514*z^3*zeta[4])/
            (162*z)) + (1520032 + 3665531*z + 16544624*z^2 + 10665116*z^3 - 
           21241676*z^4 - 17507667*z^5 - 186480*zeta[2] + 1918440*z*zeta[2] + 
           1103040*z^2*zeta[2] - 1656300*z^3*zeta[2] + 1994232*z^4*zeta[2] + 
           2658444*z^5*zeta[2] + 9792*z^6*zeta[2] + 263520*zeta[3] + 
           2493720*z*zeta[3] + 4609080*z^2*zeta[3] + 8960580*z^3*zeta[3] + 
           12712320*z^4*zeta[3] + 6130620*z^5*zeta[3] - 19440*z*zeta[2]*
            zeta[3] - 136080*z^2*zeta[2]*zeta[3] + 187920*z^3*zeta[2]*
            zeta[3] + 706320*z^4*zeta[2]*zeta[3] + 401760*z^5*zeta[2]*
            zeta[3] - 689040*zeta[4] - 3969810*z*zeta[4] - 
           5992110*z^2*zeta[4] - 6942240*z^3*zeta[4] - 8556030*z^4*zeta[4] - 
           4271670*z^5*zeta[4] - 748440*z*zeta[5] - 10504080*z^2*zeta[5] - 
           19073880*z^3*zeta[5] - 9629280*z^4*zeta[5] - 311040*z^5*zeta[5])/
          (2430*z*(1 + z)^2)) + CA*(Nf*TF^2*((-40*Lp^4*(1 - 2*z + 2*z^2))/9 + 
           Lh*((-448*(-1 + z)*z)/27 + (448*(1 - 2*z + 2*z^2)*H[0, z])/27) + 
           Lp^3*(-8*Lh*(1 - 2*z + 2*z^2) + (8*(-16 + 9*z - 126*z^2 + 
                154*z^3))/(27*z) + (16*(1 - 26*z + 10*z^2)*H[0, z])/9 + 
             (112*(1 - 2*z + 2*z^2)*H[1, z])/9) - 
           (8*(-192 + 301*z + 30*z^2 + 780*z^3)*H[3, z])/(27*z) - 
           (32*(-19 - 160*z + 12*z^2)*H[4, z])/9 - 
           (32*(25 - 38*z + 34*z^2)*H[-3, 0, z])/9 + 
           (64*(4 + 22*z - 35*z^2 + 59*z^3)*H[-2, 0, z])/(27*z) - 
           (160*(1 + 2*z + 2*z^2)*H[-2, 2, z])/9 + 
           (64*(5 + 16*z + 16*z^2)*H[-1, 2, z])/27 - 
           (80*(1 + 2*z + 2*z^2)*H[-1, 3, z])/3 - 
           (16*(-40 + 248*z - 631*z^2 + 674*z^3)*H[1, 2, z])/(27*z) - 
           (448*(1 - 2*z + 2*z^2)*H[1, 3, z])/9 - 
           (8*(-240 + 285*z - 1038*z^2 + 1432*z^3)*H[2, 0, z])/(27*z) - 
           (8*(-48 + 507*z - 948*z^2 + 1022*z^3)*H[2, 1, z])/(27*z) - 
           (16*(15 - 122*z + 62*z^2)*H[2, 2, z])/9 + 
           (64*(12 + 64*z + 3*z^2)*H[3, 0, z])/9 - 
           (16*(25 - 142*z + 78*z^2)*H[3, 1, z])/9 + 32*(1 + 2*z + 2*z^2)*
            H[-2, -1, 0, z] - (32*(35 - 26*z + 46*z^2)*H[-2, 0, 0, z])/9 + 
           32*(1 + 2*z + 2*z^2)*H[-1, -2, 0, z] + (32*(25 + 26*z + 26*z^2)*
             H[-1, -1, 0, z])/27 - (160*(1 + 2*z + 2*z^2)*H[-1, -1, 2, z])/
            9 + (16*(24 - 173*z + 26*z^2 + 338*z^3)*H[-1, 0, 0, z])/(27*z) - 
           (224*(1 + 2*z + 2*z^2)*H[-1, 2, 0, z])/9 - 
           (64*(1 + 2*z + 2*z^2)*H[-1, 2, 1, z])/9 - 
           (16*(-112 + 791*z + 404*z^2 + 1477*z^3)*H[0, 0, 0, z])/(27*z) + 
           (128*(1 - 2*z + 2*z^2)*H[1, -2, 0, z])/9 - 
           (16*(-136 + 169*z - 848*z^2 + 915*z^3)*H[1, 0, 0, z])/(27*z) - 
           (16*(-56 + 344*z - 781*z^2 + 744*z^3)*H[1, 1, 0, z])/(27*z) - 
           (16*(-4 + 232*z - 524*z^2 + 531*z^3)*H[1, 1, 1, z])/(27*z) + 
           (256*(1 - 2*z + 2*z^2)*H[1, 1, 2, z])/9 - 
           (560*(1 - 2*z + 2*z^2)*H[1, 2, 0, z])/9 + 
           (320*(1 - 2*z + 2*z^2)*H[1, 2, 1, z])/9 - 
           (16*(27 - 290*z + 98*z^2)*H[2, 0, 0, z])/9 - 
           (16*(31 - 114*z + 54*z^2)*H[2, 1, 0, z])/9 + 
           (32*(11 - 16*z + 20*z^2)*H[2, 1, 1, z])/9 - 
           (32*(1 + 2*z + 2*z^2)*H[-1, -1, -1, 0, z])/9 + 
           (128*(1 + 2*z + 2*z^2)*H[-1, -1, 0, 0, z])/3 - 
           (272*(1 + 2*z + 2*z^2)*H[-1, 0, 0, 0, z])/9 - 
           (64*(-11 + 27*z)*H[0, 0, 0, 0, z])/9 - 256*(1 - 2*z + 2*z^2)*
            H[1, 0, 0, 0, z] - (608*(1 - 2*z + 2*z^2)*H[1, 1, 0, 0, z])/9 + 
           32*(1 - 2*z + 2*z^2)*H[1, 1, 1, 0, z] + 
           (560*(1 - 2*z + 2*z^2)*H[1, 1, 1, 1, z])/9 + 
           (304*(1 + 2*z + 2*z^2)*H[-2, z]*zeta[2])/9 + 16*(1 + 2*z + 2*z^2)*
            H[-1, -1, z]*zeta[2] - (8*H[2, z]*(-144 - 971*z + 4036*z^2 - 
              3212*z^3 + 1053*z*zeta[2] - 162*z^2*zeta[2] + 810*z^3*zeta[2]))/
            (81*z) - (8*H[1, 0, z]*(-180 - 1822*z + 3992*z^2 - 4868*z^3 + 
              459*z*zeta[2] - 918*z^2*zeta[2] + 918*z^3*zeta[2]))/(81*z) - 
           (8*H[1, 1, z]*(-76 - 1915*z + 4346*z^2 - 4594*z^3 + 
              837*z*zeta[2] - 1674*z^2*zeta[2] + 1674*z^3*zeta[2]))/(81*z) + 
           (8*H[0, 0, z]*(-4160 + 14945*z - 5620*z^2 + 29080*z^3 + 204*z^4 - 
              2295*z*zeta[2] - 17010*z^2*zeta[2] + 4410*z^3*zeta[2]))/
            (405*z) - (8*H[-1, 0, z]*(-81 - 640*z - 12135*z^2 - 12090*z^3 + 
              1280*z^4 + 204*z^5 - 2160*z^2*zeta[2] - 4320*z^3*zeta[2] - 
              4320*z^4*zeta[2]))/(405*z^2) + 
           Lp^2*((-8*(-24 + 77*z - 40*z^2 + 220*z^3)*H[0, z])/(9*z) - 
             (8*(-8 + 25*z - 92*z^2 + 106*z^3)*H[1, z])/(9*z) + 
             Lh*((-16*(5 - 11*z + 11*z^2))/3 + 16*(1 - 2*z + 2*z^2)*H[0, z] + 
               (32*(1 - 2*z + 2*z^2)*H[1, z])/3) - (8*(7 - 38*z + 22*z^2)*H[
                2, z])/3 - 16*(1 + 2*z + 2*z^2)*H[-1, 0, z] - 
             (8*(-15 - 66*z + 2*z^2)*H[0, 0, z])/3 - (56*(1 - 2*z + 2*z^2)*H[
                1, 0, z])/3 - 8*(1 - 2*z + 2*z^2)*H[1, 1, z] - 
             (4*(56 - 430*z + 1688*z^2 - 2125*z^3 + 360*z*zeta[2] - 
                72*z^2*zeta[2] + 576*z^3*zeta[2]))/(27*z)) - 
           (16*H[-1, z]*(-5*zeta[2] + 38*z*zeta[2] + 38*z^2*zeta[2] + 
              18*zeta[3] + 36*z*zeta[3] + 36*z^2*zeta[3]))/27 + 
           (8*H[0, z]*(1887 - 42266*z + 125344*z^2 - 107243*z^3 - 
              2880*zeta[2] + 43875*z*zeta[2] - 51120*z^2*zeta[2] + 
              73530*z^3*zeta[2] - 9450*z*zeta[3] - 8100*z^2*zeta[3] - 
              10260*z^3*zeta[3]))/(1215*z) + 
           (8*H[1, z]*(48 - 10514*z + 15232*z^2 - 12943*z^3 + 
              4653*z*zeta[2] - 13302*z^2*zeta[2] + 15732*z^3*zeta[2] - 
              1296*z*zeta[3] + 2592*z^2*zeta[3] - 2592*z^3*zeta[3]))/
            (243*z) + Lp*((16*(-16 + 29*z - 64*z^2 + 119*z^3)*H[2, z])/
              (9*z) + (32*(-3 - 28*z + 4*z^2)*H[3, z])/3 + 
             (32*(7 - 2*z + 10*z^2)*H[-2, 0, z])/3 - (32*(2 - 9*z + 15*z^2 + 
                41*z^3)*H[-1, 0, z])/(9*z) + (64*(1 + 2*z + 2*z^2)*H[-1, 2, 
                z])/3 + (16*(-32 + 179*z + 98*z^2 + 321*z^3)*H[0, 0, z])/
              (9*z) + (16*(-24 + 65*z - 244*z^2 + 259*z^3)*H[1, 0, z])/
              (9*z) + (16*(-4 + 73*z - 152*z^2 + 159*z^3)*H[1, 1, z])/(9*z) + 
             (64*(1 - 2*z + 2*z^2)*H[1, 2, z])/3 + (32*(-1 - 22*z + 4*z^2)*H[
                2, 0, z])/3 + (32*(3 - 12*z + 8*z^2)*H[2, 1, z])/3 - 
             (32*(1 + 2*z + 2*z^2)*H[-1, -1, 0, z])/3 + 
             (80*(1 + 2*z + 2*z^2)*H[-1, 0, 0, z])/3 - 32*(3 + 8*z)*
              H[0, 0, 0, z] + (272*(1 - 2*z + 2*z^2)*H[1, 0, 0, z])/3 + 
             (64*(1 - 2*z + 2*z^2)*H[1, 1, 0, z])/3 - 
             (128*(1 - 2*z + 2*z^2)*H[1, 1, 1, z])/3 - 
             (80*(1 + 2*z + 2*z^2)*H[-1, z]*zeta[2])/3 + 
             (8*H[0, z]*(136 - 619*z + 1736*z^2 - 2081*z^3 + 378*z*zeta[2] + 
                180*z^2*zeta[2] + 396*z^3*zeta[2]))/(27*z) + 
             (8*H[1, z]*(-24 - 458*z + 1072*z^2 - 1345*z^3 + 252*z*zeta[2] - 
                504*z^2*zeta[2] + 504*z^3*zeta[2]))/(27*z) + 
             Lh*((16*(25 - 44*z + 44*z^2)*H[0, z])/9 + (16*(5 - 16*z + 
                  16*z^2)*H[1, z])/9 - 16*(1 - 2*z + 2*z^2)*H[2, z] - 
               (16*(1 - 2*z + 2*z^2)*H[0, 0, z])/3 - 16*(1 - 2*z + 2*z^2)*
                H[1, 0, z] - (16*(1 - 2*z + 2*z^2)*H[1, 1, z])/3 + 
               (16*(-14 + 42*z - 42*z^2 + 9*zeta[2] - 18*z*zeta[2] + 
                  18*z^2*zeta[2]))/9) - (4*(-204 - 4739*z + 10642*z^2 - 
                12070*z^3 + 5031*z*zeta[2] - 8118*z^2*zeta[2] + 11394*z^3*
                 zeta[2] - 1062*z*zeta[3] + 396*z^2*zeta[3] - 828*z^3*
                 zeta[3]))/(81*z)) - (4*(-3366 + 28524*z - 31654*z^2 - 
              74554*z^3 + 1920*zeta[2] + 84690*z*zeta[2] - 334350*z^2*zeta[
                2] + 229530*z^3*zeta[2] + 1224*z^4*zeta[2] + 2160*zeta[3] - 
              36180*z*zeta[3] + 12600*z^2*zeta[3] - 51120*z^3*zeta[3] - 
              164565*z*zeta[4] + 150930*z^2*zeta[4] - 222750*z^3*zeta[4]))/
            (1215*z)) + CF*TF*(Lp^4*(1 - 4*z + 2*(1 - 2*z + 4*z^2)*H[0, z] + 
             4*(1 - 2*z + 2*z^2)*H[1, z]) + (8*(-192 + 697*z + 208*z^2 + 
              1308*z^3)*H[4, z])/(9*z) + (32*(-7 - 102*z + 5*z^2)*H[5, z])/
            3 + (16*(43 - 14*z + 102*z^2)*H[-4, 0, z])/3 - 
           (8*(-5 + 6*z)*(13 + 12*z)*H[-3, 0, z])/3 + 32*(1 + 2*z + 2*z^2)*
            H[-3, 2, z] - (8*(17 + 34*z + 36*z^2)*H[-2, 2, z])/3 + 
           (16*(8 + 16*z + 13*z^2)*H[-2, 3, z])/3 - 4*(19 + 40*z + 36*z^2)*
            H[-1, 3, z] + 72*(1 + 2*z + 2*z^2)*H[-1, 4, z] + 
           (8*(-132 + 473*z - 1315*z^2 + 1378*z^3)*H[1, 3, z])/(9*z) + 
           (344*(1 - 2*z + 2*z^2)*H[1, 4, z])/3 + 
           (8*(-120 + 352*z - 959*z^2 + 1098*z^3)*H[2, 2, z])/(9*z) + 
           (16*(11 - 124*z + 27*z^2)*H[2, 3, z])/3 + 
           (4*(-192 + 178*z + 518*z^2 + 1148*z^3 + 2378*z^4 + 1387*z^5)*
             H[3, 0, z])/(3*z*(1 + z)^2) + (8*(-96 + 137*z - 268*z^2 + 
              673*z^3)*H[3, 1, z])/(9*z) + (8*(9 - 362*z + 64*z^2)*
             H[3, 2, z])/3 + (16*(-65 - 500*z + 36*z^2)*H[4, 0, z])/3 - 
           (16*(39 + 124*z + 57*z^2)*H[4, 1, z])/3 - 
           (16*(31 - 10*z + 42*z^2)*H[-3, -1, 0, z])/3 + 
           (8*(111 - 42*z + 194*z^2)*H[-3, 0, 0, z])/3 - 
           (16*(23 + 10*z + 40*z^2)*H[-2, -2, 0, z])/3 + 
           (8*(-69 - 106*z + 8*z^2)*H[-2, -1, 0, z])/3 + 
           (32*(1 + 2*z + 3*z^2)*H[-2, -1, 2, z])/3 + 
           (16*(119 - 8*z + 29*z^2)*H[-2, 0, 0, z])/3 + 
           (32*(9 + 18*z + 19*z^2)*H[-2, 2, 0, z])/3 + 32*(1 + 2*z + 2*z^2)*
            H[-2, 2, 1, z] + 128*(1 + 2*z + 2*z^2)*H[-1, -3, 0, z] - 
           (8*(117 + 172*z + 40*z^2)*H[-1, -2, 0, z])/3 - 
           (8*(11 + 12*z + 16*z^2)*H[-1, -1, 2, z])/3 + 
           (40*(1 + 2*z + 2*z^2)*H[-1, -1, 3, z])/3 - 
           (8*(17 + 56*z + 60*z^2)*H[-1, 2, 0, z])/3 - 
           (16*(3 + 10*z + 10*z^2)*H[-1, 2, 1, z])/3 + 
           (128*(1 + 2*z + 2*z^2)*H[-1, 2, 2, z])/3 + 8*(17 + 34*z + 28*z^2)*
            H[-1, 3, 0, z] + 48*(1 + 2*z + 2*z^2)*H[-1, 3, 1, z] + 
           112*(1 - 2*z + 2*z^2)*H[1, -3, 0, z] - (32*(35 - 70*z + 29*z^2)*
             H[1, -2, 0, z])/3 + (4*(-120 + 1105*z - 2582*z^2 + 2372*z^3)*
             H[1, 1, 2, z])/(9*z) - (392*(1 - 2*z + 2*z^2)*H[1, 1, 3, z])/3 + 
           (4*(-408 + 1517*z - 4114*z^2 + 3937*z^3)*H[1, 2, 0, z])/(9*z) + 
           (8*(-36 + 446*z - 1015*z^2 + 1015*z^3)*H[1, 2, 1, z])/(9*z) - 
           32*(1 - 2*z + 2*z^2)*H[1, 2, 2, z] + 216*(1 - 2*z + 2*z^2)*
            H[1, 3, 0, z] - 72*(1 - 2*z + 2*z^2)*H[1, 3, 1, z] - 
           (64*z*(9 + 2*z)*H[2, -2, 0, z])/3 + 
           (4*(-528 - 335*z - 2016*z^2 - 1568*z^3 + 4068*z^4 + 3463*z^5)*
             H[2, 0, 0, z])/(9*z*(1 + z)^2) + 
           (4*(-240 + 291*z - 528*z^2 - 346*z^3 + 3184*z^4 + 2489*z^5)*
             H[2, 1, 0, z])/(9*z*(1 + z)^2) + 
           (8*(-24 + 322*z - 623*z^2 + 666*z^3)*H[2, 1, 1, z])/(9*z) - 
           8*(5 + 14*z + 6*z^2)*H[2, 1, 2, z] + (32*(18 - 105*z + 47*z^2)*
             H[2, 2, 0, z])/3 - (8*(13 + 34*z + 12*z^2)*H[2, 2, 1, z])/3 + 
           (8*(-29 - 850*z + 234*z^2)*H[3, 0, 0, z])/3 + 
           (8*(13 - 390*z + 106*z^2)*H[3, 1, 0, z])/3 + 
           (16*(3 - 52*z + 16*z^2)*H[3, 1, 1, z])/3 + 
           (208*(1 + 2*z + 2*z^2)*H[-2, -1, -1, 0, z])/3 - 
           (8*(29 - 86*z + 20*z^2)*H[-2, -1, 0, 0, z])/3 - 
           (16*(-11 + 44*z + 18*z^2)*H[-2, 0, 0, 0, z])/3 - 
           (160*(1 + 2*z + 2*z^2)*H[-1, -2, -1, 0, z])/3 - 
           (16*(1 + 2*z + 2*z^2)*H[-1, -2, 0, 0, z])/3 - 
           (224*(1 + 2*z + 2*z^2)*H[-1, -1, -2, 0, z])/3 + 
           (8*(19 + 10*z + 12*z^2)*H[-1, -1, -1, 0, z])/3 - 
           (112*(1 + 2*z + 2*z^2)*H[-1, -1, -1, 2, z])/3 - 
           (8*(227 + 381*z + 130*z^2)*H[-1, -1, 0, 0, z])/3 + 
           (176*(1 + 2*z + 2*z^2)*H[-1, -1, 2, 0, z])/3 + 
           (64*(1 + 2*z + 2*z^2)*H[-1, -1, 2, 1, z])/3 - 
           (4*(-263 - 338*z + 36*z^2)*H[-1, 0, 0, 0, z])/3 + 
           (32*(13 + 26*z + 20*z^2)*H[-1, 2, 0, 0, z])/3 + 
           (32*(2 + 4*z + z^2)*H[-1, 2, 1, 0, z])/3 + 
           (32*(1 + 2*z + 2*z^2)*H[-1, 2, 1, 1, z])/3 + 
           (4*(532 + 4260*z + 12488*z^2 + 14144*z^3 + 5429*z^4)*
             H[0, 0, 0, 0, z])/(9*(1 + z)^2) + 160*(1 - 2*z + 2*z^2)*
            H[1, -2, 0, 0, z] + (4*(-168 + 757*z - 2184*z^2 + 1527*z^3)*
             H[1, 0, 0, 0, z])/(3*z) - (224*(1 - 2*z + 2*z^2)*
             H[1, 1, -2, 0, z])/3 + (4*(-312 + 965*z - 2794*z^2 + 2923*z^3)*
             H[1, 1, 0, 0, z])/(9*z) + (4*(-56 + 320*z - 796*z^2 + 835*z^3)*
             H[1, 1, 1, 0, z])/(3*z) + (8*(-4 + 335*z - 751*z^2 + 752*z^3)*
             H[1, 1, 1, 1, z])/(9*z) - (392*(1 - 2*z + 2*z^2)*
             H[1, 1, 1, 2, z])/3 + (8*(1 - 2*z + 2*z^2)*H[1, 1, 2, 0, z])/3 - 
           (496*(1 - 2*z + 2*z^2)*H[1, 1, 2, 1, z])/3 + 
           (976*(1 - 2*z + 2*z^2)*H[1, 2, 0, 0, z])/3 - 
           (8*(1 - 2*z + 2*z^2)*H[1, 2, 1, 0, z])/3 - 
           (464*(1 - 2*z + 2*z^2)*H[1, 2, 1, 1, z])/3 + 
           (8*(107 - 550*z + 400*z^2)*H[2, 0, 0, 0, z])/3 + 
           (16*(39 - 204*z + 100*z^2)*H[2, 1, 0, 0, z])/3 - 
           (8*(13 + 94*z + 26*z^2)*H[2, 1, 1, 0, z])/3 - 
           (8*(49 - 86*z + 92*z^2)*H[2, 1, 1, 1, z])/3 + 
           (128*(1 + 2*z + 2*z^2)*H[-1, -1, -1, -1, 0, z])/3 - 
           (104*(1 + 2*z + 2*z^2)*H[-1, -1, -1, 0, 0, z])/3 + 
           216*(1 + 2*z + 2*z^2)*H[-1, -1, 0, 0, 0, z] - 
           16*(6 + 12*z + 17*z^2)*H[-1, 0, 0, 0, 0, z] - 
           (16*(51 + 230*z)*H[0, 0, 0, 0, 0, z])/3 + 208*(1 - 2*z + 2*z^2)*
            H[1, 0, 0, 0, 0, z] + 496*(1 - 2*z + 2*z^2)*H[1, 1, 0, 0, 0, z] + 
           56*(1 - 2*z + 2*z^2)*H[1, 1, 1, 0, 0, z] - 
           (392*(1 - 2*z + 2*z^2)*H[1, 1, 1, 1, 0, z])/3 - 
           160*(1 - 2*z + 2*z^2)*H[1, 1, 1, 1, 1, z] - 
           (8*(43 + 14*z + 66*z^2)*H[-3, z]*zeta[2])/3 + 
           (8*(9 + 18*z + 14*z^2)*H[-2, -1, z]*zeta[2])/3 - 
           (80*(1 + 2*z + 2*z^2)*H[-1, -2, z]*zeta[2])/3 + 
           (176*(1 + 2*z + 2*z^2)*H[-1, -1, -1, z]*zeta[2])/3 + 
           (2*H[-1, 0, 0, z]*(1943 + 1926*z + 321*z^2 + 48*zeta[2] + 
              96*z*zeta[2] + 24*z^2*zeta[2]))/3 - 
           (16*H[-1, 2, z]*(-7 - 19*z - 20*z^2 + 12*zeta[2] + 24*z*zeta[2] + 
              30*z^2*zeta[2]))/3 - (4*H[-1, -1, 0, z]*(-183 - 266*z - 
              77*z^2 + 18*zeta[2] + 36*z*zeta[2] + 36*z^2*zeta[2]))/3 - 
           (4*H[-2, 0, z]*(232 - 2082*z + 165*z^2 + 234*zeta[2] + 
              36*z*zeta[2] + 396*z^2*zeta[2]))/9 + 
           (4*H[3, z]*(-384 - 1691*z - 3725*z^2 - 2764*z^3 + 135*z*zeta[2] + 
              2970*z^2*zeta[2] + 90*z^3*zeta[2]))/(27*z) + 
           (4*H[2, 1, z]*(-168 - 859*z + 4775*z^2 - 3972*z^3 + 
              783*z*zeta[2] - 1998*z^2*zeta[2] + 1026*z^3*zeta[2]))/(27*z) + 
           (4*H[1, 1, 1, z]*(-80 - 2672*z + 5713*z^2 - 5870*z^3 + 
              1143*z*zeta[2] - 2286*z^2*zeta[2] + 2286*z^3*zeta[2]))/(27*z) + 
           (4*H[1, 2, z]*(-336 - 2597*z + 5665*z^2 - 6478*z^3 + 
              1575*z*zeta[2] - 3150*z^2*zeta[2] + 3150*z^3*zeta[2]))/(27*z) + 
           (H[0, 0, 0, z]*(-12457 - 90011*z - 104004*z^2 - 26990*z^3 + 
              12978*zeta[2] + 15822*z*zeta[2] + 44676*z^2*zeta[2] + 
              41832*z^3*zeta[2]))/(27*(1 + z)) + 
           (4*H[1, 0, 0, z]*(-272 - 2012*z + 1193*z^2 + 24*z^3 - 2945*z^4 + 
              1365*z*zeta[2] - 1365*z^2*zeta[2] + 2730*z^4*zeta[2]))/
            (9*z*(1 + z)) + (2*H[1, 1, 0, z]*(-672 - 8195*z + 6695*z^2 - 
              483*z^3 - 14809*z^4 + 4338*z*zeta[2] - 4338*z^2*zeta[2] + 
              8676*z^4*zeta[2]))/(27*z*(1 + z)) + 
           (2*H[2, 0, z]*(-1008 - 196*z + 17098*z^2 + 5467*z^3 - 10981*z^4 + 
              4842*z*zeta[2] - 3546*z^2*zeta[2] + 1008*z^3*zeta[2] + 
              9396*z^4*zeta[2]))/(27*z*(1 + z)) + 
           Lp^3*((-4*(41 - 55*z + 118*z^2)*H[0, z])/9 - 
             (4*(-8 + 25*z - 116*z^2 + 118*z^3)*H[1, z])/(9*z) + 
             Lh*(-2*(-1 + 4*z) + 4*(1 - 2*z + 4*z^2)*H[0, z] + 8*
                (1 - 2*z + 2*z^2)*H[1, z]) - (16*(1 - 8*z + 5*z^2)*H[2, z])/
              3 - (4*(7 - 26*z + 36*z^2)*H[0, 0, z])/3 - 
             (88*(1 - 2*z + 2*z^2)*H[1, 0, z])/3 - (56*(1 - 2*z + 2*z^2)*H[1, 
                1, z])/3 + (-49 + 130*z - 80*z^2 + 16*zeta[2] - 128*z*
                zeta[2] + 80*z^2*zeta[2])/3) + 
           (4*H[-1, -1, z]*(41*zeta[2] + 34*z*zeta[2] + 44*z^2*zeta[2] - 
              24*zeta[3] - 48*z*zeta[3] - 48*z^2*zeta[3]))/3 + 
           (4*H[-2, z]*(-35*zeta[2] - 38*z*zeta[2] + 80*z^2*zeta[2] - 
              8*zeta[3] - 16*z*zeta[3] - 4*z^2*zeta[3]))/3 - 
           (2*H[1, 1, z]*(340 - 27659*z + 40486*z^2 - 31595*z^3 + 
              432*zeta[2] + 18945*z*zeta[2] - 39618*z^2*zeta[2] + 
              31140*z^3*zeta[2] + 216*z*zeta[3] - 432*z^2*zeta[3] + 
              432*z^3*zeta[3]))/(81*z) - (2*H[1, 0, z]*(484 - 16488*z + 
              22595*z^2 - 18500*z^3 - 432*zeta[2] + 10089*z*zeta[2] - 
              24750*z^2*zeta[2] + 21312*z^3*zeta[2] + 2808*z*zeta[3] - 
              5616*z^2*zeta[3] + 5616*z^3*zeta[3]))/(27*z) - 
           (4*H[-1, 0, z]*(-189 + 41435*z^2 + 36855*z^3 - 1035*z^4 + 
              476*z^5 + 8820*z^2*zeta[2] + 14220*z^3*zeta[2] + 
              2160*z^4*zeta[2] - 5220*z^2*zeta[3] - 10440*z^3*zeta[3] - 
              12600*z^4*zeta[3]))/(135*z^2) - 
           (2*H[2, z]*(4992 - 7042*z + 29424*z^2 + 53061*z^3 - 35278*z^4 - 
              46881*z^5 - 2592*zeta[2] + 11187*z*zeta[2] - 8748*z^2*zeta[2] - 
              36333*z^3*zeta[2] + 12582*z^4*zeta[2] + 26064*z^5*zeta[2] - 
              756*z*zeta[3] + 12960*z^2*zeta[3] + 24516*z^3*zeta[3] + 
              7128*z^4*zeta[3] - 3672*z^5*zeta[3]))/(81*z*(1 + z)^2) + 
           (H[0, 0, z]*(-17280 + 463925*z + 1239855*z^2 + 1825495*z^3 + 
              1879237*z^4 + 818104*z^5 + 5712*z^6 + 69120*zeta[2] + 
              10035*z*zeta[2] - 126630*z^2*zeta[2] - 513945*z^3*zeta[2] - 
              972900*z^4*zeta[2] - 521640*z^5*zeta[2] - 143640*z*zeta[3] - 
              1028160*z^2*zeta[3] - 1621080*z^3*zeta[3] - 732240*z^4*zeta[
                3] + 4320*z^5*zeta[3]))/(405*z*(1 + z)^2) + 
           Lp^2*((2*(-32 + 159*z - 186*z^2 + 318*z^3)*H[2, z])/(3*z) + 
             4*(-1 - 54*z + 26*z^2)*H[3, z] - 12*(1 + 2*z + 2*z^2)*
              H[-1, 0, z] + 16*(1 + 2*z + 2*z^2)*H[-1, 2, z] + 
             ((241 - 92*z + 1492*z^2)*H[0, 0, z])/3 + 
             (2*(-48 + 121*z - 566*z^2 + 650*z^3)*H[1, 0, z])/(3*z) + 
             (2*(-16 + 55*z - 206*z^2 + 258*z^3)*H[1, 1, z])/(3*z) + 
             60*(1 - 2*z + 2*z^2)*H[1, 2, z] + 4*(1 - 74*z + 26*z^2)*
              H[2, 0, z] + 4*(5 - 34*z + 14*z^2)*H[2, 1, z] + 
             8*(1 + 2*z + 2*z^2)*H[-1, 0, 0, z] + 2*(-5 - 86*z + 44*z^2)*
              H[0, 0, 0, z] + 76*(1 - 2*z + 2*z^2)*H[1, 0, 0, z] + 
             60*(1 - 2*z + 2*z^2)*H[1, 1, 0, z] + 4*(1 - 2*z + 2*z^2)*
              H[1, 1, 1, z] - 16*(1 + 2*z + 2*z^2)*H[-1, z]*zeta[2] + 
             (H[0, z]*(-495 - 315*z - 2156*z^2 + 342*zeta[2] + 
                1332*z*zeta[2] + 288*z^2*zeta[2]))/9 + 
             (4*H[1, z]*(-16 - 102*z + 357*z^2 - 539*z^3 + 18*z*zeta[2] - 
                36*z^2*zeta[2] + 36*z^3*zeta[2]))/(9*z) + 
             Lh*(4*(-3 - 4*z + 12*z^2)*H[0, z] + 24*(1 - 2*z + 2*z^2)*
                H[1, z] - 16*(1 - 2*z + 2*z^2)*H[2, z] - 24*(1 - 2*z + 4*z^2)*
                H[0, 0, z] - 48*(1 - 2*z + 2*z^2)*H[1, 0, z] - 16*
                (1 - 2*z + 2*z^2)*H[1, 1, z] + 4*(-8 + 9*z - 10*z^2 + 
                 4*zeta[2] - 8*z*zeta[2] + 8*z^2*zeta[2])) - 
             (96 + 1213*z - 2026*z^2 - 1704*z^3 - 384*zeta[2] + 1602*z*
                zeta[2] - 576*z^2*zeta[2] + 3816*z^3*zeta[2] + 576*z*
                zeta[3] + 3168*z^2*zeta[3])/(18*z)) - 
           (2*H[-1, z]*(-127*zeta[2] - 114*z*zeta[2] + 83*z^2*zeta[2] + 
              56*zeta[3] + 52*z*zeta[3] + 80*z^2*zeta[3] - 894*zeta[4] - 
              1788*z*zeta[4] - 1920*z^2*zeta[4]))/3 + 
           (H[1, z]*(-8 - 160213*z + 144707*z^2 + 35132*z^3 - 269780*z^4 + 
              8640*zeta[2] + 126198*z*zeta[2] - 174042*z^2*zeta[2] + 
              4914*z^3*zeta[2] + 294570*z^4*zeta[2] - 25920*zeta[3] + 
              59940*z*zeta[3] - 144180*z^2*zeta[3] - 20736*z^3*zeta[3] + 
              209304*z^4*zeta[3] - 87804*z*zeta[4] + 87804*z^2*zeta[4] - 
              175608*z^4*zeta[4]))/(243*z*(1 + z)) + 
           (H[0, z]*(256392 + 2279603*z + 4665804*z^2 + 29719*z^3 - 
              6101522*z^4 - 3488648*z^5 + 138240*zeta[2] + 1462680*z*zeta[
                2] + 4599450*z^2*zeta[2] + 7978500*z^3*zeta[2] + 
              7289010*z^4*zeta[2] + 2585520*z^5*zeta[2] - 311040*zeta[3] + 
              757080*z*zeta[3] + 1684800*z^2*zeta[3] + 2452680*z^3*zeta[3] + 
              4590000*z^4*zeta[3] + 2715120*z^5*zeta[3] - 1354320*z*zeta[4] - 
              7588080*z^2*zeta[4] - 11634840*z^3*zeta[4] - 5922720*z^4*zeta[
                4] - 521640*z^5*zeta[4]))/(2430*z*(1 + z)^2) + 
           Lp*((-8*(-32 + 154*z + z^2 + 224*z^3)*H[3, z])/(3*z) - 
             8*(-1 - 90*z + 36*z^2)*H[4, z] - 64*(2 + 5*z^2)*H[-3, 0, z] - 
             8*(37 - 8*z + 12*z^2)*H[-2, 0, z] - 32*(1 + 2*z + 2*z^2)*
              H[-2, 2, z] + 48*(1 + 2*z + 2*z^2)*H[-1, 2, z] - 
             48*(1 + 2*z + 2*z^2)*H[-1, 3, z] - (8*(-1 + 2*z)*(20 - 60*z + 
                143*z^2)*H[1, 2, z])/(3*z) - 112*(1 - 2*z + 2*z^2)*
              H[1, 3, z] - (8*(-48 + 139*z - 305*z^2 + 500*z^3)*H[2, 0, z])/
              (3*z) - (8*(-16 + 26*z - 106*z^2 + 181*z^3)*H[2, 1, z])/(3*z) - 
             8*(13 - 70*z + 36*z^2)*H[2, 2, z] - 8*(-27 - 154*z + 8*z^2)*
              H[3, 0, z] + 32*(3 + 11*z + 4*z^2)*H[3, 1, z] + 
             16*(5 - 2*z + 8*z^2)*H[-2, -1, 0, z] + 8*(-3 + 6*z + 4*z^2)*
              H[-2, 0, 0, z] + 48*(1 + 2*z + 2*z^2)*H[-1, -2, 0, z] + 
             8*(35 + 56*z + 12*z^2)*H[-1, -1, 0, z] + 4*(-7 + 8*z + 36*z^2)*
              H[-1, 0, 0, z] - 96*(1 + 2*z + 2*z^2)*H[-1, 2, 0, z] - 
             32*(1 + 2*z + 2*z^2)*H[-1, 2, 1, z] - (2*(279 + 642*z + 
                2644*z^2)*H[0, 0, 0, z])/3 - 80*(1 - 2*z + 2*z^2)*
              H[1, -2, 0, z] - (4*(-88 + 297*z - 1104*z^2 + 1018*z^3)*H[1, 0, 
                0, z])/(3*z) - (8*(-20 + 123*z - 315*z^2 + 326*z^3)*H[1, 1, 
                0, z])/(3*z) - (8*(-4 + 101*z - 196*z^2 + 203*z^3)*H[1, 1, 1, 
                z])/(3*z) + 64*(1 - 2*z + 2*z^2)*H[1, 1, 2, z] - 
             80*(1 - 2*z + 2*z^2)*H[1, 2, 0, z] + 48*(1 - 2*z + 2*z^2)*
              H[1, 2, 1, z] - 8*(9 - 122*z + 64*z^2)*H[2, 0, 0, z] - 
             8*(15 - 74*z + 44*z^2)*H[2, 1, 0, z] - 32*(1 - 5*z + 3*z^2)*
              H[2, 1, 1, z] - 32*(1 + 2*z + 2*z^2)*H[-1, -1, -1, 0, z] - 
             48*(1 + 2*z + 2*z^2)*H[-1, -1, 0, 0, z] - 24*(1 + 2*z + 2*z^2)*
              H[-1, 0, 0, 0, z] + 8*(19 + 78*z)*H[0, 0, 0, 0, z] - 
             104*(1 - 2*z + 2*z^2)*H[1, 0, 0, 0, z] - 208*(1 - 2*z + 2*z^2)*
              H[1, 1, 0, 0, z] + 32*(1 - 2*z + 2*z^2)*H[1, 1, 1, 0, z] + 
             128*(1 - 2*z + 2*z^2)*H[1, 1, 1, 1, z] + 8*(9 + 6*z + 16*z^2)*
              H[-2, z]*zeta[2] - 4*(-23 - 32*z + 12*z^2)*H[-1, z]*zeta[2] - 
             16*(1 + 2*z + 2*z^2)*H[-1, -1, z]*zeta[2] + 8*H[-1, 0, z]*
              (-85 - 75*z - 4*z^2 + 4*zeta[2] + 8*z*zeta[2] + 8*z^2*
                zeta[2]) - (2*H[0, 0, z]*(-1523 - 2555*z - 5290*z^2 + 
                1026*zeta[2] + 1116*z*zeta[2] + 2664*z^2*zeta[2]))/9 + 
             (8*H[2, z]*(32 + 168*z - 138*z^2 + 375*z^3 + 9*z*zeta[2] - 
                234*z^2*zeta[2] + 90*z^3*zeta[2]))/(9*z) - 
             (4*H[1, 1, z]*(-28 - 495*z + 1086*z^2 - 1370*z^3 + 
                342*z*zeta[2] - 684*z^2*zeta[2] + 684*z^3*zeta[2]))/(9*z) - 
             (4*H[1, 0, z]*(-84 - 554*z + 1864*z^2 - 2833*z^3 + 
                702*z*zeta[2] - 1404*z^2*zeta[2] + 1404*z^3*zeta[2]))/(9*z) + 
             (2*H[0, z]*(288 - 4859*z - 1274*z^2 - 18657*z^3 - 1152*zeta[2] + 
                2943*z*zeta[2] + 2160*z^2*zeta[2] + 8172*z^3*zeta[2] + 
                3348*z*zeta[3] + 9936*z^2*zeta[3] + 1296*z^3*zeta[3]))/
              (27*z) + (2*H[1, z]*(832 - 5458*z + 10208*z^2 - 11673*z^3 - 
                432*zeta[2] + 5904*z*zeta[2] - 12456*z^2*zeta[2] + 
                11052*z^3*zeta[2] + 2592*z*zeta[3] - 5184*z^2*zeta[3] + 
                5184*z^3*zeta[3]))/(27*z) + Lh*(-4*(9 - 14*z + 14*z^2)*
                H[2, z] + 8*(1 - 2*z + 2*z^2)*H[3, z] - 2*(-7 - 52*z + 
                 68*z^2)*H[0, 0, z] - 12*(3 - 10*z + 10*z^2)*H[1, 0, z] - 4*
                (3 - 10*z + 10*z^2)*H[1, 1, z] + 24*(1 - 2*z + 2*z^2)*
                H[1, 2, z] + 72*(1 - 2*z + 2*z^2)*H[2, 0, z] + 24*
                (1 - 2*z + 2*z^2)*H[2, 1, z] + 44*(1 - 2*z + 4*z^2)*
                H[0, 0, 0, z] + 72*(1 - 2*z + 2*z^2)*H[1, 0, 0, z] + 24*
                (1 - 2*z + 2*z^2)*H[1, 1, 0, z] + 8*(1 - 2*z + 2*z^2)*
                H[1, 1, 1, z] - 8*H[1, z]*(-4 + 9*z - 9*z^2 + 3*zeta[2] - 
                 6*z*zeta[2] + 6*z^2*zeta[2]) - 2*H[0, z]*(-8 + 73*z - 
                 76*z^2 + 4*zeta[2] - 8*z*zeta[2] + 8*z^2*zeta[2]) + 2*
                (-63 + 101*z - 56*z^2 + 18*zeta[2] - 28*z*zeta[2] + 
                 28*z^2*zeta[2] + 32*zeta[3] - 64*z*zeta[3] + 64*z^2*
                  zeta[3])) - (6000 + 34123*z + 12266*z^2 - 103344*z^3 + 3072*
                zeta[2] + 50112*z*zeta[2] + 3528*z^2*zeta[2] + 72720*z^3*
                zeta[2] - 6912*zeta[3] + 29520*z*zeta[3] - 14976*z^2*
                zeta[3] + 114336*z^3*zeta[3] - 47520*z*zeta[4] - 57024*z^2*
                zeta[4] - 25920*z^3*zeta[4])/(108*z)) - 
           (-79824 - 1525867*z - 1705068*z^2 - 398307*z^3 - 1385758*z^4 - 
             1246476*z^5 - 364800*zeta[2] + 2209880*z*zeta[2] + 
             1408680*z^2*zeta[2] + 16920*z^3*zeta[2] + 6517016*z^4*zeta[2] + 
             5379792*z^5*zeta[2] + 45696*z^6*zeta[2] - 11520*zeta[3] - 
             971520*z*zeta[3] - 7810560*z^2*zeta[3] - 9775440*z^3*zeta[3] + 
             480*z^4*zeta[3] + 2925360*z^5*zeta[3] - 924480*z*zeta[2]*
              zeta[3] + 1028160*z^3*zeta[2]*zeta[3] - 1641600*z^4*zeta[2]*
              zeta[3] - 1745280*z^5*zeta[2]*zeta[3] + 311040*zeta[4] - 
             2151360*z*zeta[4] - 1391040*z^2*zeta[4] + 4030200*z^3*zeta[4] + 
             1787760*z^4*zeta[4] - 1099800*z^5*zeta[4] + 829440*z*zeta[5] + 
             12044160*z^2*zeta[5] + 20511360*z^3*zeta[5] + 
             8208000*z^4*zeta[5] - 1088640*z^5*zeta[5])/(3240*z*(1 + z)^2))))
 
TMDFF["qpq"] = as^2*CF*TF*(2*Lp^2*(1 + 4/(3*z) - (4*z^2)/3 + 2*H[0, z] + 
         z*(-1 + 2*H[0, z])) + 2*Lp*(14 + (-4/3 - (16*H[0, z])/3)/z + 
         2*H[0, z] + z^2*(-8/3 + (16*H[0, z])/3) + 
         z*(-10 + 10*H[0, z] - 12*H[0, 0, z]) - 12*H[0, 0, z]) + 
       2*(-79/3 - (116*H[0, z])/3 - 11*H[0, 0, z] - 4*H[1, 0, z] + 
         22*H[0, 0, 0, z] + z^2*(436/27 - (64*H[0, z])/9 - 8*H[0, 0, z] - 
           (8*H[1, 0, z])/3 - (8*zeta[2])/3) - 4*zeta[2] + 
         (-148/27 + (8*H[0, z])/3 + (32*H[0, 0, z])/3 + (8*H[1, 0, z])/3 + 
           (8*zeta[2])/3)/z + z*(47/3 - (34*H[0, z])/3 - 11*H[0, 0, z] + 
           4*H[1, 0, z] + 22*H[0, 0, 0, z] + 4*zeta[2]))) + 
     as^3*(CF*Nf*TF^2*(4*Lp^3*(-4/9 - 16/(27*z) + (16*z^2)/27 + 
           z*(4/9 - (8*H[0, z])/9) - (8*H[0, z])/9) + 
         4*Lp^2*(-28/3 - (40*H[0, z])/9 + z^2*(-8/9 - (16*H[0, z])/9 - 
             (16*H[1, z])/9) + (4*H[1, z])/3 + (8/9 + (32*H[0, z])/9 + 
             (16*H[1, z])/9)/z + (16*H[0, 0, z])/3 + (8*H[0, 1, z])/3 + 
           z*(28/3 - (64*H[0, z])/9 - (4*H[1, z])/3 + (16*H[0, 0, z])/3 + 
             (8*H[0, 1, z])/3 - (8*zeta[2])/3) - (8*zeta[2])/3) + 
         4*Lp*(-16/27 + (280*H[0, z])/27 + (56*H[1, z])/3 + 
           (260*H[0, 0, z])/9 + (52*H[0, 1, z])/9 + (4*H[1, 0, z])/3 - 
           (4*H[1, 1, z])/3 - (40*H[0, 0, 0, z])/3 - (40*H[0, 0, 1, z])/3 - 
           8*H[0, 1, 0, z] - (8*H[0, 1, 1, z])/3 + 
           z^2*(136/81 + (40*H[0, z])/9 - (8*H[1, z])/9 + (16*H[0, 0, z])/3 + 
             (16*H[0, 1, z])/3 + (80*H[1, 0, z])/9 + (16*H[1, 1, z])/9 - 
             (16*zeta[2])/9) - (4*zeta[2])/9 + (40*H[0, z]*zeta[2])/3 + 
           (-640/81 - (32*H[0, z])/9 - (16*H[1, z])/9 - (128*H[0, 0, z])/9 - 
             (64*H[0, 1, z])/9 - (80*H[1, 0, z])/9 - (16*H[1, 1, z])/9 + 
             (32*zeta[2])/9)/z + z*(184/27 - (920*H[0, z])/27 - 16*H[1, z] + 
             (188*H[0, 0, z])/9 + (124*H[0, 1, z])/9 - (4*H[1, 0, z])/3 + 
             (4*H[1, 1, z])/3 - (40*H[0, 0, 0, z])/3 - (40*H[0, 0, 1, z])/3 - 
             8*H[0, 1, 0, z] - (8*H[0, 1, 1, z])/3 - (172*zeta[2])/9 + 
             (40*H[0, z]*zeta[2])/3)) + 4*(-16640/243 - (4948*H[0, z])/243 - 
           (1312*H[1, z])/81 + (1028*H[0, 0, z])/81 - (2692*H[0, 1, z])/81 - 
           (188*H[1, 0, z])/9 - (52*H[1, 1, z])/9 - (1648*H[0, 0, 0, z])/27 - 
           (604*H[0, 0, 1, z])/27 - (100*H[0, 1, 0, z])/9 - 
           (4*H[0, 1, 1, z])/27 - (52*H[1, 0, 0, z])/3 - 4*H[1, 0, 1, z] - 
           (28*H[1, 1, 0, z])/3 + (4*H[1, 1, 1, z])/9 + 
           (128*H[0, 0, 0, 0, z])/9 + (200*H[0, 0, 0, 1, z])/9 + 
           (56*H[0, 0, 1, 0, z])/3 + (56*H[0, 0, 1, 1, z])/9 + 
           8*H[0, 1, 0, 0, z] + (8*H[0, 1, 0, 1, z])/3 + (8*H[0, 1, 1, 0, z])/
            3 + (8*H[0, 1, 1, 1, z])/9 + (2404*zeta[2])/81 + 
           (316*H[0, z]*zeta[2])/27 - (20*H[1, z]*zeta[2])/3 - 
           (200*H[0, 0, z]*zeta[2])/9 - (8*H[0, 1, z]*zeta[2])/3 + 
           (-1424/729 + (1280*H[0, z])/81 + (32*H[1, z])/81 + 
             (64*H[0, 0, z])/9 + (32*H[0, 1, z])/9 + (200*H[1, 0, z])/27 + 
             (152*H[1, 1, z])/81 + (256*H[0, 0, 0, z])/9 + 
             (128*H[0, 0, 1, z])/9 + (160*H[0, 1, 0, z])/9 + 
             (32*H[0, 1, 1, z])/9 + (176*H[1, 0, 0, z])/9 + 
             (16*H[1, 0, 1, z])/3 + (80*H[1, 1, 0, z])/9 + (16*H[1, 1, 1, z])/
              27 - (16*zeta[2])/9 - (64*H[0, z]*zeta[2])/9 + 
             (16*H[1, z]*zeta[2])/9)/z + (512*zeta[3])/27 + 
           (32*H[0, z]*zeta[3])/9 + z^2*(20000/729 - (1640*H[0, z])/81 + 
             (616*H[1, z])/81 + (8*H[0, 0, z])/27 - (152*H[0, 1, z])/27 - 
             (200*H[1, 0, z])/27 - (152*H[1, 1, z])/81 - 16*H[0, 0, 0, z] - 
             (80*H[0, 0, 1, z])/9 - (112*H[0, 1, 0, z])/9 - 
             (16*H[0, 1, 1, z])/9 - (176*H[1, 0, 0, z])/9 - 
             (16*H[1, 0, 1, z])/3 - (80*H[1, 1, 0, z])/9 - (16*H[1, 1, 1, z])/
              27 + (104*zeta[2])/27 + (16*H[0, z]*zeta[2])/9 - 
             (16*H[1, z]*zeta[2])/9 + (32*zeta[3])/9) + (46*zeta[4])/3 + 
           z*(10448/243 - (10276*H[0, z])/243 + (664*H[1, z])/81 + 
             (5780*H[0, 0, z])/81 + (692*H[0, 1, z])/81 + (188*H[1, 0, z])/
              9 + (52*H[1, 1, z])/9 - (568*H[0, 0, 0, z])/27 - 
             (532*H[0, 0, 1, z])/27 + (20*H[0, 1, 0, z])/9 - 
             (76*H[0, 1, 1, z])/27 + (52*H[1, 0, 0, z])/3 + 4*H[1, 0, 1, z] + 
             (28*H[1, 1, 0, z])/3 - (4*H[1, 1, 1, z])/9 + 
             (128*H[0, 0, 0, 0, z])/9 + (200*H[0, 0, 0, 1, z])/9 + 
             (56*H[0, 0, 1, 0, z])/3 + (56*H[0, 0, 1, 1, z])/9 + 
             8*H[0, 1, 0, 0, z] + (8*H[0, 1, 0, 1, z])/3 + 
             (8*H[0, 1, 1, 0, z])/3 + (8*H[0, 1, 1, 1, z])/9 - 
             (404*zeta[2])/81 + (820*H[0, z]*zeta[2])/27 + 
             (20*H[1, z]*zeta[2])/3 - (200*H[0, 0, z]*zeta[2])/9 - 
             (8*H[0, 1, z]*zeta[2])/3 + (224*zeta[3])/27 + 
             (32*H[0, z]*zeta[3])/9 + (46*zeta[4])/3))) + 
       CF^2*TF*(2*Lh*Lp^3*(-2 - 8/(3*z) + (8*z^2)/3 + z*(2 - 4*H[0, z]) - 
           4*H[0, z]) + 2*Lp^4*(-1 - 4/(3*z) + (4*z^2)/3 + 
           z*(1 - 2*H[0, z]) - 2*H[0, z]) + 2*Lh*Lp^2*
          (-28 + z^2*(16/3 - (32*H[0, z])/3) - 4*H[0, z] + 
           (8/3 + (32*H[0, z])/3)/z + 24*H[0, 0, z] + 
           z*(20 - 20*H[0, z] + 24*H[0, 0, z])) + 
         2*Lp^3*(-53/9 + 4*H[0, z] + z^2*(-4/3 - (80*H[0, z])/9 - 
             (32*H[1, z])/9) + (8*H[1, z])/3 + (16/3 + (16*H[0, z])/3 + 
             (32*H[1, z])/9)/z + (44*H[0, 0, z])/3 + (16*H[0, 1, z])/3 + 
           z*(17/9 - (20*H[0, z])/3 - (8*H[1, z])/3 + (44*H[0, 0, z])/3 + 
             (16*H[0, 1, z])/3 - (16*zeta[2])/3) - (16*zeta[2])/3) + 
         2*Lh*Lp*(158/3 + (232*H[0, z])/3 + 22*H[0, 0, z] + 8*H[1, 0, z] - 
           44*H[0, 0, 0, z] + z*(-94/3 + (68*H[0, z])/3 + 22*H[0, 0, z] - 
             8*H[1, 0, z] - 44*H[0, 0, 0, z] - 8*zeta[2]) + 
           (296/27 - (16*H[0, z])/3 - (64*H[0, 0, z])/3 - (16*H[1, 0, z])/3 - 
             (16*zeta[2])/3)/z + 8*zeta[2] + z^2*(-872/27 + (128*H[0, z])/9 + 
             16*H[0, 0, z] + (16*H[1, 0, z])/3 + (16*zeta[2])/3)) + 
         2*Lp^2*(791/9 + (158*H[0, z])/3 + 54*H[1, z] - 25*H[0, 0, z] + 
           8*H[0, 1, z] - 8*H[1, 0, z] - 54*H[0, 0, 0, z] - 
           40*H[0, 0, 1, z] - 24*H[0, 1, 0, z] + (184/27 - (56*H[0, z])/3 - 
             (56*H[1, z])/9 - (32*H[0, 0, z])/3 - (64*H[0, 1, z])/3 - 
             (56*H[1, 0, z])/3 - 4*zeta[2])/z - 21*zeta[2] + 
           6*H[0, z]*zeta[2] + z^2*(-796/27 + (64*H[0, z])/3 - 
             (16*H[1, z])/9 + (104*H[0, 0, z])/3 + (32*H[0, 1, z])/3 + 
             (56*H[1, 0, z])/3 + (44*zeta[2])/3) + 
           z*(-587/9 + (112*H[0, z])/3 - 46*H[1, z] + 15*H[0, 0, z] + 
             32*H[0, 1, z] + 8*H[1, 0, z] - 54*H[0, 0, 0, z] - 
             40*H[0, 0, 1, z] - 24*H[0, 1, 0, z] - 19*zeta[2] + 
             6*H[0, z]*zeta[2] - 8*zeta[3]) - 8*zeta[3]) + 
         2*Lp*(-3226/9 - (1085*H[0, z])/3 - (470*H[1, z])/9 - 
           215*H[0, 0, z] - (410*H[0, 1, z])/3 - 182*H[1, 0, z] + 
           (2*H[1, 1, z])/3 + 62*H[0, 0, 0, z] - 52*H[0, 0, 1, z] - 
           40*H[0, 1, 0, z] - 8*H[0, 1, 1, z] + 12*H[1, 0, 0, z] - 
           4*H[1, 0, 1, z] - 12*H[1, 1, 0, z] + 4*H[1, 1, 1, z] + 
           152*H[0, 0, 0, 0, z] + 144*H[0, 0, 0, 1, z] + 
           120*H[0, 0, 1, 0, z] - 8*H[0, 0, 1, 1, z] + 56*H[0, 1, 0, 0, z] + 
           24*H[0, 1, 0, 1, z] + 8*H[0, 1, 1, 0, z] + 8*H[0, 1, 1, 1, z] - 
           (344*zeta[2])/3 + 42*H[0, z]*zeta[2] - 28*H[1, z]*zeta[2] + 
           60*H[0, 0, z]*zeta[2] - 56*H[0, 1, z]*zeta[2] + 
           z^2*(884/9 + (460*H[0, z])/9 + (580*H[1, z])/9 - (584*H[0, 0, z])/
              9 - (496*H[0, 1, z])/9 - (8*H[1, 0, z])/3 - (80*H[1, 1, z])/9 - 
             80*H[0, 0, 0, z] - 16*H[0, 0, 1, z] - 48*H[0, 1, 0, z] + 
             (16*H[0, 1, 1, z])/3 - 48*H[1, 0, 0, z] - (80*H[1, 0, 1, z])/3 - 
             16*H[1, 1, 0, z] - (16*H[1, 1, 1, z])/3 + (832*zeta[2])/9 - 
             64*H[0, z]*zeta[2] + (112*H[1, z]*zeta[2])/3 - 
             (224*zeta[3])/3) - 28*zeta[3] + 88*H[0, z]*zeta[3] + 
           (-470/9 - (40*H[0, z])/3 + (80*H[1, z])/9 + 32*H[0, 0, z] + 
             (224*H[0, 1, z])/9 + (80*H[1, 0, z])/3 + (8*H[1, 1, z])/9 + 
             (256*H[0, 0, 1, z])/3 + 64*H[0, 1, 0, z] + 48*H[1, 0, 0, z] + 
             (80*H[1, 0, 1, z])/3 + 16*H[1, 1, 0, z] + (16*H[1, 1, 1, z])/3 + 
             (52*zeta[2])/9 + (16*H[0, z]*zeta[2])/3 - (112*H[1, z]*zeta[2])/
              3 + 32*zeta[3])/z + 174*zeta[4] + z*(2812/9 - (301*H[0, z])/3 - 
             (190*H[1, z])/9 - H[0, 0, z] + (26*H[0, 1, z])/3 + 
             158*H[1, 0, z] + (22*H[1, 1, z])/3 - 118*H[0, 0, 0, z] - 
             76*H[0, 0, 1, z] - 96*H[0, 1, 0, z] - 12*H[1, 0, 0, z] + 
             4*H[1, 0, 1, z] + 12*H[1, 1, 0, z] - 4*H[1, 1, 1, z] + 
             152*H[0, 0, 0, 0, z] + 144*H[0, 0, 0, 1, z] + 
             120*H[0, 0, 1, 0, z] - 8*H[0, 0, 1, 1, z] + 
             56*H[0, 1, 0, 0, z] + 24*H[0, 1, 0, 1, z] + 8*H[0, 1, 1, 0, z] + 
             8*H[0, 1, 1, 1, z] + (524*zeta[2])/3 - 54*H[0, z]*zeta[2] + 
             28*H[1, z]*zeta[2] + 60*H[0, 0, z]*zeta[2] - 56*H[0, 1, z]*
              zeta[2] - 108*zeta[3] + 88*H[0, z]*zeta[3] + 174*zeta[4])) + 
         2*(-10916/81 + (17618*H[0, z])/81 + (25745*H[1, z])/81 + 
           (15640*H[0, 0, z])/27 + (3766*H[0, 1, z])/27 + (5146*H[1, 0, z])/
            27 - (146*H[1, 1, z])/9 + (3392*H[0, 0, 0, z])/9 - 
           (220*H[0, 0, 1, z])/9 + (3692*H[0, 1, 0, z])/9 + 
           (16*H[0, 1, 1, z])/3 + (802*H[1, 0, 0, z])/9 - (554*H[1, 0, 1, z])/
            9 + (202*H[1, 1, 0, z])/9 - (22*H[1, 1, 1, z])/9 + 
           (56*H[0, 0, 0, 0, z])/3 + (232*H[0, 0, 0, 1, z])/3 + 
           (536*H[0, 0, 1, 0, z])/3 + (88*H[0, 0, 1, 1, z])/3 + 
           (56*H[0, 1, 0, 0, z])/3 - 32*H[0, 1, 0, 1, z] + 
           (136*H[0, 1, 1, 0, z])/3 - (16*H[0, 1, 1, 1, z])/3 + 
           (220*H[1, 0, 0, 0, z])/3 + (64*H[1, 0, 0, 1, z])/3 + 
           (232*H[1, 0, 1, 0, z])/3 - 8*H[1, 0, 1, 1, z] + 
           (224*H[1, 1, 0, 0, z])/3 + (8*H[1, 1, 0, 1, z])/3 + 
           (128*H[1, 1, 1, 0, z])/3 - (8*H[1, 1, 1, 1, z])/3 - 
           272*H[0, 0, 0, 0, 0, z] - (664*H[0, 0, 0, 0, 1, z])/3 - 
           264*H[0, 0, 0, 1, 0, z] - (8*H[0, 0, 0, 1, 1, z])/3 - 
           (296*H[0, 0, 1, 0, 0, z])/3 - (104*H[0, 0, 1, 0, 1, z])/3 - 
           (8*H[0, 0, 1, 1, 0, z])/3 - 8*H[0, 0, 1, 1, 1, z] - 
           (136*H[0, 1, 0, 0, 0, z])/3 - (160*H[0, 1, 0, 0, 1, z])/3 - 
           (112*H[0, 1, 0, 1, 0, z])/3 - 16*H[0, 1, 0, 1, 1, z] - 
           (32*H[0, 1, 1, 0, 0, z])/3 - (80*H[0, 1, 1, 0, 1, z])/3 - 
           (32*H[0, 1, 1, 1, 0, z])/3 - (16*H[0, 1, 1, 1, 1, z])/3 + 
           (4129*zeta[2])/27 + (4496*H[0, z]*zeta[2])/9 + 
           (910*H[1, z]*zeta[2])/9 - 5*H[0, 0, z]*zeta[2] + 
           (344*H[0, 1, z]*zeta[2])/3 + (268*H[1, 0, z]*zeta[2])/3 + 
           (152*H[1, 1, z]*zeta[2])/3 - (410*H[0, 0, 0, z]*zeta[2])/3 + 
           (232*H[0, 0, 1, z]*zeta[2])/3 + (224*H[0, 1, 0, z]*zeta[2])/3 + 
           (112*H[0, 1, 1, z]*zeta[2])/3 + (4936*zeta[3])/9 + 
           144*H[0, z]*zeta[3] + (56*H[1, z]*zeta[3])/3 - 
           (640*H[0, 0, z]*zeta[3])/3 - (176*H[0, 1, z]*zeta[3])/3 + 
           (64*zeta[2]*zeta[3])/3 + (-631/27 + (644*H[0, z])/9 + 
             (2956*H[1, z])/81 + (128*H[0, 0, z])/3 - (4048*H[0, 1, z])/81 + 
             (2452*H[1, 0, z])/81 - (812*H[1, 1, z])/81 - 
             (1568*H[0, 0, 1, z])/27 - (784*H[0, 1, 0, z])/27 + 
             (64*H[0, 1, 1, z])/27 - (1600*H[1, 0, 0, z])/27 - 
             (808*H[1, 0, 1, z])/27 - (616*H[1, 1, 0, z])/27 - 
             8*H[1, 1, 1, z] - (1408*H[0, 0, 0, 1, z])/9 - 
             (1280*H[0, 0, 1, 0, z])/9 - (64*H[0, 0, 1, 1, z])/9 - 
             (800*H[0, 1, 0, 0, z])/9 - (352*H[0, 1, 0, 1, z])/9 - 
             32*H[0, 1, 1, 0, z] - (64*H[0, 1, 1, 1, z])/9 - 
             (848*H[1, 0, 0, 0, z])/9 - (608*H[1, 0, 0, 1, z])/9 - 
             (800*H[1, 0, 1, 0, z])/9 - (32*H[1, 0, 1, 1, z])/3 - 
             (544*H[1, 1, 0, 0, z])/9 - (256*H[1, 1, 0, 1, z])/9 - 
             (352*H[1, 1, 1, 0, z])/9 - (32*H[1, 1, 1, 1, z])/9 + 
             (3284*zeta[2])/27 + (40*H[0, z]*zeta[2])/9 + 
             (1064*H[1, z]*zeta[2])/27 - (32*H[0, 0, z]*zeta[2])/3 + 
             (352*H[0, 1, z]*zeta[2])/9 + (136*H[1, 0, z]*zeta[2])/9 + 
             (32*H[1, 1, z]*zeta[2])/9 + (16*zeta[3])/9 - 
             64*H[0, z]*zeta[3] - (640*H[1, z]*zeta[3])/9 - 108*zeta[4])/z + 
           398*zeta[4] - 306*H[0, z]*zeta[4] + 
           z^2*(-5243/27 - (14089*H[0, z])/81 - (14737*H[1, z])/81 - 
             (826*H[0, 0, z])/27 + (2902*H[0, 1, z])/27 - (11758*H[1, 0, z])/
              81 + (290*H[1, 1, z])/81 + (1184*H[0, 0, 0, z])/9 + 
             (880*H[0, 0, 1, z])/27 + (304*H[0, 1, 0, z])/3 + 
             (80*H[0, 1, 1, z])/9 + (2464*H[1, 0, 0, z])/27 + 
             (1456*H[1, 0, 1, z])/27 + (1264*H[1, 1, 0, z])/27 + 
             16*H[1, 1, 1, z] + 112*H[0, 0, 0, 0, z] + (320*H[0, 0, 0, 1, z])/
              9 + (320*H[0, 0, 1, 0, z])/3 + (512*H[0, 1, 0, 0, z])/9 + 
             (160*H[0, 1, 0, 1, z])/9 + (64*H[0, 1, 1, 0, z])/3 + 
             (848*H[1, 0, 0, 0, z])/9 + (608*H[1, 0, 0, 1, z])/9 + 
             (800*H[1, 0, 1, 0, z])/9 + (32*H[1, 0, 1, 1, z])/3 + 
             (544*H[1, 1, 0, 0, z])/9 + (256*H[1, 1, 0, 1, z])/9 + 
             (352*H[1, 1, 1, 0, z])/9 + (32*H[1, 1, 1, 1, z])/9 - 
             (24590*zeta[2])/81 + (1616*H[0, z]*zeta[2])/27 - 
             (1712*H[1, z]*zeta[2])/27 + (712*H[0, 0, z]*zeta[2])/9 - 
             (64*H[0, 1, z]*zeta[2])/9 - (136*H[1, 0, z]*zeta[2])/9 - 
             (32*H[1, 1, z]*zeta[2])/9 + (5536*zeta[3])/27 + 
             (896*H[0, z]*zeta[3])/9 + (640*H[1, z]*zeta[3])/9 + 
             (1348*zeta[4])/9) + z*(28538/81 - (51020*H[0, z])/81 - 
             (13964*H[1, z])/81 + (13610*H[0, 0, z])/27 + (9872*H[0, 1, z])/
              27 - (2044*H[1, 0, z])/27 + (68*H[1, 1, z])/3 - 
             (1052*H[0, 0, 0, z])/9 - (722*H[0, 0, 1, z])/9 + 
             (358*H[0, 1, 0, z])/9 - 10*H[0, 1, 1, z] - (1090*H[1, 0, 0, z])/
              9 + (338*H[1, 0, 1, z])/9 - (418*H[1, 1, 0, z])/9 - 
             (50*H[1, 1, 1, z])/9 + (808*H[0, 0, 0, 0, z])/3 + 
             48*H[0, 0, 0, 1, z] + (512*H[0, 0, 1, 0, z])/3 + 
             (112*H[0, 0, 1, 1, z])/3 - (224*H[0, 1, 0, 0, z])/3 - 
             64*H[0, 1, 0, 1, z] - (184*H[0, 1, 1, 0, z])/3 - 
             8*H[0, 1, 1, 1, z] - (220*H[1, 0, 0, 0, z])/3 - 
             (64*H[1, 0, 0, 1, z])/3 - (232*H[1, 0, 1, 0, z])/3 + 
             8*H[1, 0, 1, 1, z] - (224*H[1, 1, 0, 0, z])/3 - 
             (8*H[1, 1, 0, 1, z])/3 - (128*H[1, 1, 1, 0, z])/3 + 
             (8*H[1, 1, 1, 1, z])/3 - 272*H[0, 0, 0, 0, 0, z] - 
             (664*H[0, 0, 0, 0, 1, z])/3 - 264*H[0, 0, 0, 1, 0, z] - 
             (8*H[0, 0, 0, 1, 1, z])/3 - (296*H[0, 0, 1, 0, 0, z])/3 - 
             (104*H[0, 0, 1, 0, 1, z])/3 - (8*H[0, 0, 1, 1, 0, z])/3 - 
             8*H[0, 0, 1, 1, 1, z] - (136*H[0, 1, 0, 0, 0, z])/3 - 
             (160*H[0, 1, 0, 0, 1, z])/3 - (112*H[0, 1, 0, 1, 0, z])/3 - 
             16*H[0, 1, 0, 1, 1, z] - (32*H[0, 1, 1, 0, 0, z])/3 - 
             (80*H[0, 1, 1, 0, 1, z])/3 - (32*H[0, 1, 1, 1, 0, z])/3 - 
             (16*H[0, 1, 1, 1, 1, z])/3 - (14407*zeta[2])/27 + 
             (1360*H[0, z]*zeta[2])/9 - (694*H[1, z]*zeta[2])/9 + 
             (73*H[0, 0, z]*zeta[2])/3 + (88*H[0, 1, z]*zeta[2])/3 - 
             (268*H[1, 0, z]*zeta[2])/3 - (152*H[1, 1, z]*zeta[2])/3 - 
             (410*H[0, 0, 0, z]*zeta[2])/3 + (232*H[0, 0, 1, z]*zeta[2])/3 + 
             (224*H[0, 1, 0, z]*zeta[2])/3 + (112*H[0, 1, 1, z]*zeta[2])/3 + 
             (3716*zeta[3])/9 + (560*H[0, z]*zeta[3])/3 - 
             (56*H[1, z]*zeta[3])/3 - (640*H[0, 0, z]*zeta[3])/3 - 
             (176*H[0, 1, z]*zeta[3])/3 + (64*zeta[2]*zeta[3])/3 + 
             (1144*zeta[4])/3 - 306*H[0, z]*zeta[4] - 280*zeta[5]) - 
           280*zeta[5])) + (dabc2*((17944*H[1, z])/27 - (3632*H[-1, 0, z])/
           27 + (2272*H[1, 0, z])/3 + (1456*H[1, 1, z])/9 - 
          (2176*H[-1, -1, 0, z])/9 - (304*H[-1, 0, 0, z])/3 + 
          (160*H[-1, 0, 1, z])/9 - (256*H[0, -1, 0, z])/3 + 
          (6656*H[0, 0, 0, z])/9 + (5440*H[0, 0, 1, z])/9 + 
          (1168*H[0, 1, 0, z])/3 + (656*H[0, 1, 1, z])/9 + 
          (1696*H[1, 0, 0, z])/9 + 96*H[1, 0, 1, z] + 256*H[1, 1, 0, z] - 
          (64*H[-1, -1, -1, 0, z])/3 + 336*H[-1, -1, 0, 0, z] + 
          (352*H[-1, -1, 0, 1, z])/3 + 96*H[-1, 0, -1, 0, z] - 
          (32*H[-1, 0, 0, 0, z])/3 + 144*H[-1, 0, 0, 1, z] + 
          160*H[-1, 0, 1, 0, z] + (128*H[-1, 0, 1, 1, z])/3 + 
          64*H[0, -1, -1, 0, z] - (64*H[0, -1, 0, 1, z])/3 - 
          (64*H[0, 0, -1, 0, z])/3 + 176*H[0, 0, 0, 1, z] + 
          (16*H[0, 0, 1, 1, z])/3 - 16*H[0, 1, 0, 1, z] - 
          64*H[1, 0, -1, 0, z] + (272*H[1, 0, 0, 0, z])/3 + 
          (224*H[1, 0, 0, 1, z])/3 + 80*H[1, 0, 1, 0, z] - 
          (304*H[1, 1, 0, 0, z])/3 + 16*H[1, 1, 0, 1, z] - 
          16*H[1, 1, 1, 0, z] + 160*H[-1, 0, 0, 0, 0, z] + 
          96*H[-1, 0, 0, 1, 0, z] + 128*H[-1, 0, 1, 0, 0, z] + 
          64*H[-1, 0, 1, 1, 0, z] - (128*H[0, -1, -1, -1, 0, z])/3 + 
          352*H[0, -1, -1, 0, 0, z] + (64*H[0, -1, -1, 0, 1, z])/3 + 
          (448*H[0, -1, 0, -1, 0, z])/3 - (704*H[0, -1, 0, 0, 0, z])/3 - 
          32*H[0, -1, 0, 0, 1, z] + (64*H[0, -1, 0, 1, 0, z])/3 + 
          (896*H[0, 0, -1, -1, 0, z])/3 - (832*H[0, 0, -1, 0, 0, z])/3 - 
          (640*H[0, 0, 0, -1, 0, z])/3 + 448*H[0, 0, 0, 0, 0, z] + 
          (1696*H[0, 0, 0, 0, 1, z])/3 + (512*H[0, 0, 0, 1, 0, z])/3 + 
          32*H[0, 0, 0, 1, 1, z] + 64*H[0, 0, 1, 0, 0, z] + 
          (224*H[0, 0, 1, 0, 1, z])/3 + (448*H[0, 0, 1, 1, 0, z])/3 - 
          (128*H[0, 1, 0, -1, 0, z])/3 + (608*H[0, 1, 0, 0, 0, z])/3 + 
          192*H[0, 1, 0, 0, 1, z] + (416*H[0, 1, 0, 1, 0, z])/3 + 
          160*H[0, 1, 1, 0, 0, z] + 96*H[0, 1, 1, 0, 1, z] + 
          160*H[0, 1, 1, 1, 0, z] - (416*H[-1, z]*zeta[2])/3 + 
          (3056*H[1, z]*zeta[2])/9 - 128*H[-1, -1, z]*zeta[2] + 
          (160*H[0, -1, z]*zeta[2])/3 - (256*H[0, 1, z]*zeta[2])/
           (3*z*(1 + z)) - (176*H[1, 0, z]*zeta[2])/3 - 
          (128*H[1, 1, z]*zeta[2])/3 + 96*H[-1, 0, 0, z]*zeta[2] + 
          64*H[-1, 0, 1, z]*zeta[2] - (128*H[0, -1, -1, z]*zeta[2])/3 + 
          (512*H[0, -1, 0, z]*zeta[2])/3 + (448*H[0, 0, -1, z]*zeta[2])/3 - 
          (2080*H[0, 0, 0, z]*zeta[2])/3 - (160*H[0, 0, 1, z]*zeta[2])/3 - 
          (416*H[0, 1, 0, z]*zeta[2])/3 + (128*H[0, 1, 1, z]*zeta[2])/3 + 
          (304*H[-1, z]*zeta[3])/3 + (544*H[1, z]*zeta[3])/3 - 
          128*H[-1, 0, z]*zeta[3] + (160*H[0, -1, z]*zeta[3])/3 + 
          ((-3712*H[-1, -1, 0, z])/27 + (3712*H[-1, 0, 0, z])/27 + 
            (3712*H[-1, 0, 1, z])/27 + (256*H[-1, -1, -1, 0, z])/9 - 
            128*H[-1, -1, 0, 0, z] + (512*H[-1, -1, 0, 1, z])/9 - 
            (256*H[-1, 0, -1, 0, z])/3 + (2048*H[-1, 0, 0, 0, z])/9 + 
            128*H[-1, 0, 0, 1, z] + (256*H[-1, 0, 1, 0, z])/3 + 
            (256*H[-1, 0, 1, 1, z])/9 - (512*H[0, -1, -1, 0, z])/3 + 
            (512*H[0, -1, 0, 0, z])/3 + (512*H[0, -1, 0, 1, z])/3 + 
            (1280*H[1, 0, 0, 0, z])/9 + (1280*H[1, 0, 0, 1, z])/9 + 
            (256*H[1, 0, 1, 0, z])/3 + (2048*H[1, 1, 0, 0, z])/9 + 
            (256*H[1, 1, 0, 1, z])/3 + (512*H[1, 1, 1, 0, z])/3 - 
            (1856*H[-1, z]*zeta[2])/9 - (1856*H[1, z]*zeta[2])/27 - 
            (128*H[-1, -1, z]*zeta[2])/3 - (512*H[-1, 0, z]*zeta[2])/3 - 
            256*H[0, -1, z]*zeta[2] - (896*H[1, 0, z]*zeta[2])/9 + 
            (640*H[1, 1, z]*zeta[2])/9 + (128*H[-1, z]*zeta[3])/9 - 
            (1280*H[1, z]*zeta[3])/9)/z + z^2*((128*H[1, z])/3 - 
            (3712*H[-1, -1, 0, z])/27 + (3712*H[-1, 0, 0, z])/27 + 
            (3712*H[-1, 0, 1, z])/27 + (3712*H[0, -1, 0, z])/27 - 
            (3712*H[0, 0, 0, z])/27 - (3712*H[0, 0, 1, z])/27 + 
            (256*H[-1, -1, -1, 0, z])/9 - 128*H[-1, -1, 0, 0, z] + 
            (512*H[-1, -1, 0, 1, z])/9 - (256*H[-1, 0, -1, 0, z])/3 + 
            (2048*H[-1, 0, 0, 0, z])/9 + 128*H[-1, 0, 0, 1, z] + 
            (256*H[-1, 0, 1, 0, z])/3 + (256*H[-1, 0, 1, 1, z])/9 - 
            (256*H[0, -1, -1, 0, z])/3 + (1664*H[0, -1, 0, 0, z])/9 + 
            (1280*H[0, 0, -1, 0, z])/9 - (2944*H[0, 0, 0, 1, z])/9 - 
            (256*H[0, 0, 1, 1, z])/9 - (256*H[0, 1, 0, 1, z])/3 - 
            (1280*H[1, 0, 0, 0, z])/9 - (1280*H[1, 0, 0, 1, z])/9 - 
            (256*H[1, 0, 1, 0, z])/3 - (2048*H[1, 1, 0, 0, z])/9 - 
            (256*H[1, 1, 0, 1, z])/3 - (512*H[1, 1, 1, 0, z])/3 - 
            (1856*H[-1, z]*zeta[2])/9 + (1856*H[1, z]*zeta[2])/27 - 
            (128*H[-1, -1, z]*zeta[2])/3 - (512*H[-1, 0, z]*zeta[2])/3 - 
            (128*H[0, -1, z]*zeta[2])/3 + (896*H[1, 0, z]*zeta[2])/9 - 
            (640*H[1, 1, z]*zeta[2])/9 + (128*H[-1, z]*zeta[3])/9 + 
            (1280*H[1, z]*zeta[3])/9) + Lp*(-3200/3 - (1600*H[0, z])/3 - 
            (1456*H[1, z])/3 + (416*H[-1, 0, z])/3 - (608*H[0, 0, z])/3 - 
            (656*H[0, 1, z])/3 - 64*H[-1, -1, 0, z] - 32*H[-1, 0, 0, z] - 
            128*H[-1, 0, 1, z] - 32*H[0, -1, 0, z] + 32*H[0, 0, 0, z] - 
            16*H[0, 0, 1, z] + 48*H[1, 0, 0, z] - 128*H[0, -1, -1, 0, z] + 
            64*H[0, -1, 0, 0, z] + 64*H[0, 0, -1, 0, z] - 
            64*H[0, 0, 0, 0, z] - 96*H[0, 0, 0, 1, z] + 32*H[0, 1, 0, 0, z] + 
            (1072*zeta[2])/3 + 96*H[-1, z]*zeta[2] - 16*H[0, z]*zeta[2] + 
            32*H[1, z]*zeta[2] - 64*H[0, -1, z]*zeta[2] + 160*H[0, 0, z]*
             zeta[2] + 64*H[0, 1, z]*zeta[2] + ((256*H[-1, -1, 0, z])/3 - 
              (256*H[-1, 0, 0, z])/3 - (256*H[-1, 0, 1, z])/3 + 
              128*H[-1, z]*zeta[2] + (128*H[1, z]*zeta[2])/3)/z + 
            z^2*((256*H[-1, -1, 0, z])/3 - (256*H[-1, 0, 0, z])/3 - 
              (256*H[-1, 0, 1, z])/3 - (256*H[0, -1, 0, z])/3 + 
              (256*H[0, 0, 0, z])/3 + (256*H[0, 0, 1, z])/3 + 
              128*H[-1, z]*zeta[2] - (512*H[0, z]*zeta[2])/3 - 
              (128*H[1, z]*zeta[2])/3 - (640*zeta[3])/3) - 128*zeta[3] + 
            128*H[0, z]*zeta[3] + z*(3200/3 - 48*H[0, z] + (1456*H[1, z])/3 + 
              (416*H[-1, 0, z])/3 - (464*H[0, 0, z])/3 - (656*H[0, 1, z])/3 - 
              64*H[-1, -1, 0, z] - 32*H[-1, 0, 0, z] - 128*H[-1, 0, 1, z] + 
              96*H[0, -1, 0, z] + 144*H[0, 0, 1, z] - 48*H[1, 0, 0, z] + 
              128*H[0, -1, -1, 0, z] - 64*H[0, -1, 0, 0, z] - 
              64*H[0, 0, -1, 0, z] - 96*H[0, 0, 0, 1, z] + 32*H[0, 1, 0, 0, 
                z] + (656*zeta[2])/3 + 96*H[-1, z]*zeta[2] - 144*H[0, z]*zeta[
                2] - 32*H[1, z]*zeta[2] + 64*H[0, -1, z]*zeta[2] + 
              96*H[0, 0, z]*zeta[2] + 64*H[0, 1, z]*zeta[2] - 200*zeta[4]) - 
            120*zeta[4]) - 176*H[-1, z]*zeta[4] + 
          (z^3*((128*H[0, z])/3 - (1280*H[0, 0, 0, 0, z])/3 - 
             (512*H[0, 0, 1, 0, z])/3 - (2048*H[0, 1, 0, 0, z])/9 - 
             (512*H[0, 1, 1, 0, z])/3 + (7424*H[0, z]*zeta[2])/27 + 
             384*H[0, 0, z]*zeta[2] - (128*H[0, 1, z]*zeta[2])/3 + 
             (9280*zeta[3])/27 + (2432*H[0, z]*zeta[3])/9 + 
             (3776*zeta[4])/9))/(1 + z) + z*((-19096*H[1, z])/27 - 
            (3632*H[-1, 0, z])/27 - (2272*H[1, 0, z])/3 - (1456*H[1, 1, z])/
             9 - (2176*H[-1, -1, 0, z])/9 - (304*H[-1, 0, 0, z])/3 + 
            (160*H[-1, 0, 1, z])/9 + 32*H[0, -1, 0, z] + (800*H[0, 0, 0, z])/
             3 + (3440*H[0, 0, 1, z])/9 + (208*H[0, 1, 0, z])/3 + 
            (656*H[0, 1, 1, z])/9 - (1696*H[1, 0, 0, z])/9 - 
            96*H[1, 0, 1, z] - 256*H[1, 1, 0, z] - (64*H[-1, -1, -1, 0, z])/
             3 + 336*H[-1, -1, 0, 0, z] + (352*H[-1, -1, 0, 1, z])/3 + 
            96*H[-1, 0, -1, 0, z] - (32*H[-1, 0, 0, 0, z])/3 + 
            144*H[-1, 0, 0, 1, z] + 160*H[-1, 0, 1, 0, z] + 
            (128*H[-1, 0, 1, 1, z])/3 + 64*H[0, -1, -1, 0, z] - 
            224*H[0, -1, 0, 0, z] + 256*H[0, -1, 0, 1, z] - 
            256*H[0, 0, -1, 0, z] - 656*H[0, 0, 0, 1, z] - 
            48*H[0, 0, 1, 1, z] - 80*H[0, 1, 0, 1, z] + 
            64*H[1, 0, -1, 0, z] - (272*H[1, 0, 0, 0, z])/3 - 
            (224*H[1, 0, 0, 1, z])/3 - 80*H[1, 0, 1, 0, z] + 
            (304*H[1, 1, 0, 0, z])/3 - 16*H[1, 1, 0, 1, z] + 
            16*H[1, 1, 1, 0, z] + 160*H[-1, 0, 0, 0, 0, z] + 
            96*H[-1, 0, 0, 1, 0, z] + 128*H[-1, 0, 1, 0, 0, z] + 
            64*H[-1, 0, 1, 1, 0, z] + (128*H[0, -1, -1, -1, 0, z])/3 - 
            352*H[0, -1, -1, 0, 0, z] - (64*H[0, -1, -1, 0, 1, z])/3 - 
            (448*H[0, -1, 0, -1, 0, z])/3 + (704*H[0, -1, 0, 0, 0, z])/3 + 
            32*H[0, -1, 0, 0, 1, z] - (64*H[0, -1, 0, 1, 0, z])/3 - 
            (896*H[0, 0, -1, -1, 0, z])/3 + (1088*H[0, 0, -1, 0, 0, z])/3 + 
            (640*H[0, 0, 0, -1, 0, z])/3 + (1696*H[0, 0, 0, 0, 1, z])/3 + 
            (320*H[0, 0, 0, 1, 0, z])/3 + 32*H[0, 0, 0, 1, 1, z] - 
            64*H[0, 0, 1, 0, 0, z] + (352*H[0, 0, 1, 0, 1, z])/3 + 
            (128*H[0, 0, 1, 1, 0, z])/3 - (128*H[0, 1, 0, -1, 0, z])/3 + 
            (608*H[0, 1, 0, 0, 0, z])/3 + 192*H[0, 1, 0, 0, 1, z] + 
            (416*H[0, 1, 0, 1, 0, z])/3 + 160*H[0, 1, 1, 0, 0, z] + 
            96*H[0, 1, 1, 0, 1, z] + 160*H[0, 1, 1, 1, 0, z] - 
            (416*H[-1, z]*zeta[2])/3 - (3056*H[1, z]*zeta[2])/9 - 
            128*H[-1, -1, z]*zeta[2] - 224*H[0, -1, z]*zeta[2] + 
            (176*H[1, 0, z]*zeta[2])/3 + (128*H[1, 1, z]*zeta[2])/3 + 
            96*H[-1, 0, 0, z]*zeta[2] + 64*H[-1, 0, 1, z]*zeta[2] + 
            (128*H[0, -1, -1, z]*zeta[2])/3 - (512*H[0, -1, 0, z]*zeta[2])/
             3 - (448*H[0, 0, -1, z]*zeta[2])/3 - 544*H[0, 0, 0, z]*zeta[2] - 
            (736*H[0, 0, 1, z]*zeta[2])/3 - (416*H[0, 1, 0, z]*zeta[2])/3 + 
            (128*H[0, 1, 1, z]*zeta[2])/3 + (304*H[-1, z]*zeta[3])/3 - 
            (544*H[1, z]*zeta[3])/3 - 128*H[-1, 0, z]*zeta[3] - 
            (160*H[0, -1, z]*zeta[3])/3 - 176*H[-1, z]*zeta[4]) + 
          (z*((-1304*H[0, z])/27 + (41008*H[0, 0, z])/27 + (14224*H[0, 1, z])/
              27 - (608*H[0, 0, 0, 0, z])/3 - (640*H[0, 0, 1, 0, z])/3 - 
             160*H[0, 1, 0, 0, z] - 64*H[0, 1, 1, 0, z] - (1984*zeta[2])/3 - 
             (3232*H[0, z]*zeta[2])/3 + 384*H[0, 0, z]*zeta[2] + 
             96*H[0, 1, z]*zeta[2] - (544*zeta[3])/9 + (736*H[0, z]*zeta[3])/
              3 - (896*H[0, 0, z]*zeta[3])/3 - (128*H[0, 1, z]*zeta[3])/3 + 
             (640*zeta[2]*zeta[3])/3 + 8*zeta[4] + (544*H[0, z]*zeta[4])/3 - 
             (2080*zeta[5])/3))/(1 + z) + (16640/27 + (40096*H[0, z])/27 + 
            (38240*H[0, 0, z])/27 + (25472*H[0, 1, z])/27 - 
            (224*H[0, 0, 0, 0, z])/3 + (32*H[0, 0, 1, 0, z])/3 - 
            192*H[0, 1, 0, 0, z] - 32*H[0, 1, 1, 0, z] - (21040*zeta[2])/27 - 
            (4384*H[0, z]*zeta[2])/9 - 176*H[0, 0, z]*zeta[2] - 
            (304*H[0, 1, z]*zeta[2])/3 + (896*zeta[3])/3 + 
            (448*H[0, z]*zeta[3])/3 - (896*H[0, 0, z]*zeta[3])/3 - 
            (64*H[0, 1, z]*zeta[3])/3 + (512*zeta[2]*zeta[3])/3 + 
            212*zeta[4] - (136*H[0, z]*zeta[4])/3 - (1600*zeta[5])/3)/
           (1 + z) + (z^2*(-16640/27 - (4472*H[0, z])/3 + (2768*H[0, 0, z])/
              27 - (11248*H[0, 1, z])/27 - (1904*H[0, 0, 0, 0, z])/3 - 
             (1328*H[0, 0, 1, 0, z])/3 - (2336*H[0, 1, 0, 0, z])/9 - 
             (704*H[0, 1, 1, 0, z])/3 + (3184*zeta[2])/27 - 
             (8512*H[0, z]*zeta[2])/27 + 896*H[0, 0, z]*zeta[2] + 
             (112*H[0, 1, z]*zeta[2])/3 - (416*zeta[3])/27 + 
             (3872*H[0, z]*zeta[3])/9 - (64*H[0, 1, z]*zeta[3])/3 + 
             (128*zeta[2]*zeta[3])/3 + (2732*zeta[4])/9 + 
             (680*H[0, z]*zeta[4])/3 - 160*zeta[5]))/(1 + z)))/(16*nc) + 
       CA*CF*TF*(2*Lp^3*(-10 + (44*H[0, z])/9 + 
           z^2*(-88/9 - (16*H[1, z])/9) + (4*H[1, z])/3 + 
           (88/9 + (16*H[0, z])/9 + (16*H[1, z])/9)/z - (8*H[0, 0, z])/3 + 
           (8*H[0, 1, z])/3 + z*(10 + (32*H[0, z])/9 - (4*H[1, z])/3 + 
             (16*H[0, 0, z])/3 + (8*H[0, 1, z])/3 - (8*zeta[2])/3) - 
           (8*zeta[2])/3) + 2*Lp^2*(232/9 + (220*H[0, z])/9 + (2*H[1, z])/3 - 
           8*H[-1, 0, z] - (112*H[0, 0, z])/3 - (20*H[0, 1, z])/3 - 
           4*H[1, 0, z] - 16*H[0, -1, 0, z] + 32*H[0, 0, 0, z] - 
           24*H[0, 0, 1, z] - 8*H[0, 1, 0, z] + 
           z^2*(26/27 + (160*H[0, z])/9 - (64*H[1, z])/9 + (32*H[-1, 0, z])/
              3 + 16*H[0, 1, z] + (16*H[1, 0, z])/3 - (16*zeta[2])/3) - 
           (4*zeta[2])/3 + 8*H[0, z]*zeta[2] + (-854/27 - (184*H[0, z])/3 - 
             (8*H[1, z])/9 + (32*H[-1, 0, z])/3 - (64*H[0, 0, z])/3 - 
             (16*H[0, 1, z])/3 - (16*H[1, 0, z])/3 + (16*zeta[2])/3)/z - 
           16*zeta[3] + z*(44/9 - (464*H[0, z])/9 + (22*H[1, z])/3 - 
             8*H[-1, 0, z] + (44*H[0, 0, z])/3 + (28*H[0, 1, z])/3 + 
             4*H[1, 0, z] + 16*H[0, -1, 0, z] - 80*H[0, 0, 0, z] - 
             24*H[0, 0, 1, z] - 8*H[0, 1, 0, z] - (28*zeta[2])/3 + 
             24*H[0, z]*zeta[2] + 32*zeta[3])) + 
         2*Lp*(826/3 + (3086*H[0, z])/27 - (248*H[1, z])/3 - 
           100*H[-1, 0, z] + (280*H[0, 0, z])/9 - (892*H[0, 1, z])/9 - 
           (166*H[1, 0, z])/3 + (2*H[1, 1, z])/3 + 40*H[-1, 0, 0, z] + 
           16*H[-1, 0, 1, z] + 4*H[0, -1, 0, z] + (340*H[0, 0, 0, z])/3 + 
           (10*H[0, 0, 1, z])/3 + 32*H[0, 1, 0, z] + (20*H[0, 1, 1, z])/3 + 
           14*H[1, 0, 0, z] - 8*H[1, 0, 1, z] - 4*H[1, 1, 1, z] + 
           64*H[0, -1, 0, 0, z] + 72*H[0, 0, -1, 0, z] - 
           152*H[0, 0, 0, 0, z] + 76*H[0, 0, 0, 1, z] + 72*H[0, 0, 1, 0, z] + 
           16*H[0, 0, 1, 1, z] + 20*H[0, 1, 0, 0, z] - 16*H[0, 1, 0, 1, z] - 
           8*H[0, 1, 1, 1, z] + (292*zeta[2])/9 - 16*H[-1, z]*zeta[2] + 
           (14*H[0, z]*zeta[2])/3 + 24*H[1, z]*zeta[2] - 28*H[0, 0, z]*
            zeta[2] + 48*H[0, 1, z]*zeta[2] + (884/81 + (2824*H[0, z])/27 - 
             (1316*H[1, z])/27 - (248*H[-1, 0, z])/9 + 256*H[0, 0, z] - 
             (16*H[0, 1, z])/9 + (116*H[1, 0, z])/3 - (44*H[1, 1, z])/9 - 
             (112*H[-1, 0, 0, z])/3 + (32*H[-1, 0, 1, z])/3 - 
             (128*H[0, -1, 0, z])/3 + 128*H[0, 0, 0, z] + (64*H[0, 1, 0, z])/
              3 + (32*H[1, 0, 0, z])/3 - (32*H[1, 0, 1, z])/3 - 
             (16*H[1, 1, 1, z])/3 + (272*zeta[2])/9 - (32*H[-1, z]*zeta[2])/
              3 - (32*H[0, z]*zeta[2])/3 + 32*H[1, z]*zeta[2] - 
             (112*zeta[3])/3)/z - 4*zeta[3] + 32*H[0, z]*zeta[3] + 
           z^2*(11518/81 - (2332*H[0, z])/27 + (848*H[1, z])/27 - 
             (32*H[-1, 0, z])/9 + (100*H[0, 0, z])/9 + (28*H[0, 1, z])/3 - 
             (20*H[1, 0, z])/3 + (116*H[1, 1, z])/9 - (112*H[-1, 0, 0, z])/
              3 + (32*H[-1, 0, 1, z])/3 - 32*H[0, -1, 0, z] - 
             (32*H[0, 0, 0, z])/3 - (176*H[0, 0, 1, z])/3 - 
             48*H[0, 1, 0, z] - (32*H[0, 1, 1, z])/3 - (32*H[1, 0, 0, z])/3 + 
             (32*H[1, 0, 1, z])/3 + (16*H[1, 1, 1, z])/3 - (148*zeta[2])/3 - 
             (32*H[-1, z]*zeta[2])/3 + (80*H[0, z]*zeta[2])/3 - 
             32*H[1, z]*zeta[2] + (32*zeta[3])/3) + 
           z*(-3856/9 + (3986*H[0, z])/27 + 100*H[1, z] - 76*H[-1, 0, z] + 
             (2218*H[0, 0, z])/9 - (544*H[0, 1, z])/9 + (70*H[1, 0, z])/3 - 
             (26*H[1, 1, z])/3 + 40*H[-1, 0, 0, z] + 16*H[-1, 0, 1, z] + 
             52*H[0, -1, 0, z] - (668*H[0, 0, 0, z])/3 - (62*H[0, 0, 1, z])/
              3 - 28*H[0, 1, 0, z] - (16*H[0, 1, 1, z])/3 - 
             14*H[1, 0, 0, z] + 8*H[1, 0, 1, z] + 4*H[1, 1, 1, z] - 
             64*H[0, -1, 0, 0, z] - 104*H[0, 0, -1, 0, z] + 
             496*H[0, 0, 0, 0, z] + 76*H[0, 0, 0, 1, z] + 
             88*H[0, 0, 1, 0, z] + 16*H[0, 0, 1, 1, z] + 
             20*H[0, 1, 0, 0, z] - 16*H[0, 1, 0, 1, z] - 8*H[0, 1, 1, 1, z] + 
             (316*zeta[2])/9 - 16*H[-1, z]*zeta[2] + (122*H[0, z]*zeta[2])/
              3 - 24*H[1, z]*zeta[2] - 116*H[0, 0, z]*zeta[2] + 
             48*H[0, 1, z]*zeta[2] + 72*zeta[3] - 104*H[0, z]*zeta[3] - 
             81*zeta[4]) - 3*zeta[4]) + 2*((-5113*H[1, z])/27 + 
           (5222*H[-1, 0, z])/27 + (6220*H[1, 0, z])/27 + (1360*H[1, 1, z])/
            27 + (352*H[-1, -1, 0, z])/9 + (1274*H[-1, 0, 0, z])/9 - 
           (20*H[-1, 0, 1, z])/9 + (1684*H[0, -1, 0, z])/9 - 
           (56*H[0, 0, 0, z])/27 + (8188*H[0, 0, 1, z])/27 + 
           (2386*H[0, 1, 0, z])/9 + (1462*H[0, 1, 1, z])/27 + 
           (2642*H[1, 0, 0, z])/9 + (758*H[1, 0, 1, z])/9 + 
           (746*H[1, 1, 0, z])/9 + 2*H[1, 1, 1, z] - (8*H[-1, -1, -1, 0, z])/
            3 - (70*H[-1, -1, 0, 0, z])/3 - (44*H[-1, -1, 0, 1, z])/3 - 
           (4*H[-1, 0, -1, 0, z])/3 - 44*H[-1, 0, 0, 0, z] - 
           18*H[-1, 0, 0, 1, z] - 20*H[-1, 0, 1, 0, z] - 
           (16*H[-1, 0, 1, 1, z])/3 + (56*H[0, -1, -1, 0, z])/3 - 
           (104*H[0, -1, 0, 0, z])/3 + (8*H[0, -1, 0, 1, z])/3 - 
           (56*H[0, 0, -1, 0, z])/3 + (430*H[0, 0, 0, 1, z])/9 - 
           (146*H[0, 0, 1, 1, z])/9 + (178*H[0, 1, 0, 1, z])/3 + 
           (76*H[0, 1, 1, 1, z])/9 - (8*H[1, 0, -1, 0, z])/3 + 
           (14*H[1, 0, 0, 0, z])/3 + (116*H[1, 0, 0, 1, z])/3 + 
           10*H[1, 0, 1, 0, z] + 8*H[1, 0, 1, 1, z] - (14*H[1, 1, 0, 0, z])/
            3 + (22*H[1, 1, 0, 1, z])/3 - (14*H[1, 1, 1, 0, z])/3 + 
           (8*H[1, 1, 1, 1, z])/3 + 20*H[-1, 0, 0, 0, 0, z] + 
           12*H[-1, 0, 0, 1, 0, z] + 16*H[-1, 0, 1, 0, 0, z] + 
           8*H[-1, 0, 1, 1, 0, z] - (16*H[0, -1, -1, -1, 0, z])/3 - 
           (20*H[0, -1, -1, 0, 0, z])/3 - (8*H[0, -1, -1, 0, 1, z])/3 + 
           (8*H[0, -1, 0, -1, 0, z])/3 - (184*H[0, -1, 0, 0, 0, z])/3 + 
           4*H[0, -1, 0, 0, 1, z] - (8*H[0, -1, 0, 1, 0, z])/3 - 
           16*H[0, 0, -1, -1, 0, z] - 136*H[0, 0, -1, 0, 0, z] - 
           (272*H[0, 0, 0, -1, 0, z])/3 + 272*H[0, 0, 0, 0, 0, z] - 
           (244*H[0, 0, 0, 0, 1, z])/3 - (304*H[0, 0, 0, 1, 0, z])/3 - 
           (92*H[0, 0, 0, 1, 1, z])/3 - 96*H[0, 0, 1, 0, 0, z] + 
           (20*H[0, 0, 1, 0, 1, z])/3 - (56*H[0, 0, 1, 1, 0, z])/3 + 
           8*H[0, 0, 1, 1, 1, z] + (16*H[0, 1, 0, -1, 0, z])/3 - 
           52*H[0, 1, 0, 0, 0, z] + (152*H[0, 1, 0, 0, 1, z])/3 + 
           (52*H[0, 1, 0, 1, 0, z])/3 + 16*H[0, 1, 0, 1, 1, z] + 
           4*H[0, 1, 1, 0, 0, z] + (68*H[0, 1, 1, 0, 1, z])/3 + 
           (44*H[0, 1, 1, 1, 0, z])/3 + (16*H[0, 1, 1, 1, 1, z])/3 + 
           (196*H[-1, z]*zeta[2])/9 - (260*H[1, z]*zeta[2])/9 + 
           (40*H[-1, -1, z]*zeta[2])/3 + 8*H[-1, 0, z]*zeta[2] + 
           (20*H[0, -1, z]*zeta[2])/3 - (182*H[1, 0, z]*zeta[2])/3 - 
           (64*H[1, 1, z]*zeta[2])/3 + 12*H[-1, 0, 0, z]*zeta[2] + 
           8*H[-1, 0, 1, z]*zeta[2] - (16*H[0, -1, 0, z]*zeta[2])/3 - 
           8*H[0, 0, -1, z]*zeta[2] + (188*H[0, 0, 0, z]*zeta[2])/3 - 
           60*H[0, 0, 1, z]*zeta[2] - 92*H[0, 1, 0, z]*zeta[2] - 
           (80*H[0, 1, 1, z]*zeta[2])/3 - 10*H[-1, z]*zeta[3] - 
           (4*H[1, z]*zeta[3])/3 - 16*H[-1, 0, z]*zeta[3] - 
           (4*H[0, -1, z]*zeta[3])/3 + z^2*((19856*H[1, z])/243 - 
             (908*H[-1, 0, z])/27 - (8576*H[1, 0, z])/81 - (3098*H[1, 1, z])/
              81 - (752*H[-1, -1, 0, z])/27 + (928*H[-1, 0, 0, z])/27 - 
             (464*H[-1, 0, 1, z])/27 + (208*H[0, -1, 0, z])/3 + 
             (916*H[0, 0, 0, z])/27 + (304*H[0, 0, 1, z])/9 + 
             (2464*H[0, 1, 0, z])/27 + (40*H[0, 1, 1, z])/27 + 
             (92*H[1, 0, 0, z])/9 - (1696*H[1, 0, 1, z])/27 - 
             (176*H[1, 1, 0, z])/27 - (520*H[1, 1, 1, z])/27 + 
             (32*H[-1, -1, -1, 0, z])/9 - (80*H[-1, -1, 0, 0, z])/9 - 
             (64*H[-1, -1, 0, 1, z])/9 - (32*H[-1, 0, -1, 0, z])/9 + 
             32*H[-1, 0, 0, 0, z] - 16*H[-1, 0, 0, 1, z] - 
             (32*H[-1, 0, 1, 0, z])/3 - (32*H[-1, 0, 1, 1, z])/9 + 
             (32*H[0, -1, -1, 0, z])/3 + (496*H[0, -1, 0, 0, z])/9 + 
             (32*H[0, 0, -1, 0, z])/9 + (256*H[0, 0, 0, 1, z])/3 + 
             (112*H[0, 0, 1, 1, z])/9 + (176*H[0, 1, 0, 1, z])/9 + 
             (16*H[0, 1, 1, 1, z])/9 - (64*H[1, 0, -1, 0, z])/9 + 
             (496*H[1, 0, 0, 0, z])/9 - (224*H[1, 0, 0, 1, z])/9 - 
             (32*H[1, 0, 1, 0, z])/3 - (32*H[1, 0, 1, 1, z])/3 - 
             (64*H[1, 1, 0, 0, z])/9 - (160*H[1, 1, 0, 1, z])/9 - 
             (160*H[1, 1, 1, 0, z])/9 - (32*H[1, 1, 1, 1, z])/9 + 
             (88*H[-1, z]*zeta[2])/27 + (3104*H[1, z]*zeta[2])/27 + 
             (80*H[-1, -1, z]*zeta[2])/9 + (32*H[-1, 0, z]*zeta[2])/3 + 
             (16*H[0, -1, z]*zeta[2])/3 + (464*H[1, 0, z]*zeta[2])/9 + 
             (112*H[1, 1, z]*zeta[2])/9 - (16*H[-1, z]*zeta[3])/3 - 
             (128*H[1, z]*zeta[3])/9) + ((11284*H[1, z])/243 + 
             (520*H[-1, 0, z])/27 + (5696*H[1, 0, z])/81 + (2972*H[1, 1, z])/
              81 - (320*H[-1, -1, 0, z])/27 + (1576*H[-1, 0, 0, z])/27 - 
             (464*H[-1, 0, 1, z])/27 + (1456*H[0, -1, 0, z])/27 - 
             (14336*H[0, 0, 0, z])/27 + (496*H[0, 0, 1, z])/27 - 
             (2200*H[0, 1, 0, z])/27 + (208*H[0, 1, 1, z])/27 - 
             (884*H[1, 0, 0, z])/9 + (832*H[1, 0, 1, z])/27 - 
             (688*H[1, 1, 0, z])/27 + (304*H[1, 1, 1, z])/27 + 
             (32*H[-1, -1, -1, 0, z])/9 - (80*H[-1, -1, 0, 0, z])/9 - 
             (64*H[-1, -1, 0, 1, z])/9 - (32*H[-1, 0, -1, 0, z])/9 + 
             32*H[-1, 0, 0, 0, z] - 16*H[-1, 0, 0, 1, z] - 
             (32*H[-1, 0, 1, 0, z])/3 - (32*H[-1, 0, 1, 1, z])/9 + 
             (224*H[0, -1, 0, 0, z])/3 - (64*H[0, -1, 0, 1, z])/3 + 
             (704*H[0, 0, -1, 0, z])/9 + (320*H[0, 0, 0, 1, z])/9 + 
             (32*H[0, 0, 1, 1, z])/9 + (208*H[0, 1, 0, 1, z])/9 + 
             (80*H[0, 1, 1, 1, z])/9 + (64*H[1, 0, -1, 0, z])/9 - 
             (496*H[1, 0, 0, 0, z])/9 + (224*H[1, 0, 0, 1, z])/9 + 
             (32*H[1, 0, 1, 0, z])/3 + (32*H[1, 0, 1, 1, z])/3 + 
             (64*H[1, 1, 0, 0, z])/9 + (160*H[1, 1, 0, 1, z])/9 + 
             (160*H[1, 1, 1, 0, z])/9 + (32*H[1, 1, 1, 1, z])/9 + 
             (304*H[-1, z]*zeta[2])/27 - (2456*H[1, z]*zeta[2])/27 + 
             (80*H[-1, -1, z]*zeta[2])/9 + (32*H[-1, 0, z]*zeta[2])/3 + 
             (64*H[0, -1, z]*zeta[2])/3 - (464*H[1, 0, z]*zeta[2])/9 - 
             (112*H[1, 1, z]*zeta[2])/9 - (16*H[-1, z]*zeta[3])/3 + 
             (128*H[1, z]*zeta[3])/9)/z + (256078/729 + (5656*H[0, z])/243 - 
             (14632*H[0, 0, z])/81 + (7424*H[0, 1, z])/81 - 
             (2944*H[0, 0, 0, 0, z])/9 - (320*H[0, 0, 1, 0, z])/9 - 
             32*H[0, 1, 0, 0, z] + (16*H[0, 1, 1, 0, z])/9 - 
             (8800*zeta[2])/81 - (1808*H[0, z]*zeta[2])/27 - 
             (64*H[0, 0, z]*zeta[2])/9 - (464*H[0, 1, z]*zeta[2])/9 + 
             56*zeta[3] + (128*H[0, z]*zeta[3])/3 - (736*zeta[4])/9)/
            (z*(1 + z)) + (z^3*(-352522/729 + (23692*H[0, z])/81 - 
              (11756*H[0, 0, z])/81 - (10994*H[0, 1, z])/81 + 
              (256*H[0, 0, 0, 0, z])/3 + (560*H[0, 0, 1, 0, z])/9 + 
              (656*H[0, 1, 0, 0, z])/9 + 16*H[0, 1, 1, 0, z] + 
              (10114*zeta[2])/81 + (1880*H[0, z]*zeta[2])/27 - 
              (416*H[0, 0, z]*zeta[2])/9 - (32*H[0, 1, z]*zeta[2])/9 + 
              (784*zeta[3])/27 - (496*H[0, z]*zeta[3])/9 - (332*zeta[4])/9))/
            (1 + z) - 22*H[-1, z]*zeta[4] + z*((551*H[1, z])/9 + 
             (3794*H[-1, 0, z])/27 - (5260*H[1, 0, z])/27 - (1318*H[1, 1, z])/
              27 + (208*H[-1, -1, 0, z])/9 + (1058*H[-1, 0, 0, z])/9 - 
             (20*H[-1, 0, 1, z])/9 - (232*H[0, -1, 0, z])/3 - 
             (4940*H[0, 0, 0, z])/27 + (2908*H[0, 0, 1, z])/27 + 
             (568*H[0, 1, 0, z])/9 + (1228*H[0, 1, 1, z])/27 - 
             (1850*H[1, 0, 0, z])/9 - (470*H[1, 0, 1, z])/9 - 
             (458*H[1, 1, 0, z])/9 + 6*H[1, 1, 1, z] - 
             (8*H[-1, -1, -1, 0, z])/3 - (70*H[-1, -1, 0, 0, z])/3 - 
             (44*H[-1, -1, 0, 1, z])/3 - (4*H[-1, 0, -1, 0, z])/3 - 
             44*H[-1, 0, 0, 0, z] - 18*H[-1, 0, 0, 1, z] - 
             20*H[-1, 0, 1, 0, z] - (16*H[-1, 0, 1, 1, z])/3 - 
             40*H[0, -1, -1, 0, z] - 52*H[0, -1, 0, 0, z] - 
             32*H[0, -1, 0, 1, z] + (16*H[0, 0, -1, 0, z])/3 + 
             (322*H[0, 0, 0, 1, z])/9 - (146*H[0, 0, 1, 1, z])/9 + 
             74*H[0, 1, 0, 1, z] + (100*H[0, 1, 1, 1, z])/9 + 
             (8*H[1, 0, -1, 0, z])/3 - (14*H[1, 0, 0, 0, z])/3 - 
             (116*H[1, 0, 0, 1, z])/3 - 10*H[1, 0, 1, 0, z] - 
             8*H[1, 0, 1, 1, z] + (14*H[1, 1, 0, 0, z])/3 - 
             (22*H[1, 1, 0, 1, z])/3 + (14*H[1, 1, 1, 0, z])/3 - 
             (8*H[1, 1, 1, 1, z])/3 + 20*H[-1, 0, 0, 0, 0, z] + 
             12*H[-1, 0, 0, 1, 0, z] + 16*H[-1, 0, 1, 0, 0, z] + 
             8*H[-1, 0, 1, 1, 0, z] + (16*H[0, -1, -1, -1, 0, z])/3 + 
             (20*H[0, -1, -1, 0, 0, z])/3 + (8*H[0, -1, -1, 0, 1, z])/3 - 
             (8*H[0, -1, 0, -1, 0, z])/3 + (184*H[0, -1, 0, 0, 0, z])/3 - 
             4*H[0, -1, 0, 0, 1, z] + (8*H[0, -1, 0, 1, 0, z])/3 + 
             16*H[0, 0, -1, -1, 0, z] + (568*H[0, 0, -1, 0, 0, z])/3 + 
             (592*H[0, 0, 0, -1, 0, z])/3 - 1176*H[0, 0, 0, 0, 0, z] - 
             (244*H[0, 0, 0, 0, 1, z])/3 - (568*H[0, 0, 0, 1, 0, z])/3 - 
             (92*H[0, 0, 0, 1, 1, z])/3 - (496*H[0, 0, 1, 0, 0, z])/3 + 
             (4*H[0, 0, 1, 0, 1, z])/3 - (112*H[0, 0, 1, 1, 0, z])/3 + 
             8*H[0, 0, 1, 1, 1, z] + (16*H[0, 1, 0, -1, 0, z])/3 - 
             52*H[0, 1, 0, 0, 0, z] + (152*H[0, 1, 0, 0, 1, z])/3 + 
             (52*H[0, 1, 0, 1, 0, z])/3 + 16*H[0, 1, 0, 1, 1, z] + 
             4*H[0, 1, 1, 0, 0, z] + (68*H[0, 1, 1, 0, 1, z])/3 + 
             (44*H[0, 1, 1, 1, 0, z])/3 + (16*H[0, 1, 1, 1, 1, z])/3 + 
             (124*H[-1, z]*zeta[2])/9 + (44*H[1, z]*zeta[2])/9 + 
             (40*H[-1, -1, z]*zeta[2])/3 + 8*H[-1, 0, z]*zeta[2] + 
             12*H[0, -1, z]*zeta[2] + (182*H[1, 0, z]*zeta[2])/3 + 
             (64*H[1, 1, z]*zeta[2])/3 + 12*H[-1, 0, 0, z]*zeta[2] + 
             8*H[-1, 0, 1, z]*zeta[2] + (16*H[0, -1, 0, z]*zeta[2])/3 + 
             8*H[0, 0, -1, z]*zeta[2] + 172*H[0, 0, 0, z]*zeta[2] - 
             68*H[0, 0, 1, z]*zeta[2] - 92*H[0, 1, 0, z]*zeta[2] - 
             (80*H[0, 1, 1, z]*zeta[2])/3 - 10*H[-1, z]*zeta[3] + 
             (4*H[1, z]*zeta[3])/3 - 16*H[-1, 0, z]*zeta[3] + 
             (4*H[0, -1, z]*zeta[3])/3 - 22*H[-1, z]*zeta[4]) + 
           (z^2*(-427882/729 + (340453*H[0, z])/243 - (97654*H[0, 0, z])/81 - 
              (37828*H[0, 1, z])/81 + (4030*H[0, 0, 0, 0, z])/9 + 
              (38*H[0, 0, 1, 0, z])/9 + (1952*H[0, 1, 0, 0, z])/9 + 
              56*H[0, 1, 1, 0, z] + (14854*zeta[2])/27 - (3098*H[0, z]*
                zeta[2])/27 - (232*H[0, 0, z]*zeta[2])/3 - (686*H[0, 1, z]*
                zeta[2])/9 - (970*zeta[3])/27 - 148*H[0, z]*zeta[3] + 
              (352*H[0, 0, z]*zeta[3])/3 + (40*H[0, 1, z]*zeta[3])/3 - 
              (32*zeta[2]*zeta[3])/3 - (5353*zeta[4])/18 - (103*H[0, z]*
                zeta[4])/3 - 232*zeta[5]))/(1 + z) + 
           (z*(3572/27 + (293807*H[0, z])/243 - (130864*H[0, 0, z])/81 - 
              (21094*H[0, 1, z])/81 + (2480*H[0, 0, 0, 0, z])/9 - 
              (428*H[0, 0, 1, 0, z])/3 + (472*H[0, 1, 0, 0, z])/3 + 
              (100*H[0, 1, 1, 0, z])/3 + (36292*zeta[2])/81 - 
              (9926*H[0, z]*zeta[2])/27 - (980*H[0, 0, z]*zeta[2])/9 - 
              (536*H[0, 1, z]*zeta[2])/3 + (2096*zeta[3])/27 - 
              (1588*H[0, z]*zeta[3])/9 + (512*H[0, 0, z]*zeta[3])/3 + 
              (80*H[0, 1, z]*zeta[3])/3 - 64*zeta[2]*zeta[3] - 
              (1462*zeta[4])/3 - (64*H[0, z]*zeta[4])/3 - 172*zeta[5]))/
            (1 + z) + (427882/729 + (30086*H[0, z])/243 - (6622*H[0, 0, z])/
              9 + (4388*H[0, 1, z])/27 - 424*H[0, 0, 0, 0, z] - 
             (1136*H[0, 0, 1, 0, z])/9 - (80*H[0, 1, 0, 0, z])/3 - 
             (80*H[0, 1, 1, 0, z])/9 - (6956*zeta[2])/81 - 
             (2252*H[0, z]*zeta[2])/9 - (818*H[0, 0, z]*zeta[2])/9 - 
             (1454*H[0, 1, z]*zeta[2])/9 + (5362*zeta[3])/27 - 
             (296*H[0, z]*zeta[3])/9 + (160*H[0, 0, z]*zeta[3])/3 + 
             (40*H[0, 1, z]*zeta[3])/3 - (160*zeta[2]*zeta[3])/3 - 
             (5357*zeta[4])/18 + 13*H[0, z]*zeta[4] + 60*zeta[5])/(1 + z))))
 
TMDFF["qq"] = delta[1 - z] + as*CF*(-2*(-1 + z) + 2*Lp*(1 + z) - 
       (4*(1 + z^2)*H[0, z])/(-1 + z) - 4*Lp*plusD[0, 1 - z] + 
       delta[1 - z]*(-2*Lh*Lp - Lp^2 - zeta[2])) + 
     as^2*(CF*Nf*TF*(2*Lp^2*(-2/3 - (2*z)/3) + 2*Lp*(-8/9 - (32*z)/9 + 
           (4*H[0, z])/(3*(-1 + z)) + (4*z^2*H[0, z])/(3*(-1 + z))) + 
         2*(-74/27 - (38*z)/27 - (16*z*H[0, z])/(3*(-1 + z)) + 
           (6*H[0, z] - (2*H[0, 0, z])/3)/(-1 + z) + 
           (z^2*(6*H[0, z] - (2*H[0, 0, z])/3))/(-1 + z))) + 
       16*CF^2*Lp^2*plusD[1, 1 - z] + 
       CF*TF*(2*Lp^2*(1 + 4/(3*z) - (4*z^2)/3 + 2*H[0, z] + 
           z*(-1 + 2*H[0, z])) + 2*Lp*(14 + (-4/3 - (16*H[0, z])/3)/z + 
           2*H[0, z] + z^2*(-8/3 + (16*H[0, z])/3) + 
           z*(-10 + 10*H[0, z] - 12*H[0, 0, z]) - 12*H[0, 0, z]) + 
         2*(-79/3 - (116*H[0, z])/3 - 11*H[0, 0, z] - 4*H[1, 0, z] + 
           22*H[0, 0, 0, z] + z^2*(436/27 - (64*H[0, z])/9 - 8*H[0, 0, z] - 
             (8*H[1, 0, z])/3 - (8*zeta[2])/3) - 4*zeta[2] + 
           (-148/27 + (8*H[0, z])/3 + (32*H[0, 0, z])/3 + (8*H[1, 0, z])/3 + 
             (8*zeta[2])/3)/z + z*(47/3 - (34*H[0, z])/3 - 11*H[0, 0, z] + 
             4*H[1, 0, z] + 22*H[0, 0, 0, z] + 4*zeta[2]))) + 
       CA*CF*(Lp^2*(11/3 + (11*z)/3) + 2*H[1, z] + 4*H[1, 0, z] - 
         4*z*H[1, 0, z] + Lp*(-40/9 + (z^2*((-34*H[0, z])/3 + 4*H[0, 0, z]))/
            (-1 + z) + ((-10*H[0, z])/3 + 4*H[0, 0, z])/(-1 + z) + 
           z*(308/9 - 4*zeta[2]) - 4*zeta[2]) + 
         (z*(88/3 + (190*H[0, z])/3 + 12*H[0, 0, z] + 4*zeta[2]))/(-1 + z) + 
         (z^2*(8/27 - 48*H[0, z] + (23*H[0, 0, z])/3 - 18*H[0, 0, 0, z] - 
            4*H[0, 0, 1, z] - 8*H[1, 0, 0, z] - 4*H[1, 0, 1, z] - 
            4*H[1, 1, 0, z] - 2*zeta[2] + 12*H[0, z]*zeta[2] - 6*zeta[3]))/
          (-1 + z) + (-800/27 - 62*H[0, z] - (37*H[0, 0, z])/3 - 
           18*H[0, 0, 0, z] - 4*H[0, 0, 1, z] - 8*H[1, 0, 0, z] - 
           4*H[1, 0, 1, z] - 4*H[1, 1, 0, z] - 2*zeta[2] + 
           12*H[0, z]*zeta[2] + 22*zeta[3])/(-1 + z)) + 
       plusD[0, 1 - z]*(CF*(224/27 + (80*Lp)/9 + (8*Lp^2)/3)*Nf*TF + 
         CF^2*(8*Lh*Lp^2 + 4*Lp^3 + 4*Lp*zeta[2]) + 
         CA*CF*(-808/27 - (22*Lp^2)/3 + Lp*(-268/9 + 8*zeta[2]) + 
           28*zeta[3])) + CF^2*(Lh*Lp^2*(-4 - 4*z) + Lp^3*(-2 - 2*z) + 
         Lh*Lp*(-4 + 4*z + (8*H[0, z])/(-1 + z) + (8*z^2*H[0, z])/(-1 + z)) - 
         2*H[1, z] + Lp^2*(-6 + (6*H[0, z])/(-1 + z) + (10*z^2*H[0, z])/
            (-1 + z) + 8*H[1, z] + z*(6 + 8*H[1, z])) - 4*H[0, 1, z] - 
         28*H[1, 0, z] + z*(4*H[0, 1, z] + 28*H[1, 0, z]) + 
         (z*(20 - 84*H[0, z] - 68*H[0, 0, z] - 52*zeta[2]))/(-1 + z) + 
         Lp*(28 + (32*z*H[0, z])/(-1 + z) + 8*H[1, z] + 
           (z^2*(-44*H[0, 0, z] - 24*H[0, 1, z] - 24*H[1, 0, z]))/(-1 + z) + 
           (-20*H[0, z] - 20*H[0, 0, z] - 24*H[0, 1, z] - 24*H[1, 0, z])/
            (-1 + z) + z*(-28 - 8*H[1, z] - 2*zeta[2]) - 2*zeta[2]) + 
         (-10 + 46*H[0, z] + 44*H[0, 0, z] + 58*H[0, 0, 0, z] + 
           28*H[0, 0, 1, z] + 52*H[0, 1, 0, z] + 4*H[0, 1, 1, z] + 
           36*H[1, 0, 0, z] + 8*H[1, 0, 1, z] + 8*H[1, 1, 0, z] + 
           26*zeta[2] + 8*H[0, z]*zeta[2] + 44*zeta[3])/(-1 + z) + 
         (z^2*(-10 + 54*H[0, z] - 6*H[0, 0, z] + 102*H[0, 0, 0, z] + 
            28*H[0, 0, 1, z] + 52*H[0, 1, 0, z] + 4*H[0, 1, 1, z] + 
            36*H[1, 0, 0, z] + 8*H[1, 0, 1, z] + 8*H[1, 1, 0, z] + 
            26*zeta[2] + 8*H[0, z]*zeta[2] + 44*zeta[3]))/(-1 + z)) + 
       delta[1 - z]*(CF*Nf*TF*((112*Lh)/27 + (40*Lh*Lp)/9 + (20*Lp^2)/9 + 
           (4*Lh*Lp^2)/3 + (8*Lp^3)/9 + (8*Lp*zeta[2])/3 + 
           2*(-164/81 + (5*zeta[2])/3 + (14*zeta[3])/9)) + 
         CF^2*(2*Lh^2*Lp^2 + 2*Lh*Lp^3 + Lp^4/2 + 2*Lh*Lp*zeta[2] - 
           7*Lp^2*zeta[2] + (5*zeta[4])/4) + 
         CA*CF*(1214/81 - (11*Lh*Lp^2)/3 - (22*Lp^3)/9 - (67*zeta[2])/6 - 
           (22*Lp*zeta[2])/3 + Lp^2*(-67/9 + 2*zeta[2]) + 
           Lh*Lp*(-134/9 + 4*zeta[2]) - (77*zeta[3])/9 + 
           Lh*(-404/27 + 14*zeta[3]) + 5*zeta[4]))) + 
     as^3*(-32*CF^3*Lp^3*plusD[2, 1 - z] + plusD[1, 1 - z]*
        (CF^2*((-1792*Lp)/27 - (640*Lp^2)/9 - (64*Lp^3)/3)*Nf*TF + 
         CF^3*(-32*Lh*Lp^3 - 16*Lp^4 - 16*Lp^2*zeta[2]) + 
         CA*CF^2*((176*Lp^3)/3 + Lp^2*(2144/9 - 64*zeta[2]) + 
           Lp*(6464/27 - 224*zeta[3]))) + CF*Nf^2*TF^2*
        (4*Lp^3*(8/27 + (8*z)/27) + 4*Lp^2*(16/27 + (64*z)/27 - 
           (8*H[0, z])/(9*(-1 + z)) - (8*z^2*H[0, z])/(9*(-1 + z))) + 
         4*Lp*(-40/81 + (440*z)/81 + (32*z*H[0, z])/(9*(-1 + z)) + 
           ((-128*H[0, z])/27 + (16*H[0, 0, z])/9)/(-1 + z) + 
           (z^2*((-128*H[0, z])/27 + (16*H[0, 0, z])/9))/(-1 + z)) + 
         4*(-656/729 + (z*((688*H[0, z])/81 - (64*H[0, 0, z])/27))/(-1 + z) + 
           ((-536*H[0, z])/81 + (296*H[0, 0, z])/81 - (56*H[0, 0, 0, z])/27)/
            (-1 + z) + (z^2*((-536*H[0, z])/81 + (296*H[0, 0, z])/81 - 
              (56*H[0, 0, 0, z])/27))/(-1 + z) + (16*zeta[3])/9 + 
           z*(2512/729 + (16*zeta[3])/9))) + CF^2*Nf*TF*
        (2*Lp^4*(14/9 + (14*z)/9) + 2*Lh*Lp^3*(8/3 + (8*z)/3) + 
         2*Lh*(112/27 - (112*z)/27 - (224*H[0, z])/(27*(-1 + z)) - 
           (224*z^2*H[0, z])/(27*(-1 + z))) + 2*Lh*Lp^2*(68/9 + (92*z)/9 - 
           (16*H[0, z])/(3*(-1 + z)) - (16*z^2*H[0, z])/(3*(-1 + z))) + 
         2*Lp^3*(20/3 - (40*H[0, z])/(9*(-1 + z)) - (64*z^2*H[0, z])/
            (9*(-1 + z)) + z*(20/9 - (16*H[1, z])/3) - (16*H[1, z])/3) + 
         2*Lh*Lp*(380/27 + (68*z)/27 + (32*z*H[0, z])/(3*(-1 + z)) + 
           ((-188*H[0, z])/9 + (4*H[0, 0, z])/3)/(-1 + z) + 
           (z^2*((-188*H[0, z])/9 + (4*H[0, 0, z])/3))/(-1 + z)) + 
         2*Lp^2*(32/27 - (8*z*H[0, z])/(-1 + z) - (136*H[1, z])/9 + 
           ((-50*H[0, z])/9 + 14*H[0, 0, z] + 16*H[0, 1, z] + 16*H[1, 0, z])/
            (-1 + z) + (z^2*((-250*H[0, z])/9 + 30*H[0, 0, z] + 
              16*H[0, 1, z] + 16*H[1, 0, z]))/(-1 + z) + (10*zeta[2])/3 + 
           z*(-28/27 - (184*H[1, z])/9 + (10*zeta[2])/3)) + 
         2*Lp*(-5353/81 - (688*H[1, z])/27 + 
           (z*((-160*H[0, z])/9 + (40*H[0, 0, z])/3 - 32*H[0, 1, z]))/
            (-1 + z) + (206*zeta[2])/9 + (z^2*((-340*H[0, z])/9 + 
              (1048*H[0, 0, z])/9 + (584*H[0, 1, z])/9 + (440*H[1, 0, z])/9 - 
              (268*H[0, 0, 0, z])/3 - (88*H[0, 0, 1, z])/3 - 
              (112*H[0, 1, 0, z])/3 - (16*H[0, 1, 1, z])/3 - 
              (152*H[1, 0, 0, z])/3 - (32*H[1, 0, 1, z])/3 - 
              (32*H[1, 1, 0, z])/3 + (20*H[0, z]*zeta[2])/3))/(-1 + z) + 
           ((296*H[0, z])/27 + (248*H[0, 0, z])/9 + (584*H[0, 1, z])/9 + 
             (440*H[1, 0, z])/9 - (164*H[0, 0, 0, z])/3 - (88*H[0, 0, 1, z])/
              3 - (112*H[0, 1, 0, z])/3 - (16*H[0, 1, 1, z])/3 - 
             (152*H[1, 0, 0, z])/3 - (32*H[1, 0, 1, z])/3 - 
             (32*H[1, 1, 0, z])/3 + (20*H[0, z]*zeta[2])/3)/(-1 + z) + 
           (172*zeta[3])/9 + z*(1727/81 - (136*H[1, z])/27 - 
             (106*zeta[2])/9 + (172*zeta[3])/9)) + 
         2*((z*(-1954/9 + (8140*H[0, z])/81 - (52*H[1, z])/27 + 
              (968*H[0, 0, z])/27 + (184*H[0, 1, z])/27 + (1552*H[1, 0, z])/
               27 - (16*H[1, 1, z])/9 + (8*H[0, 0, 0, z])/9 + 
              (352*H[0, 0, 1, z])/9 + (352*H[0, 1, 0, z])/9 + 
              (32*H[0, 1, 1, z])/9 - 16*H[1, 0, 0, z] + (32*H[1, 0, 1, z])/
               3 - (128*H[1, 1, 0, z])/9 + (496*zeta[2])/9 - 16*H[0, z]*zeta[
                2] - (224*H[1, z]*zeta[2])/9 + (248*zeta[3])/3))/(-1 + z) + 
           (7573/54 + (604*H[0, z])/81 - (52*H[1, z])/27 - (32*H[0, 0, z])/
              27 + (2072*H[0, 1, z])/81 + (56*H[1, 0, z])/81 + 
             (16*H[1, 1, z])/9 - (2756*H[0, 0, 0, z])/27 - 
             (2000*H[0, 0, 1, z])/27 - (2912*H[0, 1, 0, z])/27 - 
             (32*H[0, 1, 1, z])/3 - 72*H[1, 0, 0, z] - (208*H[1, 0, 1, z])/
              9 - (32*H[1, 1, 0, z])/3 + 96*H[0, 0, 0, 0, z] + 
             (416*H[0, 0, 0, 1, z])/9 + (320*H[0, 0, 1, 0, z])/9 + 
             (128*H[0, 0, 1, 1, z])/9 + (560*H[0, 1, 0, 0, z])/9 + 
             (64*H[0, 1, 0, 1, z])/3 + (208*H[0, 1, 1, 0, z])/9 + 
             (32*H[0, 1, 1, 1, z])/9 + (304*H[1, 0, 0, 0, z])/3 + 
             (80*H[1, 0, 0, 1, z])/3 + (272*H[1, 0, 1, 0, z])/9 + 
             (64*H[1, 0, 1, 1, z])/9 + 32*H[1, 1, 0, 0, z] + 
             (32*H[1, 1, 0, 1, z])/3 + (128*H[1, 1, 1, 0, z])/9 - 
             (836*zeta[2])/27 + (250*H[0, z]*zeta[2])/27 + 
             (112*H[1, z]*zeta[2])/9 - (158*H[0, 0, z]*zeta[2])/3 - 
             (64*H[0, 1, z]*zeta[2])/9 - (112*H[1, 0, z]*zeta[2])/9 + 
             (32*H[1, 1, z]*zeta[2])/9 - (2948*zeta[3])/27 - 
             (152*H[0, z]*zeta[3])/3 + (16*H[1, z]*zeta[3])/9 - 
             (436*zeta[4])/9)/(-1 + z) + (z^2*(4151/54 - (7390*H[0, z])/81 + 
              (104*H[1, z])/27 + (8324*H[0, 0, z])/81 + (2108*H[0, 1, z])/
               81 - (232*H[1, 0, z])/81 - (6164*H[0, 0, 0, z])/27 - 
              (2168*H[0, 0, 1, z])/27 - (3032*H[0, 1, 0, z])/27 - 
              (32*H[0, 1, 1, z])/3 - 72*H[1, 0, 0, z] - (208*H[1, 0, 1, z])/
               9 - (32*H[1, 1, 0, z])/3 + (1088*H[0, 0, 0, 0, z])/9 + 
              (416*H[0, 0, 0, 1, z])/9 + (320*H[0, 0, 1, 0, z])/9 + 
              (128*H[0, 0, 1, 1, z])/9 + (560*H[0, 1, 0, 0, z])/9 + 
              (64*H[0, 1, 0, 1, z])/3 + (208*H[0, 1, 1, 0, z])/9 + 
              (32*H[0, 1, 1, 1, z])/9 + (304*H[1, 0, 0, 0, z])/3 + 
              (80*H[1, 0, 0, 1, z])/3 + (272*H[1, 0, 1, 0, z])/9 + 
              (64*H[1, 0, 1, 1, z])/9 + 32*H[1, 1, 0, 0, z] + 
              (32*H[1, 1, 0, 1, z])/3 + (128*H[1, 1, 1, 0, z])/9 - 
              (736*zeta[2])/27 + (178*H[0, z]*zeta[2])/27 + (112*H[1, z]*
                zeta[2])/9 - (158*H[0, 0, z]*zeta[2])/3 - (64*H[0, 1, z]*
                zeta[2])/9 - (112*H[1, 0, z]*zeta[2])/9 + (32*H[1, 1, z]*
                zeta[2])/9 - (2108*zeta[3])/27 - (152*H[0, z]*zeta[3])/3 + 
              (16*H[1, z]*zeta[3])/9 - (292*zeta[4])/9))/(-1 + z))) + 
       CF*Nf*TF^2*(4*Lp^3*(-4/9 - 16/(27*z) + (16*z^2)/27 + 
           z*(4/9 - (8*H[0, z])/9) - (8*H[0, z])/9) + 
         4*Lp^2*(-28/3 - (40*H[0, z])/9 + z^2*(-8/9 - (16*H[0, z])/9 - 
             (16*H[1, z])/9) + (4*H[1, z])/3 + (8/9 + (32*H[0, z])/9 + 
             (16*H[1, z])/9)/z + (16*H[0, 0, z])/3 + (8*H[0, 1, z])/3 + 
           z*(28/3 - (64*H[0, z])/9 - (4*H[1, z])/3 + (16*H[0, 0, z])/3 + 
             (8*H[0, 1, z])/3 - (8*zeta[2])/3) - (8*zeta[2])/3) + 
         4*Lp*(-16/27 + (280*H[0, z])/27 + (56*H[1, z])/3 + 
           (260*H[0, 0, z])/9 + (52*H[0, 1, z])/9 + (4*H[1, 0, z])/3 - 
           (4*H[1, 1, z])/3 - (40*H[0, 0, 0, z])/3 - (40*H[0, 0, 1, z])/3 - 
           8*H[0, 1, 0, z] - (8*H[0, 1, 1, z])/3 + 
           z^2*(136/81 + (40*H[0, z])/9 - (8*H[1, z])/9 + (16*H[0, 0, z])/3 + 
             (16*H[0, 1, z])/3 + (80*H[1, 0, z])/9 + (16*H[1, 1, z])/9 - 
             (16*zeta[2])/9) - (4*zeta[2])/9 + (40*H[0, z]*zeta[2])/3 + 
           (-640/81 - (32*H[0, z])/9 - (16*H[1, z])/9 - (128*H[0, 0, z])/9 - 
             (64*H[0, 1, z])/9 - (80*H[1, 0, z])/9 - (16*H[1, 1, z])/9 + 
             (32*zeta[2])/9)/z + z*(184/27 - (920*H[0, z])/27 - 16*H[1, z] + 
             (188*H[0, 0, z])/9 + (124*H[0, 1, z])/9 - (4*H[1, 0, z])/3 + 
             (4*H[1, 1, z])/3 - (40*H[0, 0, 0, z])/3 - (40*H[0, 0, 1, z])/3 - 
             8*H[0, 1, 0, z] - (8*H[0, 1, 1, z])/3 - (172*zeta[2])/9 + 
             (40*H[0, z]*zeta[2])/3)) + 4*(-16640/243 - (4948*H[0, z])/243 - 
           (1312*H[1, z])/81 + (1028*H[0, 0, z])/81 - (2692*H[0, 1, z])/81 - 
           (188*H[1, 0, z])/9 - (52*H[1, 1, z])/9 - (1648*H[0, 0, 0, z])/27 - 
           (604*H[0, 0, 1, z])/27 - (100*H[0, 1, 0, z])/9 - 
           (4*H[0, 1, 1, z])/27 - (52*H[1, 0, 0, z])/3 - 4*H[1, 0, 1, z] - 
           (28*H[1, 1, 0, z])/3 + (4*H[1, 1, 1, z])/9 + 
           (128*H[0, 0, 0, 0, z])/9 + (200*H[0, 0, 0, 1, z])/9 + 
           (56*H[0, 0, 1, 0, z])/3 + (56*H[0, 0, 1, 1, z])/9 + 
           8*H[0, 1, 0, 0, z] + (8*H[0, 1, 0, 1, z])/3 + (8*H[0, 1, 1, 0, z])/
            3 + (8*H[0, 1, 1, 1, z])/9 + (2404*zeta[2])/81 + 
           (316*H[0, z]*zeta[2])/27 - (20*H[1, z]*zeta[2])/3 - 
           (200*H[0, 0, z]*zeta[2])/9 - (8*H[0, 1, z]*zeta[2])/3 + 
           (-1424/729 + (1280*H[0, z])/81 + (32*H[1, z])/81 + 
             (64*H[0, 0, z])/9 + (32*H[0, 1, z])/9 + (200*H[1, 0, z])/27 + 
             (152*H[1, 1, z])/81 + (256*H[0, 0, 0, z])/9 + 
             (128*H[0, 0, 1, z])/9 + (160*H[0, 1, 0, z])/9 + 
             (32*H[0, 1, 1, z])/9 + (176*H[1, 0, 0, z])/9 + 
             (16*H[1, 0, 1, z])/3 + (80*H[1, 1, 0, z])/9 + (16*H[1, 1, 1, z])/
              27 - (16*zeta[2])/9 - (64*H[0, z]*zeta[2])/9 + 
             (16*H[1, z]*zeta[2])/9)/z + (512*zeta[3])/27 + 
           (32*H[0, z]*zeta[3])/9 + z^2*(20000/729 - (1640*H[0, z])/81 + 
             (616*H[1, z])/81 + (8*H[0, 0, z])/27 - (152*H[0, 1, z])/27 - 
             (200*H[1, 0, z])/27 - (152*H[1, 1, z])/81 - 16*H[0, 0, 0, z] - 
             (80*H[0, 0, 1, z])/9 - (112*H[0, 1, 0, z])/9 - 
             (16*H[0, 1, 1, z])/9 - (176*H[1, 0, 0, z])/9 - 
             (16*H[1, 0, 1, z])/3 - (80*H[1, 1, 0, z])/9 - (16*H[1, 1, 1, z])/
              27 + (104*zeta[2])/27 + (16*H[0, z]*zeta[2])/9 - 
             (16*H[1, z]*zeta[2])/9 + (32*zeta[3])/9) + (46*zeta[4])/3 + 
           z*(10448/243 - (10276*H[0, z])/243 + (664*H[1, z])/81 + 
             (5780*H[0, 0, z])/81 + (692*H[0, 1, z])/81 + (188*H[1, 0, z])/
              9 + (52*H[1, 1, z])/9 - (568*H[0, 0, 0, z])/27 - 
             (532*H[0, 0, 1, z])/27 + (20*H[0, 1, 0, z])/9 - 
             (76*H[0, 1, 1, z])/27 + (52*H[1, 0, 0, z])/3 + 4*H[1, 0, 1, z] + 
             (28*H[1, 1, 0, z])/3 - (4*H[1, 1, 1, z])/9 + 
             (128*H[0, 0, 0, 0, z])/9 + (200*H[0, 0, 0, 1, z])/9 + 
             (56*H[0, 0, 1, 0, z])/3 + (56*H[0, 0, 1, 1, z])/9 + 
             8*H[0, 1, 0, 0, z] + (8*H[0, 1, 0, 1, z])/3 + 
             (8*H[0, 1, 1, 0, z])/3 + (8*H[0, 1, 1, 1, z])/9 - 
             (404*zeta[2])/81 + (820*H[0, z]*zeta[2])/27 + 
             (20*H[1, z]*zeta[2])/3 - (200*H[0, 0, z]*zeta[2])/9 - 
             (8*H[0, 1, z]*zeta[2])/3 + (224*zeta[3])/27 + 
             (32*H[0, z]*zeta[3])/9 + (46*zeta[4])/3))) + 
       CA*CF*Nf*TF*(2*Lp^3*(-88/27 - (88*z)/27) + 
         2*Lp^2*(-98/27 + ((64*H[0, z])/9 - (8*H[0, 0, z])/3)/(-1 + z) + 
           (z^2*((112*H[0, z])/9 - (8*H[0, 0, z])/3))/(-1 + z) + 
           (8*zeta[2])/3 + z*(-1058/27 + (8*zeta[2])/3)) + 
         2*Lp*((8*H[1, z])/3 + (8*H[0, 1, z])/3 - (16*H[1, 0, z])/3 + 
           z*((-16*H[1, z])/3 + (8*H[0, 1, z])/3 + (16*H[1, 0, z])/3) + 
           (z*(3896/27 - (568*H[0, z])/9 - (40*H[0, 0, z])/3 - 16*zeta[2]))/
            (-1 + z) + (-1742/81 + (2020*H[0, z])/27 - (136*H[0, 0, z])/9 + 
             (56*H[0, 0, 0, z])/3 + (8*H[0, 0, 1, z])/3 + (56*H[1, 0, 0, z])/
              3 + (16*H[1, 0, 1, z])/3 + (16*H[1, 1, 0, z])/3 + 
             (16*zeta[2])/9 - (32*H[0, z]*zeta[2])/3 - 16*zeta[3])/(-1 + z) + 
           (z^2*(-9946/81 + (2068*H[0, z])/27 - (256*H[0, 0, z])/9 + 
              (56*H[0, 0, 0, z])/3 + (8*H[0, 0, 1, z])/3 + (56*H[1, 0, 0, z])/
               3 + (16*H[1, 0, 1, z])/3 + (16*H[1, 1, 0, z])/3 + 
              (128*zeta[2])/9 - (32*H[0, z]*zeta[2])/3 - 16*zeta[3]))/
            (-1 + z)) + 2*((-8*H[0, 1, 1, z])/9 - (8*z*H[0, 1, 1, z])/9 + 
           (z*(3460/27 - (16376*H[0, z])/81 - (128*H[1, z])/27 + 
              (232*H[0, 0, z])/9 - (112*H[0, 1, z])/9 - (124*H[1, 0, z])/9 - 
              (4*H[1, 1, z])/3 + (280*H[0, 0, 0, z])/9 - (64*H[0, 0, 1, z])/
               9 + (128*H[0, 1, 0, z])/9 + (160*H[1, 0, 0, z])/9 - 
              12*H[1, 0, 1, z] + (20*H[1, 1, 0, z])/3 - (8*H[0, 1, 0, 1, z])/
               3 + (8*H[0, 1, 1, 0, z])/3 + (344*zeta[2])/27 + 
              (272*H[0, z]*zeta[2])/9 + (164*H[1, z]*zeta[2])/9 + 
              8*H[0, 1, z]*zeta[2] - (208*zeta[3])/9 - (44*zeta[4])/3))/
            (-1 + z) + (z^2*(-78023/729 + (13036*H[0, z])/81 - 
              (32*H[1, z])/27 - (5108*H[0, 0, z])/81 + (232*H[0, 1, z])/27 + 
              (76*H[1, 0, z])/9 + (4*H[1, 1, z])/3 + (1352*H[0, 0, 0, z])/
               27 + (212*H[0, 0, 1, z])/27 - (92*H[0, 1, 0, z])/9 + 
              (40*H[1, 0, 0, z])/3 + (148*H[1, 0, 1, z])/9 + 4*H[1, 1, 0, 
                z] - (376*H[0, 0, 0, 0, z])/9 - 8*H[0, 0, 0, 1, z] - 
              (32*H[0, 0, 1, 0, z])/9 - (16*H[0, 0, 1, 1, z])/9 - 
              (224*H[0, 1, 0, 0, z])/9 - (64*H[0, 1, 0, 1, z])/9 - 
              (80*H[0, 1, 1, 0, z])/9 - (464*H[1, 0, 0, 0, z])/9 - 
              (128*H[1, 0, 0, 1, z])/9 - (112*H[1, 0, 1, 0, z])/9 - 
              (8*H[1, 0, 1, 1, z])/3 - (136*H[1, 1, 0, 0, z])/9 - 
              (32*H[1, 1, 0, 1, z])/9 - (64*H[1, 1, 1, 0, z])/9 - 
              (224*zeta[2])/81 - (988*H[0, z]*zeta[2])/27 - (124*H[1, z]*
                zeta[2])/9 + (160*H[0, 0, z]*zeta[2])/9 - (16*H[0, 1, z]*
                zeta[2])/9 + (80*H[1, 0, z]*zeta[2])/9 - (32*H[1, 1, z]*
                zeta[2])/9 + (16*zeta[3])/3 + (256*H[0, z]*zeta[3])/9 + 
              (64*H[1, z]*zeta[3])/9 + (308*zeta[4])/9))/(-1 + z) + 
           (-15397/729 + (13172*H[0, z])/81 + (160*H[1, z])/27 - 
             (3836*H[0, 0, z])/81 + (92*H[0, 1, z])/27 + (40*H[1, 0, z])/9 + 
             (1040*H[0, 0, 0, z])/27 + (416*H[0, 0, 1, z])/27 - 
             (16*H[0, 1, 0, z])/3 + (40*H[1, 0, 0, z])/3 + (40*H[1, 0, 1, z])/
              3 + (64*H[1, 1, 0, z])/9 - (376*H[0, 0, 0, 0, z])/9 - 
             8*H[0, 0, 0, 1, z] - (32*H[0, 0, 1, 0, z])/9 - 
             (16*H[0, 0, 1, 1, z])/9 - (224*H[0, 1, 0, 0, z])/9 - 
             (40*H[0, 1, 0, 1, z])/9 - (104*H[0, 1, 1, 0, z])/9 - 
             (464*H[1, 0, 0, 0, z])/9 - (128*H[1, 0, 0, 1, z])/9 - 
             (112*H[1, 0, 1, 0, z])/9 - (8*H[1, 0, 1, 1, z])/3 - 
             (136*H[1, 1, 0, 0, z])/9 - (32*H[1, 1, 0, 1, z])/9 - 
             (64*H[1, 1, 1, 0, z])/9 - (844*zeta[2])/81 - 
             (1216*H[0, z]*zeta[2])/27 - (40*H[1, z]*zeta[2])/9 + 
             (160*H[0, 0, z]*zeta[2])/9 - (88*H[0, 1, z]*zeta[2])/9 + 
             (80*H[1, 0, z]*zeta[2])/9 - (32*H[1, 1, z]*zeta[2])/9 - 
             (748*zeta[3])/27 + (256*H[0, z]*zeta[3])/9 + 
             (64*H[1, z]*zeta[3])/9 + (500*zeta[4])/9)/(-1 + z))) + 
       CF^3*(Lp^5*(1 + z) + Lh^2*Lp^3*(4 + 4*z) + Lh*Lp^4*(4 + 4*z) + 
         Lh^2*Lp^2*(4 - 4*z - (8*H[0, z])/(-1 + z) - (8*z^2*H[0, z])/
            (-1 + z)) + Lh*Lp^3*(12 - (12*H[0, z])/(-1 + z) - 
           (20*z^2*H[0, z])/(-1 + z) + z*(-12 - 16*H[1, z]) - 16*H[1, z]) + 
         Lp^4*(5 - (4*H[0, z])/(-1 + z) - (8*z^2*H[0, z])/(-1 + z) + 
           z*(-5 - 8*H[1, z]) - 8*H[1, z]) + (40*H[-1, 0, z])/3 + 
         (32*H[-1, 0, z])/(3*z) + (16*z^2*H[-1, 0, z])/3 + 
         (736*H[-1, -1, 0, z])/3 - (400*H[-1, 0, 0, z])/3 - 
         (256*H[-1, 0, 1, z])/3 - (128*H[-1, -1, -1, 0, z])/3 + 
         (1024*H[-1, -1, 0, 0, z])/3 + (128*H[-1, -1, 0, 1, z])/3 + 
         (512*H[-1, 0, -1, 0, z])/3 - 320*H[-1, 0, 0, 0, z] - 
         (64*H[-1, 0, 0, 1, z])/3 + 384*H[0, -1, -1, 0, z] - 
         (128*H[0, -1, 0, 1, z])/3 - 32*H[0, 0, -1, 0, z] + 
         (608*H[1, 0, -1, 0, z])/3 + (32*H[1, 0, 1, 1, z])/3 + 
         (680*H[1, 1, 0, 0, z])/3 + 40*H[1, 1, 0, 1, z] + 
         (88*H[1, 1, 1, 0, z])/3 + 80*H[-1, 0, 0, 0, 0, z] + 
         48*H[-1, 0, 0, 1, 0, z] + 64*H[-1, 0, 1, 0, 0, z] + 
         32*H[-1, 0, 1, 1, 0, z] + Lp^3*(-36 - (48*z*H[0, z])/(-1 + z) - 
           24*H[1, z] + (24*H[0, z] + (64*H[0, 0, z])/3 + 32*H[0, 1, z] + 
             40*H[1, 0, z])/(-1 + z) + (z^2*(12*H[0, z] + (160*H[0, 0, z])/
               3 + 48*H[0, 1, z] + 40*H[1, 0, z]))/(-1 + z) + 32*H[1, 1, z] + 
           z*(36 + 24*H[1, z] + 32*H[1, 1, z] - 22*zeta[2]) - 22*zeta[2]) + 
         208*H[-1, z]*zeta[2] - 64*H[-1, -1, z]*zeta[2] + 
         96*H[-1, 0, z]*zeta[2] + 48*H[-1, 0, 0, z]*zeta[2] + 
         32*H[-1, 0, 1, z]*zeta[2] + (z^4*((-16*H[0, 0, z])/3 + 
            (16*zeta[2])/3))/((-1 + z)*(1 + z)) + 
         Lh*Lp^2*(-56 - (64*z*H[0, z])/(-1 + z) - 16*H[1, z] + 
           (40*H[0, z] + 40*H[0, 0, z] + 48*H[0, 1, z] + 48*H[1, 0, z])/
            (-1 + z) + (z^2*(88*H[0, 0, z] + 48*H[0, 1, z] + 48*H[1, 0, z]))/
            (-1 + z) + 4*zeta[2] + z*(56 + 16*H[1, z] + 4*zeta[2])) + 
         Lh*Lp*(4*H[1, z] + 8*H[0, 1, z] + z*(-8*H[0, 1, z] - 
             56*H[1, 0, z]) + 56*H[1, 0, z] + 
           (z*(-40 + 168*H[0, z] + 136*H[0, 0, z] + 104*zeta[2]))/(-1 + z) + 
           (z^2*(20 - 108*H[0, z] + 12*H[0, 0, z] - 204*H[0, 0, 0, z] - 
              56*H[0, 0, 1, z] - 104*H[0, 1, 0, z] - 8*H[0, 1, 1, z] - 
              72*H[1, 0, 0, z] - 16*H[1, 0, 1, z] - 16*H[1, 1, 0, z] - 
              52*zeta[2] - 16*H[0, z]*zeta[2] - 88*zeta[3]))/(-1 + z) + 
           (20 - 92*H[0, z] - 88*H[0, 0, z] - 116*H[0, 0, 0, z] - 
             56*H[0, 0, 1, z] - 104*H[0, 1, 0, z] - 8*H[0, 1, 1, z] - 
             72*H[1, 0, 0, z] - 16*H[1, 0, 1, z] - 16*H[1, 1, 0, z] - 
             52*zeta[2] - 16*H[0, z]*zeta[2] - 88*zeta[3])/(-1 + z)) + 
         (160*H[-1, z]*zeta[3])/3 - 64*H[-1, 0, z]*zeta[3] + 
         (z*((3986*H[1, z])/3 - (464*H[1, 0, z])/3 - (224*H[1, 1, z])/3 + 
            (784*H[0, -1, 0, z])/3 + (3896*H[0, 0, 0, z])/3 + 
            1048*H[0, 0, 1, z] + (4024*H[0, 1, 0, z])/3 + 80*H[0, 1, 1, z] + 
            (1808*H[1, 0, 0, z])/3 + 368*H[1, 0, 1, z] + 424*H[1, 1, 0, z] + 
            (448*H[0, -1, 0, 0, z])/3 + 1136*H[0, 0, 0, 1, z] + 
            (272*H[0, 0, 1, 1, z])/3 + (656*H[0, 1, 0, 1, z])/3 + 
            (4480*H[1, 0, 0, 0, z])/3 + 672*H[1, 0, 0, 1, z] + 
            992*H[1, 0, 1, 0, z] + (854*H[1, z]*zeta[2])/3 + 
            (544*H[0, -1, z]*zeta[2])/3 + 376*H[1, 0, z]*zeta[2] - 
            (128*H[1, 1, z]*zeta[2])/3 + (4480*H[1, z]*zeta[3])/3))/
          (-1 + z) + Lp^2*(114*H[1, z] + 32*H[1, 1, z] - 8*H[1, z]*zeta[2] + 
           (z*(332 + 236*H[0, z] + 236*H[0, 0, z] + 168*H[0, 1, z] + 
              216*H[1, 0, z] + 28*zeta[2]))/(-1 + z) + 
           z*(-112*H[1, z] - 32*H[1, 1, z] - 8*H[1, z]*zeta[2]) + 
           (-166 - 154*H[0, z] - 104*H[0, 0, z] - 100*H[0, 1, z] - 
             84*H[1, 0, z] - 90*H[0, 0, 0, z] - 124*H[0, 0, 1, z] - 
             148*H[0, 1, 0, z] - 132*H[0, 1, 1, z] - 196*H[1, 0, 0, z] - 
             136*H[1, 0, 1, z] - 136*H[1, 1, 0, z] + 26*zeta[2] + 
             54*H[0, z]*zeta[2] + 20*zeta[3])/(-1 + z) + 
           (z^2*(-166 - 98*H[0, z] - 54*H[0, 0, z] - 20*H[0, 1, z] - 
              84*H[1, 0, z] - 262*H[0, 0, 0, z] - 252*H[0, 0, 1, z] - 
              212*H[0, 1, 0, z] - 132*H[0, 1, 1, z] - 196*H[1, 0, 0, z] - 
              136*H[1, 0, 1, z] - 136*H[1, 1, 0, z] - 54*zeta[2] + 
              114*H[0, z]*zeta[2] + 20*zeta[3]))/(-1 + z)) - 
         88*H[-1, z]*zeta[4] + z*(8*H[-1, 0, z] + (736*H[-1, -1, 0, z])/3 - 
           (400*H[-1, 0, 0, z])/3 - (256*H[-1, 0, 1, z])/3 - 
           (128*H[-1, -1, -1, 0, z])/3 + (1024*H[-1, -1, 0, 0, z])/3 + 
           (128*H[-1, -1, 0, 1, z])/3 + (512*H[-1, 0, -1, 0, z])/3 - 
           320*H[-1, 0, 0, 0, z] - (64*H[-1, 0, 0, 1, z])/3 + 
           (448*H[0, -1, -1, 0, z])/3 + (64*H[0, -1, 0, 1, z])/3 - 
           416*H[0, 0, -1, 0, z] - (544*H[1, 0, -1, 0, z])/3 - 
           (64*H[1, 0, 1, 1, z])/3 - 200*H[1, 1, 0, 0, z] - 
           (104*H[1, 1, 0, 1, z])/3 - 24*H[1, 1, 1, 0, z] + 
           80*H[-1, 0, 0, 0, 0, z] + 48*H[-1, 0, 0, 1, 0, z] + 
           64*H[-1, 0, 1, 0, 0, z] + 32*H[-1, 0, 1, 1, 0, z] + 
           208*H[-1, z]*zeta[2] - 64*H[-1, -1, z]*zeta[2] + 
           96*H[-1, 0, z]*zeta[2] + 48*H[-1, 0, 0, z]*zeta[2] + 
           32*H[-1, 0, 1, z]*zeta[2] + (160*H[-1, z]*zeta[3])/3 - 
           64*H[-1, 0, z]*zeta[3] - 88*H[-1, z]*zeta[4]) + 
         (z^2*((-1952*H[1, z])/3 + 40*H[1, 0, z] + (88*H[1, 1, z])/3 - 
            280*H[0, -1, 0, z] - 1008*H[0, 0, 0, z] - 248*H[0, 0, 1, z] - 
            984*H[0, 1, 0, z] - (116*H[0, 1, 1, z])/3 - (1076*H[1, 0, 0, z])/
             3 - (380*H[1, 0, 1, z])/3 - (692*H[1, 1, 0, z])/3 - 
            (1184*H[0, -1, 0, 0, z])/3 - 352*H[0, 0, 0, 1, z] - 
            (88*H[0, 0, 1, 1, z])/3 - (152*H[0, 1, 0, 1, z])/3 - 
            (1376*H[1, 0, 0, 0, z])/3 - (1120*H[1, 0, 0, 1, z])/3 - 
            (1336*H[1, 0, 1, 0, z])/3 + (128*H[0, -1, -1, -1, 0, z])/3 - 
            (1024*H[0, -1, -1, 0, 0, z])/3 - (128*H[0, -1, -1, 0, 1, z])/3 - 
            (512*H[0, -1, 0, -1, 0, z])/3 + 320*H[0, -1, 0, 0, 0, z] + 
            (64*H[0, -1, 0, 0, 1, z])/3 - (1504*H[0, 0, -1, -1, 0, z])/3 + 
            (992*H[0, 0, -1, 0, 0, z])/3 + 32*H[0, 0, -1, 0, 1, z] + 
            160*H[0, 0, 0, -1, 0, z] - 2680*H[0, 0, 0, 0, 0, z] - 
            (4528*H[0, 0, 0, 0, 1, z])/3 - (5488*H[0, 0, 0, 1, 0, z])/3 - 
            (1376*H[0, 0, 0, 1, 1, z])/3 - 1392*H[0, 0, 1, 0, 0, z] - 
            (1936*H[0, 0, 1, 0, 1, z])/3 - (2000*H[0, 0, 1, 1, 0, z])/3 - 
            64*H[0, 0, 1, 1, 1, z] - (832*H[0, 1, 0, -1, 0, z])/3 - 
            1536*H[0, 1, 0, 0, 0, z] - 720*H[0, 1, 0, 0, 1, z] - 
            (2992*H[0, 1, 0, 1, 0, z])/3 - (448*H[0, 1, 0, 1, 1, z])/3 - 
            560*H[0, 1, 1, 0, 0, z] - (512*H[0, 1, 1, 0, 1, z])/3 - 
            144*H[0, 1, 1, 1, 0, z] + (64*H[1, 0, -1, -1, 0, z])/3 - 
            (832*H[1, 0, -1, 0, 0, z])/3 + 64*H[1, 0, -1, 0, 1, z] - 
            320*H[1, 0, 0, -1, 0, z] - (3280*H[1, 0, 0, 0, 0, z])/3 - 
            (2672*H[1, 0, 0, 0, 1, z])/3 - (2272*H[1, 0, 0, 1, 0, z])/3 - 
            (416*H[1, 0, 0, 1, 1, z])/3 - (1904*H[1, 0, 1, 0, 0, z])/3 - 
            240*H[1, 0, 1, 0, 1, z] - (800*H[1, 0, 1, 1, 0, z])/3 - 
            (320*H[1, 1, 0, -1, 0, z])/3 - (1952*H[1, 1, 0, 0, 0, z])/3 - 
            256*H[1, 1, 0, 0, 1, z] - 288*H[1, 1, 0, 1, 0, z] - 
            128*H[1, 1, 1, 0, 0, z] - (716*H[1, z]*zeta[2])/3 + 
            (160*H[0, -1, z]*zeta[2])/3 - (148*H[1, 0, z]*zeta[2])/3 + 
            (64*H[1, 1, z]*zeta[2])/3 + 64*H[0, -1, -1, z]*zeta[2] - 
            96*H[0, -1, 0, z]*zeta[2] - (848*H[0, 0, -1, z]*zeta[2])/3 + 
            442*H[0, 0, 0, z]*zeta[2] + (172*H[0, 0, 1, z]*zeta[2])/3 - 
            20*H[0, 1, 0, z]*zeta[2] + (68*H[0, 1, 1, z]*zeta[2])/3 - 
            (160*H[1, 0, -1, z]*zeta[2])/3 + (932*H[1, 0, 0, z]*zeta[2])/3 - 
            (40*H[1, 0, 1, z]*zeta[2])/3 - (280*H[1, 1, 0, z]*zeta[2])/3 - 
            (1816*H[1, z]*zeta[3])/3 - (160*H[0, -1, z]*zeta[3])/3 - 
            (992*H[1, 0, z]*zeta[3])/3 - 352*H[1, 1, z]*zeta[3] - 
            232*H[1, z]*zeta[4]))/(-1 + z) + 
         (-678*H[1, z] + (248*H[1, 0, z])/3 + (136*H[1, 1, z])/3 + 
           (136*H[0, -1, 0, z])/3 - 844*H[0, 0, 0, z] - 752*H[0, 0, 1, z] - 
           736*H[0, 1, 0, z] - 36*H[0, 1, 1, z] - (1228*H[1, 0, 0, z])/3 - 
           (692*H[1, 0, 1, z])/3 - (580*H[1, 1, 0, z])/3 + 
           (544*H[0, -1, 0, 0, z])/3 - 824*H[0, 0, 0, 1, z] - 
           (232*H[0, 0, 1, 1, z])/3 - 160*H[0, 1, 0, 1, z] - 
           (1376*H[1, 0, 0, 0, z])/3 - (1088*H[1, 0, 0, 1, z])/3 - 
           (1304*H[1, 0, 1, 0, z])/3 + (128*H[0, -1, -1, -1, 0, z])/3 - 
           (1024*H[0, -1, -1, 0, 0, z])/3 - (128*H[0, -1, -1, 0, 1, z])/3 - 
           (512*H[0, -1, 0, -1, 0, z])/3 + 320*H[0, -1, 0, 0, 0, z] + 
           (64*H[0, -1, 0, 0, 1, z])/3 - (1504*H[0, 0, -1, -1, 0, z])/3 + 
           (608*H[0, 0, -1, 0, 0, z])/3 + 32*H[0, 0, -1, 0, 1, z] - 
           (160*H[0, 0, 0, -1, 0, z])/3 - 712*H[0, 0, 0, 0, 0, z] - 
           1232*H[0, 0, 0, 0, 1, z] - (3248*H[0, 0, 0, 1, 0, z])/3 - 
           416*H[0, 0, 0, 1, 1, z] - 752*H[0, 0, 1, 0, 0, z] - 
           (1808*H[0, 0, 1, 0, 1, z])/3 - (1808*H[0, 0, 1, 1, 0, z])/3 - 
           64*H[0, 0, 1, 1, 1, z] - (832*H[0, 1, 0, -1, 0, z])/3 - 
           1248*H[0, 1, 0, 0, 0, z] - 816*H[0, 1, 0, 0, 1, z] - 
           1008*H[0, 1, 0, 1, 0, z] - (448*H[0, 1, 0, 1, 1, z])/3 - 
           (1840*H[0, 1, 1, 0, 0, z])/3 - (704*H[0, 1, 1, 0, 1, z])/3 - 
           240*H[0, 1, 1, 1, 0, z] + (64*H[1, 0, -1, -1, 0, z])/3 - 
           (832*H[1, 0, -1, 0, 0, z])/3 + 64*H[1, 0, -1, 0, 1, z] - 
           320*H[1, 0, 0, -1, 0, z] - (3280*H[1, 0, 0, 0, 0, z])/3 - 
           (2672*H[1, 0, 0, 0, 1, z])/3 - (2272*H[1, 0, 0, 1, 0, z])/3 - 
           (416*H[1, 0, 0, 1, 1, z])/3 - (1904*H[1, 0, 1, 0, 0, z])/3 - 
           240*H[1, 0, 1, 0, 1, z] - (800*H[1, 0, 1, 1, 0, z])/3 - 
           (320*H[1, 1, 0, -1, 0, z])/3 - (1952*H[1, 1, 0, 0, 0, z])/3 - 
           256*H[1, 1, 0, 0, 1, z] - 288*H[1, 1, 0, 1, 0, z] - 
           128*H[1, 1, 1, 0, 0, z] - (170*H[1, z]*zeta[2])/3 - 
           (704*H[0, -1, z]*zeta[2])/3 - (260*H[1, 0, z]*zeta[2])/3 + 
           (64*H[1, 1, z]*zeta[2])/3 + 64*H[0, -1, -1, z]*zeta[2] - 
           96*H[0, -1, 0, z]*zeta[2] - (848*H[0, 0, -1, z]*zeta[2])/3 + 
           (1778*H[0, 0, 0, z]*zeta[2])/3 + (268*H[0, 0, 1, z]*zeta[2])/3 + 
           (260*H[0, 1, 0, z]*zeta[2])/3 - (28*H[0, 1, 1, z]*zeta[2])/3 - 
           (160*H[1, 0, -1, z]*zeta[2])/3 + (932*H[1, 0, 0, z]*zeta[2])/3 - 
           (40*H[1, 0, 1, z]*zeta[2])/3 - (280*H[1, 1, 0, z]*zeta[2])/3 - 
           600*H[1, z]*zeta[3] - (160*H[0, -1, z]*zeta[3])/3 - 
           (992*H[1, 0, z]*zeta[3])/3 - 352*H[1, 1, z]*zeta[3] - 
           232*H[1, z]*zeta[4])/(-1 + z) + Lp*(64*H[-1, 0, z] - 
           16*H[1, 1, z] - 192*H[-1, -1, 0, z] + 96*H[-1, 0, 0, z] + 
           32*H[0, -1, 0, z] - 40*H[0, 1, 1, z] - 176*H[1, 0, 1, z] - 
           176*H[1, 1, 0, z] - 96*H[-1, z]*zeta[2] + 
           z*(64*H[-1, 0, z] - 192*H[-1, -1, 0, z] + 96*H[-1, 0, 0, z] + 
             160*H[0, -1, 0, z] + 40*H[0, 1, 1, z] + 176*H[1, 0, 1, z] + 
             176*H[1, 1, 0, z] - 96*H[-1, z]*zeta[2]) + 
           (z*(68 - 784*H[0, z] - 8*H[1, z] - 708*H[0, 0, z] - 
              572*H[0, 1, z] - 760*H[1, 0, z] - 768*H[0, 0, 0, z] - 
              576*H[0, 0, 1, z] - 592*H[0, 1, 0, z] - 640*H[1, 0, 0, z] - 
              364*zeta[2] - 16*H[1, z]*zeta[2] - 432*zeta[3]))/(-1 + z) + 
           (z^2*(-34 + 386*H[0, z] + 4*H[1, z] + 328*H[0, 0, z] + 
              268*H[0, 1, z] + 408*H[1, 0, z] - 44*H[0, 0, 0, z] + 
              56*H[0, 0, 1, z] + 40*H[0, 1, 0, z] + 164*H[1, 0, 0, z] + 
              192*H[0, -1, -1, 0, z] - 96*H[0, -1, 0, 0, z] - 
              64*H[0, 0, -1, 0, z] + 1084*H[0, 0, 0, 0, z] + 912*H[0, 0, 0, 
                1, z] + 840*H[0, 0, 1, 0, z] + 312*H[0, 0, 1, 1, z] + 
              760*H[0, 1, 0, 0, z] + 464*H[0, 1, 0, 1, z] + 464*H[0, 1, 1, 0, 
                z] + 48*H[0, 1, 1, 1, z] + 128*H[1, 0, -1, 0, z] + 
              656*H[1, 0, 0, 0, z] + 416*H[1, 0, 0, 1, z] + 464*H[1, 0, 1, 0, 
                z] + 80*H[1, 0, 1, 1, z] + 320*H[1, 1, 0, 0, z] + 
              96*H[1, 1, 0, 1, z] + 96*H[1, 1, 1, 0, z] + 264*zeta[2] - 
              48*H[0, z]*zeta[2] + 8*H[1, z]*zeta[2] + 96*H[0, -1, z]*zeta[
                2] - 308*H[0, 0, z]*zeta[2] - 72*H[0, 1, z]*zeta[2] + 
              24*H[1, 0, z]*zeta[2] + 188*zeta[3] + 144*H[0, z]*zeta[3] + 
              400*H[1, z]*zeta[3] + (113*zeta[4])/2))/(-1 + z) + 
           (-34 + 404*H[0, z] + 4*H[1, z] + 496*H[0, 0, z] + 368*H[0, 1, z] + 
             416*H[1, 0, z] + 308*H[0, 0, 0, z] + 400*H[0, 0, 1, z] + 
             264*H[0, 1, 0, z] + 164*H[1, 0, 0, z] + 192*H[0, -1, -1, 0, z] - 
             96*H[0, -1, 0, 0, z] + 260*H[0, 0, 0, 0, z] + 
             528*H[0, 0, 0, 1, z] + 440*H[0, 0, 1, 0, z] + 
             296*H[0, 0, 1, 1, z] + 520*H[0, 1, 0, 0, z] + 
             432*H[0, 1, 0, 1, z] + 432*H[0, 1, 1, 0, z] + 
             48*H[0, 1, 1, 1, z] + 128*H[1, 0, -1, 0, z] + 
             656*H[1, 0, 0, 0, z] + 416*H[1, 0, 0, 1, z] + 
             464*H[1, 0, 1, 0, z] + 80*H[1, 0, 1, 1, z] + 
             320*H[1, 1, 0, 0, z] + 96*H[1, 1, 0, 1, z] + 
             96*H[1, 1, 1, 0, z] + 100*zeta[2] - 180*H[0, z]*zeta[2] + 
             8*H[1, z]*zeta[2] + 96*H[0, -1, z]*zeta[2] - 236*H[0, 0, z]*
              zeta[2] - 72*H[0, 1, z]*zeta[2] + 24*H[1, 0, z]*zeta[2] + 
             100*zeta[3] + 48*H[0, z]*zeta[3] + 400*H[1, z]*zeta[3] + 
             (223*zeta[4])/2)/(-1 + z)) + 
         (z^3*(1652 - (5029*H[0, z])/3 + (1094*H[0, 0, z])/3 + 
            (350*H[0, 1, z])/3 + (1652*H[0, 0, 0, 0, z])/3 + 
            (128*H[0, 0, 1, 0, z])/3 + (256*H[0, 1, 0, 0, z])/3 - 
            (64*H[0, 1, 1, 0, z])/3 - (740*zeta[2])/3 - 
            (2746*H[0, z]*zeta[2])/3 + (1354*H[0, 0, z]*zeta[2])/3 + 
            116*H[0, 1, z]*zeta[2] - 1732*zeta[3] - (536*H[0, z]*zeta[3])/3 - 
            (2560*H[0, 0, z]*zeta[3])/3 - (3584*H[0, 1, z]*zeta[3])/3 - 
            (436*zeta[2]*zeta[3])/3 - (1129*zeta[4])/2 - 
            (1933*H[0, z]*zeta[4])/3 - (6896*zeta[5])/3))/
          ((-1 + z)*(1 + z)) + (z^2*(-1652 - (1987*H[0, z])/3 + 
            (526*H[0, 0, z])/3 + (1382*H[0, 1, z])/3 + 
            (5852*H[0, 0, 0, 0, z])/3 + 1152*H[0, 0, 1, 0, z] + 
            800*H[0, 1, 0, 0, z] + (896*H[0, 1, 1, 0, z])/3 - 368*zeta[2] - 
            (1606*H[0, z]*zeta[2])/3 + (1126*H[0, 0, z]*zeta[2])/3 + 
            284*H[0, 1, z]*zeta[2] - (524*zeta[3])/3 + (2648*H[0, z]*zeta[3])/
             3 - (2560*H[0, 0, z]*zeta[3])/3 - (3584*H[0, 1, z]*zeta[3])/3 - 
            (436*zeta[2]*zeta[3])/3 + (6307*zeta[4])/6 - 
            (1933*H[0, z]*zeta[4])/3 - (6896*zeta[5])/3))/
          ((-1 + z)*(1 + z)) + (1652 + (2060*H[0, z])/3 - (464*H[0, 0, z])/
            3 - 472*H[0, 1, z] - (1700*H[0, 0, 0, 0, z])/3 - 
           664*H[0, 0, 1, 0, z] - 136*H[0, 1, 0, 0, z] - 
           (704*H[0, 1, 1, 0, z])/3 + 342*zeta[2] + (134*H[0, z]*zeta[2])/3 + 
           (1172*H[0, 0, z]*zeta[2])/3 - 148*H[0, 1, z]*zeta[2] - 
           (1228*zeta[3])/3 - (1472*H[0, z]*zeta[3])/3 - 
           (1760*H[0, 0, z]*zeta[3])/3 - (3296*H[0, 1, z]*zeta[3])/3 - 
           (820*zeta[2]*zeta[3])/3 - (4399*zeta[4])/6 - (997*H[0, z]*zeta[4])/
            3 - (4288*zeta[5])/3)/((-1 + z)*(1 + z)) + 
         (z*(-1652 + (5102*H[0, z])/3 - (1048*H[0, 0, z])/3 - 
            128*H[0, 1, z] + (2980*H[0, 0, 0, 0, z])/3 + 
            (1624*H[0, 0, 1, 0, z])/3 + (2120*H[0, 1, 0, 0, z])/3 + 
            (448*H[0, 1, 1, 0, z])/3 + 226*zeta[2] + (1274*H[0, z]*zeta[2])/
             3 + (1232*H[0, 0, z]*zeta[2])/3 + 84*H[0, 1, z]*zeta[2] + 
            1148*zeta[3] + (1328*H[0, z]*zeta[3])/3 - 
            (1760*H[0, 0, z]*zeta[3])/3 - (3296*H[0, 1, z]*zeta[3])/3 - 
            (820*zeta[2]*zeta[3])/3 + (1413*zeta[4])/2 - 
            (997*H[0, z]*zeta[4])/3 - (4288*zeta[5])/3))/
          ((-1 + z)*(1 + z))) + CF^2*TF*
        (2*Lh*Lp^3*(-2 - 8/(3*z) + (8*z^2)/3 + z*(2 - 4*H[0, z]) - 
           4*H[0, z]) + 2*Lp^4*(-1 - 4/(3*z) + (4*z^2)/3 + 
           z*(1 - 2*H[0, z]) - 2*H[0, z]) + 2*Lh*Lp^2*
          (-28 + z^2*(16/3 - (32*H[0, z])/3) - 4*H[0, z] + 
           (8/3 + (32*H[0, z])/3)/z + 24*H[0, 0, z] + 
           z*(20 - 20*H[0, z] + 24*H[0, 0, z])) + 
         2*Lp^3*(-53/9 + 4*H[0, z] + z^2*(-4/3 - (80*H[0, z])/9 - 
             (32*H[1, z])/9) + (8*H[1, z])/3 + (16/3 + (16*H[0, z])/3 + 
             (32*H[1, z])/9)/z + (44*H[0, 0, z])/3 + (16*H[0, 1, z])/3 + 
           z*(17/9 - (20*H[0, z])/3 - (8*H[1, z])/3 + (44*H[0, 0, z])/3 + 
             (16*H[0, 1, z])/3 - (16*zeta[2])/3) - (16*zeta[2])/3) + 
         2*Lh*Lp*(158/3 + (232*H[0, z])/3 + 22*H[0, 0, z] + 8*H[1, 0, z] - 
           44*H[0, 0, 0, z] + z*(-94/3 + (68*H[0, z])/3 + 22*H[0, 0, z] - 
             8*H[1, 0, z] - 44*H[0, 0, 0, z] - 8*zeta[2]) + 
           (296/27 - (16*H[0, z])/3 - (64*H[0, 0, z])/3 - (16*H[1, 0, z])/3 - 
             (16*zeta[2])/3)/z + 8*zeta[2] + z^2*(-872/27 + (128*H[0, z])/9 + 
             16*H[0, 0, z] + (16*H[1, 0, z])/3 + (16*zeta[2])/3)) + 
         2*Lp^2*(791/9 + (158*H[0, z])/3 + 54*H[1, z] - 25*H[0, 0, z] + 
           8*H[0, 1, z] - 8*H[1, 0, z] - 54*H[0, 0, 0, z] - 
           40*H[0, 0, 1, z] - 24*H[0, 1, 0, z] + (184/27 - (56*H[0, z])/3 - 
             (56*H[1, z])/9 - (32*H[0, 0, z])/3 - (64*H[0, 1, z])/3 - 
             (56*H[1, 0, z])/3 - 4*zeta[2])/z - 21*zeta[2] + 
           6*H[0, z]*zeta[2] + z^2*(-796/27 + (64*H[0, z])/3 - 
             (16*H[1, z])/9 + (104*H[0, 0, z])/3 + (32*H[0, 1, z])/3 + 
             (56*H[1, 0, z])/3 + (44*zeta[2])/3) + 
           z*(-587/9 + (112*H[0, z])/3 - 46*H[1, z] + 15*H[0, 0, z] + 
             32*H[0, 1, z] + 8*H[1, 0, z] - 54*H[0, 0, 0, z] - 
             40*H[0, 0, 1, z] - 24*H[0, 1, 0, z] - 19*zeta[2] + 
             6*H[0, z]*zeta[2] - 8*zeta[3]) - 8*zeta[3]) + 
         2*Lp*(-3226/9 - (1085*H[0, z])/3 - (470*H[1, z])/9 - 
           215*H[0, 0, z] - (410*H[0, 1, z])/3 - 182*H[1, 0, z] + 
           (2*H[1, 1, z])/3 + 62*H[0, 0, 0, z] - 52*H[0, 0, 1, z] - 
           40*H[0, 1, 0, z] - 8*H[0, 1, 1, z] + 12*H[1, 0, 0, z] - 
           4*H[1, 0, 1, z] - 12*H[1, 1, 0, z] + 4*H[1, 1, 1, z] + 
           152*H[0, 0, 0, 0, z] + 144*H[0, 0, 0, 1, z] + 
           120*H[0, 0, 1, 0, z] - 8*H[0, 0, 1, 1, z] + 56*H[0, 1, 0, 0, z] + 
           24*H[0, 1, 0, 1, z] + 8*H[0, 1, 1, 0, z] + 8*H[0, 1, 1, 1, z] - 
           (344*zeta[2])/3 + 42*H[0, z]*zeta[2] - 28*H[1, z]*zeta[2] + 
           60*H[0, 0, z]*zeta[2] - 56*H[0, 1, z]*zeta[2] + 
           z^2*(884/9 + (460*H[0, z])/9 + (580*H[1, z])/9 - (584*H[0, 0, z])/
              9 - (496*H[0, 1, z])/9 - (8*H[1, 0, z])/3 - (80*H[1, 1, z])/9 - 
             80*H[0, 0, 0, z] - 16*H[0, 0, 1, z] - 48*H[0, 1, 0, z] + 
             (16*H[0, 1, 1, z])/3 - 48*H[1, 0, 0, z] - (80*H[1, 0, 1, z])/3 - 
             16*H[1, 1, 0, z] - (16*H[1, 1, 1, z])/3 + (832*zeta[2])/9 - 
             64*H[0, z]*zeta[2] + (112*H[1, z]*zeta[2])/3 - 
             (224*zeta[3])/3) - 28*zeta[3] + 88*H[0, z]*zeta[3] + 
           (-470/9 - (40*H[0, z])/3 + (80*H[1, z])/9 + 32*H[0, 0, z] + 
             (224*H[0, 1, z])/9 + (80*H[1, 0, z])/3 + (8*H[1, 1, z])/9 + 
             (256*H[0, 0, 1, z])/3 + 64*H[0, 1, 0, z] + 48*H[1, 0, 0, z] + 
             (80*H[1, 0, 1, z])/3 + 16*H[1, 1, 0, z] + (16*H[1, 1, 1, z])/3 + 
             (52*zeta[2])/9 + (16*H[0, z]*zeta[2])/3 - (112*H[1, z]*zeta[2])/
              3 + 32*zeta[3])/z + 174*zeta[4] + z*(2812/9 - (301*H[0, z])/3 - 
             (190*H[1, z])/9 - H[0, 0, z] + (26*H[0, 1, z])/3 + 
             158*H[1, 0, z] + (22*H[1, 1, z])/3 - 118*H[0, 0, 0, z] - 
             76*H[0, 0, 1, z] - 96*H[0, 1, 0, z] - 12*H[1, 0, 0, z] + 
             4*H[1, 0, 1, z] + 12*H[1, 1, 0, z] - 4*H[1, 1, 1, z] + 
             152*H[0, 0, 0, 0, z] + 144*H[0, 0, 0, 1, z] + 
             120*H[0, 0, 1, 0, z] - 8*H[0, 0, 1, 1, z] + 
             56*H[0, 1, 0, 0, z] + 24*H[0, 1, 0, 1, z] + 8*H[0, 1, 1, 0, z] + 
             8*H[0, 1, 1, 1, z] + (524*zeta[2])/3 - 54*H[0, z]*zeta[2] + 
             28*H[1, z]*zeta[2] + 60*H[0, 0, z]*zeta[2] - 56*H[0, 1, z]*
              zeta[2] - 108*zeta[3] + 88*H[0, z]*zeta[3] + 174*zeta[4])) + 
         2*(-10916/81 + (17618*H[0, z])/81 + (25745*H[1, z])/81 + 
           (15640*H[0, 0, z])/27 + (3766*H[0, 1, z])/27 + (5146*H[1, 0, z])/
            27 - (146*H[1, 1, z])/9 + (3392*H[0, 0, 0, z])/9 - 
           (220*H[0, 0, 1, z])/9 + (3692*H[0, 1, 0, z])/9 + 
           (16*H[0, 1, 1, z])/3 + (802*H[1, 0, 0, z])/9 - (554*H[1, 0, 1, z])/
            9 + (202*H[1, 1, 0, z])/9 - (22*H[1, 1, 1, z])/9 + 
           (56*H[0, 0, 0, 0, z])/3 + (232*H[0, 0, 0, 1, z])/3 + 
           (536*H[0, 0, 1, 0, z])/3 + (88*H[0, 0, 1, 1, z])/3 + 
           (56*H[0, 1, 0, 0, z])/3 - 32*H[0, 1, 0, 1, z] + 
           (136*H[0, 1, 1, 0, z])/3 - (16*H[0, 1, 1, 1, z])/3 + 
           (220*H[1, 0, 0, 0, z])/3 + (64*H[1, 0, 0, 1, z])/3 + 
           (232*H[1, 0, 1, 0, z])/3 - 8*H[1, 0, 1, 1, z] + 
           (224*H[1, 1, 0, 0, z])/3 + (8*H[1, 1, 0, 1, z])/3 + 
           (128*H[1, 1, 1, 0, z])/3 - (8*H[1, 1, 1, 1, z])/3 - 
           272*H[0, 0, 0, 0, 0, z] - (664*H[0, 0, 0, 0, 1, z])/3 - 
           264*H[0, 0, 0, 1, 0, z] - (8*H[0, 0, 0, 1, 1, z])/3 - 
           (296*H[0, 0, 1, 0, 0, z])/3 - (104*H[0, 0, 1, 0, 1, z])/3 - 
           (8*H[0, 0, 1, 1, 0, z])/3 - 8*H[0, 0, 1, 1, 1, z] - 
           (136*H[0, 1, 0, 0, 0, z])/3 - (160*H[0, 1, 0, 0, 1, z])/3 - 
           (112*H[0, 1, 0, 1, 0, z])/3 - 16*H[0, 1, 0, 1, 1, z] - 
           (32*H[0, 1, 1, 0, 0, z])/3 - (80*H[0, 1, 1, 0, 1, z])/3 - 
           (32*H[0, 1, 1, 1, 0, z])/3 - (16*H[0, 1, 1, 1, 1, z])/3 + 
           (4129*zeta[2])/27 + (4496*H[0, z]*zeta[2])/9 + 
           (910*H[1, z]*zeta[2])/9 - 5*H[0, 0, z]*zeta[2] + 
           (344*H[0, 1, z]*zeta[2])/3 + (268*H[1, 0, z]*zeta[2])/3 + 
           (152*H[1, 1, z]*zeta[2])/3 - (410*H[0, 0, 0, z]*zeta[2])/3 + 
           (232*H[0, 0, 1, z]*zeta[2])/3 + (224*H[0, 1, 0, z]*zeta[2])/3 + 
           (112*H[0, 1, 1, z]*zeta[2])/3 + (4936*zeta[3])/9 + 
           144*H[0, z]*zeta[3] + (56*H[1, z]*zeta[3])/3 - 
           (640*H[0, 0, z]*zeta[3])/3 - (176*H[0, 1, z]*zeta[3])/3 + 
           (64*zeta[2]*zeta[3])/3 + (-631/27 + (644*H[0, z])/9 + 
             (2956*H[1, z])/81 + (128*H[0, 0, z])/3 - (4048*H[0, 1, z])/81 + 
             (2452*H[1, 0, z])/81 - (812*H[1, 1, z])/81 - 
             (1568*H[0, 0, 1, z])/27 - (784*H[0, 1, 0, z])/27 + 
             (64*H[0, 1, 1, z])/27 - (1600*H[1, 0, 0, z])/27 - 
             (808*H[1, 0, 1, z])/27 - (616*H[1, 1, 0, z])/27 - 
             8*H[1, 1, 1, z] - (1408*H[0, 0, 0, 1, z])/9 - 
             (1280*H[0, 0, 1, 0, z])/9 - (64*H[0, 0, 1, 1, z])/9 - 
             (800*H[0, 1, 0, 0, z])/9 - (352*H[0, 1, 0, 1, z])/9 - 
             32*H[0, 1, 1, 0, z] - (64*H[0, 1, 1, 1, z])/9 - 
             (848*H[1, 0, 0, 0, z])/9 - (608*H[1, 0, 0, 1, z])/9 - 
             (800*H[1, 0, 1, 0, z])/9 - (32*H[1, 0, 1, 1, z])/3 - 
             (544*H[1, 1, 0, 0, z])/9 - (256*H[1, 1, 0, 1, z])/9 - 
             (352*H[1, 1, 1, 0, z])/9 - (32*H[1, 1, 1, 1, z])/9 + 
             (3284*zeta[2])/27 + (40*H[0, z]*zeta[2])/9 + 
             (1064*H[1, z]*zeta[2])/27 - (32*H[0, 0, z]*zeta[2])/3 + 
             (352*H[0, 1, z]*zeta[2])/9 + (136*H[1, 0, z]*zeta[2])/9 + 
             (32*H[1, 1, z]*zeta[2])/9 + (16*zeta[3])/9 - 
             64*H[0, z]*zeta[3] - (640*H[1, z]*zeta[3])/9 - 108*zeta[4])/z + 
           398*zeta[4] - 306*H[0, z]*zeta[4] + 
           z^2*(-5243/27 - (14089*H[0, z])/81 - (14737*H[1, z])/81 - 
             (826*H[0, 0, z])/27 + (2902*H[0, 1, z])/27 - (11758*H[1, 0, z])/
              81 + (290*H[1, 1, z])/81 + (1184*H[0, 0, 0, z])/9 + 
             (880*H[0, 0, 1, z])/27 + (304*H[0, 1, 0, z])/3 + 
             (80*H[0, 1, 1, z])/9 + (2464*H[1, 0, 0, z])/27 + 
             (1456*H[1, 0, 1, z])/27 + (1264*H[1, 1, 0, z])/27 + 
             16*H[1, 1, 1, z] + 112*H[0, 0, 0, 0, z] + (320*H[0, 0, 0, 1, z])/
              9 + (320*H[0, 0, 1, 0, z])/3 + (512*H[0, 1, 0, 0, z])/9 + 
             (160*H[0, 1, 0, 1, z])/9 + (64*H[0, 1, 1, 0, z])/3 + 
             (848*H[1, 0, 0, 0, z])/9 + (608*H[1, 0, 0, 1, z])/9 + 
             (800*H[1, 0, 1, 0, z])/9 + (32*H[1, 0, 1, 1, z])/3 + 
             (544*H[1, 1, 0, 0, z])/9 + (256*H[1, 1, 0, 1, z])/9 + 
             (352*H[1, 1, 1, 0, z])/9 + (32*H[1, 1, 1, 1, z])/9 - 
             (24590*zeta[2])/81 + (1616*H[0, z]*zeta[2])/27 - 
             (1712*H[1, z]*zeta[2])/27 + (712*H[0, 0, z]*zeta[2])/9 - 
             (64*H[0, 1, z]*zeta[2])/9 - (136*H[1, 0, z]*zeta[2])/9 - 
             (32*H[1, 1, z]*zeta[2])/9 + (5536*zeta[3])/27 + 
             (896*H[0, z]*zeta[3])/9 + (640*H[1, z]*zeta[3])/9 + 
             (1348*zeta[4])/9) + z*(28538/81 - (51020*H[0, z])/81 - 
             (13964*H[1, z])/81 + (13610*H[0, 0, z])/27 + (9872*H[0, 1, z])/
              27 - (2044*H[1, 0, z])/27 + (68*H[1, 1, z])/3 - 
             (1052*H[0, 0, 0, z])/9 - (722*H[0, 0, 1, z])/9 + 
             (358*H[0, 1, 0, z])/9 - 10*H[0, 1, 1, z] - (1090*H[1, 0, 0, z])/
              9 + (338*H[1, 0, 1, z])/9 - (418*H[1, 1, 0, z])/9 - 
             (50*H[1, 1, 1, z])/9 + (808*H[0, 0, 0, 0, z])/3 + 
             48*H[0, 0, 0, 1, z] + (512*H[0, 0, 1, 0, z])/3 + 
             (112*H[0, 0, 1, 1, z])/3 - (224*H[0, 1, 0, 0, z])/3 - 
             64*H[0, 1, 0, 1, z] - (184*H[0, 1, 1, 0, z])/3 - 
             8*H[0, 1, 1, 1, z] - (220*H[1, 0, 0, 0, z])/3 - 
             (64*H[1, 0, 0, 1, z])/3 - (232*H[1, 0, 1, 0, z])/3 + 
             8*H[1, 0, 1, 1, z] - (224*H[1, 1, 0, 0, z])/3 - 
             (8*H[1, 1, 0, 1, z])/3 - (128*H[1, 1, 1, 0, z])/3 + 
             (8*H[1, 1, 1, 1, z])/3 - 272*H[0, 0, 0, 0, 0, z] - 
             (664*H[0, 0, 0, 0, 1, z])/3 - 264*H[0, 0, 0, 1, 0, z] - 
             (8*H[0, 0, 0, 1, 1, z])/3 - (296*H[0, 0, 1, 0, 0, z])/3 - 
             (104*H[0, 0, 1, 0, 1, z])/3 - (8*H[0, 0, 1, 1, 0, z])/3 - 
             8*H[0, 0, 1, 1, 1, z] - (136*H[0, 1, 0, 0, 0, z])/3 - 
             (160*H[0, 1, 0, 0, 1, z])/3 - (112*H[0, 1, 0, 1, 0, z])/3 - 
             16*H[0, 1, 0, 1, 1, z] - (32*H[0, 1, 1, 0, 0, z])/3 - 
             (80*H[0, 1, 1, 0, 1, z])/3 - (32*H[0, 1, 1, 1, 0, z])/3 - 
             (16*H[0, 1, 1, 1, 1, z])/3 - (14407*zeta[2])/27 + 
             (1360*H[0, z]*zeta[2])/9 - (694*H[1, z]*zeta[2])/9 + 
             (73*H[0, 0, z]*zeta[2])/3 + (88*H[0, 1, z]*zeta[2])/3 - 
             (268*H[1, 0, z]*zeta[2])/3 - (152*H[1, 1, z]*zeta[2])/3 - 
             (410*H[0, 0, 0, z]*zeta[2])/3 + (232*H[0, 0, 1, z]*zeta[2])/3 + 
             (224*H[0, 1, 0, z]*zeta[2])/3 + (112*H[0, 1, 1, z]*zeta[2])/3 + 
             (3716*zeta[3])/9 + (560*H[0, z]*zeta[3])/3 - 
             (56*H[1, z]*zeta[3])/3 - (640*H[0, 0, z]*zeta[3])/3 - 
             (176*H[0, 1, z]*zeta[3])/3 + (64*zeta[2]*zeta[3])/3 + 
             (1144*zeta[4])/3 - 306*H[0, z]*zeta[4] - 280*zeta[5]) - 
           280*zeta[5])) + plusD[0, 1 - z]*
        (CF*Nf^2*TF^2*((-1600*Lp)/81 - (320*Lp^2)/27 - (64*Lp^3)/27 + 
           4*(-1856/729 - (32*zeta[3])/9)) + CA*CF^2*((88*Lh*Lp^3)/3 + 
           (154*Lp^4)/9 + Lh*Lp^2*(1072/9 - 32*zeta[2]) + 
           Lp^3*(536/9 - 16*zeta[2]) + (808*zeta[2])/27 + 
           Lh*Lp*(3232/27 - 112*zeta[3]) + Lp^2*(808/27 + (110*zeta[2])/3 - 
             28*zeta[3]) - 28*zeta[2]*zeta[3] + 
           Lp*(-4856/81 + (670*zeta[2])/9 + (308*zeta[3])/9 - 40*zeta[4])) + 
         CF^2*Nf*TF*((-896*Lh*Lp)/27 - (320*Lh*Lp^2)/9 - (160*Lp^3)/9 - 
           (32*Lh*Lp^3)/3 - (56*Lp^4)/9 + 2*Lp^2*(-4/27 - (20*zeta[2])/3) + 
           2*Lp*(3626/81 - (100*zeta[2])/9 - (344*zeta[3])/9) + 
           2*(1711/27 - (112*zeta[2])/27 - (304*zeta[3])/9 - 16*zeta[4])) + 
         CF^3*(-8*Lh^2*Lp^3 - 8*Lh*Lp^4 - 2*Lp^5 - 8*Lh*Lp^2*zeta[2] + 
           28*Lp^3*zeta[2] - 5*Lp*zeta[4]) + CA*CF*Nf*TF*
          ((352*Lp^3)/27 + 2*Lp*(8204/81 - (160*zeta[2])/9) + 
           2*Lp^2*(1156/27 - (16*zeta[2])/3) + 
           2*(62626/729 - (824*zeta[2])/81 - (904*zeta[3])/27 + 
             (20*zeta[4])/3)) + CA^2*CF*(-297029/729 - (484*Lp^3)/27 + 
           (6392*zeta[2])/81 + Lp^2*(-3560/27 + (88*zeta[2])/3) + 
           (12328*zeta[3])/27 - (176*zeta[2]*zeta[3])/3 + 
           Lp*(-31006/81 + (1072*zeta[2])/9 + 176*zeta[3] - 88*zeta[4]) + 
           (154*zeta[4])/3 - 192*zeta[5])) + 
       (dabc2*((17944*H[1, z])/27 - (3632*H[-1, 0, z])/27 + 
          (2272*H[1, 0, z])/3 + (1456*H[1, 1, z])/9 - (2176*H[-1, -1, 0, z])/
           9 - (304*H[-1, 0, 0, z])/3 + (160*H[-1, 0, 1, z])/9 - 
          (256*H[0, -1, 0, z])/3 + (6656*H[0, 0, 0, z])/9 + 
          (5440*H[0, 0, 1, z])/9 + (1168*H[0, 1, 0, z])/3 + 
          (656*H[0, 1, 1, z])/9 + (1696*H[1, 0, 0, z])/9 + 96*H[1, 0, 1, z] + 
          256*H[1, 1, 0, z] - (64*H[-1, -1, -1, 0, z])/3 + 
          336*H[-1, -1, 0, 0, z] + (352*H[-1, -1, 0, 1, z])/3 + 
          96*H[-1, 0, -1, 0, z] - (32*H[-1, 0, 0, 0, z])/3 + 
          144*H[-1, 0, 0, 1, z] + 160*H[-1, 0, 1, 0, z] + 
          (128*H[-1, 0, 1, 1, z])/3 + 64*H[0, -1, -1, 0, z] - 
          (64*H[0, -1, 0, 1, z])/3 - (64*H[0, 0, -1, 0, z])/3 + 
          176*H[0, 0, 0, 1, z] + (16*H[0, 0, 1, 1, z])/3 - 
          16*H[0, 1, 0, 1, z] - 64*H[1, 0, -1, 0, z] + (272*H[1, 0, 0, 0, z])/
           3 + (224*H[1, 0, 0, 1, z])/3 + 80*H[1, 0, 1, 0, z] - 
          (304*H[1, 1, 0, 0, z])/3 + 16*H[1, 1, 0, 1, z] - 
          16*H[1, 1, 1, 0, z] + 160*H[-1, 0, 0, 0, 0, z] + 
          96*H[-1, 0, 0, 1, 0, z] + 128*H[-1, 0, 1, 0, 0, z] + 
          64*H[-1, 0, 1, 1, 0, z] - (128*H[0, -1, -1, -1, 0, z])/3 + 
          352*H[0, -1, -1, 0, 0, z] + (64*H[0, -1, -1, 0, 1, z])/3 + 
          (448*H[0, -1, 0, -1, 0, z])/3 - (704*H[0, -1, 0, 0, 0, z])/3 - 
          32*H[0, -1, 0, 0, 1, z] + (64*H[0, -1, 0, 1, 0, z])/3 + 
          (896*H[0, 0, -1, -1, 0, z])/3 - (832*H[0, 0, -1, 0, 0, z])/3 - 
          (640*H[0, 0, 0, -1, 0, z])/3 + 448*H[0, 0, 0, 0, 0, z] + 
          (1696*H[0, 0, 0, 0, 1, z])/3 + (512*H[0, 0, 0, 1, 0, z])/3 + 
          32*H[0, 0, 0, 1, 1, z] + 64*H[0, 0, 1, 0, 0, z] + 
          (224*H[0, 0, 1, 0, 1, z])/3 + (448*H[0, 0, 1, 1, 0, z])/3 - 
          (128*H[0, 1, 0, -1, 0, z])/3 + (608*H[0, 1, 0, 0, 0, z])/3 + 
          192*H[0, 1, 0, 0, 1, z] + (416*H[0, 1, 0, 1, 0, z])/3 + 
          160*H[0, 1, 1, 0, 0, z] + 96*H[0, 1, 1, 0, 1, z] + 
          160*H[0, 1, 1, 1, 0, z] - (416*H[-1, z]*zeta[2])/3 + 
          (3056*H[1, z]*zeta[2])/9 - 128*H[-1, -1, z]*zeta[2] + 
          (160*H[0, -1, z]*zeta[2])/3 - (256*H[0, 1, z]*zeta[2])/
           (3*z*(1 + z)) - (176*H[1, 0, z]*zeta[2])/3 - 
          (128*H[1, 1, z]*zeta[2])/3 + 96*H[-1, 0, 0, z]*zeta[2] + 
          64*H[-1, 0, 1, z]*zeta[2] - (128*H[0, -1, -1, z]*zeta[2])/3 + 
          (512*H[0, -1, 0, z]*zeta[2])/3 + (448*H[0, 0, -1, z]*zeta[2])/3 - 
          (2080*H[0, 0, 0, z]*zeta[2])/3 - (160*H[0, 0, 1, z]*zeta[2])/3 - 
          (416*H[0, 1, 0, z]*zeta[2])/3 + (128*H[0, 1, 1, z]*zeta[2])/3 + 
          (304*H[-1, z]*zeta[3])/3 + (544*H[1, z]*zeta[3])/3 - 
          128*H[-1, 0, z]*zeta[3] + (160*H[0, -1, z]*zeta[3])/3 + 
          ((-3712*H[-1, -1, 0, z])/27 + (3712*H[-1, 0, 0, z])/27 + 
            (3712*H[-1, 0, 1, z])/27 + (256*H[-1, -1, -1, 0, z])/9 - 
            128*H[-1, -1, 0, 0, z] + (512*H[-1, -1, 0, 1, z])/9 - 
            (256*H[-1, 0, -1, 0, z])/3 + (2048*H[-1, 0, 0, 0, z])/9 + 
            128*H[-1, 0, 0, 1, z] + (256*H[-1, 0, 1, 0, z])/3 + 
            (256*H[-1, 0, 1, 1, z])/9 - (512*H[0, -1, -1, 0, z])/3 + 
            (512*H[0, -1, 0, 0, z])/3 + (512*H[0, -1, 0, 1, z])/3 + 
            (1280*H[1, 0, 0, 0, z])/9 + (1280*H[1, 0, 0, 1, z])/9 + 
            (256*H[1, 0, 1, 0, z])/3 + (2048*H[1, 1, 0, 0, z])/9 + 
            (256*H[1, 1, 0, 1, z])/3 + (512*H[1, 1, 1, 0, z])/3 - 
            (1856*H[-1, z]*zeta[2])/9 - (1856*H[1, z]*zeta[2])/27 - 
            (128*H[-1, -1, z]*zeta[2])/3 - (512*H[-1, 0, z]*zeta[2])/3 - 
            256*H[0, -1, z]*zeta[2] - (896*H[1, 0, z]*zeta[2])/9 + 
            (640*H[1, 1, z]*zeta[2])/9 + (128*H[-1, z]*zeta[3])/9 - 
            (1280*H[1, z]*zeta[3])/9)/z + z^2*((128*H[1, z])/3 - 
            (3712*H[-1, -1, 0, z])/27 + (3712*H[-1, 0, 0, z])/27 + 
            (3712*H[-1, 0, 1, z])/27 + (3712*H[0, -1, 0, z])/27 - 
            (3712*H[0, 0, 0, z])/27 - (3712*H[0, 0, 1, z])/27 + 
            (256*H[-1, -1, -1, 0, z])/9 - 128*H[-1, -1, 0, 0, z] + 
            (512*H[-1, -1, 0, 1, z])/9 - (256*H[-1, 0, -1, 0, z])/3 + 
            (2048*H[-1, 0, 0, 0, z])/9 + 128*H[-1, 0, 0, 1, z] + 
            (256*H[-1, 0, 1, 0, z])/3 + (256*H[-1, 0, 1, 1, z])/9 - 
            (256*H[0, -1, -1, 0, z])/3 + (1664*H[0, -1, 0, 0, z])/9 + 
            (1280*H[0, 0, -1, 0, z])/9 - (2944*H[0, 0, 0, 1, z])/9 - 
            (256*H[0, 0, 1, 1, z])/9 - (256*H[0, 1, 0, 1, z])/3 - 
            (1280*H[1, 0, 0, 0, z])/9 - (1280*H[1, 0, 0, 1, z])/9 - 
            (256*H[1, 0, 1, 0, z])/3 - (2048*H[1, 1, 0, 0, z])/9 - 
            (256*H[1, 1, 0, 1, z])/3 - (512*H[1, 1, 1, 0, z])/3 - 
            (1856*H[-1, z]*zeta[2])/9 + (1856*H[1, z]*zeta[2])/27 - 
            (128*H[-1, -1, z]*zeta[2])/3 - (512*H[-1, 0, z]*zeta[2])/3 - 
            (128*H[0, -1, z]*zeta[2])/3 + (896*H[1, 0, z]*zeta[2])/9 - 
            (640*H[1, 1, z]*zeta[2])/9 + (128*H[-1, z]*zeta[3])/9 + 
            (1280*H[1, z]*zeta[3])/9) + Lp*(-3200/3 - (1600*H[0, z])/3 - 
            (1456*H[1, z])/3 + (416*H[-1, 0, z])/3 - (608*H[0, 0, z])/3 - 
            (656*H[0, 1, z])/3 - 64*H[-1, -1, 0, z] - 32*H[-1, 0, 0, z] - 
            128*H[-1, 0, 1, z] - 32*H[0, -1, 0, z] + 32*H[0, 0, 0, z] - 
            16*H[0, 0, 1, z] + 48*H[1, 0, 0, z] - 128*H[0, -1, -1, 0, z] + 
            64*H[0, -1, 0, 0, z] + 64*H[0, 0, -1, 0, z] - 
            64*H[0, 0, 0, 0, z] - 96*H[0, 0, 0, 1, z] + 32*H[0, 1, 0, 0, z] + 
            (1072*zeta[2])/3 + 96*H[-1, z]*zeta[2] - 16*H[0, z]*zeta[2] + 
            32*H[1, z]*zeta[2] - 64*H[0, -1, z]*zeta[2] + 160*H[0, 0, z]*
             zeta[2] + 64*H[0, 1, z]*zeta[2] + ((256*H[-1, -1, 0, z])/3 - 
              (256*H[-1, 0, 0, z])/3 - (256*H[-1, 0, 1, z])/3 + 
              128*H[-1, z]*zeta[2] + (128*H[1, z]*zeta[2])/3)/z + 
            z^2*((256*H[-1, -1, 0, z])/3 - (256*H[-1, 0, 0, z])/3 - 
              (256*H[-1, 0, 1, z])/3 - (256*H[0, -1, 0, z])/3 + 
              (256*H[0, 0, 0, z])/3 + (256*H[0, 0, 1, z])/3 + 
              128*H[-1, z]*zeta[2] - (512*H[0, z]*zeta[2])/3 - 
              (128*H[1, z]*zeta[2])/3 - (640*zeta[3])/3) - 128*zeta[3] + 
            128*H[0, z]*zeta[3] + z*(3200/3 - 48*H[0, z] + (1456*H[1, z])/3 + 
              (416*H[-1, 0, z])/3 - (464*H[0, 0, z])/3 - (656*H[0, 1, z])/3 - 
              64*H[-1, -1, 0, z] - 32*H[-1, 0, 0, z] - 128*H[-1, 0, 1, z] + 
              96*H[0, -1, 0, z] + 144*H[0, 0, 1, z] - 48*H[1, 0, 0, z] + 
              128*H[0, -1, -1, 0, z] - 64*H[0, -1, 0, 0, z] - 
              64*H[0, 0, -1, 0, z] - 96*H[0, 0, 0, 1, z] + 32*H[0, 1, 0, 0, 
                z] + (656*zeta[2])/3 + 96*H[-1, z]*zeta[2] - 144*H[0, z]*zeta[
                2] - 32*H[1, z]*zeta[2] + 64*H[0, -1, z]*zeta[2] + 
              96*H[0, 0, z]*zeta[2] + 64*H[0, 1, z]*zeta[2] - 200*zeta[4]) - 
            120*zeta[4]) - 176*H[-1, z]*zeta[4] + 
          (z^3*((128*H[0, z])/3 - (1280*H[0, 0, 0, 0, z])/3 - 
             (512*H[0, 0, 1, 0, z])/3 - (2048*H[0, 1, 0, 0, z])/9 - 
             (512*H[0, 1, 1, 0, z])/3 + (7424*H[0, z]*zeta[2])/27 + 
             384*H[0, 0, z]*zeta[2] - (128*H[0, 1, z]*zeta[2])/3 + 
             (9280*zeta[3])/27 + (2432*H[0, z]*zeta[3])/9 + 
             (3776*zeta[4])/9))/(1 + z) + z*((-19096*H[1, z])/27 - 
            (3632*H[-1, 0, z])/27 - (2272*H[1, 0, z])/3 - (1456*H[1, 1, z])/
             9 - (2176*H[-1, -1, 0, z])/9 - (304*H[-1, 0, 0, z])/3 + 
            (160*H[-1, 0, 1, z])/9 + 32*H[0, -1, 0, z] + (800*H[0, 0, 0, z])/
             3 + (3440*H[0, 0, 1, z])/9 + (208*H[0, 1, 0, z])/3 + 
            (656*H[0, 1, 1, z])/9 - (1696*H[1, 0, 0, z])/9 - 
            96*H[1, 0, 1, z] - 256*H[1, 1, 0, z] - (64*H[-1, -1, -1, 0, z])/
             3 + 336*H[-1, -1, 0, 0, z] + (352*H[-1, -1, 0, 1, z])/3 + 
            96*H[-1, 0, -1, 0, z] - (32*H[-1, 0, 0, 0, z])/3 + 
            144*H[-1, 0, 0, 1, z] + 160*H[-1, 0, 1, 0, z] + 
            (128*H[-1, 0, 1, 1, z])/3 + 64*H[0, -1, -1, 0, z] - 
            224*H[0, -1, 0, 0, z] + 256*H[0, -1, 0, 1, z] - 
            256*H[0, 0, -1, 0, z] - 656*H[0, 0, 0, 1, z] - 
            48*H[0, 0, 1, 1, z] - 80*H[0, 1, 0, 1, z] + 
            64*H[1, 0, -1, 0, z] - (272*H[1, 0, 0, 0, z])/3 - 
            (224*H[1, 0, 0, 1, z])/3 - 80*H[1, 0, 1, 0, z] + 
            (304*H[1, 1, 0, 0, z])/3 - 16*H[1, 1, 0, 1, z] + 
            16*H[1, 1, 1, 0, z] + 160*H[-1, 0, 0, 0, 0, z] + 
            96*H[-1, 0, 0, 1, 0, z] + 128*H[-1, 0, 1, 0, 0, z] + 
            64*H[-1, 0, 1, 1, 0, z] + (128*H[0, -1, -1, -1, 0, z])/3 - 
            352*H[0, -1, -1, 0, 0, z] - (64*H[0, -1, -1, 0, 1, z])/3 - 
            (448*H[0, -1, 0, -1, 0, z])/3 + (704*H[0, -1, 0, 0, 0, z])/3 + 
            32*H[0, -1, 0, 0, 1, z] - (64*H[0, -1, 0, 1, 0, z])/3 - 
            (896*H[0, 0, -1, -1, 0, z])/3 + (1088*H[0, 0, -1, 0, 0, z])/3 + 
            (640*H[0, 0, 0, -1, 0, z])/3 + (1696*H[0, 0, 0, 0, 1, z])/3 + 
            (320*H[0, 0, 0, 1, 0, z])/3 + 32*H[0, 0, 0, 1, 1, z] - 
            64*H[0, 0, 1, 0, 0, z] + (352*H[0, 0, 1, 0, 1, z])/3 + 
            (128*H[0, 0, 1, 1, 0, z])/3 - (128*H[0, 1, 0, -1, 0, z])/3 + 
            (608*H[0, 1, 0, 0, 0, z])/3 + 192*H[0, 1, 0, 0, 1, z] + 
            (416*H[0, 1, 0, 1, 0, z])/3 + 160*H[0, 1, 1, 0, 0, z] + 
            96*H[0, 1, 1, 0, 1, z] + 160*H[0, 1, 1, 1, 0, z] - 
            (416*H[-1, z]*zeta[2])/3 - (3056*H[1, z]*zeta[2])/9 - 
            128*H[-1, -1, z]*zeta[2] - 224*H[0, -1, z]*zeta[2] + 
            (176*H[1, 0, z]*zeta[2])/3 + (128*H[1, 1, z]*zeta[2])/3 + 
            96*H[-1, 0, 0, z]*zeta[2] + 64*H[-1, 0, 1, z]*zeta[2] + 
            (128*H[0, -1, -1, z]*zeta[2])/3 - (512*H[0, -1, 0, z]*zeta[2])/
             3 - (448*H[0, 0, -1, z]*zeta[2])/3 - 544*H[0, 0, 0, z]*zeta[2] - 
            (736*H[0, 0, 1, z]*zeta[2])/3 - (416*H[0, 1, 0, z]*zeta[2])/3 + 
            (128*H[0, 1, 1, z]*zeta[2])/3 + (304*H[-1, z]*zeta[3])/3 - 
            (544*H[1, z]*zeta[3])/3 - 128*H[-1, 0, z]*zeta[3] - 
            (160*H[0, -1, z]*zeta[3])/3 - 176*H[-1, z]*zeta[4]) + 
          (z*((-1304*H[0, z])/27 + (41008*H[0, 0, z])/27 + (14224*H[0, 1, z])/
              27 - (608*H[0, 0, 0, 0, z])/3 - (640*H[0, 0, 1, 0, z])/3 - 
             160*H[0, 1, 0, 0, z] - 64*H[0, 1, 1, 0, z] - (1984*zeta[2])/3 - 
             (3232*H[0, z]*zeta[2])/3 + 384*H[0, 0, z]*zeta[2] + 
             96*H[0, 1, z]*zeta[2] - (544*zeta[3])/9 + (736*H[0, z]*zeta[3])/
              3 - (896*H[0, 0, z]*zeta[3])/3 - (128*H[0, 1, z]*zeta[3])/3 + 
             (640*zeta[2]*zeta[3])/3 + 8*zeta[4] + (544*H[0, z]*zeta[4])/3 - 
             (2080*zeta[5])/3))/(1 + z) + (16640/27 + (40096*H[0, z])/27 + 
            (38240*H[0, 0, z])/27 + (25472*H[0, 1, z])/27 - 
            (224*H[0, 0, 0, 0, z])/3 + (32*H[0, 0, 1, 0, z])/3 - 
            192*H[0, 1, 0, 0, z] - 32*H[0, 1, 1, 0, z] - (21040*zeta[2])/27 - 
            (4384*H[0, z]*zeta[2])/9 - 176*H[0, 0, z]*zeta[2] - 
            (304*H[0, 1, z]*zeta[2])/3 + (896*zeta[3])/3 + 
            (448*H[0, z]*zeta[3])/3 - (896*H[0, 0, z]*zeta[3])/3 - 
            (64*H[0, 1, z]*zeta[3])/3 + (512*zeta[2]*zeta[3])/3 + 
            212*zeta[4] - (136*H[0, z]*zeta[4])/3 - (1600*zeta[5])/3)/
           (1 + z) + (z^2*(-16640/27 - (4472*H[0, z])/3 + (2768*H[0, 0, z])/
              27 - (11248*H[0, 1, z])/27 - (1904*H[0, 0, 0, 0, z])/3 - 
             (1328*H[0, 0, 1, 0, z])/3 - (2336*H[0, 1, 0, 0, z])/9 - 
             (704*H[0, 1, 1, 0, z])/3 + (3184*zeta[2])/27 - 
             (8512*H[0, z]*zeta[2])/27 + 896*H[0, 0, z]*zeta[2] + 
             (112*H[0, 1, z]*zeta[2])/3 - (416*zeta[3])/27 + 
             (3872*H[0, z]*zeta[3])/9 - (64*H[0, 1, z]*zeta[3])/3 + 
             (128*zeta[2]*zeta[3])/3 + (2732*zeta[4])/9 + 
             (680*H[0, z]*zeta[4])/3 - 160*zeta[5]))/(1 + z)))/(16*nc) + 
       CA^2*CF*(Lp^3*(242/27 + (242*z)/27) + (280*H[-1, 0, z])/3 + 
         (8*H[-1, 0, z])/z + 4*z^2*H[-1, 0, z] + (352*H[-1, -1, 0, z])/3 - 
         24*H[-1, 0, 0, z] - (112*H[-1, 0, 1, z])/3 - 
         (32*H[-1, -1, -1, 0, z])/3 + (448*H[-1, -1, 0, 0, z])/3 + 
         (224*H[-1, -1, 0, 1, z])/3 + (224*H[-1, 0, -1, 0, z])/3 - 
         (416*H[-1, 0, 0, 0, z])/3 + (32*H[-1, 0, 0, 1, z])/3 + 
         (32*H[-1, 0, 1, 0, z])/3 + (32*H[-1, 0, 1, 1, z])/3 + 
         (448*H[0, -1, -1, 0, z])/3 + (64*H[0, -1, 0, 1, z])/3 + 
         20*H[-1, 0, 0, 0, 0, z] + 12*H[-1, 0, 0, 1, 0, z] + 
         16*H[-1, 0, 1, 0, 0, z] + 8*H[-1, 0, 1, 1, 0, z] + 
         Lp^2*(-134/27 + (z^2*((-374*H[0, z])/9 + (44*H[0, 0, z])/3))/
            (-1 + z) + ((-110*H[0, z])/9 + (44*H[0, 0, z])/3)/(-1 + z) + 
           z*(3694/27 - (44*zeta[2])/3) - (44*zeta[2])/3) + 
         96*H[-1, z]*zeta[2] - 80*H[-1, -1, z]*zeta[2] - 
         (16*H[-1, 0, z]*zeta[2])/3 + 12*H[-1, 0, 0, z]*zeta[2] + 
         8*H[-1, 0, 1, z]*zeta[2] + (z^4*(-4*H[0, 0, z] + 4*zeta[2]))/
          ((-1 + z)*(1 + z)) + 48*H[-1, z]*zeta[3] - 16*H[-1, 0, z]*zeta[3] + 
         (z*((19790*H[1, z])/27 - (962*H[1, 0, z])/9 - (52*H[1, 1, z])/3 + 
            (544*H[0, -1, 0, z])/3 - (4516*H[0, 0, 0, z])/9 + 
            (1600*H[0, 0, 1, z])/9 - (788*H[0, 1, 0, z])/9 - 
            (4*H[0, 1, 1, z])/3 - (2068*H[1, 0, 0, z])/9 + 
            (428*H[1, 0, 1, z])/3 + 4*H[1, 1, 0, z] + (448*H[0, -1, 0, 0, z])/
             3 + (856*H[0, 0, -1, 0, z])/3 + (820*H[0, 0, 0, 1, z])/3 + 
            16*H[0, 0, 1, 1, z] - (20*H[0, 1, 0, 1, z])/3 + 
            208*H[1, 0, -1, 0, z] - (484*H[1, 0, 0, 0, z])/3 + 
            (548*H[1, 0, 0, 1, z])/3 + (20*H[1, 0, 1, 0, z])/3 - 
            (4*H[1, 0, 1, 1, z])/3 - 20*H[1, 1, 0, 0, z] + 
            (100*H[1, 1, 0, 1, z])/3 - (476*H[1, z]*zeta[2])/9 + 
            (80*H[0, -1, z]*zeta[2])/3 - (260*H[1, 0, z]*zeta[2])/3 - 
            (128*H[1, 1, z]*zeta[2])/3 + (644*H[1, z]*zeta[3])/3))/(-1 + z) - 
         22*H[-1, z]*zeta[4] + z*((268*H[-1, 0, z])/3 + (352*H[-1, -1, 0, z])/
            3 - 24*H[-1, 0, 0, z] - (112*H[-1, 0, 1, z])/3 - 
           (32*H[-1, -1, -1, 0, z])/3 + (448*H[-1, -1, 0, 0, z])/3 + 
           (224*H[-1, -1, 0, 1, z])/3 + (224*H[-1, 0, -1, 0, z])/3 - 
           (416*H[-1, 0, 0, 0, z])/3 + (32*H[-1, 0, 0, 1, z])/3 + 
           (32*H[-1, 0, 1, 0, z])/3 + (32*H[-1, 0, 1, 1, z])/3 + 
           32*H[0, -1, -1, 0, z] - (32*H[0, -1, 0, 1, z])/3 + 
           20*H[-1, 0, 0, 0, 0, z] + 12*H[-1, 0, 0, 1, 0, z] + 
           16*H[-1, 0, 1, 0, 0, z] + 8*H[-1, 0, 1, 1, 0, z] + 
           96*H[-1, z]*zeta[2] - 80*H[-1, -1, z]*zeta[2] - 
           (16*H[-1, 0, z]*zeta[2])/3 + 12*H[-1, 0, 0, z]*zeta[2] + 
           8*H[-1, 0, 1, z]*zeta[2] + 48*H[-1, z]*zeta[3] - 
           16*H[-1, 0, z]*zeta[3] - 22*H[-1, z]*zeta[4]) + 
         ((-10738*H[1, z])/27 + (590*H[1, 0, z])/9 + (52*H[1, 1, z])/3 - 
           (172*H[0, -1, 0, z])/3 - (170*H[0, 0, 0, z])/9 - 
           (5156*H[0, 0, 1, z])/27 + (200*H[0, 1, 0, z])/3 - 
           (44*H[0, 1, 1, z])/9 - 48*H[1, 0, 0, z] - (434*H[1, 0, 1, z])/3 - 
           (490*H[1, 1, 0, z])/9 + (160*H[0, -1, 0, 0, z])/3 - 
           (80*H[0, 0, -1, 0, z])/3 - (148*H[0, 0, 0, 1, z])/3 + 
           (40*H[0, 0, 1, 1, z])/9 + (388*H[0, 1, 0, 1, z])/9 - 
           (352*H[1, 0, -1, 0, z])/3 + (3296*H[1, 0, 0, 0, z])/9 - 
           (208*H[1, 0, 0, 1, z])/9 + (736*H[1, 0, 1, 0, z])/9 + 
           (56*H[1, 0, 1, 1, z])/3 + (784*H[1, 1, 0, 0, z])/9 - 
           (4*H[1, 1, 0, 1, z])/9 + (352*H[1, 1, 1, 0, z])/9 + 
           (32*H[0, -1, -1, -1, 0, z])/3 - (448*H[0, -1, -1, 0, 0, z])/3 - 
           (224*H[0, -1, -1, 0, 1, z])/3 - (224*H[0, -1, 0, -1, 0, z])/3 + 
           (416*H[0, -1, 0, 0, 0, z])/3 - (32*H[0, -1, 0, 0, 1, z])/3 - 
           (32*H[0, -1, 0, 1, 0, z])/3 - (32*H[0, -1, 0, 1, 1, z])/3 - 
           192*H[0, 0, -1, -1, 0, z] + (80*H[0, 0, -1, 0, 0, z])/3 - 
           (128*H[0, 0, -1, 0, 1, z])/3 - 80*H[0, 0, 0, -1, 0, z] + 
           84*H[0, 0, 0, 0, 0, z] - 164*H[0, 0, 0, 0, 1, z] - 
           (92*H[0, 0, 0, 1, 0, z])/3 - (52*H[0, 0, 0, 1, 1, z])/3 + 
           88*H[0, 0, 1, 0, 0, z] - (52*H[0, 0, 1, 0, 1, z])/3 - 
           (44*H[0, 0, 1, 1, 0, z])/3 - (464*H[0, 1, 0, -1, 0, z])/3 + 
           (284*H[0, 1, 0, 0, 0, z])/3 - (472*H[0, 1, 0, 0, 1, z])/3 - 
           (92*H[0, 1, 0, 1, 0, z])/3 - 8*H[0, 1, 0, 1, 1, z] + 
           (140*H[0, 1, 1, 0, 0, z])/3 - (68*H[0, 1, 1, 0, 1, z])/3 - 
           (52*H[0, 1, 1, 1, 0, z])/3 - 32*H[1, 0, -1, -1, 0, z] - 
           (512*H[1, 0, -1, 0, 0, z])/3 + (32*H[1, 0, -1, 0, 1, z])/3 - 
           (736*H[1, 0, 0, -1, 0, z])/3 + 296*H[1, 0, 0, 0, 0, z] - 
           (664*H[1, 0, 0, 0, 1, z])/3 - (88*H[1, 0, 0, 1, 0, z])/3 - 
           32*H[1, 0, 0, 1, 1, z] + 64*H[1, 0, 1, 0, 0, z] + 
           (8*H[1, 0, 1, 1, 0, z])/3 - (160*H[1, 1, 0, -1, 0, z])/3 + 
           (320*H[1, 1, 0, 0, 0, z])/3 - (224*H[1, 1, 0, 0, 1, z])/3 - 
           (80*H[1, 1, 0, 1, 0, z])/3 - (32*H[1, 1, 0, 1, 1, z])/3 - 
           (128*H[1, 1, 1, 0, 0, z])/3 - (64*H[1, 1, 1, 0, 1, z])/3 + 
           (466*H[1, z]*zeta[2])/9 - (160*H[0, -1, z]*zeta[2])/3 - 
           (44*H[1, 0, z]*zeta[2])/9 + (392*H[1, 1, z]*zeta[2])/9 + 
           80*H[0, -1, -1, z]*zeta[2] + (16*H[0, -1, 0, z]*zeta[2])/3 - 
           (160*H[0, 0, -1, z]*zeta[2])/3 + 136*H[0, 0, 0, z]*zeta[2] + 
           16*H[0, 0, 1, z]*zeta[2] + (260*H[0, 1, 0, z]*zeta[2])/3 + 
           (32*H[0, 1, 1, z]*zeta[2])/3 - (80*H[1, 0, -1, z]*zeta[2])/3 + 
           (712*H[1, 0, 0, z]*zeta[2])/3 + (112*H[1, 0, 1, z]*zeta[2])/3 + 
           (208*H[1, 1, 0, z]*zeta[2])/3 + (64*H[1, 1, 1, z]*zeta[2])/3 - 
           (1108*H[1, z]*zeta[3])/9 - 48*H[0, -1, z]*zeta[3] - 
           (256*H[1, 0, z]*zeta[3])/3 - 48*H[1, 1, z]*zeta[3] - 
           4*H[1, z]*zeta[4])/(-1 + z) + 
         (z^2*((-9052*H[1, z])/27 + (236*H[1, 0, z])/9 - 148*H[0, -1, 0, z] - 
            (874*H[0, 0, 0, z])/9 - (1514*H[0, 0, 1, z])/27 + 
            (14*H[0, 1, 0, z])/9 + (56*H[0, 1, 1, z])/9 - (92*H[1, 0, 0, z])/
             3 - (1054*H[1, 0, 1, z])/9 - (206*H[1, 1, 0, z])/3 - 
            (416*H[0, -1, 0, 0, z])/3 - (416*H[0, 0, -1, 0, z])/3 - 
            168*H[0, 0, 0, 1, z] - (80*H[0, 0, 1, 1, z])/9 + 
            (448*H[0, 1, 0, 1, z])/9 - (224*H[1, 0, -1, 0, z])/3 + 
            (2756*H[1, 0, 0, 0, z])/9 - (316*H[1, 0, 0, 1, z])/9 + 
            (508*H[1, 0, 1, 0, z])/9 + 12*H[1, 0, 1, 1, z] + 
            (892*H[1, 1, 0, 0, z])/9 + (56*H[1, 1, 0, 1, z])/9 + 
            (352*H[1, 1, 1, 0, z])/9 + (32*H[0, -1, -1, -1, 0, z])/3 - 
            (448*H[0, -1, -1, 0, 0, z])/3 - (224*H[0, -1, -1, 0, 1, z])/3 - 
            (224*H[0, -1, 0, -1, 0, z])/3 + (416*H[0, -1, 0, 0, 0, z])/3 - 
            (32*H[0, -1, 0, 0, 1, z])/3 - (32*H[0, -1, 0, 1, 0, z])/3 - 
            (32*H[0, -1, 0, 1, 1, z])/3 - 192*H[0, 0, -1, -1, 0, z] + 
            (112*H[0, 0, -1, 0, 0, z])/3 - (128*H[0, 0, -1, 0, 1, z])/3 - 
            80*H[0, 0, 0, -1, 0, z] + 140*H[0, 0, 0, 0, 0, z] - 
            (68*H[0, 0, 0, 0, 1, z])/3 + 4*H[0, 0, 0, 1, 0, z] - 
            (28*H[0, 0, 0, 1, 1, z])/3 + 88*H[0, 0, 1, 0, 0, z] + 
            (20*H[0, 0, 1, 0, 1, z])/3 + (28*H[0, 0, 1, 1, 0, z])/3 - 
            (496*H[0, 1, 0, -1, 0, z])/3 + (436*H[0, 1, 0, 0, 0, z])/3 - 
            (328*H[0, 1, 0, 0, 1, z])/3 + 4*H[0, 1, 0, 1, 0, z] - 
            8*H[0, 1, 0, 1, 1, z] + (260*H[0, 1, 1, 0, 0, z])/3 + 
            (4*H[0, 1, 1, 0, 1, z])/3 + (68*H[0, 1, 1, 1, 0, z])/3 - 
            32*H[1, 0, -1, -1, 0, z] - (512*H[1, 0, -1, 0, 0, z])/3 + 
            (32*H[1, 0, -1, 0, 1, z])/3 - (736*H[1, 0, 0, -1, 0, z])/3 + 
            296*H[1, 0, 0, 0, 0, z] - (664*H[1, 0, 0, 0, 1, z])/3 - 
            (88*H[1, 0, 0, 1, 0, z])/3 - 32*H[1, 0, 0, 1, 1, z] + 
            64*H[1, 0, 1, 0, 0, z] + (8*H[1, 0, 1, 1, 0, z])/3 - 
            (160*H[1, 1, 0, -1, 0, z])/3 + (320*H[1, 1, 0, 0, 0, z])/3 - 
            (224*H[1, 1, 0, 0, 1, z])/3 - (80*H[1, 1, 0, 1, 0, z])/3 - 
            (32*H[1, 1, 0, 1, 1, z])/3 - (128*H[1, 1, 1, 0, 0, z])/3 - 
            (64*H[1, 1, 1, 0, 1, z])/3 + (10*H[1, z]*zeta[2])/9 + 
            (80*H[0, -1, z]*zeta[2])/3 + (232*H[1, 0, z]*zeta[2])/9 + 
            (344*H[1, 1, z]*zeta[2])/9 + 80*H[0, -1, -1, z]*zeta[2] + 
            (16*H[0, -1, 0, z]*zeta[2])/3 - (160*H[0, 0, -1, z]*zeta[2])/3 - 
            (56*H[0, 0, 0, z]*zeta[2])/3 - (64*H[0, 0, 1, z]*zeta[2])/3 + 
            52*H[0, 1, 0, z]*zeta[2] + (64*H[0, 1, 1, z]*zeta[2])/3 - 
            (80*H[1, 0, -1, z]*zeta[2])/3 + (712*H[1, 0, 0, z]*zeta[2])/3 + 
            (112*H[1, 0, 1, z]*zeta[2])/3 + (208*H[1, 1, 0, z]*zeta[2])/3 + 
            (64*H[1, 1, 1, z]*zeta[2])/3 - (880*H[1, z]*zeta[3])/9 - 
            48*H[0, -1, z]*zeta[3] - (256*H[1, 0, z]*zeta[3])/3 - 
            48*H[1, 1, z]*zeta[3] - 4*H[1, z]*zeta[4]))/(-1 + z) + 
         Lp*(-8*H[-1, 0, z] - (56*H[0, 1, z])/3 - 64*H[-1, -1, 0, z] + 
           16*H[-1, 0, 0, z] - 32*H[-1, 0, 1, z] + 8*H[0, 1, z]*zeta[2] + 
           z*(-8*H[-1, 0, z] - (56*H[0, 1, z])/3 - 64*H[-1, -1, 0, z] + 
             16*H[-1, 0, 0, z] - 32*H[-1, 0, 1, z] + 8*H[0, 1, z]*zeta[2]) + 
           (z*(-3628/27 + (2516*H[0, z])/9 + 36*H[1, z] + (424*H[0, 0, z])/
               3 + (176*H[1, 0, z])/3 - 96*H[0, -1, 0, z] + 48*H[0, 0, 0, 
                z] - 64*H[0, 0, 1, z] + 64*H[1, 0, 0, z] + 64*zeta[2] + 
              16*H[0, z]*zeta[2] - 144*zeta[3]))/(-1 + z) + 
           (-10061/81 - (9812*H[0, z])/27 - (76*H[1, z])/3 + 4*H[0, 0, z] - 
             (88*H[1, 0, z])/3 - 8*H[0, -1, 0, z] - (356*H[0, 0, 0, z])/3 + 
             (4*H[0, 0, 1, z])/3 - (404*H[1, 0, 0, z])/3 - (88*H[1, 0, 1, z])/
              3 - (88*H[1, 1, 0, z])/3 + 64*H[0, -1, -1, 0, z] - 
             16*H[0, -1, 0, 0, z] + 32*H[0, -1, 0, 1, z] + 
             16*H[0, 0, -1, 0, z] - 12*H[0, 0, 0, 0, z] + 
             28*H[0, 0, 0, 1, z] - 36*H[0, 1, 0, 0, z] + 
             96*H[1, 0, -1, 0, z] - 48*H[1, 0, 0, 0, z] + 
             64*H[1, 0, 0, 1, z] - 64*H[1, 1, 0, 0, z] + (116*zeta[2])/9 + 
             (176*H[0, z]*zeta[2])/3 - 16*H[0, 0, z]*zeta[2] - 
             16*H[1, 0, z]*zeta[2] + 204*zeta[3] + 56*H[0, z]*zeta[3] + 
             144*H[1, z]*zeta[3] + 28*zeta[4])/(-1 + z) + 
           (z^2*(20945/81 - (5252*H[0, z])/27 - (32*H[1, z])/3 + 
              (244*H[0, 0, z])/3 - (88*H[1, 0, z])/3 + 56*H[0, -1, 0, z] - 
              (332*H[0, 0, 0, z])/3 + (100*H[0, 0, 1, z])/3 - 
              (404*H[1, 0, 0, z])/3 - (88*H[1, 0, 1, z])/3 - 
              (88*H[1, 1, 0, z])/3 + 64*H[0, -1, -1, 0, z] - 16*H[0, -1, 0, 
                0, z] + 32*H[0, -1, 0, 1, z] + 16*H[0, 0, -1, 0, z] - 
              20*H[0, 0, 0, 0, z] + 4*H[0, 0, 0, 1, z] - 28*H[0, 1, 0, 0, 
                z] + 96*H[1, 0, -1, 0, z] - 48*H[1, 0, 0, 0, z] + 
              64*H[1, 0, 0, 1, z] - 64*H[1, 1, 0, 0, z] - (692*zeta[2])/9 + 
              (56*H[0, z]*zeta[2])/3 + 16*H[0, 0, z]*zeta[2] - 
              16*H[1, 0, z]*zeta[2] + 44*zeta[3] + 72*H[0, z]*zeta[3] + 
              144*H[1, z]*zeta[3] + 76*zeta[4]))/(-1 + z)) + 
         (z*(-1136639/1458 + (34288*H[0, z])/81 + (560*H[0, 0, z])/9 - 
            (3398*H[0, 1, z])/27 + (592*H[0, 0, 0, 0, z])/9 + 
            (308*H[0, 0, 1, 0, z])/9 + (1328*H[0, 1, 0, 0, z])/9 + 
            (476*H[0, 1, 1, 0, z])/9 + (6196*zeta[2])/81 + 
            (5848*H[0, z]*zeta[2])/27 - (2080*H[0, 0, z]*zeta[2])/9 - 
            (32*H[0, 1, z]*zeta[2])/9 + (22246*zeta[3])/27 + 
            (692*H[0, z]*zeta[3])/9 - (400*H[0, 0, z]*zeta[3])/3 - 
            (616*H[0, 1, z]*zeta[3])/3 - (472*zeta[2]*zeta[3])/3 - 
            (1523*zeta[4])/9 - (176*H[0, z]*zeta[4])/3 - (122*zeta[5])/3))/
          ((-1 + z)*(1 + z)) + (542581/1458 - (7186*H[0, z])/27 + 
           (12908*H[0, 0, z])/27 - (4364*H[0, 1, z])/27 + 
           (2980*H[0, 0, 0, 0, z])/9 + (128*H[0, 0, 1, 0, z])/9 + 
           (2108*H[0, 1, 0, 0, z])/9 + (368*H[0, 1, 1, 0, z])/9 + 
           (15130*zeta[2])/81 + (10264*H[0, z]*zeta[2])/27 - 
           (412*H[0, 0, z]*zeta[2])/9 - (224*H[0, 1, z]*zeta[2])/9 + 
           (5602*zeta[3])/27 - (652*H[0, z]*zeta[3])/9 - 
           (400*H[0, 0, z]*zeta[3])/3 - (616*H[0, 1, z]*zeta[3])/3 - 
           (472*zeta[2]*zeta[3])/3 - (1064*zeta[4])/9 - (176*H[0, z]*zeta[4])/
            3 - (122*zeta[5])/3)/((-1 + z)*(1 + z)) + 
         (z^2*(-542581/1458 - (16540*H[0, z])/81 - (5084*H[0, 0, z])/27 + 
            (4142*H[0, 1, z])/27 - (32*H[0, 0, 0, 0, z])/9 + 
            (260*H[0, 0, 1, 0, z])/9 + (680*H[0, 1, 0, 0, z])/9 + 
            (656*H[0, 1, 1, 0, z])/9 - (16012*zeta[2])/81 - 
            (3254*H[0, z]*zeta[2])/27 + (56*H[0, 0, z]*zeta[2])/9 + 
            (688*H[0, 1, z]*zeta[2])/9 - (212*zeta[3])/9 + 
            (1604*H[0, z]*zeta[3])/9 - (512*H[0, 0, z]*zeta[3])/3 - 
            (632*H[0, 1, z]*zeta[3])/3 - 72*zeta[2]*zeta[3] - 
            (2906*zeta[4])/9 - 36*H[0, z]*zeta[4] + (194*zeta[5])/3))/
          ((-1 + z)*(1 + z)) + (z^3*(1136639/1458 - (72386*H[0, z])/81 + 
            (2012*H[0, 0, z])/9 + (3176*H[0, 1, z])/27 + 
            (2716*H[0, 0, 0, 0, z])/9 + (296*H[0, 0, 1, 0, z])/9 + 
            (1748*H[0, 1, 0, 0, z])/9 + (692*H[0, 1, 1, 0, z])/9 - 
            (6754*zeta[2])/81 + (1162*H[0, z]*zeta[2])/27 + 
            (1940*H[0, 0, z]*zeta[2])/9 + (640*H[0, 1, z]*zeta[2])/9 - 
            640*zeta[3] - (28*H[0, z]*zeta[3])/9 - (512*H[0, 0, z]*zeta[3])/
             3 - (632*H[0, 1, z]*zeta[3])/3 - 72*zeta[2]*zeta[3] - 
            (2843*zeta[4])/9 - 36*H[0, z]*zeta[4] + (194*zeta[5])/3))/
          ((-1 + z)*(1 + z))) + CA*CF^2*(Lh*Lp^3*(-44/3 - (44*z)/3) + 
         Lp^4*(-77/9 - (77*z)/9) - (580*H[-1, 0, z])/3 - 
         (64*H[-1, 0, z])/(3*z) - (32*z^2*H[-1, 0, z])/3 - 
         (1072*H[-1, -1, 0, z])/3 + (344*H[-1, 0, 0, z])/3 + 
         (352*H[-1, 0, 1, z])/3 + (128*H[-1, -1, -1, 0, z])/3 - 
         (1408*H[-1, -1, 0, 0, z])/3 - (512*H[-1, -1, 0, 1, z])/3 - 
         (704*H[-1, 0, -1, 0, z])/3 + (1312*H[-1, 0, 0, 0, z])/3 - 
         (32*H[-1, 0, 0, 1, z])/3 - (64*H[-1, 0, 1, 0, z])/3 - 
         (64*H[-1, 0, 1, 1, z])/3 - (1472*H[0, -1, -1, 0, z])/3 - 
         (64*H[0, -1, 0, 1, z])/3 - 80*H[-1, 0, 0, 0, 0, z] - 
         48*H[-1, 0, 0, 1, 0, z] - 64*H[-1, 0, 1, 0, 0, z] - 
         32*H[-1, 0, 1, 1, 0, z] + (z^4*((32*H[0, 0, z])/3 - (32*zeta[2])/3))/
          ((-1 + z)*(1 + z)) - 296*H[-1, z]*zeta[2] + 192*H[-1, -1, z]*
          zeta[2] - (112*H[-1, 0, z]*zeta[2])/3 - 48*H[-1, 0, 0, z]*zeta[2] - 
         32*H[-1, 0, 1, z]*zeta[2] + Lp^3*(-30 + (88*H[1, z])/3 + 
           ((184*H[0, z])/9 - 4*H[0, 0, z])/(-1 + z) + 
           (z^2*((388*H[0, z])/9 - 4*H[0, 0, z]))/(-1 + z) + 8*zeta[2] + 
           z*(-266/9 + (88*H[1, z])/3 + 8*zeta[2])) + 
         Lh*Lp^2*(-254/9 + ((64*H[0, z])/3 - 8*H[0, 0, z])/(-1 + z) + 
           (z^2*((112*H[0, z])/3 - 8*H[0, 0, z]))/(-1 + z) + 16*zeta[2] + 
           z*(-818/9 + 16*zeta[2])) + Lp^2*((490*H[1, z])/9 - 
           32*H[1, z]*zeta[2] + (z*(-1988/9 - 38*H[0, z] - 28*H[0, 0, z] - 
              8*H[1, 0, z] + 36*zeta[2]))/(-1 + z) + 
           z*((1636*H[1, z])/9 - 32*H[1, z]*zeta[2]) + 
           (3386/27 + (992*H[0, z])/9 - 45*H[0, 0, z] - 72*H[0, 1, z] - 
             84*H[1, 0, z] + 26*H[0, 0, 0, z] + 20*H[0, 0, 1, z] + 
             24*H[1, 0, 0, z] + 4*H[1, 0, 1, z] + 4*H[1, 1, 0, z] - 
             (47*zeta[2])/3 - 44*H[0, z]*zeta[2] - 54*zeta[3])/(-1 + z) + 
           (z^2*(2578/27 + (1774*H[0, z])/9 - 169*H[0, 0, z] - 
              104*H[0, 1, z] - 84*H[1, 0, z] + 42*H[0, 0, 0, z] + 
              20*H[0, 0, 1, z] + 24*H[1, 0, 0, z] + 4*H[1, 0, 1, z] + 
              4*H[1, 1, 0, z] - (61*zeta[2])/3 - 60*H[0, z]*zeta[2] - 
              26*zeta[3]))/(-1 + z)) - (368*H[-1, z]*zeta[3])/3 + 
         64*H[-1, 0, z]*zeta[3] + (z*((-53144*H[1, z])/27 - 
            (10762*H[1, 0, z])/27 + (424*H[1, 1, z])/9 - 
            (1480*H[0, -1, 0, z])/3 + (1360*H[0, 0, 0, z])/9 - 
            (8644*H[0, 0, 1, z])/9 - (6940*H[0, 1, 0, z])/9 - 
            (548*H[0, 1, 1, z])/9 + (92*H[1, 0, 0, z])/3 - 
            (1172*H[1, 0, 1, z])/3 - (2164*H[1, 1, 0, z])/9 - 
            (1120*H[0, -1, 0, 0, z])/3 - (2288*H[0, 0, -1, 0, z])/3 - 
            816*H[0, 0, 0, 1, z] - (80*H[0, 0, 1, 1, z])/3 + 
            (8*H[0, 1, 0, 1, z])/3 - 608*H[1, 0, -1, 0, z] - 
            184*H[1, 0, 0, 0, z] - (1688*H[1, 0, 0, 1, z])/3 - 
            (584*H[1, 0, 1, 0, z])/3 + (16*H[1, 0, 1, 1, z])/3 - 
            (296*H[1, 1, 0, 0, z])/3 - 72*H[1, 1, 0, 1, z] - 
            (88*H[1, 1, 1, 0, z])/3 - (1342*H[1, z]*zeta[2])/9 - 
            144*H[0, -1, z]*zeta[2] + (688*H[1, 0, z]*zeta[2])/3 + 
            (208*H[1, 1, z]*zeta[2])/3 - 824*H[1, z]*zeta[3]))/(-1 + z) + 
         Lh*Lp*(-4*H[1, z] - 8*H[1, 0, z] + 8*z*H[1, 0, z] + 
           (z*(-1064/9 - (380*H[0, z])/3 - 24*H[0, 0, z] + 8*zeta[2]))/
            (-1 + z) + (3212/27 + (1652*H[0, z])/9 + (74*H[0, 0, z])/3 + 
             36*H[0, 0, 0, z] + 8*H[0, 0, 1, z] + 16*H[1, 0, 0, z] + 
             8*H[1, 0, 1, z] + 8*H[1, 1, 0, z] - 4*zeta[2] - 
             40*H[0, z]*zeta[2] - 72*zeta[3])/(-1 + z) + 
           (z^2*(-20/27 + (1400*H[0, z])/9 - (46*H[0, 0, z])/3 + 
              36*H[0, 0, 0, z] + 8*H[0, 0, 1, z] + 16*H[1, 0, 0, z] + 
              8*H[1, 0, 1, z] + 8*H[1, 1, 0, z] - 4*zeta[2] - 
              40*H[0, z]*zeta[2] + 40*zeta[3]))/(-1 + z)) + 
         Lh*(-808/27 + z*(808/27 - 28*zeta[3]) + 28*zeta[3] + 
           ((1616*H[0, z])/27 - 56*H[0, z]*zeta[3])/(-1 + z) + 
           (z^2*((1616*H[0, z])/27 - 56*H[0, z]*zeta[3]))/(-1 + z)) + 
         88*H[-1, z]*zeta[4] + z*((-548*H[-1, 0, z])/3 - 
           (1072*H[-1, -1, 0, z])/3 + (344*H[-1, 0, 0, z])/3 + 
           (352*H[-1, 0, 1, z])/3 + (128*H[-1, -1, -1, 0, z])/3 - 
           (1408*H[-1, -1, 0, 0, z])/3 - (512*H[-1, -1, 0, 1, z])/3 - 
           (704*H[-1, 0, -1, 0, z])/3 + (1312*H[-1, 0, 0, 0, z])/3 - 
           (32*H[-1, 0, 0, 1, z])/3 - (64*H[-1, 0, 1, 0, z])/3 - 
           (64*H[-1, 0, 1, 1, z])/3 - (416*H[0, -1, -1, 0, z])/3 + 
           (32*H[0, -1, 0, 1, z])/3 - 80*H[-1, 0, 0, 0, 0, z] - 
           48*H[-1, 0, 0, 1, 0, z] - 64*H[-1, 0, 1, 0, 0, z] - 
           32*H[-1, 0, 1, 1, 0, z] - 296*H[-1, z]*zeta[2] + 
           192*H[-1, -1, z]*zeta[2] - (112*H[-1, 0, z]*zeta[2])/3 - 
           48*H[-1, 0, 0, z]*zeta[2] - 32*H[-1, 0, 1, z]*zeta[2] - 
           (368*H[-1, z]*zeta[3])/3 + 64*H[-1, 0, z]*zeta[3] + 
           88*H[-1, z]*zeta[4]) + (z^2*((25324*H[1, z])/27 + 
            (5068*H[1, 0, z])/81 - (20*H[1, 1, z])/3 + 436*H[0, -1, 0, z] + 
            (38030*H[0, 0, 0, z])/27 + (15062*H[0, 0, 1, z])/27 + 
            (29534*H[0, 1, 0, z])/27 + (224*H[0, 1, 1, z])/3 + 
            (1612*H[1, 0, 0, z])/3 + (2158*H[1, 0, 1, z])/9 + 
            (806*H[1, 1, 0, z])/3 + (1424*H[0, -1, 0, 0, z])/3 + 
            (1456*H[0, 0, -1, 0, z])/3 + (3220*H[0, 0, 0, 1, z])/9 - 
            (260*H[0, 0, 1, 1, z])/9 - (388*H[0, 1, 0, 1, z])/3 - 
            (176*H[0, 1, 1, 1, z])/9 + 240*H[1, 0, -1, 0, z] - 
            (1480*H[1, 0, 0, 0, z])/3 + 188*H[1, 0, 0, 1, z] - 
            (512*H[1, 0, 1, 0, z])/9 - (244*H[1, 0, 1, 1, z])/9 - 
            132*H[1, 1, 0, 0, z] - (44*H[1, 1, 0, 1, z])/3 - 
            (560*H[1, 1, 1, 0, z])/9 - (128*H[0, -1, -1, -1, 0, z])/3 + 
            (1408*H[0, -1, -1, 0, 0, z])/3 + (512*H[0, -1, -1, 0, 1, z])/3 + 
            (704*H[0, -1, 0, -1, 0, z])/3 - (1312*H[0, -1, 0, 0, 0, z])/3 + 
            (32*H[0, -1, 0, 0, 1, z])/3 + (64*H[0, -1, 0, 1, 0, z])/3 + 
            (64*H[0, -1, 0, 1, 1, z])/3 + (1904*H[0, 0, -1, -1, 0, z])/3 - 
            240*H[0, 0, -1, 0, 0, z] + (208*H[0, 0, -1, 0, 1, z])/3 + 
            80*H[0, 0, 0, -1, 0, z] + 584*H[0, 0, 0, 0, 0, z] + 
            312*H[0, 0, 0, 0, 1, z] + (712*H[0, 0, 0, 1, 0, z])/3 + 
            (280*H[0, 0, 0, 1, 1, z])/3 + (440*H[0, 0, 1, 0, 0, z])/3 + 
            (320*H[0, 0, 1, 0, 1, z])/3 + (376*H[0, 0, 1, 1, 0, z])/3 + 
            (1408*H[0, 1, 0, -1, 0, z])/3 + (280*H[0, 1, 0, 0, 0, z])/3 + 
            (1024*H[0, 1, 0, 0, 1, z])/3 + (40*H[0, 1, 0, 1, 0, z])/3 + 
            (88*H[0, 1, 0, 1, 1, z])/3 - (152*H[0, 1, 1, 0, 0, z])/3 + 
            (112*H[0, 1, 1, 0, 1, z])/3 - (8*H[0, 1, 1, 1, 0, z])/3 + 
            (160*H[1, 0, -1, -1, 0, z])/3 + 480*H[1, 0, -1, 0, 0, z] - 
            (160*H[1, 0, -1, 0, 1, z])/3 + (1952*H[1, 0, 0, -1, 0, z])/3 - 
            (904*H[1, 0, 0, 0, 0, z])/3 + (2104*H[1, 0, 0, 0, 1, z])/3 + 
            (616*H[1, 0, 0, 1, 0, z])/3 + (320*H[1, 0, 0, 1, 1, z])/3 + 
            (112*H[1, 0, 1, 0, 0, z])/3 + 96*H[1, 0, 1, 0, 1, z] + 
            120*H[1, 0, 1, 1, 0, z] + 160*H[1, 1, 0, -1, 0, z] + 
            112*H[1, 1, 0, 0, 0, z] + (848*H[1, 1, 0, 0, 1, z])/3 + 
            (512*H[1, 1, 0, 1, 0, z])/3 + (32*H[1, 1, 0, 1, 1, z])/3 + 
            (416*H[1, 1, 1, 0, 0, z])/3 + (64*H[1, 1, 1, 0, 1, z])/3 + 
            (1862*H[1, z]*zeta[2])/9 - 80*H[0, -1, z]*zeta[2] - 
            (1352*H[1, 0, z]*zeta[2])/9 - (536*H[1, 1, z]*zeta[2])/9 - 
            192*H[0, -1, -1, z]*zeta[2] + (112*H[0, -1, 0, z]*zeta[2])/3 + 
            248*H[0, 0, -1, z]*zeta[2] - (1082*H[0, 0, 0, z]*zeta[2])/3 - 
            (20*H[0, 0, 1, z]*zeta[2])/3 - (992*H[0, 1, 0, z]*zeta[2])/3 - 
            (160*H[0, 1, 1, z]*zeta[2])/3 + 80*H[1, 0, -1, z]*zeta[2] - 
            688*H[1, 0, 0, z]*zeta[2] - 60*H[1, 0, 1, z]*zeta[2] - 
            108*H[1, 1, 0, z]*zeta[2] - (64*H[1, 1, 1, z]*zeta[2])/3 + 
            (2648*H[1, z]*zeta[3])/9 + (368*H[0, -1, z]*zeta[3])/3 + 
            400*H[1, 0, z]*zeta[3] + 192*H[1, 1, z]*zeta[3] + 
            108*H[1, z]*zeta[4]))/(-1 + z) + ((27820*H[1, z])/27 - 
           (1214*H[1, 0, z])/81 - (364*H[1, 1, z])/9 + 92*H[0, -1, 0, z] + 
           (20654*H[0, 0, 0, z])/27 + (27152*H[0, 0, 1, z])/27 + 
           (27164*H[0, 1, 0, z])/27 + 100*H[0, 1, 1, z] + 
           (1816*H[1, 0, 0, z])/3 + (3406*H[1, 0, 1, z])/9 + 
           210*H[1, 1, 0, z] - (592*H[0, -1, 0, 0, z])/3 + 
           (112*H[0, 0, -1, 0, z])/3 + (2824*H[0, 0, 0, 1, z])/9 - 
           (332*H[0, 0, 1, 1, z])/9 - 92*H[0, 1, 0, 1, z] - 
           (176*H[0, 1, 1, 1, z])/9 + 336*H[1, 0, -1, 0, z] - 
           (1840*H[1, 0, 0, 0, z])/3 + (508*H[1, 0, 0, 1, z])/3 - 
           (1016*H[1, 0, 1, 0, z])/9 - (364*H[1, 0, 1, 1, z])/9 - 
           (316*H[1, 1, 0, 0, z])/3 + (4*H[1, 1, 0, 1, z])/3 - 
           (584*H[1, 1, 1, 0, z])/9 - (128*H[0, -1, -1, -1, 0, z])/3 + 
           (1408*H[0, -1, -1, 0, 0, z])/3 + (512*H[0, -1, -1, 0, 1, z])/3 + 
           (704*H[0, -1, 0, -1, 0, z])/3 - (1312*H[0, -1, 0, 0, 0, z])/3 + 
           (32*H[0, -1, 0, 0, 1, z])/3 + (64*H[0, -1, 0, 1, 0, z])/3 + 
           (64*H[0, -1, 0, 1, 1, z])/3 + (1904*H[0, 0, -1, -1, 0, z])/3 - 
           (464*H[0, 0, -1, 0, 0, z])/3 + (208*H[0, 0, -1, 0, 1, z])/3 + 
           (560*H[0, 0, 0, -1, 0, z])/3 + 120*H[0, 0, 0, 0, 0, z] + 
           (2344*H[0, 0, 0, 0, 1, z])/3 + 344*H[0, 0, 0, 1, 0, z] + 
           (376*H[0, 0, 0, 1, 1, z])/3 - (104*H[0, 0, 1, 0, 0, z])/3 + 
           (448*H[0, 0, 1, 0, 1, z])/3 + (440*H[0, 0, 1, 1, 0, z])/3 + 
           448*H[0, 1, 0, -1, 0, z] + (152*H[0, 1, 0, 0, 0, z])/3 + 
           (1472*H[0, 1, 0, 0, 1, z])/3 + (296*H[0, 1, 0, 1, 0, z])/3 + 
           (88*H[0, 1, 0, 1, 1, z])/3 + 56*H[0, 1, 1, 0, 0, z] + 
           (400*H[0, 1, 1, 0, 1, z])/3 + (376*H[0, 1, 1, 1, 0, z])/3 + 
           (160*H[1, 0, -1, -1, 0, z])/3 + 480*H[1, 0, -1, 0, 0, z] - 
           (160*H[1, 0, -1, 0, 1, z])/3 + (1952*H[1, 0, 0, -1, 0, z])/3 - 
           (904*H[1, 0, 0, 0, 0, z])/3 + (2104*H[1, 0, 0, 0, 1, z])/3 + 
           (616*H[1, 0, 0, 1, 0, z])/3 + (320*H[1, 0, 0, 1, 1, z])/3 + 
           (112*H[1, 0, 1, 0, 0, z])/3 + 96*H[1, 0, 1, 0, 1, z] + 
           120*H[1, 0, 1, 1, 0, z] + 160*H[1, 1, 0, -1, 0, z] + 
           112*H[1, 1, 0, 0, 0, z] + (848*H[1, 1, 0, 0, 1, z])/3 + 
           (512*H[1, 1, 0, 1, 0, z])/3 + (32*H[1, 1, 0, 1, 1, z])/3 + 
           (416*H[1, 1, 1, 0, 0, z])/3 + (64*H[1, 1, 1, 0, 1, z])/3 - 
           (424*H[1, z]*zeta[2])/9 + 224*H[0, -1, z]*zeta[2] - 
           (920*H[1, 0, z]*zeta[2])/9 - (728*H[1, 1, z]*zeta[2])/9 - 
           192*H[0, -1, -1, z]*zeta[2] + (112*H[0, -1, 0, z]*zeta[2])/3 + 
           248*H[0, 0, -1, z]*zeta[2] - (1882*H[0, 0, 0, z]*zeta[2])/3 - 
           (308*H[0, 0, 1, z]*zeta[2])/3 - (1312*H[0, 1, 0, z]*zeta[2])/3 - 
           32*H[0, 1, 1, z]*zeta[2] + 80*H[1, 0, -1, z]*zeta[2] - 
           688*H[1, 0, 0, z]*zeta[2] - 60*H[1, 0, 1, z]*zeta[2] - 
           108*H[1, 1, 0, z]*zeta[2] - (64*H[1, 1, 1, z]*zeta[2])/3 + 
           (3080*H[1, z]*zeta[3])/9 + (368*H[0, -1, z]*zeta[3])/3 + 
           400*H[1, 0, z]*zeta[3] + 192*H[1, 1, z]*zeta[3] + 
           108*H[1, z]*zeta[4])/(-1 + z) + Lp*(-16*H[-1, 0, z] + 
           16*H[1, 1, z] + 224*H[-1, -1, 0, z] - 80*H[-1, 0, 0, z] + 
           64*H[-1, 0, 1, z] + 48*H[-1, z]*zeta[2] + 
           z*(-16*H[-1, 0, z] + 224*H[-1, -1, 0, z] - 80*H[-1, 0, 0, z] + 
             64*H[-1, 0, 1, z] + 48*H[-1, z]*zeta[2]) + 
           (z*(-4960/27 + (4528*H[0, z])/9 + (1204*H[1, z])/9 + 
              (224*H[0, 0, z])/3 + 420*H[0, 1, z] + 344*H[1, 0, z] + 
              256*H[0, -1, 0, z] + 48*H[0, 0, 0, z] + 200*H[0, 0, 1, z] + 
              24*H[0, 1, 0, z] + 64*H[1, 0, 1, z] + 64*H[1, 1, 0, z] + 
              (16*zeta[2])/3 - 168*H[0, z]*zeta[2] - 48*H[1, z]*zeta[2] + 
              408*zeta[3]))/(-1 + z) + (5012/81 - (1742*H[0, z])/27 - 
             (4840*H[1, z])/27 - (3242*H[0, 0, z])/9 - (5468*H[0, 1, z])/9 - 
             (4568*H[1, 0, z])/9 + 32*H[0, -1, 0, z] + (650*H[0, 0, 0, z])/
              3 - (68*H[0, 0, 1, z])/3 + (448*H[0, 1, 0, z])/3 + 
             (88*H[0, 1, 1, z])/3 + (980*H[1, 0, 0, z])/3 + 
             (80*H[1, 0, 1, z])/3 + (80*H[1, 1, 0, z])/3 - 
             224*H[0, -1, -1, 0, z] + 80*H[0, -1, 0, 0, z] - 
             64*H[0, -1, 0, 1, z] - 32*H[0, 0, -1, 0, z] - 
             68*H[0, 0, 0, 0, z] - 208*H[0, 0, 0, 1, z] - 
             64*H[0, 0, 1, 0, z] - 32*H[0, 0, 1, 1, z] + 
             32*H[0, 1, 0, 0, z] - 8*H[0, 1, 0, 1, z] - 8*H[0, 1, 1, 0, z] - 
             256*H[1, 0, -1, 0, z] - 24*H[1, 0, 0, 0, z] - 
             192*H[1, 0, 0, 1, z] - 32*H[1, 0, 1, 0, z] - 
             32*H[1, 0, 1, 1, z] + 48*H[1, 1, 0, 0, z] - 
             48*H[1, 1, 0, 1, z] - 48*H[1, 1, 1, 0, z] + (977*zeta[2])/9 + 
             (298*H[0, z]*zeta[2])/3 + 24*H[1, z]*zeta[2] - 
             48*H[0, -1, z]*zeta[2] + 172*H[0, 0, z]*zeta[2] + 
             112*H[0, 1, z]*zeta[2] + 144*H[1, 0, z]*zeta[2] - 
             (638*zeta[3])/9 - 100*H[0, z]*zeta[3] - 208*H[1, z]*zeta[3] - 
             232*zeta[4])/(-1 + z) + (z^2*(9868/81 - (908*H[0, z])/9 + 
              (1228*H[1, z])/27 - (6874*H[0, 0, z])/9 - (4280*H[0, 1, z])/9 - 
              (4496*H[1, 0, z])/9 - 192*H[0, -1, 0, z] + (1654*H[0, 0, 0, z])/
               3 + (148*H[0, 0, 1, z])/3 + (712*H[0, 1, 0, z])/3 + 
              (88*H[0, 1, 1, z])/3 + (980*H[1, 0, 0, z])/3 + 
              (80*H[1, 0, 1, z])/3 + (80*H[1, 1, 0, z])/3 - 224*H[0, -1, -1, 
                0, z] + 80*H[0, -1, 0, 0, z] - 64*H[0, -1, 0, 1, z] - 
              236*H[0, 0, 0, 0, z] - 128*H[0, 0, 0, 1, z] - 64*H[0, 0, 1, 0, 
                z] - 32*H[0, 0, 1, 1, z] - 64*H[0, 1, 0, 0, z] - 
              24*H[0, 1, 0, 1, z] - 24*H[0, 1, 1, 0, z] - 256*H[1, 0, -1, 0, 
                z] - 24*H[1, 0, 0, 0, z] - 192*H[1, 0, 0, 1, z] - 
              32*H[1, 0, 1, 0, z] - 32*H[1, 0, 1, 1, z] + 48*H[1, 1, 0, 0, 
                z] - 48*H[1, 1, 0, 1, z] - 48*H[1, 1, 1, 0, z] - 
              (1025*zeta[2])/9 + (346*H[0, z]*zeta[2])/3 + 24*H[1, z]*zeta[
                2] - 48*H[0, -1, z]*zeta[2] + 188*H[0, 0, z]*zeta[2] + 
              80*H[0, 1, z]*zeta[2] + 144*H[1, 0, z]*zeta[2] - 
              (1738*zeta[3])/9 - 108*H[0, z]*zeta[3] - 432*H[1, z]*zeta[3] + 
              172*zeta[4]))/(-1 + z)) + (-5984/3 - (68458*H[0, z])/81 - 
           (14290*H[0, 0, z])/27 + (28360*H[0, 1, z])/81 - 
           (1456*H[0, 0, 0, 0, z])/3 + (724*H[0, 0, 1, 0, z])/9 - 
           (4340*H[0, 1, 0, 0, z])/9 + (56*H[0, 1, 1, 0, z])/9 - 
           (67*zeta[2])/27 - (7012*H[0, z]*zeta[2])/27 - 
           (203*H[0, 0, z]*zeta[2])/3 + (2188*H[0, 1, z]*zeta[2])/9 + 
           (27752*zeta[3])/27 + (1360*H[0, z]*zeta[3])/3 + 
           480*H[0, 0, z]*zeta[3] + (1880*H[0, 1, z]*zeta[3])/3 + 
           (94*zeta[2]*zeta[3])/3 - (740*zeta[4])/9 - (584*H[0, z]*zeta[4])/
            3 + 220*zeta[5])/((-1 + z)*(1 + z)) + 
         (z*(5984/3 - (149978*H[0, z])/81 - (922*H[0, 0, z])/3 + 
            (11410*H[0, 1, z])/81 - (1208*H[0, 0, 0, 0, z])/3 - 
            (1388*H[0, 0, 1, 0, z])/9 - (4484*H[0, 1, 0, 0, z])/9 - 
            (1552*H[0, 1, 1, 0, z])/9 - (16855*zeta[2])/27 - 
            (7894*H[0, z]*zeta[2])/27 + 459*H[0, 0, z]*zeta[2] + 
            (292*H[0, 1, z]*zeta[2])/9 - (27760*zeta[3])/27 - 
            224*H[0, z]*zeta[3] + 480*H[0, 0, z]*zeta[3] + 
            (1880*H[0, 1, z]*zeta[3])/3 + (94*zeta[2]*zeta[3])/3 + 
            (1432*zeta[4])/9 - (584*H[0, z]*zeta[4])/3 + 220*zeta[5]))/
          ((-1 + z)*(1 + z)) + (z^3*(-5984/3 + (162391*H[0, z])/81 - 
            (47840*H[0, 0, z])/81 - (42686*H[0, 1, z])/81 - 
            (8948*H[0, 0, 0, 0, z])/9 - (2132*H[0, 0, 1, 0, z])/9 - 
            (4412*H[0, 1, 0, 0, z])/9 - (1780*H[0, 1, 1, 0, z])/9 + 
            (17803*zeta[2])/27 + (16640*H[0, z]*zeta[2])/27 - 
            (1751*H[0, 0, z]*zeta[2])/3 - (1460*H[0, 1, z]*zeta[2])/9 + 
            (55742*zeta[3])/27 + (548*H[0, z]*zeta[3])/3 + 
            528*H[0, 0, z]*zeta[3] + (1912*H[0, 1, z]*zeta[3])/3 - 
            (350*zeta[2]*zeta[3])/3 + (3445*zeta[4])/9 - 
            (1616*H[0, z]*zeta[4])/3 + 444*zeta[5]))/((-1 + z)*(1 + z)) + 
         (z^2*(5984/3 + (26957*H[0, z])/27 - (30728*H[0, 0, z])/81 - 
            (59636*H[0, 1, z])/81 - (6764*H[0, 0, 0, 0, z])/9 - 
            (3380*H[0, 0, 1, 0, z])/9 - (3404*H[0, 1, 0, 0, z])/9 - 
            (2812*H[0, 1, 1, 0, z])/9 + (1303*zeta[2])/27 + 
            (15758*H[0, z]*zeta[2])/27 + 39*H[0, 0, z]*zeta[2] - 
            (2780*H[0, 1, z]*zeta[2])/9 + (230*zeta[3])/27 - 
            (1868*H[0, z]*zeta[3])/3 + 528*H[0, 0, z]*zeta[3] + 
            (1912*H[0, 1, z]*zeta[3])/3 - (350*zeta[2]*zeta[3])/3 + 
            (4033*zeta[4])/9 - (1616*H[0, z]*zeta[4])/3 + 444*zeta[5]))/
          ((-1 + z)*(1 + z))) + CA*CF*TF*
        (2*Lp^3*(-10 + (44*H[0, z])/9 + z^2*(-88/9 - (16*H[1, z])/9) + 
           (4*H[1, z])/3 + (88/9 + (16*H[0, z])/9 + (16*H[1, z])/9)/z - 
           (8*H[0, 0, z])/3 + (8*H[0, 1, z])/3 + z*(10 + (32*H[0, z])/9 - 
             (4*H[1, z])/3 + (16*H[0, 0, z])/3 + (8*H[0, 1, z])/3 - 
             (8*zeta[2])/3) - (8*zeta[2])/3) + 
         2*Lp^2*(232/9 + (220*H[0, z])/9 + (2*H[1, z])/3 - 8*H[-1, 0, z] - 
           (112*H[0, 0, z])/3 - (20*H[0, 1, z])/3 - 4*H[1, 0, z] - 
           16*H[0, -1, 0, z] + 32*H[0, 0, 0, z] - 24*H[0, 0, 1, z] - 
           8*H[0, 1, 0, z] + z^2*(26/27 + (160*H[0, z])/9 - (64*H[1, z])/9 + 
             (32*H[-1, 0, z])/3 + 16*H[0, 1, z] + (16*H[1, 0, z])/3 - 
             (16*zeta[2])/3) - (4*zeta[2])/3 + 8*H[0, z]*zeta[2] + 
           (-854/27 - (184*H[0, z])/3 - (8*H[1, z])/9 + (32*H[-1, 0, z])/3 - 
             (64*H[0, 0, z])/3 - (16*H[0, 1, z])/3 - (16*H[1, 0, z])/3 + 
             (16*zeta[2])/3)/z - 16*zeta[3] + z*(44/9 - (464*H[0, z])/9 + 
             (22*H[1, z])/3 - 8*H[-1, 0, z] + (44*H[0, 0, z])/3 + 
             (28*H[0, 1, z])/3 + 4*H[1, 0, z] + 16*H[0, -1, 0, z] - 
             80*H[0, 0, 0, z] - 24*H[0, 0, 1, z] - 8*H[0, 1, 0, z] - 
             (28*zeta[2])/3 + 24*H[0, z]*zeta[2] + 32*zeta[3])) + 
         2*Lp*(826/3 + (3086*H[0, z])/27 - (248*H[1, z])/3 - 
           100*H[-1, 0, z] + (280*H[0, 0, z])/9 - (892*H[0, 1, z])/9 - 
           (166*H[1, 0, z])/3 + (2*H[1, 1, z])/3 + 40*H[-1, 0, 0, z] + 
           16*H[-1, 0, 1, z] + 4*H[0, -1, 0, z] + (340*H[0, 0, 0, z])/3 + 
           (10*H[0, 0, 1, z])/3 + 32*H[0, 1, 0, z] + (20*H[0, 1, 1, z])/3 + 
           14*H[1, 0, 0, z] - 8*H[1, 0, 1, z] - 4*H[1, 1, 1, z] + 
           64*H[0, -1, 0, 0, z] + 72*H[0, 0, -1, 0, z] - 
           152*H[0, 0, 0, 0, z] + 76*H[0, 0, 0, 1, z] + 72*H[0, 0, 1, 0, z] + 
           16*H[0, 0, 1, 1, z] + 20*H[0, 1, 0, 0, z] - 16*H[0, 1, 0, 1, z] - 
           8*H[0, 1, 1, 1, z] + (292*zeta[2])/9 - 16*H[-1, z]*zeta[2] + 
           (14*H[0, z]*zeta[2])/3 + 24*H[1, z]*zeta[2] - 28*H[0, 0, z]*
            zeta[2] + 48*H[0, 1, z]*zeta[2] + (884/81 + (2824*H[0, z])/27 - 
             (1316*H[1, z])/27 - (248*H[-1, 0, z])/9 + 256*H[0, 0, z] - 
             (16*H[0, 1, z])/9 + (116*H[1, 0, z])/3 - (44*H[1, 1, z])/9 - 
             (112*H[-1, 0, 0, z])/3 + (32*H[-1, 0, 1, z])/3 - 
             (128*H[0, -1, 0, z])/3 + 128*H[0, 0, 0, z] + (64*H[0, 1, 0, z])/
              3 + (32*H[1, 0, 0, z])/3 - (32*H[1, 0, 1, z])/3 - 
             (16*H[1, 1, 1, z])/3 + (272*zeta[2])/9 - (32*H[-1, z]*zeta[2])/
              3 - (32*H[0, z]*zeta[2])/3 + 32*H[1, z]*zeta[2] - 
             (112*zeta[3])/3)/z - 4*zeta[3] + 32*H[0, z]*zeta[3] + 
           z^2*(11518/81 - (2332*H[0, z])/27 + (848*H[1, z])/27 - 
             (32*H[-1, 0, z])/9 + (100*H[0, 0, z])/9 + (28*H[0, 1, z])/3 - 
             (20*H[1, 0, z])/3 + (116*H[1, 1, z])/9 - (112*H[-1, 0, 0, z])/
              3 + (32*H[-1, 0, 1, z])/3 - 32*H[0, -1, 0, z] - 
             (32*H[0, 0, 0, z])/3 - (176*H[0, 0, 1, z])/3 - 
             48*H[0, 1, 0, z] - (32*H[0, 1, 1, z])/3 - (32*H[1, 0, 0, z])/3 + 
             (32*H[1, 0, 1, z])/3 + (16*H[1, 1, 1, z])/3 - (148*zeta[2])/3 - 
             (32*H[-1, z]*zeta[2])/3 + (80*H[0, z]*zeta[2])/3 - 
             32*H[1, z]*zeta[2] + (32*zeta[3])/3) + 
           z*(-3856/9 + (3986*H[0, z])/27 + 100*H[1, z] - 76*H[-1, 0, z] + 
             (2218*H[0, 0, z])/9 - (544*H[0, 1, z])/9 + (70*H[1, 0, z])/3 - 
             (26*H[1, 1, z])/3 + 40*H[-1, 0, 0, z] + 16*H[-1, 0, 1, z] + 
             52*H[0, -1, 0, z] - (668*H[0, 0, 0, z])/3 - (62*H[0, 0, 1, z])/
              3 - 28*H[0, 1, 0, z] - (16*H[0, 1, 1, z])/3 - 
             14*H[1, 0, 0, z] + 8*H[1, 0, 1, z] + 4*H[1, 1, 1, z] - 
             64*H[0, -1, 0, 0, z] - 104*H[0, 0, -1, 0, z] + 
             496*H[0, 0, 0, 0, z] + 76*H[0, 0, 0, 1, z] + 
             88*H[0, 0, 1, 0, z] + 16*H[0, 0, 1, 1, z] + 
             20*H[0, 1, 0, 0, z] - 16*H[0, 1, 0, 1, z] - 8*H[0, 1, 1, 1, z] + 
             (316*zeta[2])/9 - 16*H[-1, z]*zeta[2] + (122*H[0, z]*zeta[2])/
              3 - 24*H[1, z]*zeta[2] - 116*H[0, 0, z]*zeta[2] + 
             48*H[0, 1, z]*zeta[2] + 72*zeta[3] - 104*H[0, z]*zeta[3] - 
             81*zeta[4]) - 3*zeta[4]) + 2*((-5113*H[1, z])/27 + 
           (5222*H[-1, 0, z])/27 + (6220*H[1, 0, z])/27 + (1360*H[1, 1, z])/
            27 + (352*H[-1, -1, 0, z])/9 + (1274*H[-1, 0, 0, z])/9 - 
           (20*H[-1, 0, 1, z])/9 + (1684*H[0, -1, 0, z])/9 - 
           (56*H[0, 0, 0, z])/27 + (8188*H[0, 0, 1, z])/27 + 
           (2386*H[0, 1, 0, z])/9 + (1462*H[0, 1, 1, z])/27 + 
           (2642*H[1, 0, 0, z])/9 + (758*H[1, 0, 1, z])/9 + 
           (746*H[1, 1, 0, z])/9 + 2*H[1, 1, 1, z] - (8*H[-1, -1, -1, 0, z])/
            3 - (70*H[-1, -1, 0, 0, z])/3 - (44*H[-1, -1, 0, 1, z])/3 - 
           (4*H[-1, 0, -1, 0, z])/3 - 44*H[-1, 0, 0, 0, z] - 
           18*H[-1, 0, 0, 1, z] - 20*H[-1, 0, 1, 0, z] - 
           (16*H[-1, 0, 1, 1, z])/3 + (56*H[0, -1, -1, 0, z])/3 - 
           (104*H[0, -1, 0, 0, z])/3 + (8*H[0, -1, 0, 1, z])/3 - 
           (56*H[0, 0, -1, 0, z])/3 + (430*H[0, 0, 0, 1, z])/9 - 
           (146*H[0, 0, 1, 1, z])/9 + (178*H[0, 1, 0, 1, z])/3 + 
           (76*H[0, 1, 1, 1, z])/9 - (8*H[1, 0, -1, 0, z])/3 + 
           (14*H[1, 0, 0, 0, z])/3 + (116*H[1, 0, 0, 1, z])/3 + 
           10*H[1, 0, 1, 0, z] + 8*H[1, 0, 1, 1, z] - (14*H[1, 1, 0, 0, z])/
            3 + (22*H[1, 1, 0, 1, z])/3 - (14*H[1, 1, 1, 0, z])/3 + 
           (8*H[1, 1, 1, 1, z])/3 + 20*H[-1, 0, 0, 0, 0, z] + 
           12*H[-1, 0, 0, 1, 0, z] + 16*H[-1, 0, 1, 0, 0, z] + 
           8*H[-1, 0, 1, 1, 0, z] - (16*H[0, -1, -1, -1, 0, z])/3 - 
           (20*H[0, -1, -1, 0, 0, z])/3 - (8*H[0, -1, -1, 0, 1, z])/3 + 
           (8*H[0, -1, 0, -1, 0, z])/3 - (184*H[0, -1, 0, 0, 0, z])/3 + 
           4*H[0, -1, 0, 0, 1, z] - (8*H[0, -1, 0, 1, 0, z])/3 - 
           16*H[0, 0, -1, -1, 0, z] - 136*H[0, 0, -1, 0, 0, z] - 
           (272*H[0, 0, 0, -1, 0, z])/3 + 272*H[0, 0, 0, 0, 0, z] - 
           (244*H[0, 0, 0, 0, 1, z])/3 - (304*H[0, 0, 0, 1, 0, z])/3 - 
           (92*H[0, 0, 0, 1, 1, z])/3 - 96*H[0, 0, 1, 0, 0, z] + 
           (20*H[0, 0, 1, 0, 1, z])/3 - (56*H[0, 0, 1, 1, 0, z])/3 + 
           8*H[0, 0, 1, 1, 1, z] + (16*H[0, 1, 0, -1, 0, z])/3 - 
           52*H[0, 1, 0, 0, 0, z] + (152*H[0, 1, 0, 0, 1, z])/3 + 
           (52*H[0, 1, 0, 1, 0, z])/3 + 16*H[0, 1, 0, 1, 1, z] + 
           4*H[0, 1, 1, 0, 0, z] + (68*H[0, 1, 1, 0, 1, z])/3 + 
           (44*H[0, 1, 1, 1, 0, z])/3 + (16*H[0, 1, 1, 1, 1, z])/3 + 
           (196*H[-1, z]*zeta[2])/9 - (260*H[1, z]*zeta[2])/9 + 
           (40*H[-1, -1, z]*zeta[2])/3 + 8*H[-1, 0, z]*zeta[2] + 
           (20*H[0, -1, z]*zeta[2])/3 - (182*H[1, 0, z]*zeta[2])/3 - 
           (64*H[1, 1, z]*zeta[2])/3 + 12*H[-1, 0, 0, z]*zeta[2] + 
           8*H[-1, 0, 1, z]*zeta[2] - (16*H[0, -1, 0, z]*zeta[2])/3 - 
           8*H[0, 0, -1, z]*zeta[2] + (188*H[0, 0, 0, z]*zeta[2])/3 - 
           60*H[0, 0, 1, z]*zeta[2] - 92*H[0, 1, 0, z]*zeta[2] - 
           (80*H[0, 1, 1, z]*zeta[2])/3 - 10*H[-1, z]*zeta[3] - 
           (4*H[1, z]*zeta[3])/3 - 16*H[-1, 0, z]*zeta[3] - 
           (4*H[0, -1, z]*zeta[3])/3 + z^2*((19856*H[1, z])/243 - 
             (908*H[-1, 0, z])/27 - (8576*H[1, 0, z])/81 - (3098*H[1, 1, z])/
              81 - (752*H[-1, -1, 0, z])/27 + (928*H[-1, 0, 0, z])/27 - 
             (464*H[-1, 0, 1, z])/27 + (208*H[0, -1, 0, z])/3 + 
             (916*H[0, 0, 0, z])/27 + (304*H[0, 0, 1, z])/9 + 
             (2464*H[0, 1, 0, z])/27 + (40*H[0, 1, 1, z])/27 + 
             (92*H[1, 0, 0, z])/9 - (1696*H[1, 0, 1, z])/27 - 
             (176*H[1, 1, 0, z])/27 - (520*H[1, 1, 1, z])/27 + 
             (32*H[-1, -1, -1, 0, z])/9 - (80*H[-1, -1, 0, 0, z])/9 - 
             (64*H[-1, -1, 0, 1, z])/9 - (32*H[-1, 0, -1, 0, z])/9 + 
             32*H[-1, 0, 0, 0, z] - 16*H[-1, 0, 0, 1, z] - 
             (32*H[-1, 0, 1, 0, z])/3 - (32*H[-1, 0, 1, 1, z])/9 + 
             (32*H[0, -1, -1, 0, z])/3 + (496*H[0, -1, 0, 0, z])/9 + 
             (32*H[0, 0, -1, 0, z])/9 + (256*H[0, 0, 0, 1, z])/3 + 
             (112*H[0, 0, 1, 1, z])/9 + (176*H[0, 1, 0, 1, z])/9 + 
             (16*H[0, 1, 1, 1, z])/9 - (64*H[1, 0, -1, 0, z])/9 + 
             (496*H[1, 0, 0, 0, z])/9 - (224*H[1, 0, 0, 1, z])/9 - 
             (32*H[1, 0, 1, 0, z])/3 - (32*H[1, 0, 1, 1, z])/3 - 
             (64*H[1, 1, 0, 0, z])/9 - (160*H[1, 1, 0, 1, z])/9 - 
             (160*H[1, 1, 1, 0, z])/9 - (32*H[1, 1, 1, 1, z])/9 + 
             (88*H[-1, z]*zeta[2])/27 + (3104*H[1, z]*zeta[2])/27 + 
             (80*H[-1, -1, z]*zeta[2])/9 + (32*H[-1, 0, z]*zeta[2])/3 + 
             (16*H[0, -1, z]*zeta[2])/3 + (464*H[1, 0, z]*zeta[2])/9 + 
             (112*H[1, 1, z]*zeta[2])/9 - (16*H[-1, z]*zeta[3])/3 - 
             (128*H[1, z]*zeta[3])/9) + ((11284*H[1, z])/243 + 
             (520*H[-1, 0, z])/27 + (5696*H[1, 0, z])/81 + (2972*H[1, 1, z])/
              81 - (320*H[-1, -1, 0, z])/27 + (1576*H[-1, 0, 0, z])/27 - 
             (464*H[-1, 0, 1, z])/27 + (1456*H[0, -1, 0, z])/27 - 
             (14336*H[0, 0, 0, z])/27 + (496*H[0, 0, 1, z])/27 - 
             (2200*H[0, 1, 0, z])/27 + (208*H[0, 1, 1, z])/27 - 
             (884*H[1, 0, 0, z])/9 + (832*H[1, 0, 1, z])/27 - 
             (688*H[1, 1, 0, z])/27 + (304*H[1, 1, 1, z])/27 + 
             (32*H[-1, -1, -1, 0, z])/9 - (80*H[-1, -1, 0, 0, z])/9 - 
             (64*H[-1, -1, 0, 1, z])/9 - (32*H[-1, 0, -1, 0, z])/9 + 
             32*H[-1, 0, 0, 0, z] - 16*H[-1, 0, 0, 1, z] - 
             (32*H[-1, 0, 1, 0, z])/3 - (32*H[-1, 0, 1, 1, z])/9 + 
             (224*H[0, -1, 0, 0, z])/3 - (64*H[0, -1, 0, 1, z])/3 + 
             (704*H[0, 0, -1, 0, z])/9 + (320*H[0, 0, 0, 1, z])/9 + 
             (32*H[0, 0, 1, 1, z])/9 + (208*H[0, 1, 0, 1, z])/9 + 
             (80*H[0, 1, 1, 1, z])/9 + (64*H[1, 0, -1, 0, z])/9 - 
             (496*H[1, 0, 0, 0, z])/9 + (224*H[1, 0, 0, 1, z])/9 + 
             (32*H[1, 0, 1, 0, z])/3 + (32*H[1, 0, 1, 1, z])/3 + 
             (64*H[1, 1, 0, 0, z])/9 + (160*H[1, 1, 0, 1, z])/9 + 
             (160*H[1, 1, 1, 0, z])/9 + (32*H[1, 1, 1, 1, z])/9 + 
             (304*H[-1, z]*zeta[2])/27 - (2456*H[1, z]*zeta[2])/27 + 
             (80*H[-1, -1, z]*zeta[2])/9 + (32*H[-1, 0, z]*zeta[2])/3 + 
             (64*H[0, -1, z]*zeta[2])/3 - (464*H[1, 0, z]*zeta[2])/9 - 
             (112*H[1, 1, z]*zeta[2])/9 - (16*H[-1, z]*zeta[3])/3 + 
             (128*H[1, z]*zeta[3])/9)/z + (256078/729 + (5656*H[0, z])/243 - 
             (14632*H[0, 0, z])/81 + (7424*H[0, 1, z])/81 - 
             (2944*H[0, 0, 0, 0, z])/9 - (320*H[0, 0, 1, 0, z])/9 - 
             32*H[0, 1, 0, 0, z] + (16*H[0, 1, 1, 0, z])/9 - 
             (8800*zeta[2])/81 - (1808*H[0, z]*zeta[2])/27 - 
             (64*H[0, 0, z]*zeta[2])/9 - (464*H[0, 1, z]*zeta[2])/9 + 
             56*zeta[3] + (128*H[0, z]*zeta[3])/3 - (736*zeta[4])/9)/
            (z*(1 + z)) + (z^3*(-352522/729 + (23692*H[0, z])/81 - 
              (11756*H[0, 0, z])/81 - (10994*H[0, 1, z])/81 + 
              (256*H[0, 0, 0, 0, z])/3 + (560*H[0, 0, 1, 0, z])/9 + 
              (656*H[0, 1, 0, 0, z])/9 + 16*H[0, 1, 1, 0, z] + 
              (10114*zeta[2])/81 + (1880*H[0, z]*zeta[2])/27 - 
              (416*H[0, 0, z]*zeta[2])/9 - (32*H[0, 1, z]*zeta[2])/9 + 
              (784*zeta[3])/27 - (496*H[0, z]*zeta[3])/9 - (332*zeta[4])/9))/
            (1 + z) - 22*H[-1, z]*zeta[4] + z*((551*H[1, z])/9 + 
             (3794*H[-1, 0, z])/27 - (5260*H[1, 0, z])/27 - (1318*H[1, 1, z])/
              27 + (208*H[-1, -1, 0, z])/9 + (1058*H[-1, 0, 0, z])/9 - 
             (20*H[-1, 0, 1, z])/9 - (232*H[0, -1, 0, z])/3 - 
             (4940*H[0, 0, 0, z])/27 + (2908*H[0, 0, 1, z])/27 + 
             (568*H[0, 1, 0, z])/9 + (1228*H[0, 1, 1, z])/27 - 
             (1850*H[1, 0, 0, z])/9 - (470*H[1, 0, 1, z])/9 - 
             (458*H[1, 1, 0, z])/9 + 6*H[1, 1, 1, z] - 
             (8*H[-1, -1, -1, 0, z])/3 - (70*H[-1, -1, 0, 0, z])/3 - 
             (44*H[-1, -1, 0, 1, z])/3 - (4*H[-1, 0, -1, 0, z])/3 - 
             44*H[-1, 0, 0, 0, z] - 18*H[-1, 0, 0, 1, z] - 
             20*H[-1, 0, 1, 0, z] - (16*H[-1, 0, 1, 1, z])/3 - 
             40*H[0, -1, -1, 0, z] - 52*H[0, -1, 0, 0, z] - 
             32*H[0, -1, 0, 1, z] + (16*H[0, 0, -1, 0, z])/3 + 
             (322*H[0, 0, 0, 1, z])/9 - (146*H[0, 0, 1, 1, z])/9 + 
             74*H[0, 1, 0, 1, z] + (100*H[0, 1, 1, 1, z])/9 + 
             (8*H[1, 0, -1, 0, z])/3 - (14*H[1, 0, 0, 0, z])/3 - 
             (116*H[1, 0, 0, 1, z])/3 - 10*H[1, 0, 1, 0, z] - 
             8*H[1, 0, 1, 1, z] + (14*H[1, 1, 0, 0, z])/3 - 
             (22*H[1, 1, 0, 1, z])/3 + (14*H[1, 1, 1, 0, z])/3 - 
             (8*H[1, 1, 1, 1, z])/3 + 20*H[-1, 0, 0, 0, 0, z] + 
             12*H[-1, 0, 0, 1, 0, z] + 16*H[-1, 0, 1, 0, 0, z] + 
             8*H[-1, 0, 1, 1, 0, z] + (16*H[0, -1, -1, -1, 0, z])/3 + 
             (20*H[0, -1, -1, 0, 0, z])/3 + (8*H[0, -1, -1, 0, 1, z])/3 - 
             (8*H[0, -1, 0, -1, 0, z])/3 + (184*H[0, -1, 0, 0, 0, z])/3 - 
             4*H[0, -1, 0, 0, 1, z] + (8*H[0, -1, 0, 1, 0, z])/3 + 
             16*H[0, 0, -1, -1, 0, z] + (568*H[0, 0, -1, 0, 0, z])/3 + 
             (592*H[0, 0, 0, -1, 0, z])/3 - 1176*H[0, 0, 0, 0, 0, z] - 
             (244*H[0, 0, 0, 0, 1, z])/3 - (568*H[0, 0, 0, 1, 0, z])/3 - 
             (92*H[0, 0, 0, 1, 1, z])/3 - (496*H[0, 0, 1, 0, 0, z])/3 + 
             (4*H[0, 0, 1, 0, 1, z])/3 - (112*H[0, 0, 1, 1, 0, z])/3 + 
             8*H[0, 0, 1, 1, 1, z] + (16*H[0, 1, 0, -1, 0, z])/3 - 
             52*H[0, 1, 0, 0, 0, z] + (152*H[0, 1, 0, 0, 1, z])/3 + 
             (52*H[0, 1, 0, 1, 0, z])/3 + 16*H[0, 1, 0, 1, 1, z] + 
             4*H[0, 1, 1, 0, 0, z] + (68*H[0, 1, 1, 0, 1, z])/3 + 
             (44*H[0, 1, 1, 1, 0, z])/3 + (16*H[0, 1, 1, 1, 1, z])/3 + 
             (124*H[-1, z]*zeta[2])/9 + (44*H[1, z]*zeta[2])/9 + 
             (40*H[-1, -1, z]*zeta[2])/3 + 8*H[-1, 0, z]*zeta[2] + 
             12*H[0, -1, z]*zeta[2] + (182*H[1, 0, z]*zeta[2])/3 + 
             (64*H[1, 1, z]*zeta[2])/3 + 12*H[-1, 0, 0, z]*zeta[2] + 
             8*H[-1, 0, 1, z]*zeta[2] + (16*H[0, -1, 0, z]*zeta[2])/3 + 
             8*H[0, 0, -1, z]*zeta[2] + 172*H[0, 0, 0, z]*zeta[2] - 
             68*H[0, 0, 1, z]*zeta[2] - 92*H[0, 1, 0, z]*zeta[2] - 
             (80*H[0, 1, 1, z]*zeta[2])/3 - 10*H[-1, z]*zeta[3] + 
             (4*H[1, z]*zeta[3])/3 - 16*H[-1, 0, z]*zeta[3] + 
             (4*H[0, -1, z]*zeta[3])/3 - 22*H[-1, z]*zeta[4]) + 
           (z^2*(-427882/729 + (340453*H[0, z])/243 - (97654*H[0, 0, z])/81 - 
              (37828*H[0, 1, z])/81 + (4030*H[0, 0, 0, 0, z])/9 + 
              (38*H[0, 0, 1, 0, z])/9 + (1952*H[0, 1, 0, 0, z])/9 + 
              56*H[0, 1, 1, 0, z] + (14854*zeta[2])/27 - (3098*H[0, z]*
                zeta[2])/27 - (232*H[0, 0, z]*zeta[2])/3 - (686*H[0, 1, z]*
                zeta[2])/9 - (970*zeta[3])/27 - 148*H[0, z]*zeta[3] + 
              (352*H[0, 0, z]*zeta[3])/3 + (40*H[0, 1, z]*zeta[3])/3 - 
              (32*zeta[2]*zeta[3])/3 - (5353*zeta[4])/18 - (103*H[0, z]*
                zeta[4])/3 - 232*zeta[5]))/(1 + z) + 
           (z*(3572/27 + (293807*H[0, z])/243 - (130864*H[0, 0, z])/81 - 
              (21094*H[0, 1, z])/81 + (2480*H[0, 0, 0, 0, z])/9 - 
              (428*H[0, 0, 1, 0, z])/3 + (472*H[0, 1, 0, 0, z])/3 + 
              (100*H[0, 1, 1, 0, z])/3 + (36292*zeta[2])/81 - 
              (9926*H[0, z]*zeta[2])/27 - (980*H[0, 0, z]*zeta[2])/9 - 
              (536*H[0, 1, z]*zeta[2])/3 + (2096*zeta[3])/27 - 
              (1588*H[0, z]*zeta[3])/9 + (512*H[0, 0, z]*zeta[3])/3 + 
              (80*H[0, 1, z]*zeta[3])/3 - 64*zeta[2]*zeta[3] - 
              (1462*zeta[4])/3 - (64*H[0, z]*zeta[4])/3 - 172*zeta[5]))/
            (1 + z) + (427882/729 + (30086*H[0, z])/243 - (6622*H[0, 0, z])/
              9 + (4388*H[0, 1, z])/27 - 424*H[0, 0, 0, 0, z] - 
             (1136*H[0, 0, 1, 0, z])/9 - (80*H[0, 1, 0, 0, z])/3 - 
             (80*H[0, 1, 1, 0, z])/9 - (6956*zeta[2])/81 - 
             (2252*H[0, z]*zeta[2])/9 - (818*H[0, 0, z]*zeta[2])/9 - 
             (1454*H[0, 1, z]*zeta[2])/9 + (5362*zeta[3])/27 - 
             (296*H[0, z]*zeta[3])/9 + (160*H[0, 0, z]*zeta[3])/3 + 
             (40*H[0, 1, z]*zeta[3])/3 - (160*zeta[2]*zeta[3])/3 - 
             (5357*zeta[4])/18 + 13*H[0, z]*zeta[4] + 60*zeta[5])/(1 + z))) + 
       delta[1 - z]*(CF*Nf^2*TF^2*((-800*Lh*Lp)/81 - (160*Lh*Lp^2)/27 - 
           (320*Lp^3)/81 - (32*Lh*Lp^3)/27 - (8*Lp^4)/9 + 
           4*Lp^2*(-100/81 - (8*zeta[2])/9) + 4*Lh*(-928/729 - 
             (16*zeta[3])/9) + 4*Lp*((-80*zeta[2])/27 - (16*zeta[3])/9) + 
           4*(-128/6561 - (68*zeta[2])/27 - (280*zeta[3])/243 - 
             (22*zeta[4])/27)) + CA*CF*Nf*TF*((176*Lh*Lp^3)/27 + 
           (44*Lp^4)/9 + 2*Lh*Lp*(4102/81 - (80*zeta[2])/9) + 
           2*Lh*Lp^2*(578/27 - (8*zeta[2])/3) + 2*Lp^3*(1156/81 - 
             (16*zeta[2])/9) + 2*Lp^2*(2051/81 + (16*zeta[2])/3) + 
           2*Lp*((1156*zeta[2])/27 + (176*zeta[3])/9 - (82*zeta[4])/3) + 
           2*Lh*(31313/729 - (412*zeta[2])/81 - (452*zeta[3])/27 + 
             (10*zeta[4])/3) + 2*(-412765/13122 + (37265*zeta[2])/729 + 
             (4076*zeta[3])/81 + (20*zeta[2]*zeta[3])/9 - (208*zeta[4])/27 - 
             (92*zeta[5])/3)) + CF^2*Nf*TF*((-224*Lh^2*Lp)/27 - 
           (80*Lh^2*Lp^2)/9 - (80*Lh*Lp^3)/9 - (8*Lh^2*Lp^3)/3 - 
           (20*Lp^4)/9 - (28*Lh*Lp^4)/9 - (8*Lp^5)/9 + 
           2*Lh*Lp^2*(-2/27 - (10*zeta[2])/3) + 
           2*Lp^3*(4/3 + (32*zeta[2])/9) + 2*Lh*Lp*(1813/81 - 
             (50*zeta[2])/9 - (172*zeta[3])/9) + 2*Lp^2*(1813/162 + 
             15*zeta[2] - (86*zeta[3])/9) + 2*Lh*(1711/54 - (56*zeta[2])/27 - 
             (152*zeta[3])/9 - 8*zeta[4]) + 2*Lp*((556*zeta[2])/27 - 
             (10*zeta[4])/3) + 2*(-42727/972 + (2803*zeta[2])/162 + 
             (1744*zeta[3])/81 - (134*zeta[2]*zeta[3])/9 + (77*zeta[4])/18 + 
             (112*zeta[5])/9)) + CA^2*CF*(5211949/26244 - (242*Lh*Lp^3)/27 - 
           (121*Lp^4)/18 - (297481*zeta[2])/1458 + 
           Lp^3*(-3560/81 + (88*zeta[2])/9) + Lh*Lp^2*(-1780/27 + 
             (44*zeta[2])/3) - (75566*zeta[3])/243 + (550*zeta[2]*zeta[3])/
            9 + (464*zeta[3]^2)/9 + Lh*Lp*(-15503/81 + (536*zeta[2])/9 + 
             88*zeta[3] - 44*zeta[4]) + Lp^2*(-15503/162 + (26*zeta[2])/9 + 
             44*zeta[3] - 22*zeta[4]) + (3649*zeta[4])/54 + 
           Lp*((-3560*zeta[2])/27 - (484*zeta[3])/9 + (451*zeta[4])/3) + 
           Lh*(-297029/1458 + (3196*zeta[2])/81 + (6164*zeta[3])/27 - 
             (88*zeta[2]*zeta[3])/3 + (77*zeta[4])/3 - 96*zeta[5]) + 
           (902*zeta[5])/9 - (1543*zeta[6])/27) + 
         CA*CF^2*((22*Lh^2*Lp^3)/3 + (77*Lh*Lp^4)/9 + (22*Lp^5)/9 + 
           Lh^2*Lp^2*(268/9 - 8*zeta[2]) + Lh*Lp^3*(268/9 - 8*zeta[2]) + 
           Lp^4*(67/9 - 2*zeta[2]) - (1214*zeta[2])/81 - (176*Lp^3*zeta[2])/
            9 + Lh^2*Lp*(808/27 - 28*zeta[3]) + Lh*Lp^2*
            (404/27 + (55*zeta[2])/3 - 14*zeta[3]) + (77*zeta[2]*zeta[3])/9 + 
           Lh*((404*zeta[2])/27 - 14*zeta[2]*zeta[3]) + 
           Lh*Lp*(-2428/81 + (335*zeta[2])/9 + (154*zeta[3])/9 - 
             20*zeta[4]) + (335*zeta[4])/12 + Lp*((-3232*zeta[2])/27 + 
             112*zeta[2]*zeta[3] + (55*zeta[4])/3) + 
           Lp^2*(-1214/81 - (201*zeta[2])/2 + (77*zeta[3])/9 + 70*zeta[4]) - 
           (35*zeta[6])/4) + CF^3*((-4*Lh^3*Lp^3)/3 - 2*Lh^2*Lp^4 - Lh*Lp^5 - 
           Lp^6/6 - 2*Lh^2*Lp^2*zeta[2] + 14*Lh*Lp^3*zeta[2] + 
           (15*Lp^4*zeta[2])/2 - (64*Lp^3*zeta[3])/3 - (5*Lh*Lp*zeta[4])/2 + 
           (75*Lp^2*zeta[4])/4 - (35*zeta[6])/48)))


==> anc/TMDFFN.m <==
TMDFFN["gg"] = 1.*delta[1 - z] + as*(1.7960318476895054*^-6 - 
       7.756698821007503*z^4 + 1.8411703239289445*z^5 - 
       0.2895662368112544*z^6 - 4.934802200544679*delta[1 - z] - 
       3.*Lp^2*delta[1 - z] + z^2*(-1.8963396778916544 - 
         0.44926804644119134*Log[z]) - 24.*Log[z] + (24.*Log[z])/z + 
       z^3*(-15.893778452200303 + 15.485986881335718*Log[z]) + 
       z*(-0.004788507581803714 + 48.*Log[z]) + 
       Lp*(24. - 12./z - 12.*z + 12.*z^2 - 6.*Lh*delta[1 - z] - 
         12.*plusD[0., 1 - z])) + as^2*(1795.4864691973607 + 
       5767.008457081538*z^4 - 417.0504145663607*z^5 + 
       25.780639491607186*z^6 - 62.104684476395086*delta[1 - z] + 
       16.792503131442203*Lh*delta[1 - z] + 4.5*Lp^4*delta[1 - z] - 
       6.*Log[1 - z] + 36.*Log[1 - z]^2 + 1.*(1 - z)*(444.8228917453772 + 
         216.*Log[1 - z] - 18.*Log[1 - z]^2) + 1.*(1 - z)^3*
        (287.32341526520054*Log[1 - z] + 0.022598870056497175*Log[1 - z]^2) + 
       1.*(1 - z)^2*(5.533766233766234*Log[1 - z] + 66.38206627680312*
          Log[1 - z]^2) + 1411.1762640653615*Log[z] + 33.*Log[z]^2 - 
       132.*Log[z]^3 + z^3*(4684.30480352509 - 11480.558892997977*Log[z] - 
         103.32680320569902*Log[z]^2 - 967.0959537572254*Log[z]^3) + 
       z*(-2387.244708485864 + 120.64747186927704*Log[z] - 75.*Log[z]^2 - 
         744.*Log[z]^3) + (-296.95832761699717 - 56.17626406536148*Log[z] - 
         660.*Log[z]^2 - 240.*Log[z]^3)/z + z^2*(-9721.782429932475 - 
         3592.3978209442635*Log[z] - 591.4944707740916*Log[z]^2 - 
         21.475138121546962*Log[z]^3) + Lp*(145.3884802219073 - 
         1428.199466310874*z^4 + 286.47520927237605*z^5 - 
         55.0714421432643*z^6 - 108.56564841198295*delta[1 - z] + 
         1.*(1 - z)*(-425.12949437385544 - 216.*Log[1 - z]) + 
         432.*Log[1 - z] + 786.1236777868186*(1 - z)^2*Log[1 - z] + 
         227.50220913107512*(1 - z)^3*Log[1 - z] - 276.*Log[z] + 
         216.*Log[z]^2 + z^2*(-1513.4372548010097 - 57.445060018467224*
            Log[z] - 5.228139381985536*Log[z]^2) + 
         (59.21762640653615 + 1056.*Log[z] + 288.*Log[z]^2)/z + 
         z^3*(1524.6554216867469 + 766.7094878253569*Log[z] + 
           406.1774834437086*Log[z]^2) + z*(1071.31855780399 + 444.*Log[z] + 
           1008.*Log[z]^2) + Lh*(-0.000010776191086137032 + 
           46.540192926045016*z^4 - 11.047021943573668*z^5 + 
           1.7373974208675262*z^6 - 45.17356039019579*delta[1 - z] + 
           z*(0.028731045490822282 - 288.*Log[z]) + 
           z^3*(95.36267071320182 - 92.9159212880143*Log[z]) + 144.*Log[z] - 
           (144.*Log[z])/z + z^2*(11.378038067349927 + 2.695608278647148*
              Log[z])) - 90.34712078039158*plusD[0., 1 - z]) + 
       33.585006262884406*plusD[0., 1 - z] + 
       Lp^3*(-72. + 36./z + 36.*z - 36.*z^2 - 22.*delta[1 - z] + 
         18.*Lh*delta[1 - z] + 36.*plusD[0., 1 - z]) + 
       Nf*(-127.7777777777778 + 37.55555555555556*(1 - z) - 
         3.928380187416332*z^4 + 0.15381831342743396*z^5 - 
         0.007829977628635347*z^6 + 7.760195141578497*delta[1 - z] + 
         6.222222222222221*Lh*delta[1 - z] + 1.3333333333333333*Lp^3*
          delta[1 - z] + 2.*Log[1 - z] - 0.000020835503698301906*(1 - z)^2*
          Log[1 - z] - 0.00022306491188935982*(1 - z)^3*Log[1 - z] - 
         50.*Log[z] + 7.333333333333333*Log[z]^2 + 9.777777777777779*
          Log[z]^3 + (3.432098765432099 - 27.11111111111111*Log[z] - 
           0.8888888888888888*Log[z]^2)/z + z^2*(49.03990326481257 - 
           25.708160442600278*Log[z] + 7.786840301576422*Log[z]^2 + 
           0.029953917050691243*Log[z]^3) + z^3*(0.643843498273878 + 
           15.898224852071007*Log[z] - 4.557580174927113*Log[z]^2 + 
           1.7672833495618305*Log[z]^3) + z*(83.33321256038647 - 78.*Log[z] - 
           19.333333333333332*Log[z]^2 + 9.777777777777779*Log[z]^3) + 
         12.444444444444445*plusD[0., 1 - z] + 
         Lp^2*(-16. + 10.666666666666666*(1 - z) + 7.555555555555555/z - 
           7.555555555555555*z^2 + 3.3333333333333335*delta[1 - z] + 
           2.*Lh*delta[1 - z] + 5.333333333333333*Log[z] + 
           z*(12. + 5.333333333333333*Log[z]) + 4.*plusD[0., 1 - z]) + 
         Lp*(-68. + 50.666666666666664*(1 - z) - 4.592592592592593*z^2 + 
           6.579736267392906*delta[1 - z] + 6.666666666666667*Lh*
            delta[1 - z] + (15.25925925925926 - 14.222222222222221*Log[z])/
            z - 8.*Log[z] - 16.*Log[z]^2 + z*(44. + 2.6666666666666665*
              Log[z] - 16.*Log[z]^2) + 13.333333333333334*
            plusD[0., 1 - z])) + Lp^2*(659.9999882762543 + 
         24.11328412369089*z^4 - 9.365243951450848*z^5 - 
         0.8477925176364123*z^6 - 141.02203300817018*delta[1 - z] + 
         18.*Lh^2*delta[1 - z] - 144.*Log[1 - z] - 2.2517214996174446*
          (1 - z)^2*Log[1 - z] + 96.38817480719794*(1 - z)^3*Log[1 - z] + 
         1.*(1 - z)*(-456. + 288.*Log[1 - z]) + 
         z*(-283.83397816255473 - 432.*Log[z]) + (-330. - 144.*Log[z])/z + 
         z^3*(309.57857846437037 - 90.95691095891269*Log[z]) + 
         z^2*(-159.64483069521737 + 2.826986023910864*Log[z]) - 
         66.*plusD[0., 1 - z] + Lh*(-144. + 72./z + 72.*z - 72.*z^2 - 
           33.*delta[1 - z] + 72.*plusD[0., 1 - z]) + 
         144.*plusD[1., 1 - z])) + as^3*(-154742.07190062825 + 
       4.290089120179274*^6*z^4 - 180130.12145621312*z^5 + 
       13485.385974977975*z^6 - 4961.132012905556*delta[1 - z] - 
       4.5*Lp^6*delta[1 - z] - 7129.69554127133*Log[1 - z] + 
       662.1708567150301*Log[1 - z]^2 + 176.*Log[1 - z]^3 + 
       (1 - z)^3*(-4.934802200544679*(287.32341526520054*Log[1 - z] + 
           0.022598870056497175*Log[1 - z]^2) + 
         1.*(-48610.92157953281*Log[1 - z] - 2593.368631368631*Log[1 - z]^2 - 
           4055.592110614071*Log[1 - z]^3)) + 
       (1 - z)*(-4.934802200544679*(444.8228917453772 + 216.*Log[1 - z] - 
           18.*Log[1 - z]^2) + 1.*(3854.8770276747236 + 12927.660390264216*
            Log[1 - z] - 1179.391186796732*Log[1 - z]^2 - 
           376.*Log[1 - z]^3)) + (1 - z)^2*(-4.934802200544679*
          (5.533766233766234*Log[1 - z] + 66.38206627680312*Log[1 - z]^2) + 
         1.*(-27609.51586102719*Log[1 - z] - 891.5567567567567*Log[1 - z]^2 + 
           234.79898218829516*Log[1 - z]^3)) - 5545.457187788679*Log[z] + 
       61334.24957624791*Log[z]^2 + 4563.7848081974*Log[z]^3 + 
       380.*Log[z]^4 - 244.8*Log[z]^5 + z^3*(-2.2546305055911653*^6 - 
         6.621514680257492*^6*Log[z] - 505497.7396235362*Log[z]^2 - 
         890429.1461815911*Log[z]^3 - 32932.663433559654*Log[z]^4 - 
         17646.878211227402*Log[z]^5) + z^2*(-1.9508958425785366*^6 + 
         712024.6961435508*Log[z] + 370315.51088913303*Log[z]^2 + 
         64039.20084046121*Log[z]^3 + 4555.840935672514*Log[z]^4 + 
         111.78065630397236*Log[z]^5) + (20577.371793156228 + 
         74550.96364401022*Log[z] + 26339.321464872868*Log[z]^2 + 
         16525.09110477908*Log[z]^3 + 8008.*Log[z]^4 + 864.*Log[z]^5)/z + 
       z*(202341.33392571422 - 15468.805123021608*Log[z] + 
         121772.10567039039*Log[z]^2 + 5411.159409860542*Log[z]^3 + 
         2099.*Log[z]^4 + 4334.4*Log[z]^5) + 
       Lh*(0.000030159870426495946 - 130.25438924142253*z^4 + 
         30.917858430095254*z^5 - 4.862541938412924*z^6 + 
         74.78533937673133*delta[1 - z] + z^2*(-31.844289979273704 - 
           7.5443350767206265*Log[z]) - 403.02007515461287*Log[z] + 
         (403.02007515461287*Log[z])/z + z^3*(-266.8963244290222 + 
           260.0484831983029*Log[z]) + z*(-0.08041102856237359 + 
           806.0401503092257*Log[z])) + Lp^5*(108. - 54./z - 54.*z + 
         54.*z^2 + 66.*delta[1 - z] - 27.*Lh*delta[1 - z] - 
         54.*plusD[0., 1 - z]) + Nf^2*(240.46481623867282 + 
         3.93520782396088*z^4 - 0.05239852398523985*z^5 - 
         0.058646616541353384*z^6 - 19.287855837177126*delta[1 - z] - 
         10.229900191336764*Lh*delta[1 - z] - 0.6666666666666666*Lp^4*
          delta[1 - z] - 6.222222222222222*Log[1 - z] - 0.8888888888888888*
          Log[1 - z]^2 + 1.*(1 - z)^2*(-2.9910233393177736*Log[1 - z] - 
           1.135667396061269*Log[1 - z]^2 + 0.0017889087656529517*
            Log[1 - z]^3) + 1.*(1 - z)*(-99.31658250503509 - 
           16.924712165684962*Log[1 - z] - 0.6049382716049383*Log[1 - z]^2 + 
           0.19753086419753085*Log[1 - z]^3) + 1.*(1 - z)^3*
          (-0.6139430284857571*Log[1 - z] + 1.0364173228346456*Log[1 - z]^2 + 
           0.6185446009389671*Log[1 - z]^3) + 113.9083616002673*Log[z] + 
         5.709032690282115*Log[z]^2 - 27.094650205761315*Log[z]^3 + 
         1.1851851851851851*Log[z]^4 + (-7.398139685866332 + 
           37.11385459533608*Log[z] + 1.51440329218107*Log[z]^2 + 
           0.26337448559670784*Log[z]^3)/z + z^3*(-104.03947525342875 + 
           51.45178764897075*Log[z] - 22.34589800443459*Log[z]^2 + 
           3.189186225049353*Log[z]^3 - 0.8537378114842904*Log[z]^4) + 
         z^2*(35.240967452971034 + 104.19602649006623*Log[z] - 
           3.7429406037000974*Log[z]^2 - 3.6085176085176087*Log[z]^3 + 
           0.009299781181619256*Log[z]^4) + z*(-146.24763516294965 + 
           58.68901078730284*Log[z] + 51.80779812238088*Log[z]^2 - 
           25.51440329218107*Log[z]^3 + 1.1851851851851851*Log[z]^4) + 
         Lp*(147.01864935115586 + 100.22227335480902*z^4 - 
           11.305751765893037*z^5 + 1.665395614871306*z^6 - 
           21.032606299946515*delta[1 - z] - 7.4074074074074066*Lh*
            delta[1 - z] + 1.*(1 - z)*(-95.9936052161059 - 6.*Log[1 - z]) - 
           2.6666666666666665*Log[1 - z] - 6.999139414802065*(1 - z)^2*
            Log[1 - z] - 5.101273885350318*(1 - z)^3*Log[1 - z] + 
           71.39461783961922*Log[z] + 48.*Log[z]^2 - 9.481481481481481*
            Log[z]^3 + (-24.42798353909465 + 31.604938271604937*Log[z])/z + 
           z^3*(202.96060037523452 - 272.9190628328009*Log[z] + 
             22.579432624113476*Log[z]^2 - 16.784675072744907*Log[z]^3) + 
           z*(-102.71734808929659 - 0.08686364186226214*Log[z] + 
             62.22222222222222*Log[z]^2 - 9.481481481481481*Log[z]^3) + 
           z^2*(-303.9343525179856 - 107.07080291970803*Log[z] - 
             10.405550581915845*Log[z]^2 - 0.7507029053420806*Log[z]^3) - 
           14.814814814814815*plusD[0., 1 - z]) + 
         Lp^2*(33.63602441352373 + 3.0231124807395995*z^4 - 
           0.6386516853932585*z^5 + 0.18543342269883825*z^6 - 
           8.090194548632308*delta[1 - z] - 4.444444444444445*Lh*
            delta[1 - z] + 1.*(1 - z)*(-36.148148148148145 - 
             3.5555555555555554*Log[1 - z]) + 0.03737373737373737*(1 - z)^2*
            Log[1 - z] - 2.5785536159600997*(1 - z)^3*Log[1 - z] - 
           10.074074074074074*Log[z] + 14.222222222222221*Log[z]^2 + 
           (-18.074074074074073 + 9.481481481481481*Log[z])/z + 
           z^3*(-9.551818181818183 - 0.3748558246828143*Log[z] - 
             0.8774002954209749*Log[z]^2) + z^2*(29.658942795076033 - 
             4.134747348721148*Log[z] + 0.05705394190871369*Log[z]^2) + 
           z*(-29.35007715195929 - 24.296296296296298*Log[z] + 
             14.222222222222221*Log[z]^2) - 8.88888888888889*
            plusD[0., 1 - z]) + Lp^3*(7.111111111111111 - 5.925925925925926*
            (1 - z) - 4.938271604938271/z + 4.938271604938271*z^2 - 
           2.962962962962963*delta[1 - z] - 0.8888888888888888*Lh*
            delta[1 - z] + z*(-5.333333333333333 - 4.7407407407407405*
              Log[z]) - 4.7407407407407405*Log[z] - 1.7777777777777777*
            plusD[0., 1 - z]) - 20.45980038267353*plusD[0., 1 - z]) + 
       149.57067875345635*plusD[0., 1 - z] + 
       Nf*(730.9836941795011 - 148934.66463799632*z^4 + 
         5170.461566425191*z^5 - 368.6815807233517*z^6 + 
         669.0197491928262*delta[1 - z] - 4.*Lp^5*delta[1 - z] + 
         51.17556311254077*Log[1 - z] - 64.53627106775602*Log[1 - z]^2 - 
         10.666666666666666*Log[1 - z]^3 + (1 - z)^2*
          (0.00010281908949983705*Log[1 - z] + 
           1.*(-5462.046831955923*Log[1 - z] - 964.2603116406966*
              Log[1 - z]^2 - 72.15862068965517*Log[1 - z]^3 - 
             1.5358910891089108*Log[1 - z]^4)) + 
         (1 - z)*(-185.3292381982335 + 1.*(2403.5537848069944 + 
             0.9173260902865934*Log[1 - z] + 66.1118331557682*Log[1 - z]^2 + 
             4.246913580246914*Log[1 - z]^3 - 0.49382716049382713*
              Log[1 - z]^4)) + (1 - z)^3*(0.0011007812180559178*Log[1 - z] + 
           1.*(-6474.059683313033*Log[1 - z] + 3741.3675115207375*
              Log[1 - z]^2 - 145.49241379310345*Log[1 - z]^3 + 
             96.29878048780488*Log[1 - z]^4)) - 5009.099618420158*Log[z] - 
         6205.67169830564*Log[z]^2 - 335.9152339603427*Log[z]^3 - 
         60.24691358024691*Log[z]^4 + 32.237037037037034*Log[z]^5 + 
         (888.766366758795 - 3394.9403181037096*Log[z] + 913.6231949833311*
            Log[z]^2 + 136.49382716049382*Log[z]^3 - 74.07407407407408*
            Log[z]^4)/z + z*(-9294.552177325062 + 8294.84096916944*Log[z] - 
           3872.4382478593348*Log[z]^2 + 599.0618970629454*Log[z]^3 + 
           344.5246913580247*Log[z]^4 - 114.02962962962962*Log[z]^5) + 
         z^2*(71588.34775352814 - 51900.914620395444*Log[z] - 
           23908.381999825975*Log[z]^2 - 3539.3389780124057*Log[z]^3 - 
           256.96198156682027*Log[z]^4 - 6.906263135771333*Log[z]^5) + 
         z^3*(81508.00557745293 + 246498.0250884633*Log[z] + 
           5406.755179753312*Log[z]^2 + 35536.869482758346*Log[z]^3 + 
           751.3304*Log[z]^4 + 771.5414746543779*Log[z]^5) + 
         Lh*(0.000011175309274512476 - 48.26390377515779*z^4 + 
           11.456170904446765*z^5 - 1.8017454734922491*z^6 + 
           142.83395045607492*delta[1 - z] + z^2*(-11.799446884659181 - 
             2.7954456223007456*Log[z]) - 149.33333333333331*Log[z] + 
           (149.33333333333331*Log[z])/z + z^3*(-98.89462148035743 + 
             96.3572517060889*Log[z]) + z*(-0.02979515828677866 + 
             298.66666666666663*Log[z])) + Lp^4*(80. - 32.*(1 - z) - 
           38.666666666666664/z + 38.666666666666664*z^2 + 12.*delta[1 - z] - 
           14.*Lh*delta[1 - z] + z*(-52. - 16.*Log[z]) - 16.*Log[z] - 
           28.*plusD[0., 1 - z]) + 285.6679009121497*plusD[0., 1 - z] + 
         Lp^2*(-2420.4470450351796 + 5835.368650574949*z^4 - 
           709.681252984682*z^5 + 108.17675255583734*z^6 + 
           528.5060944656618*delta[1 - z] - 40.*Lh^2*delta[1 - z] + 
           (1 - z)*(-165.3045568058099 + 1.*(2153.3583784096177 - 
               812.4444444444445*Log[1 - z])) + 122.*Log[1 - z] - 
           423.6528841726283*(1 - z)^2*Log[1 - z] - 451.3089283284841*
            (1 - z)^3*Log[1 - z] + 910.41273755462*Log[z] - 
           375.77777777777777*Log[z]^2 + 46.51851851851851*Log[z]^3 + 
           (627.4974016838052 - 965.7777777777777*Log[z] - 312.*Log[z]^2)/z + 
           z^3*(9545.435183230042 - 14465.21330096226*Log[z] + 
             989.8971823579188*Log[z]^2 - 867.8365413281253*Log[z]^3) + 
           z*(636.5607299725457 - 563.9245907776958*Log[z] - 
             459.33333333333337*Log[z]^2 - 230.81481481481484*Log[z]^3) + 
           z^2*(-14101.257544961834 - 5682.6107132356055*Log[z] - 
             797.6967384572632*Log[z]^2 - 39.060351355444496*Log[z]^3) + 
           Lh*(568.0000035920636 - 304.*(1 - z) - 15.513397642015006*z^4 + 
             3.682340647857889*z^5 - 0.5791324736225087*z^6 + 
             93.17356039019579*delta[1 - z] + z^2*(103.76287619977225 - 
               0.8985360928823827*Log[z]) + 96.*Log[z]^2 + 
             z^3*(-31.787556904400606 + 30.971973762671436*Log[z]) + 
             (-171.55555555555554 + 133.33333333333331*Log[z])/z + 
             z*(-344.0095770151636 + 80.*Log[z] + 96.*Log[z]^2) - 
             160.*plusD[0., 1 - z]) + 186.34712078039155*plusD[0., 1 - z] - 
           320.*plusD[1., 1 - z]) + Lp*(499.171092712546 - 
           16357.667069177864*z^4 + 503.03368861595317*z^5 - 
           7.160127467169956*z^6 + 818.6511619295711*delta[1 - z] - 
           37.33333333333333*Lh^2*delta[1 - z] - 497.3333333333333*
            Log[1 - z] - 72.*Log[1 - z]^2 + 1.*(1 - z)^3*
            (-1060.8409937888198*Log[1 - z] + 206.7726787620064*
              Log[1 - z]^2 - 35.13070539419087*Log[1 - z]^3) + 
           1.*(1 - z)^2*(-2392.391442155309*Log[1 - z] - 125.34394341290893*
              Log[1 - z]^2 - 1.8218997361477574*Log[1 - z]^3) + 
           (1 - z)*(-250.0299781609304 + 1.*(4060.1015934130955 - 
               228.9431110371657*Log[1 - z] + 24.*Log[1 - z]^2 - 
               2.962962962962963*Log[1 - z]^3)) + 4812.8045646175215*Log[z] - 
           173.5991841668188*Log[z]^2 + 245.03703703703704*Log[z]^3 - 
           90.07407407407408*Log[z]^4 + (1481.7023718486607 - 
             2110.6336246286123*Log[z] + 402.6666666666667*Log[z]^2 + 
             316.44444444444446*Log[z]^3)/z + z^2*(-174743.43089582343 - 
             67956.40956578142*Log[z] - 10077.253934942288*Log[z]^2 - 
             736.8536492166603*Log[z]^3 - 21.8682328907048*Log[z]^4) + 
           z*(-4115.156785798379 + 257.9398908302727*Log[z] - 
             45.92972413457646*Log[z]^2 - 136.14814814814815*Log[z]^3 + 
             274.5925925925926*Log[z]^4) + z^3*(192749.14404011608 - 
             95101.65646550967*Log[z] + 39056.23056768559*Log[z]^2 - 
             3296.9572580645163*Log[z]^3 + 988.0026200873363*Log[z]^4) + 
           Lh*(916.0000119735457 - 225.33333333333334*(1 - z) - 
             28.141044348885362*z^4 + 11.35155894562836*z^5 - 
             1.8834617129698839*z^6 + 241.12489177460347*delta[1 - z] - 
             12.*Log[1 - z] + 0.00012501302218981145*(1 - z)^2*Log[1 - z] + 
             0.0013383894713361588*(1 - z)^3*Log[1 - z] + 140.*Log[z] - 
             44.*Log[z]^2 - 58.66666666666667*Log[z]^3 + 
             (-95.25925925925925 + 322.66666666666663*Log[z] + 
               5.333333333333333*Log[z]^2)/z + z*(-574.6978654128642 + 788.*
                Log[z] + 116.*Log[z]^2 - 58.66666666666667*Log[z]^3) + 
             z^3*(-109.82158400431196 + 7.850563429812084*Log[z] + 
               27.34548104956268*Log[z]^2 - 10.603700097370982*Log[z]^3) + 
             z^2*(-232.21501744148645 + 151.25384234599372*Log[z] - 
               46.721041809458534*Log[z]^2 - 0.17972350230414746*Log[z]^3) - 
             149.33333333333331*plusD[0., 1 - z]) + 482.2497835492069*
            plusD[0., 1 - z] - 298.6666666666667*plusD[1., 1 - z]) + 
         Lp^3*(-478.2247054551151 + 96.49692303959344*z^4 - 
           19.743402129416715*z^5 + 6.057041802541015*z^6 + 
           160.09672284734938*delta[1 - z] - 12.*Lh^2*delta[1 - z] + 
           (1 - z)*(-152. + 1.*(394.962962962963 - 218.07407407407408*
                Log[1 - z])) + 96.*Log[1 - z] + 1.2991094814038764*(1 - z)^2*
            Log[1 - z] - 88.23205741626795*(1 - z)^3*Log[1 - z] + 
           118.22222222222223*Log[z] + 29.037037037037038*Log[z]^2 + 
           (305.3333333333333 + 151.1111111111111*Log[z])/z + 
           z^3*(-402.93723144189994 + 33.86607774654286*Log[z] - 
             36.61378413524057*Log[z]^2) + z^2*(201.01419739516868 + 
             15.808458243437359*Log[z] + 2.121037463976945*Log[z]^2) + 
           z*(233.33717522914225 + 300.14814814814815*Log[z] + 
             93.03703703703704*Log[z]^2) + Lh*(144. - 64.*(1 - z) - 
             69.33333333333333/z + 69.33333333333333*z^2 - 10.666666666666666*
              delta[1 - z] + z*(-96. - 32.*Log[z]) - 32.*Log[z] - 
             48.*plusD[0., 1 - z]) - 21.333333333333336*plusD[0., 1 - z] - 
           96.*plusD[1., 1 - z])) + Lp*(-15158.76906551348 + 
         1.4701422770917001*^6*z^4 - 55525.78368241919*z^5 + 
         2278.2105127238465*z^6 - 2009.5104438013373*delta[1 - z] - 
         100.75501878865326*Lh^2*delta[1 - z] + 14766.205599673924*
          Log[1 - z] + 864.*Log[1 - z]^2 - 432.*Log[1 - z]^3 + 
         (1 - z)^2*(-3879.3648550426683*Log[1 - z] + 
           1.*(54588.461982675646*Log[1 - z] + 4927.367511520737*
              Log[1 - z]^2 - 669.7729115977291*Log[1 - z]^3)) + 
         (1 - z)*(-4.934802200544679*(-425.12949437385544 - 
             216.*Log[1 - z]) + 1.*(1438.869029666217 - 11550.691817496887*
              Log[1 - z] - 4068.*Log[1 - z]^2 + 216.*Log[1 - z]^3)) + 
         (1 - z)^3*(-1122.6784022488052*Log[1 - z] + 
           1.*(68637.91292392301*Log[1 - z] - 10405.03950617284*
              Log[1 - z]^2 + 3381.886977886978*Log[1 - z]^3)) - 
         27723.54548906352*Log[z] - 632.3633428313858*Log[z]^2 - 
         2508.*Log[z]^3 + 684.*Log[z]^4 + z^3*(-1.4878086264112277*^7 + 
           7.053994026374904*^6*Log[z] - 3.074132111298999*^6*Log[z]^2 + 
           233487.7664835165*Log[z]^3 - 79307.65761316872*Log[z]^4) + 
         z*(103086.49076506327 - 39139.036764627366*Log[z] - 
           11692.31629110578*Log[z]^2 - 11952.*Log[z]^3 - 9000.*Log[z]^4) + 
         (-31338.466434309412 - 16794.265302125736*Log[z] - 
           34859.43876370193*Log[z]^2 - 17424.*Log[z]^3 - 1584.*Log[z]^4)/z + 
         z^2*(1.3396868733695626*^7 + 5.118961191481122*^6*Log[z] + 
           767127.108421791*Log[z]^2 + 55914.026897214215*Log[z]^3 + 
           1638.0371485943774*Log[z]^4) + Lh*(-10369.898874341077 - 
           34021.98639340466*z^4 + 2364.615400384911*z^5 - 
           133.02938644837047*z^6 - 210.66115828700458*delta[1 - z] + 
           36.*Log[1 - z] - 216.*Log[1 - z]^2 - 6.*(1 - z)*
            (444.8228917453772 + 216.*Log[1 - z] - 18.*Log[1 - z]^2) - 
           6.*(1 - z)^3*(287.32341526520054*Log[1 - z] + 0.022598870056497175*
              Log[1 - z]^2) - 6.*(1 - z)^2*(5.533766233766234*Log[1 - z] + 
             66.38206627680312*Log[1 - z]^2) - 6672.280618149036*Log[z] - 
           198.*Log[z]^2 + 792.*Log[z]^3 + z^2*(58674.01739942436 + 
             21587.984256558153*Log[z] + 3548.96682464455*Log[z]^2 + 
             128.85082872928177*Log[z]^3) + (1580.2399281246767 - 
             1457.7193818509636*Log[z] + 3960.*Log[z]^2 + 1440.*Log[z]^3)/z + 
           z*(14122.316309300813 - 4313.438763701927*Log[z] + 450.*Log[z]^2 + 
             4464.*Log[z]^3) + z^3*(-26917.254343126355 + 67725.27450156434*
              Log[z] + 619.9608192341941*Log[z]^2 + 5802.575722543353*
              Log[z]^3) - 403.02007515461287*plusD[0., 1 - z]) - 
         421.32231657401076*plusD[0., 1 - z] - 806.0401503092262*
          plusD[1., 1 - z]) + Lp^4*(-2507.9999729109063 - 
         37.4347076765389*z^4 + 19.810465396672292*z^5 + 
         3.8464256185598815*z^6 + 263.7727089269616*delta[1 - z] - 
         54.*Lh^2*delta[1 - z] + 432.*Log[1 - z] + 6.755164498852334*
          (1 - z)^2*Log[1 - z] - 289.1645244215938*(1 - z)^3*Log[1 - z] - 
         3.*(1 - z)*(-456. + 288.*Log[1 - z]) + 
         z^2*(223.46802063616445 - 6.45925186274723*Log[z]) + 108.*Log[z] + 
         z^3*(-857.2137323582097 + 203.1837919107273*Log[z]) + 
         (1254. + 324.*Log[z])/z + z*(1115.5234827717823 + 1080.*Log[z]) + 
         Lh*(432. - 216./z - 216.*z + 216.*z^2 + 231.*delta[1 - z] - 
           216.*plusD[0., 1 - z]) + 462.*plusD[0., 1 - z] - 
         432.*plusD[1., 1 - z]) + Lp^2*(12043.502774387207 - 
         68187.52411469874*z^4 + 9037.07523598875*z^5 - 
         898.5082760811903*z^6 - 3667.387939639137*delta[1 - z] + 
         307.057584392169*Log[1 - z] - 3564.*Log[1 - z]^2 + 
         (1 - z)^3*(-475.6565771450456*Log[1 - z] + 
           1.*(-283.40212264150944*Log[1 - z] - 3626.4057359763815*
              Log[1 - z]^2) - 3.*(287.32341526520054*Log[1 - z] + 
             0.022598870056497175*Log[1 - z]^2)) + 
         (1 - z)^2*(11.11180021132593*Log[1 - z] + 
           1.*(19171.386023294508*Log[1 - z] - 6379.11575562701*
              Log[1 - z]^2) - 3.*(5.533766233766234*Log[1 - z] + 
             66.38206627680312*Log[1 - z]^2)) + 
         (1 - z)*(-4.934802200544679*(-456. + 288.*Log[1 - z]) - 
           3.*(444.8228917453772 + 216.*Log[1 - z] - 18.*Log[1 - z]^2) + 
           1.*(-21715.36685372024 + 6243.10786497253*Log[1 - z] + 
             1728.*Log[1 - z]^2)) - 14451.280618149034*Log[z] + 
         3573.*Log[z]^2 - 180.*Log[z]^3 + z^2*(-18044.661678796037 - 
           3222.4500563108486*Log[z] - 271.1517643290308*Log[z]^2 - 
           44.98970191442888*Log[z]^3) + (4278.82196238496 + 
           26883.107864972528*Log[z] + 13860.*Log[z]^2 + 1584.*Log[z]^3)/z + 
         z^3*(66974.50115827275 + 48185.43770959212*Log[z] + 
           23821.128569415774*Log[z]^2 + 4190.474902836469*Log[z]^3) + 
         z*(5098.6387245253845 + 7572.042976768554*Log[z] + 16065.*Log[z]^2 + 
           7992.*Log[z]^3) + Lh^2*(0.0000323285732584111 - 
           139.62057877813504*z^4 + 33.141065830721004*z^5 - 
           5.212192262602579*z^6 + 359.8678019509789*delta[1 - z] + 
           z^2*(-34.13411420204978 - 8.086824835941444*Log[z]) - 
           432.*Log[z] + (432.*Log[z])/z + z^3*(-286.08801213960544 + 
             278.7477638640429*Log[z]) + z*(-0.08619313647246685 + 
             864.*Log[z])) - 729.4825116651139*plusD[0., 1 - z] + 
         Lh*(-2667.1079068436275 + 8825.16785895849*z^4 - 1779.6098763239113*
            z^5 + 339.98433867435716*z^6 - 364.74125583255693*delta[1 - z] - 
           6.*(1 - z)*(-425.12949437385544 - 216.*Log[1 - z]) - 
           2592.*Log[1 - z] - 4716.742066720912*(1 - z)^2*Log[1 - z] - 
           1365.0132547864507*(1 - z)^3*Log[1 - z] + 2448.*Log[z] - 
           1296.*Log[z]^2 + z*(-5530.3648429521745 - 4248.*Log[z] - 
             6048.*Log[z]^2) + z^3*(-8623.43784119787 - 5111.2944940362195*
              Log[z] - 2437.0649006622516*Log[z]^2) + 
           (542.0827246823494 - 7128.*Log[z] - 1728.*Log[z]^2)/z + 
           z^2*(8245.814255054916 + 359.49620564336266*Log[z] + 
             31.36883629191322*Log[z]^2) + 1439.4712078039156*
            plusD[0., 1 - z]) + 2878.942415607831*plusD[1., 1 - z]) + 
       Lp^3*(7443.999968208226 + 5315.827281510601*z^4 - 
         922.5264191913525*z^5 + 202.06682934149032*z^6 - 
         2313.314036534525*delta[1 - z] - 36.*Lh^3*delta[1 - z] - 
         3744.*Log[1 - z] + 864.*Log[1 - z]^2 + 
         (1 - z)*(-3.*(-425.12949437385544 - 216.*Log[1 - z]) + 
           1.*(-5289.553932486265 + 7056.*Log[1 - z] - 1728.*Log[1 - z]^2)) + 
         (1 - z)^3*(-682.5066273932254*Log[1 - z] + 
           1.*(1971.6950398040417*Log[1 - z] - 1079.9410358565738*
              Log[1 - z]^2)) + (1 - z)^2*(-2358.371033360456*Log[1 - z] + 
           1.*(-1591.7325134511914*Log[1 - z] - 1.180263157894737*
              Log[1 - z]^2)) + 132.*Log[z] - 504.*Log[z]^2 + 
         z*(-5767.065442095308 - 7284.*Log[z] - 4176.*Log[z]^2) + 
         z^3*(-1305.7586811337583 - 3379.3432892206874*Log[z] - 
           1133.9262818850998*Log[z]^2) + (-6207.735603901958 - 
           6072.*Log[z] - 1008.*Log[z]^2)/z + z^2*(904.2333850808227 + 
           130.1904111454651*Log[z] + 11.605973398344059*Log[z]^2) + 
         Lh^2*(432. - 216./z - 216.*z + 216.*z^2 + 198.*delta[1 - z] - 
           216.*plusD[0., 1 - z]) + 1656.9586376588254*plusD[0., 1 - z] + 
         Lh*(-4751.999929657526 - 144.67970474214533*z^4 + 
           56.191463708705086*z^5 + 5.086755105818473*z^6 + 
           828.4793188294127*delta[1 - z] + 864.*Log[1 - z] + 
           13.510328997704669*(1 - z)^2*Log[1 - z] - 578.3290488431876*
            (1 - z)^3*Log[1 - z] - 6.*(1 - z)*(-456. + 288.*Log[1 - z]) + 
           z^2*(561.8689841713041 - 16.96191614346518*Log[z]) + 
           z^3*(-1857.4714707862222 + 545.7414657534761*Log[z]) + 
           (2376. + 864.*Log[z])/z + z*(2099.0038689753287 + 2592.*Log[z]) + 
           792.*plusD[0., 1 - z] - 864.*plusD[1., 1 - z]) + 
         1584.*plusD[1., 1 - z] - 864.*plusD[2., 1 - z]))
 
TMDFFN["gq"] = as*(Lp*(5.333333333333334 - 5.333333333333333/z - 
         2.6666666666666665*z) - 10.666666666666666*Log[z] + 
       (10.666666666666666*Log[z])/z + z*(2.666666666666666 + 
         5.333333333333333*Log[z])) + as^2*(1290.4934065822974 + 
       53.05125148986889*z^4 - 3.6024653312788906*z^5 - 
       0.587737843551797*z^6 + Lp^3*(-7.111111111111112 + 
         7.111111111111111/z + 3.5555555555555554*z) - 
       48.30935289373048*Log[1 - z] - 4.444444444444445*Log[1 - z]^2 + 
       1.4814814814814814*Log[1 - z]^3 + 1.*(1 - z)^3*
        (-86.93528505392912*Log[1 - z] + 37.6297520661157*Log[1 - z]^2 - 
         3.840566037735849*Log[1 - z]^3) + 1.*(1 - z)*(-441.62535053517735 - 
         33.19824178261937*Log[1 - z] + 21.333333333333332*Log[1 - z]^2 + 
         1.4814814814814814*Log[1 - z]^3) + 1.*(1 - z)^2*
        (-66.36817653890824*Log[1 - z] + 23.107591754650578*Log[1 - z]^2 + 
         2.869815668202765*Log[1 - z]^3) + 381.3333333333333*Log[z] + 
       21.333333333333332*Log[z]^2 - 45.629629629629626*Log[z]^3 + 
       (-152.7222196816283 + 133.33333333333337*Log[z] - 
         282.6666666666667*Log[z]^2 - 106.66666666666667*Log[z]^3)/z + 
       z*(-1490.8212970756279 + 139.55555555555554*Log[z] + 
         84.88888888888889*Log[z]^2 - 89.18518518518519*Log[z]^3) + 
       z^3*(15.196861626248216 - 110.80171184022825*Log[z] - 
         22.529929577464788*Log[z]^2 - 5.923846153846154*Log[z]^3) + 
       z^2*(304.1022632020117 - 67.32855680655067*Log[z] - 
         5.704938271604938*Log[z]^2 - 0.2122492080253432*Log[z]^3) + 
       Lp^2*(74.66666666666667 - 9.073199527744983*z^4 + 
         1.3794506612410986*z^5 - 1.1011826544021024*z^6 + 
         Lh*(-14.222222222222223 + 14.222222222222221/z + 7.111111111111111*
            z) + 23.11111111111111*Log[1 - z] + 45.57465794170137*(1 - z)^2*
          Log[1 - z] + 31.727268369841347*(1 - z)^3*Log[1 - z] + 
         1.*(1 - z)*(-28.444444444444443 + 23.11111111111111*Log[1 - z]) + 
         (-104. - 46.22222222222222*Log[z])/z + 
         z*(110.19280707801907 - 42.66666666666667*Log[z]) + 
         z^2*(-151.83575418994414 + 0.15075707702435814*Log[z]) - 
         10.666666666666668*Log[z] + z^3*(70.8823244552058 + 
           1.5782652043868395*Log[z])) + Lp*(12.431922487290427 - 
         32.498420221169035*z^4 + 5.791612057667104*z^5 - 
         1.5945179584120983*z^6 - 14.222222222222221*Log[1 - z] + 
         8.88888888888889*Log[1 - z]^2 + 1.*(1 - z)^3*
          (86.63485477178423*Log[1 - z] - 8.27930535455861*Log[1 - z]^2) + 
         1.*(1 - z)*(-124.43192190630225 + 74.66666666666667*Log[1 - z] + 
           8.88888888888889*Log[1 - z]^2) + 1.*(1 - z)^2*
          (97.88849765258216*Log[1 - z] + 18.368322399250236*Log[1 - z]^2) - 
         106.66666666666667*Log[z] + 74.66666666666667*Log[z]^2 + 
         Lh*(z*(-7.111111111111109 - 14.222222222222221*Log[z]) + 
           28.444444444444443*Log[z] - (28.444444444444443*Log[z])/z) + 
         z^2*(-426.49714937286205 - 0.7745872218234028*Log[z] - 
           0.06994047619047619*Log[z]^2) + z^3*(170.93839132915002 + 
           41.42497904442582*Log[z] + 1.0916230366492146*Log[z]^2) + 
         z*(220.78734452577706 - 151.11111111111111*Log[z] + 
           122.66666666666667*Log[z]^2) + (-67.94244694495313 + 
           373.3333333333333*Log[z] + 128.*Log[z]^2)/z)) + 
     as^3*(-19490.17500266225 + Lp^5*(4.740740740740741 - 
         4.7407407407407405/z - 2.3703703703703702*z) + 
       14444.964460074218*z^4 - 741.2811366241835*z^5 + 
       51.019353903622395*z^6 - 1848.7845239160768*Log[1 - z] - 
       505.9209702506731*Log[1 - z]^2 + 112.26120384685518*Log[1 - z]^3 + 
       7.94238683127572*Log[1 - z]^4 - 2.4691358024691357*Log[1 - z]^5 + 
       (1 - z)^2*(-2.1932454224643014*(-66.36817653890824*Log[1 - z] + 
           23.107591754650578*Log[1 - z]^2 + 2.869815668202765*
            Log[1 - z]^3) + 1.*(-1489.254275940707*Log[1 - z] - 
           133.05103148751357*Log[1 - z]^2 + 5.948539638386648*Log[1 - z]^3 - 
           42.42558425584256*Log[1 - z]^4 - 5.352378835037794*
            Log[1 - z]^5)) + (1 - z)*(-2.1932454224643014*
          (-441.62535053517735 - 33.19824178261937*Log[1 - z] + 
           21.333333333333332*Log[1 - z]^2 + 1.4814814814814814*
            Log[1 - z]^3) + 1.*(-17725.77016637448 - 2726.0382863351874*
            Log[1 - z] + 1075.9200198070778*Log[1 - z]^2 + 
           119.03309006943604*Log[1 - z]^3 - 23.16872427983539*Log[1 - z]^4 - 
           2.4691358024691357*Log[1 - z]^5)) + 
       (1 - z)^3*(-2.1932454224643014*(-86.93528505392912*Log[1 - z] + 
           37.6297520661157*Log[1 - z]^2 - 3.840566037735849*Log[1 - z]^3) + 
         1.*(10384.886383347788*Log[1 - z] - 4170.570007651109*Log[1 - z]^2 + 
           1485.1217993079586*Log[1 - z]^3 - 219.48718220338984*
            Log[1 - z]^4 + 35.419322709163346*Log[1 - z]^5)) - 
       3286.493361613622*Log[z] + 20775.167743688955*Log[z]^2 + 
       1905.4883665489444*Log[z]^3 + 149.7283950617284*Log[z]^4 - 
       89.99506172839506*Log[z]^5 + z^3*(-18343.108049721253 - 
         5286.80373984214*Log[z] - 7817.224467381502*Log[z]^2 - 
         2274.0683962068383*Log[z]^3 - 9.106225014277555*Log[z]^4 - 
         76.17383512544802*Log[z]^5) + z^2*(-17279.37192236987 + 
         15915.526170347819*Log[z] + 735.0349901381028*Log[z]^2 + 
         819.8418925566791*Log[z]^3 + 45.49888392857143*Log[z]^4 + 
         0.5370453524921419*Log[z]^5) + (7690.741512004256 + 
         36375.42816157614*Log[z] + 7433.216414567884*Log[z]^2 + 
         5394.776769653223*Log[z]^3 + 3473.777777777778*Log[z]^4 + 
         384.*Log[z]^5)/z + z*(33051.58490901386 - 34114.84689799143*Log[z] + 
         21138.868821792774*Log[z]^2 + 1025.2359587432961*Log[z]^3 - 
         1121.6049382716049*Log[z]^4 + 518.1991769547325*Log[z]^5) + 
       Lh*(-79.60890373424452*Log[z] + (79.60890373424452*Log[z])/z + 
         z*(19.902225933561127 + 39.80445186712226*Log[z])) + 
       Lp^4*(-151.70370370370372 + Lh*(18.962962962962965 - 
           18.962962962962962/z - 9.481481481481481*z) + 
         12.097599370326643*z^4 - 1.8392675483214647*z^5 + 
         1.468243539202803*z^6 - 30.814814814814813*Log[1 - z] - 
         60.76621058893515*(1 - z)^2*Log[1 - z] - 42.3030244931218*(1 - z)^3*
          Log[1 - z] - 1.3333333333333333*(1 - z)*(-28.444444444444443 + 
           23.11111111111111*Log[1 - z]) + z^3*(-94.5097659402744 - 
           2.104353605849119*Log[z]) + z^2*(202.44767225325884 - 
           0.2010094360324775*Log[z]) + 23.703703703703702*Log[z] + 
         z*(-123.22003906698838 + 52.148148148148145*Log[z]) + 
         (190.8148148148148 + 52.148148148148145*Log[z])/z) + 
       Lp^3*(1598.5064406777935 + Lh^2*(18.962962962962965 - 
           18.962962962962962/z - 9.481481481481481*z) + 
         233.66107597433455*z^4 - 8.304644380041719*z^5 + 
         8.599118114953052*z^6 + 181.92592592592592*Log[1 - z] - 
         116.93827160493827*Log[1 - z]^2 + (1 - z)^3*
          (1.*(301.74552429667517*Log[1 - z] - 231.3360768175583*
              Log[1 - z]^2) - 1.3333333333333333*(86.63485477178423*
              Log[1 - z] - 8.27930535455861*Log[1 - z]^2)) + 
         (1 - z)*(1.*(-332.0286570739247 + 373.1358024691358*Log[1 - z] - 
             105.08641975308642*Log[1 - z]^2) - 1.3333333333333333*
            (-124.43192190630225 + 74.66666666666667*Log[1 - z] + 
             8.88888888888889*Log[1 - z]^2)) + (1 - z)^2*
          (1.*(670.2790771175727*Log[1 - z] - 211.24170616113744*
              Log[1 - z]^2) - 1.3333333333333333*(97.88849765258216*
              Log[1 - z] + 18.368322399250236*Log[1 - z]^2)) - 
         77.03703703703701*Log[z] - 46.617283950617285*Log[z]^2 + 
         z*(858.2282822067921 + 33.580246913580226*Log[z] - 
           307.358024691358*Log[z]^2) + (-1506.0975169724825 - 
           1412.7407407407406*Log[z] - 234.66666666666666*Log[z]^2)/z + 
         z^3*(-154.91115012469044 - 86.32948457570346*Log[z] - 
           8.193034039090449*Log[z]^2) + z^2*(-707.1356154779286 - 
           2.260339923701829*Log[z] + 0.5693177980412023*Log[z]^2) + 
         Lh*(-277.33333333333337 + 24.195198740653286*z^4 - 
           3.6785350966429293*z^5 + 2.936487078405606*z^6 - 
           61.629629629629626*Log[1 - z] - 121.5324211778703*(1 - z)^2*
            Log[1 - z] - 84.6060489862436*(1 - z)^3*Log[1 - z] - 
           2.6666666666666665*(1 - z)*(-28.444444444444443 + 
             23.11111111111111*Log[1 - z]) + z^3*(-189.0195318805488 - 
             4.208707211698238*Log[z]) + z^2*(404.8953445065177 - 
             0.402018872064955*Log[z]) + 28.444444444444443*Log[z] + 
           z*(-254.73637443027306 + 113.77777777777777*Log[z]) + 
           (355.55555555555554 + 123.25925925925925*Log[z])/z)) + 
       Lp^2*(-359.2567468287418 - 499.64755313899724*z^4 + 
         209.21753771473928*z^5 - 7.559990421704217*z^6 + 
         1555.4042169792654*Log[1 - z] + 110.51851851851852*Log[1 - z]^2 - 
         79.01234567901234*Log[1 - z]^3 + (1 - z)*
          (-2.1932454224643014*(-28.444444444444443 + 23.11111111111111*
              Log[1 - z]) + 1.*(-1544.4575169629884 + 1691.6060110327255*
              Log[1 - z] - 247.40740740740742*Log[1 - z]^2 - 
             77.03703703703704*Log[1 - z]^3) - 1.3333333333333333*
            (-441.62535053517735 - 33.19824178261937*Log[1 - z] + 
             21.333333333333332*Log[1 - z]^2 + 1.4814814814814814*
              Log[1 - z]^3)) + (1 - z)^2*(-99.95640991101284*Log[1 - z] + 
           1.*(5599.179366940211*Log[1 - z] - 114.33614035087719*
              Log[1 - z]^2 - 147.15831435079727*Log[1 - z]^3) - 
           1.3333333333333333*(-66.36817653890824*Log[1 - z] + 
             23.107591754650578*Log[1 - z]^2 + 2.869815668202765*
              Log[1 - z]^3)) + (1 - z)^3*(-69.58568611945095*Log[1 - z] - 
           1.3333333333333333*(-86.93528505392912*Log[1 - z] + 
             37.6297520661157*Log[1 - z]^2 - 3.840566037735849*
              Log[1 - z]^3) + 1.*(4520.017806935332*Log[1 - z] - 
             1644.2781862745098*Log[1 - z]^2 + 14.973563218390805*
              Log[1 - z]^3)) - 3763.5697785665284*Log[z] + 
         975.4074074074074*Log[z]^2 - 150.9135802469136*Log[z]^3 + 
         z^2*(-18194.673531165536 - 15.90768012003251*Log[z] - 
           3.8090128737929563*Log[z]^2 - 0.9917738815828253*Log[z]^3) + 
         z^3*(6496.627074942962 + 989.7243785663006*Log[z] + 
           472.25949706130575*Log[z]^2 + 12.393239606346654*Log[z]^3) + 
         (-251.8555467560978 + 7519.882729797519*Log[z] + 4632.888888888889*
            Log[z]^2 + 526.2222222222222*Log[z]^3)/z + 
         z*(11575.319687080259 + 1101.7535903025566*Log[z] - 
           641.7777777777778*Log[z]^2 + 828.4444444444445*Log[z]^3) + 
         Lh^2*(-37.925925925925924*Log[z] + (37.925925925925924*Log[z])/z + 
           z*(9.48148148148148 + 18.962962962962962*Log[z])) + 
         Lh*(-210.41371589135548 + 86.66245392311743*z^4 - 
           15.44429882044561*z^5 + 4.252047889098929*z^6 + 
           37.925925925925924*Log[1 - z] - 23.703703703703702*Log[1 - z]^2 - 
           2.6666666666666665*(1 - z)^3*(86.63485477178423*Log[1 - z] - 
             8.27930535455861*Log[1 - z]^2) - 2.6666666666666665*(1 - z)*
            (-124.43192190630225 + 74.66666666666667*Log[1 - z] + 
             8.88888888888889*Log[1 - z]^2) - 2.6666666666666665*(1 - z)^2*
            (97.88849765258216*Log[1 - z] + 18.368322399250236*
              Log[1 - z]^2) + 440.8888888888889*Log[z] - 199.11111111111111*
            Log[z]^2 + (358.4417811117894 - 1151.9999999999998*Log[z] - 
             341.3333333333333*Log[z]^2)/z + z*(-539.2464018838928 + 
             324.7407407407407*Log[z] - 327.1111111111111*Log[z]^2) + 
           z^3*(-455.8357102110667 - 110.46661078513552*Log[z] - 
             2.9109947643979055*Log[z]^2) + z^2*(1137.3257316609654 + 
             2.0655659248624074*Log[z] + 0.1865079365079365*Log[z]^2))) + 
       Lp*(8153.760075879129 + 19343.32360970986*z^4 - 978.5776865094273*
          z^5 + 9.789732814107236*z^6 - 1503.223579116763*Log[1 - z] + 
         802.7071716071991*Log[1 - z]^2 + 56.2962962962963*Log[1 - z]^3 - 
         22.71604938271605*Log[1 - z]^4 + (1 - z)^2*
          (-2.1932454224643014*(97.88849765258216*Log[1 - z] + 
             18.368322399250236*Log[1 - z]^2) + 
           1.*(-28356.75469168901*Log[1 - z] - 3148.288812785388*
              Log[1 - z]^2 - 552.1077471059662*Log[1 - z]^3 - 
             55.28689655172414*Log[1 - z]^4)) + 
         (1 - z)*(-2.1932454224643014*(-124.43192190630225 + 
             74.66666666666667*Log[1 - z] + 8.88888888888889*Log[1 - z]^2) + 
           1.*(-7989.143360080258 + 4933.904783662578*Log[1 - z] + 
             745.7582420291042*Log[1 - z]^2 - 179.9506172839506*
              Log[1 - z]^3 - 22.71604938271605*Log[1 - z]^4)) + 
         (1 - z)^3*(-2.1932454224643014*(86.63485477178423*Log[1 - z] - 
             8.27930535455861*Log[1 - z]^2) + 
           1.*(-45080.542502387776*Log[1 - z] + 17751.046080508473*
              Log[1 - z]^2 - 2375.2844444444445*Log[1 - z]^3 + 
             440.7367149758454*Log[1 - z]^4)) - 11992.781429718958*Log[z] - 
         855.9219274450411*Log[z]^2 - 751.2098765432099*Log[z]^3 + 
         251.45679012345678*Log[z]^4 + z*(-68303.99110397663 - 
           1939.7089651538904*Log[z] - 4488.169546541381*Log[z]^2 + 
           2165.2345679012346*Log[z]^3 - 1092.2962962962963*Log[z]^4) + 
         z^3*(-253614.85630371884 + 84040.93134307575*Log[z] - 
           40296.384403974655*Log[z]^2 + 2129.967536600891*Log[z]^3 - 
           1018.879299156392*Log[z]^4) + (-14652.366305315134 - 
           1432.229014575133*Log[z] - 10705.98235515195*Log[z]^2 - 
           6784.*Log[z]^3 - 704.*Log[z]^4)/z + z^2*(305050.1994912995 + 
           62712.73615389417*Log[z] + 8684.338309232746*Log[z]^2 + 
           664.6735159817351*Log[z]^3 + 18.967430639324487*Log[z]^4) + 
         Lh*(-3401.511299019004 - 141.4700039729837*z^4 + 9.606574216743708*
            z^5 + 1.5673009161381253*z^6 + 128.82494104994794*Log[1 - z] + 
           11.851851851851851*Log[1 - z]^2 - 3.950617283950617*Log[1 - z]^3 - 
           2.6666666666666665*(1 - z)^3*(-86.93528505392912*Log[1 - z] + 
             37.6297520661157*Log[1 - z]^2 - 3.840566037735849*
              Log[1 - z]^3) - 2.6666666666666665*(1 - z)*
            (-441.62535053517735 - 33.19824178261937*Log[1 - z] + 
             21.333333333333332*Log[1 - z]^2 + 1.4814814814814814*
              Log[1 - z]^3) - 2.6666666666666665*(1 - z)^2*
            (-66.36817653890824*Log[1 - z] + 23.107591754650578*
              Log[1 - z]^2 + 2.869815668202765*Log[1 - z]^3) - 
           662.3650437050601*Log[z] - 56.888888888888886*Log[z]^2 + 
           121.679012345679*Log[z]^3 + z^2*(-810.9393685386979 + 
             179.54281815080176*Log[z] + 15.213168724279834*Log[z]^2 + 
             0.5659978880675818*Log[z]^3) + z^3*(-40.52496433666191 + 
             295.47123157394196*Log[z] + 60.07981220657277*Log[z]^2 + 
             15.796923076923076*Log[z]^3) + z*(3866.990271638823 - 
             549.4100707400625*Log[z] - 226.37037037037035*Log[z]^2 + 
             237.82716049382717*Log[z]^3) + (367.45480061721986 - 
             710.0794007393843*Log[z] + 753.7777777777778*Log[z]^2 + 
             284.44444444444446*Log[z]^3)/z)) + 
       Nf*(-1108.4815500325574 + Lp^4*(3.160493827160494 - 
           3.1604938271604937/z - 1.5802469135802468*z) - 
         1188.420207743154*z^4 + 46.01641414141414*z^5 - 
         3.6816720257234725*z^6 + 126.85581043651486*Log[1 - z] + 
         31.611738029124066*Log[1 - z]^2 - 1.8655692729766804*Log[1 - z]^3 - 
         0.411522633744856*Log[1 - z]^4 + 1.*(1 - z)^2*
          (-174.2073732718894*Log[1 - z] - 53.8665749656121*Log[1 - z]^2 - 
           14.026372059871704*Log[1 - z]^3 - 0.9408418657565415*
            Log[1 - z]^4) + 1.*(1 - z)*(913.2672182005876 + 
           162.88531908098673*Log[1 - z] - 1.9026652630570027*Log[1 - z]^2 - 
           6.145404663923182*Log[1 - z]^3 - 0.411522633744856*Log[1 - z]^4) + 
         1.*(1 - z)^3*(-476.8359112306658*Log[1 - z] + 228.7544878563886*
            Log[1 - z]^2 - 31.467171717171716*Log[1 - z]^3 + 
           7.585836909871245*Log[1 - z]^4) + 989.0094766379011*Log[z] - 
         1101.1654136243383*Log[z]^2 - 133.61865569272976*Log[z]^3 - 
         24.493827160493826*Log[z]^4 + 8.059259259259258*Log[z]^5 + 
         (531.0112776741578 - 1608.1228153980064*Log[z] - 30.003847036057294*
            Log[z]^2 - 70.5843621399177*Log[z]^3 - 36.08230452674897*
            Log[z]^4)/z + z*(608.2674880530901 + 934.1184785932875*Log[z] - 
           459.2317843412246*Log[z]^2 + 24.208504801097394*Log[z]^3 + 
           6.0246913580246915*Log[z]^4 - 4.029629629629629*Log[z]^5) + 
         z^2*(559.3847980997625 - 95.949524506218*Log[z] - 
           174.68409586056646*Log[z]^2 - 28.151237396883594*Log[z]^3 - 
           1.4026236125126135*Log[z]^4 - 0.03707414829659319*Log[z]^5) + 
         z^3*(630.9544573643411 + 1265.335220838052*Log[z] + 
           290.53263157894736*Log[z]^2 + 203.49827288428324*Log[z]^3 + 
           11.18613485280152*Log[z]^4 + 4.575115207373272*Log[z]^5) + 
         Lh*(-29.497942386831273*Log[z] + (29.497942386831273*Log[z])/z + 
           z*(7.3744855967078164 + 14.748971193415636*Log[z])) + 
         Lp^3*(-46.617283950617285 + Lh*(4.740740740740741 - 
             4.7407407407407405/z - 2.3703703703703702*z) + 11.635*z^4 - 
           2.459387483355526*z^5 + 0.7147688838782412*z^6 + 
           1.*(1 - z)*(7.901234567901234 - 6.716049382716049*Log[1 - z]) - 
           6.716049382716049*Log[1 - z] - 13.288959323824617*(1 - z)^2*
            Log[1 - z] - 9.702857142857143*(1 - z)^3*Log[1 - z] - 
           2.3703703703703702*Log[z] - 4.7407407407407405*Log[z]^2 + 
           (33.909465020576135 + 19.753086419753085*Log[z])/z + 
           z^3*(-35.91765637371338 - 1.4444534151461328*Log[z] - 
             3.3776775648252535*Log[z]^2) + z^2*(51.25961538461539 + 
             2.332493702770781*Log[z] + 0.2195945945945946*Log[z]^2) + 
           z*(-13.709708345948126 + 4.7407407407407405*Log[z] + 
             2.3703703703703702*Log[z]^2)) + Lp^2*(-215.3176132222441 + 
           38.0523311132255*z^4 - 5.34053738317757*z^5 + 1.1205992509363296*
            z^6 - 20.938271604938272*Log[1 - z] - 2.962962962962963*
            Log[1 - z]^2 + 1.*(1 - z)^2*(-85.08022922636103*Log[1 - z] - 
             6.20708446866485*Log[1 - z]^2) + 1.*(1 - z)*(94.80637744617135 - 
             50.5679012345679*Log[1 - z] - 2.962962962962963*Log[1 - z]^2) + 
           1.*(1 - z)^3*(-57.76637407157326*Log[1 - z] + 8.18674136321195*
              Log[1 - z]^2) + 75.85185185185185*Log[z] - 11.851851851851851*
            Log[z]^2 + 18.962962962962962*Log[z]^3 + 
           (94.92826559716 - 133.92592592592592*Log[z] - 59.25925925925926*
              Log[z]^2)/z + z*(-38.585475246865386 - 88.88888888888889*
              Log[z] + 5.925925925925926*Log[z]^2 - 9.481481481481481*
              Log[z]^3) + z^3*(-73.04745905081899 - 78.12185686653771*
              Log[z] + 3.347870182555781*Log[z]^2 - 4.23870743571925*
              Log[z]^3) + z^2*(246.8770731707317 - 28.594467885607127*
              Log[z] - 3.3599965558808336*Log[z]^2 - 0.16347381864623245*
              Log[z]^3) + Lh*(15.80246913580247 - 9.481481481481481*Log[z] + 
             z*(-5.530864197530864 + 4.7407407407407405*Log[z]) + 
             (-15.802469135802468 + 9.481481481481481*Log[z])/z)) + 
         Lp*(-511.27019733150894 - 218.74789633120162*z^4 + 
           6.360264900662251*z^5 - 0.007021063189568706*z^6 + 
           69.909051188639*Log[1 - z] - 9.876543209876543*Log[1 - z]^2 - 
           1.9753086419753085*Log[1 - z]^3 + 1.*(1 - z)^2*
            (-22.637806637806637*Log[1 - z] - 33.03168316831683*
              Log[1 - z]^2 - 3.835360908353609*Log[1 - z]^3) + 
           1.*(1 - z)*(517.0485034113324 - 51.96749202123755*Log[1 - z] - 
             20.54320987654321*Log[1 - z]^2 - 1.9753086419753085*
              Log[1 - z]^3) + 1.*(1 - z)^3*(39.18589743589744*Log[1 - z] - 
             16.236622073578594*Log[1 - z]^2 + 5.94149173738276*
              Log[1 - z]^3) + 1049.8438618538867*Log[z] + 160.*Log[z]^2 + 
           30.419753086419753*Log[z]^3 - 22.51851851851852*Log[z]^4 + 
           (807.787320317591 - 205.16090998036591*Log[z] + 138.2716049382716*
              Log[z]^2 + 77.4320987654321*Log[z]^3)/z + 
           z^2*(-1852.917510853835 - 694.7554404145078*Log[z] - 
             81.90519373454245*Log[z]^2 - 7.06301824212272*Log[z]^3 - 
             0.2048823016564952*Log[z]^4) + z^3*(1999.604260089686 - 
             935.2680722891566*Log[z] + 421.18272095332674*Log[z]^2 - 
             28.907572383073497*Log[z]^3 + 10.706968933669186*Log[z]^4) + 
           z*(4.620663812787979 + 171.35340546256728*Log[z] + 
             96.88888888888889*Log[z]^2 - 21.135802469135804*Log[z]^3 + 
             11.25925925925926*Log[z]^4) + Lh*(14.748971193415638 - 
             31.604938271604937*Log[z] + z*(0.5267489711934141 + 
               15.802469135802468*Log[z]) + (-14.748971193415636 + 
               31.604938271604937*Log[z])/z))))
 
TMDFFN["qbpq"] = as^2*(-47.439648356523875 - 0.08689248895434462*z^4 + 
       0.0037243947858473*z^5 - 0.000213857998289136*z^6 - 48.*Log[z] - 
       7.333333333333333*Log[z]^2 + 4.888888888888889*Log[z]^3 + 
       (-1.4599875154038369 + 3.5555555555555554*Log[z] + 
         7.111111111111111*Log[z]^2)/z + z^2*(11.416978776529339 - 
         5.589016829052259*Log[z] - 5.3288241415192505*Log[z]^2 + 
         0.000177367860943597*Log[z]^3) + z^3*(3.4597249508840866 - 
         1.0824053452115814*Log[z] + 0.12507896399241947*Log[z]^2 + 
         0.024505183788878417*Log[z]^3) + z*(34.10631502319054 - 
         18.666666666666668*Log[z] - 7.333333333333333*Log[z]^2 + 
         4.888888888888889*Log[z]^3) + Lp^2*(1.3333333333333333 + 
         1.7777777777777777/z - 1.7777777777777777*z^2 + 
         2.6666666666666665*Log[z] + z*(-1.3333333333333333 + 
           2.6666666666666665*Log[z])) + Lp*(18.666666666666668 + 
         (-1.7777777777777777 - 7.111111111111111*Log[z])/z + 
         2.6666666666666665*Log[z] - 8.*Log[z]^2 + 
         z^2*(-3.5555555555555554 + 7.111111111111111*Log[z]) + 
         z*(-13.333333333333334 + 13.333333333333334*Log[z] - 
           8.*Log[z]^2))) + as^3*(2460.8042633461246 - 
       745.3710153604416*z^4 + 33.64934064569365*z^5 - 
       3.2786123348572955*z^6 + 1.*(1 - z)^2*(-74.04349927501208*Log[1 - z] - 
         1.6634189548272809*Log[1 - z]^2 + 1.5331991951710262*Log[1 - z]^3 - 
         0.02697495183044316*Log[1 - z]^4) + 1.*(1 - z)*
        (90.07216813209604 + 61.36766217877714*Log[1 - z] - 
         4.14606105845778*Log[1 - z]^2 - 0.9382716049382716*Log[1 - z]^3 + 
         0.24691358024691357*Log[1 - z]^4) + 1.*(1 - z)^3*
        (14.025116279069767*Log[1 - z] + 60.92918825561313*Log[1 - z]^2 + 
         0.20122574055158324*Log[1 - z]^3 + 1.9980295566502464*
          Log[1 - z]^4) + Lp^4*(-1.7777777777777777 - 2.3703703703703702/z + 
         2.3703703703703702*z^2 + z*(1.7777777777777777 - 3.5555555555555554*
            Log[z]) - 3.5555555555555554*Log[z]) + 378.6141811051567*Log[z] - 
       974.1116519575553*Log[z]^2 + 69.07497707348415*Log[z]^3 - 
       14.765432098765432*Log[z]^4 + 5.037037037037037*Log[z]^5 + 
       (715.6076977110521 - 138.90518726498163*Log[z] - 
         362.3490544240567*Log[z]^2 - 353.9753086419753*Log[z]^3 - 
         54.51851851851852*Log[z]^4)/z + z*(-2462.248473286349 + 
         4023.1761679257193*Log[z] - 903.3927393844609*Log[z]^2 - 
         184.41032254785006*Log[z]^3 + 85.35802469135803*Log[z]^4 - 
         43.22962962962963*Log[z]^5) + z^2*(-19.864603528602647 + 
         802.5027009610102*Log[z] - 134.5824288174686*Log[z]^2 + 
         1.000152114292019*Log[z]^3 + 22.471655328798185*Log[z]^4 - 
         0.001670843776106934*Log[z]^5) + z^3*(20.701402164744444 + 
         925.9264960143555*Log[z] + 176.54445811702558*Log[z]^2 + 
         123.11384744586653*Log[z]^3 + 5.48300283286119*Log[z]^4 + 
         1.4499726626571898*Log[z]^5) + Lp^3*(-91.80904193946056 + 
         8.565485362095531*z^4 - 1.8095152279690034*z^5 + 
         0.5253924284395198*z^6 + 1.*(1 - z)*(21.62962962962963 - 
           10.074074074074074*Log[1 - z]) + 0.10589519650655022*(1 - z)^2*
          Log[1 - z] - 7.3059019118869495*(1 - z)^3*Log[1 - z] + 
         Lh*(-3.5555555555555554 - 4.7407407407407405/z + 4.7407407407407405*
            z^2 + z*(3.5555555555555554 - 7.111111111111111*Log[z]) - 
           7.111111111111111*Log[z]) + 26.666666666666664*Log[z] + 
         7.703703703703703*Log[z]^2 + (48.592592592592595 + 
           16.59259259259259*Log[z])/z + z^3*(-27.06348448687351 - 
           1.0620938628158845*Log[z] - 2.4859649122807017*Log[z]^2) + 
         z^2*(11.490458891811766 - 14.085489115069267*Log[z] + 
           0.16165150454863542*Log[z]^2) + z*(51.50811376442856 + 
           2.3703703703703702*Log[z] + 23.703703703703702*Log[z]^2)) + 
       Lp^2*(-48.51410723295085 + 230.49045982654232*z^4 - 
         25.955195568749687*z^5 + 3.793226320468307*z^6 - 
         53.04670050761421*(1 - z)^2*Log[1 - z] + 6.468306527909177*(1 - z)^3*
          Log[1 - z] + 1.*(1 - z)*(81.63602441352371 + 4.444444444444445*
            Log[1 - z]) + 249.73940907441317*Log[z] - 96.8888888888889*
          Log[z]^2 + 5.333333333333332*Log[z]^3 + 
         (-91.00867434145074 - 278.51851851851853*Log[z] - 
           52.148148148148145*Log[z]^2)/z + z*(223.7260495313655 - 
           213.87369953618918*Log[z] + 42.666666666666664*Log[z]^2 - 
           69.33333333333334*Log[z]^3) + z^3*(529.3237645060269 - 
           639.1501855032926*Log[z] + 57.71670010508502*Log[z]^2 - 
           40.98942463323749*Log[z]^3) + z^2*(-821.8555248783456 - 
           187.4369539392164*Log[z] - 6.549319342366284*Log[z]^2 - 
           1.853297714971054*Log[z]^3) + Lh*(-49.77777777777778 + 
           z^2*(9.481481481481481 - 18.962962962962962*Log[z]) - 
           7.111111111111111*Log[z] + 21.333333333333332*Log[z]^2 + 
           (4.7407407407407405 + 18.962962962962962*Log[z])/z + 
           z*(35.55555555555556 - 35.55555555555556*Log[z] + 
             21.333333333333332*Log[z]^2))) + 
       Nf*(27.091501077294616 - 2.9215491559086395*z^4 + 
         0.043373493975903614*z^5 - 0.010092514718250631*z^6 + 
         1.*(1 - z)*(-3.861375055703472 - 1.289664539594923*Log[1 - z] - 
           0.49382716049382713*Log[1 - z]^2 - 0.09876543209876543*
            Log[1 - z]^3) + 1.*(1 - z)^2*(-7.993189557321226*Log[1 - z] - 
           1.7085183689947516*Log[1 - z]^2 + 0.002888086642599278*
            Log[1 - z]^3) + 1.*(1 - z)^3*(-2.246505717916137*Log[1 - z] + 
           0.29384615384615387*Log[1 - z]^2 + 0.19365895458440446*
            Log[1 - z]^3) + 11.724387656769522*Log[z] - 
         2.871451196105408*Log[z]^2 - 13.563786008230453*Log[z]^3 + 
         0.7901234567901234*Log[z]^4 + Lp^3*(-0.5925925925925926*(1 - z) - 
           0.7901234567901234/z + 0.7901234567901234*z^2 - 
           1.1851851851851851*Log[z] - 1.1851851851851851*z*Log[z]) + 
         (-6.503583997503981 + 5.473546954657147*Log[z] + 4.7407407407407405*
            Log[z]^2 + 6.320987654320987*Log[z]^3)/z + 
         z^2*(12.010632344711807 - 24.78716744913928*Log[z] + 
           16.254551700446584*Log[z]^2 - 3.604929051530993*Log[z]^3 - 
           0.0013351134846461949*Log[z]^4) + z^3*(1.005449591280654 + 
           6.097810218978102*Log[z] - 0.30982367758186397*Log[z]^2 + 
           0.15766164747564215*Log[z]^3 + 0.15188897455666925*Log[z]^4) + 
         z*(-30.715732777792024 + 10.19583307363402*Log[z] + 
           23.49891917426496*Log[z]^2 - 4.674897119341564*Log[z]^3 + 
           0.7901234567901234*Log[z]^4) + Lp^2*(-12.959765571015915 + 
           1.5115562403697997*z^4 - 0.3193258426966292*z^5 + 
           0.09271716876279613*z^6 + 1.*(1 - z)*(-2.962962962962963 - 
             1.7777777777777777*Log[1 - z]) + 0.01868659903897491*(1 - z)^2*
            Log[1 - z] - 1.2892768079800498*(1 - z)^3*Log[1 - z] - 
           5.925925925925926*Log[z] + 3.5555555555555554*Log[z]^2 + 
           (1.1851851851851851 + 4.7407407407407405*Log[z])/z + 
           z^3*(-4.775908844275637 - 0.18742857142857142*Log[z] - 
             0.43870014771048743*Log[z]^2) + z^2*(8.162805259862242 - 
             2.0673732021196063*Log[z] + 0.028526148969889066*Log[z]^2) + 
           z*(7.102738255124273 - 9.481481481481481*Log[z] + 
             3.5555555555555554*Log[z]^2)) + Lp*(-0.26627661057591023 + 
           3.0783817951959547*z^4 - 0.34648700673724736*z^5 + 
           0.0740276035131744*z^6 + 1.*(1 - z)*(-1.4986232484143969 - 
             4.7407407407407405*Log[1 - z] - 0.8888888888888888*
              Log[1 - z]^2) + 1.*(1 - z)^2*(-7.359688195991091*Log[1 - z] - 
             0.02006335797254488*Log[1 - z]^2) + 1.*(1 - z)^3*
            (-0.984081041968162*Log[1 - z] + 0.05977859778597786*
              Log[1 - z]^2) + 31.218580941499333*Log[z] + 19.25925925925926*
            Log[z]^2 - 2.962962962962963*Log[z]^3 + 
           (-2.7367734773285735 - 4.7407407407407405*Log[z] - 
             9.481481481481481*Log[z]^2)/z + z*(-14.819580938275934 - 
             31.00364128072289*Log[z] + 13.925925925925926*Log[z]^2 - 
             2.962962962962963*Log[z]^3) + z^3*(-6.437043795620438 - 
             3.2996794871794872*Log[z] + 0.042020774315391876*Log[z]^2 - 
             0.4519230769230769*Log[z]^3) + z^2*(21.45375218150087 - 
             14.713420787083754*Log[z] + 3.2322503008423586*Log[z]^2 - 
             0.015594541910331383*Log[z]^3))) + 
       Lp*(355.85429145104297 + 148.47892271662764*z^4 - 
         8.822505800464038*z^5 + 0.5709497206703911*z^6 + 
         1.*(1 - z)^2*(46.67229254571027*Log[1 - z] - 4.340613624544982*
            Log[1 - z]^2 - 0.01583710407239819*Log[1 - z]^3) + 
         1.*(1 - z)^3*(-96.85951327433628*Log[1 - z] + 7.328236493374108*
            Log[1 - z]^2 + 1.1824871228844738*Log[1 - z]^3) + 
         1.*(1 - z)*(99.93741086878188 + 8.321875431872677*Log[1 - z] + 
           4.888888888888889*Log[1 - z]^2 + 1.4814814814814814*
            Log[1 - z]^3) + 451.2974394341931*Log[z] - 143.94204640048414*
          Log[z]^2 + 93.92592592592592*Log[z]^3 - 14.074074074074074*
          Log[z]^4 + (55.441696732549595 + 340.07922504088845*Log[z] + 
           540.4444444444445*Log[z]^2 + 85.33333333333333*Log[z]^3)/z + 
         z^3*(-490.6825417882728 + 79.7361268403171*Log[z] - 
           171.1824500434405*Log[z]^2 + 3.831360946745562*Log[z]^3 - 
           3.5170421721548237*Log[z]^4) + z^2*(800.194653086921 + 
           157.46231698865824*Log[z] - 42.700520833333336*Log[z]^2 - 
           29.197428833792472*Log[z]^3 + 0.044977511244377814*Log[z]^4) + 
         z*(-861.0354677076996 - 787.8197576672455*Log[z] + 
           603.8828911675613*Log[z]^2 - 183.40740740740742*Log[z]^3 + 
           93.92592592592592*Log[z]^4) + Lh*(126.50572895073033 + 
           0.2317133038782523*z^4 - 0.009931719428926133*z^5 + 
           0.000570287995437696*z^6 + 128.*Log[z] + 19.555555555555554*
            Log[z]^2 - 13.037037037037038*Log[z]^3 + 
           (3.8933000410768983 - 9.481481481481481*Log[z] - 
             18.962962962962962*Log[z]^2)/z + z*(-90.95017339517477 + 
             49.77777777777778*Log[z] + 19.555555555555554*Log[z]^2 - 
             13.037037037037038*Log[z]^3) + z^3*(-9.225933202357563 + 
             2.8864142538975504*Log[z] - 0.33354390397978523*Log[z]^2 - 
             0.06534715677034245*Log[z]^3) + z^2*(-30.445276737411568 + 
             14.904044877472689*Log[z] + 14.210197710718*Log[z]^2 - 
             0.00047298096251625866*Log[z]^3))) + 
       (dabc2*(47.96793692547271 + 27.260191846522783*z^4 + 
          0.3482794577685089*z^5 - 0.14486638537271448*z^6 - 
          1.*(1 - z)*(1.9639529056231408 + 0.5094929471904908*Log[1 - z] - 
            0.04831135561607547*Log[1 - z]^2) - 1.*(1 - z)^2*
           (-1.202191235059761*Log[1 - z] - 0.009606147934678195*
             Log[1 - z]^2) - 1.*(1 - z)^3*(-0.8913081344713465*Log[1 - z] - 
            0.008431703204047217*Log[1 - z]^2) - 16.29240276982526*Log[z] - 
          22.066998202845213*Log[z]^2 + 0.3245238161260797*Log[z]^3 + 
          0.19444444444444445*Log[z]^4 - 0.23333333333333334*Log[z]^5 + 
          z*(-44.37318881872601 + 55.206743491986316*Log[z] - 
            30.22114837038864*Log[z]^2 + 8.154626378806617*Log[z]^3 - 
            0.08333333333333333*Log[z]^4) + z^3*(-16.27728426395939 - 
            18.371827411167512*Log[z] - 18.612934362934364*Log[z]^2 - 
            4.139855072463768*Log[z]^3 - 1.0704070407040704*Log[z]^4 - 
            0.09309967141292443*Log[z]^5) + z^2*(-14.781068524970964 - 
            7.688266199649737*Log[z] - 11.979680696661829*Log[z]^2 - 
            4.1939586645469*Log[z]^3 + 1.0695564516129032*Log[z]^4 - 
            0.0015220700152207*Log[z]^5) + Lp*(37.38585784328503 - 
            315.9769503546099*z^4 + 15.912238325281804*z^5 - 
            1.369244135534318*z^6 - 1.*(1 - z)*(1.934802200544679 - 
              0.28986813369645237*Log[1 - z]) - 0.021344717182497332*
             (1 - z)^2*Log[1 - z] + 2.5604626708727656*(1 - z)^3*Log[1 - z] + 
            20.02847884157147*Log[z] + 0.7753296657588677*Log[z]^2 - 
            0.3333333333333333*Log[z]^3 + 0.16666666666666666*Log[z]^4 + 
            z*(-28.824677006888813 + 18.804406601634035*Log[z] - 
              4.934802200544679*Log[z]^2) + z^2*(-4137.503073770492 - 
              1591.6667539952844*Log[z] - 247.38218623481782*Log[z]^2 - 
              19.767628205128204*Log[z]^3 - 0.5798165137614679*Log[z]^4) + 
            z^3*(4430.375849056603 - 2241.900657894737*Log[z] + 
              848.1009900990099*Log[z]^2 - 83.1120218579235*Log[z]^3 + 
              18.993957703927492*Log[z]^4))))/nc)
 
TMDFFN["qbq"] = as^2*(-58.77396371325898 - 283.08310626702996*z^4 + 
       20.643734643734643*z^5 - 1.483971044467425*z^6 - 
       56.44444444444444*Log[z] - 10.88888888888889*Log[z]^2 + 
       3.5555555555555554*Log[z]^3 + (-1.4599875154038369 + 
         3.5555555555555554*Log[z] + 7.111111111111111*Log[z]^2)/z + 
       z^2*(657.2565997888067 + 236.1380281690141*Log[z] + 
         20.77998017839445*Log[z]^2 - 1.253121452894438*Log[z]^3) + 
       z*(53.07484324195591 - 20.*Log[z] - 6.444444444444445*Log[z]^2 + 
         6.222222222222222*Log[z]^3) + z^3*(-386.1741472172352 + 
         663.353947368421*Log[z] - 13.659211927582534*Log[z]^2 + 
         47.87750556792873*Log[z]^3) + Lp^2*(1.3333333333333333 + 
         1.7777777777777777/z - 1.7777777777777777*z^2 + 
         2.6666666666666665*Log[z] + z*(-1.3333333333333333 + 
           2.6666666666666665*Log[z])) + Lp*(19.297894992269818 + 
         29.54332129963899*z^4 - 5.53421368547419*z^5 + 0.6779359430604982*
          z^6 + (-1.7777777777777777 - 7.111111111111111*Log[z])/z + 
         4.444444444444445*Log[z] - 7.111111111111111*Log[z]^2 + 
         z*(-10.405764303228377 + 11.555555555555555*Log[z] - 
           8.88888888888889*Log[z]^2) + z^3*(-13.728621291448517 - 
           30.803365810451727*Log[z] - 4.4467408585055646*Log[z]^2) + 
         z^2*(-18.07277628032345 + 10.637529137529137*Log[z] + 
           1.5634807417974323*Log[z]^2))) + 
     as^3*(2907.972791173559 - 74121.7234050322*z^4 + 
       6276.8417531224695*z^5 - 1141.4049099411618*z^6 + 
       1.*(1 - z)^2*(-84099.15877862595*Log[1 - z] - 12654.630278063853*
          Log[1 - z]^2 - 908.2277432712216*Log[1 - z]^3 - 
         26.502982107355866*Log[1 - z]^4) + 1.*(1 - z)*(77.02616477104291 + 
         56.37787626315812*Log[1 - z] - 4.14606105845778*Log[1 - z]^2 - 
         0.9382716049382716*Log[1 - z]^3 + 0.24691358024691357*
          Log[1 - z]^4) + 1.*(1 - z)^3*(-107939.76066945607*Log[1 - z] + 
         55020.921043827366*Log[1 - z]^2 - 3405.1513476157565*Log[1 - z]^3 + 
         1382.4860022396417*Log[1 - z]^4) + Lp^4*(-1.7777777777777777 - 
         2.3703703703703702/z + 2.3703703703703702*z^2 + 
         z*(1.7777777777777777 - 3.5555555555555554*Log[z]) - 
         3.5555555555555554*Log[z]) + 730.2644544513344*Log[z] - 
       862.3782123215781*Log[z]^2 + 55.22921861884498*Log[z]^3 + 
       9.687242798353909*Log[z]^4 + 7.392592592592592*Log[z]^5 + 
       (715.6076977110521 - 138.90518726498163*Log[z] - 
         362.3490544240567*Log[z]^2 - 353.9753086419753*Log[z]^3 - 
         54.51851851851852*Log[z]^4)/z + z^3*(137994.17525372416 - 
         179963.97620990797*Log[z] + 99442.73796825646*Log[z]^2 - 
         19008.278013297626*Log[z]^3 + 2701.0193089430895*Log[z]^4 - 
         484.6613300492611*Log[z]^5) + z*(-195470.1228017101 + 
         3925.8849035007765*Log[z] - 762.6761690034859*Log[z]^2 - 
         77.95551059526855*Log[z]^3 + 70.54320987654322*Log[z]^4 - 
         45.58518518518518*Log[z]^5) + z^2*(122838.6536158926 - 
         16074.479520612815*Log[z] + 11904.977551169657*Log[z]^2 + 
         2455.914225675163*Log[z]^3 + 287.6817518248175*Log[z]^4 + 
         15.229145728643216*Log[z]^5) + Lp^3*(-92.65067970693143 - 
         30.825609704089786*z^4 + 5.569436352663249*z^5 - 
         0.3785221623078111*z^6 + 1.*(1 - z)*(21.62962962962963 - 
           10.074074074074074*Log[1 - z]) + 0.10589519650655022*(1 - z)^2*
          Log[1 - z] - 7.3059019118869495*(1 - z)^3*Log[1 - z] + 
         Lh*(-3.5555555555555554 - 4.7407407407407405/z + 4.7407407407407405*
            z^2 + z*(3.5555555555555554 - 7.111111111111111*Log[z]) - 
           7.111111111111111*Log[z]) + 24.296296296296298*Log[z] + 
         6.518518518518518*Log[z]^2 + (48.592592592592595 + 
           16.59259259259259*Log[z])/z + z^2*(30.84675319150229 - 
           18.78737981695997*Log[z] - 1.9229894845146078*Log[z]^2) + 
         z^3*(-8.758656098275488 + 40.009060551119745*Log[z] + 
           3.4430228990600504*Log[z]^2) + z*(47.60468839095528 + 
           4.740740740740742*Log[z] + 24.888888888888886*Log[z]^2)) + 
       Lp^2*(-42.519633569891724 + 1369.6584636802315*z^4 - 
         194.7234869876661*z^5 + 22.8672999342899*z^6 - 
         53.25787401574803*(1 - z)^2*Log[1 - z] + 3.335716506061548*(1 - z)^3*
          Log[1 - z] + 1.*(1 - z)*(81.63602441352371 + 4.444444444444445*
            Log[1 - z]) + 276.1225690125717*Log[z] - 77.62962962962963*
          Log[z]^2 + 7.901234567901234*Log[z]^3 + 
         (-91.00867434145074 - 278.51851851851853*Log[z] - 
           52.148148148148145*Log[z]^2)/z + z*(290.7979884778904 - 
           208.25685947434775*Log[z] + 26.962962962962962*Log[z]^2 - 
           71.90123456790123*Log[z]^3) + z^3*(-2413.3114298564637 - 
           313.20785475753723*Log[z] - 625.3915906693267*Log[z]^2 - 
           15.737336342227266*Log[z]^3) + z^2*(1058.239472818399 + 
           627.3988065378574*Log[z] + 159.7616038468232*Log[z]^2 + 
           11.172388666261748*Log[z]^3) + Lh*(-51.461053312719514 - 
           78.78219013237063*z^4 + 14.757903161264505*z^5 - 
           1.8078291814946619*z^6 - 11.851851851851851*Log[z] + 
           18.962962962962962*Log[z]^2 + (4.7407407407407405 + 
             18.962962962962962*Log[z])/z + z^2*(48.19407008086253 - 
             28.366744366744364*Log[z] - 4.169281978126486*Log[z]^2) + 
           z^3*(36.609656777196044 + 82.14230882787126*Log[z] + 
             11.857975622681504*Log[z]^2) + z*(27.748704808609006 - 
             30.814814814814813*Log[z] + 23.703703703703702*Log[z]^2))) + 
       Nf*(59.85867465751752 + 1647.5124183006535*z^4 - 137.68826995179433*
          z^5 + 15.953083109919572*z^6 + 1.*(1 - z)^3*
          (-174.35790172642763*Log[1 - z] - 0.8865546218487395*Log[1 - z]^2 - 
           10.596470588235293*Log[1 - z]^3) + 1.*(1 - z)^2*
          (-59.1469408224674*Log[1 - z] - 8.212016574585636*Log[1 - z]^2 - 
           0.2990409764603313*Log[1 - z]^3) + 1.*(1 - z)*
          (-3.4004697059092335 - 0.894602811199861*Log[1 - z] - 
           0.49382716049382713*Log[1 - z]^2 - 0.09876543209876543*
            Log[1 - z]^3) + 25.626193994638236*Log[z] + 0.7704747915614689*
          Log[z]^2 - 12.400548696844993*Log[z]^3 + 0.01646090534979424*
          Log[z]^4 + Lp^3*(-0.5925925925925926*(1 - z) - 0.7901234567901234/
            z + 0.7901234567901234*z^2 - 1.1851851851851851*Log[z] - 
           1.1851851851851851*z*Log[z]) + (-6.503583997503981 + 
           5.473546954657147*Log[z] + 4.7407407407407405*Log[z]^2 + 
           6.320987654320987*Log[z]^3)/z + z^3*(-758.6713286713286 - 
           1854.3500260824205*Log[z] - 500.0614379084967*Log[z]^2 - 
           137.4242053789731*Log[z]^3 - 16.88163086365629*Log[z]^4) + 
         z^2*(-512.7342192691029 - 595.8903189703414*Log[z] - 
           79.07000273448182*Log[z]^2 - 8.131081081081081*Log[z]^3 - 
           1.9118110236220471*Log[z]^4) + z*(-307.72677307531336 + 
           24.520926752943474*Log[z] + 15.774688659849105*Log[z]^2 - 
           6.299039780521262*Log[z]^3 + 1.5637860082304527*Log[z]^4) + 
         Lp^2*(-13.380584454751354 - 24.318758815232723*z^4 + 
           4.718435754189944*z^5 - 0.6074660633484162*z^6 + 
           1.*(1 - z)*(-2.962962962962963 - 1.7777777777777777*Log[1 - z]) + 
           0.03734827264239029*(1 - z)^2*Log[1 - z] - 1.042387543252595*
            (1 - z)^3*Log[1 - z] - 7.111111111111111*Log[z] + 
           2.962962962962963*Log[z]^2 + (1.1851851851851851 + 
             4.7407407407407405*Log[z])/z + z^2*(11.322855271774722 - 
             6.404211956521739*Log[z] - 1.2070030895983521*Log[z]^2) + 
           z*(5.418498513021862 - 8.296296296296296*Log[z] + 
             4.148148148148148*Log[z]^2) + z^3*(15.66183574879227 + 
             20.533667621776505*Log[z] + 5.024552090245521*Log[z]^2)) + 
         Lp*(5.021286004348314 + 324.222934016656*z^4 - 13.969832402234637*
            z^5 - 0.41196388261851014*z^6 + 1.*(1 - z)*(-1.4986232484143969 - 
             4.7407407407407405*Log[1 - z] - 0.8888888888888888*
              Log[1 - z]^2) + 1.*(1 - z)^2*(-8.887448840381992*Log[1 - z] - 
             0.156719291490181*Log[1 - z]^2) + 1.*(1 - z)^3*
            (1.7553126897389193*Log[1 - z] + 2.836248012718601*
              Log[1 - z]^2) + 32.42952328202489*Log[z] + 20.246913580246915*
            Log[z]^2 - 1.5802469135802468*Log[z]^3 + 
           (-2.7367734773285735 - 4.7407407407407405*Log[z] - 
             9.481481481481481*Log[z]^2)/z + z^3*(749.8539719626168 - 
             965.7275097783572*Log[z] + 57.063297600816746*Log[z]^2 - 
             71.50798056904927*Log[z]^3) + z*(-26.810262149906954 - 
             22.733102139766967*Log[z] + 14.123456790123457*Log[z]^2 - 
             4.345679012345679*Log[z]^3) + z^2*(-1035.1693605059734 - 
             418.949604743083*Log[z] - 46.48794063079777*Log[z]^2 + 
             0.4141392567278941*Log[z]^3))) + 
       Lp*(180.37551404755206 - 73270.25049793438*z^4 + 
         3607.95410127146*z^5 - 257.4508629546889*z^6 + 
         1.*(1 - z)^2*(91.88409961685824*Log[1 - z] + 0.49533954727030627*
            Log[1 - z]^2 + 0.1586021505376344*Log[1 - z]^3) + 
         1.*(1 - z)*(97.56704049841153 + 10.692245802243043*Log[1 - z] + 
           4.888888888888889*Log[1 - z]^2 + 1.4814814814814814*
            Log[1 - z]^3) + 1.*(1 - z)^3*(233.16648764769064*Log[1 - z] + 
           55.99183673469388*Log[1 - z]^2 + 21.439171699741156*
            Log[1 - z]^3) + 362.7997111538009*Log[z] - 162.54187704958153*
          Log[z]^2 + 56.098765432098766*Log[z]^3 - 17.012345679012345*
          Log[z]^4 + (55.441696732549595 + 340.07922504088845*Log[z] + 
           540.4444444444445*Log[z]^2 + 85.33333333333333*Log[z]^3)/z + 
         z^2*(-495835.7021581959 - 183669.91932475762*Log[z] - 
           27346.586524917973*Log[z]^2 - 2091.7351816443593*Log[z]^3 - 
           67.60430308699719*Log[z]^4) + z*(-352.8138525534012 - 
           1078.821451402937*Log[z] + 503.3716107055476*Log[z]^2 - 
           149.53086419753086*Log[z]^3 + 96.8641975308642*Log[z]^4) + 
         z^3*(565872.4460613494 - 244900.03060307383*Log[z] + 
           121452.54266472245*Log[z]^2 - 7376.817913385827*Log[z]^3 + 
           3168.2721492157693*Log[z]^4) + Lh*(156.73056990202394 + 
           754.8882833787466*z^4 - 55.04995904995904*z^5 + 
           3.9572561185798*z^6 + 150.5185185185185*Log[z] + 
           29.037037037037038*Log[z]^2 - 9.481481481481481*Log[z]^3 + 
           (3.8933000410768983 - 9.481481481481481*Log[z] - 
             18.962962962962962*Log[z]^2)/z + z^3*(1029.7977259126271 - 
             1768.9438596491227*Log[z] + 36.42456514022009*Log[z]^2 - 
             127.67334818114327*Log[z]^3) + z*(-141.53291531188242 + 
             53.33333333333333*Log[z] + 17.185185185185183*Log[z]^2 - 
             16.59259259259259*Log[z]^3) + z^2*(-1752.6842661034846 - 
             629.7014084507042*Log[z] - 55.41328047571853*Log[z]^2 + 
             3.3416572077185016*Log[z]^3))) + 
       (dabc2*(47.96793692547271 + 27.260191846522783*z^4 + 
          0.3482794577685089*z^5 - 0.14486638537271448*z^6 - 
          1.*(1 - z)*(1.9639529056231408 + 0.5094929471904908*Log[1 - z] - 
            0.04831135561607547*Log[1 - z]^2) - 1.*(1 - z)^2*
           (-1.202191235059761*Log[1 - z] - 0.009606147934678195*
             Log[1 - z]^2) - 1.*(1 - z)^3*(-0.8913081344713465*Log[1 - z] - 
            0.008431703204047217*Log[1 - z]^2) - 16.29240276982526*Log[z] - 
          22.066998202845213*Log[z]^2 + 0.3245238161260797*Log[z]^3 + 
          0.19444444444444445*Log[z]^4 - 0.23333333333333334*Log[z]^5 + 
          z*(-44.37318881872601 + 55.206743491986316*Log[z] - 
            30.22114837038864*Log[z]^2 + 8.154626378806617*Log[z]^3 - 
            0.08333333333333333*Log[z]^4) + z^3*(-16.27728426395939 - 
            18.371827411167512*Log[z] - 18.612934362934364*Log[z]^2 - 
            4.139855072463768*Log[z]^3 - 1.0704070407040704*Log[z]^4 - 
            0.09309967141292443*Log[z]^5) + z^2*(-14.781068524970964 - 
            7.688266199649737*Log[z] - 11.979680696661829*Log[z]^2 - 
            4.1939586645469*Log[z]^3 + 1.0695564516129032*Log[z]^4 - 
            0.0015220700152207*Log[z]^5) + Lp*(37.38585784328503 - 
            315.9769503546099*z^4 + 15.912238325281804*z^5 - 
            1.369244135534318*z^6 - 1.*(1 - z)*(1.934802200544679 - 
              0.28986813369645237*Log[1 - z]) - 0.021344717182497332*
             (1 - z)^2*Log[1 - z] + 2.5604626708727656*(1 - z)^3*Log[1 - z] + 
            20.02847884157147*Log[z] + 0.7753296657588677*Log[z]^2 - 
            0.3333333333333333*Log[z]^3 + 0.16666666666666666*Log[z]^4 + 
            z*(-28.824677006888813 + 18.804406601634035*Log[z] - 
              4.934802200544679*Log[z]^2) + z^2*(-4137.503073770492 - 
              1591.6667539952844*Log[z] - 247.38218623481782*Log[z]^2 - 
              19.767628205128204*Log[z]^3 - 0.5798165137614679*Log[z]^4) + 
            z^3*(4430.375849056603 - 2241.900657894737*Log[z] + 
              848.1009900990099*Log[z]^2 - 83.1120218579235*Log[z]^3 + 
              18.993957703927492*Log[z]^4))))/nc)
 
TMDFFN["qg"] = as*(Lp*(-1. + 2.*z - 2.*z^2) + z*(2. - 4.*Log[z]) + 
       2.*Log[z] + z^2*(-2. + 4.*Log[z])) + 
     as^2*(-33.57010886514981 + 33.326492537313435*z^4 - 
       0.5029126213592233*z^5 - 0.7086999022482894*z^6 + 
       Lp^3*(3. - 6.*z + 6.*z^2) + 1.7826740018155984*Log[1 - z] - 
       3.5*Log[1 - z]^2 - 0.5555555555555556*Log[1 - z]^3 + 
       1.*(1 - z)^2*(41.88318144159072*Log[1 - z] - 5.209855564995752*
          Log[1 - z]^2 - 1.0109140518417463*Log[1 - z]^3) + 
       1.*(1 - z)*(-79.15825323175919 - 17.232014670297865*Log[1 - z] + 
         8.333333333333334*Log[1 - z]^2 + 1.1111111111111112*Log[1 - z]^3) + 
       1.*(1 - z)^3*(13.599318955732123*Log[1 - z] - 3.710654936461388*
          Log[1 - z]^2 + 3.189528795811518*Log[1 - z]^3) - 
       107.16446889494088*Log[z] - 24.333333333333332*Log[z]^2 + 
       8.555555555555555*Log[z]^3 + (-3.2849719096586334 + 8.*Log[z] + 
         16.*Log[z]^2)/z + z^2*(-179.78178152641595 - 52.541380092890414*
          Log[z] - 45.45358401880141*Log[z]^2 - 9.994087213599409*Log[z]^3) + 
       z^3*(226.18277680140596 - 148.6697435897436*Log[z] - 
         12.601598173515981*Log[z]^2 - 6.588960342979636*Log[z]^3) + 
       z*(-20.762874884364063 - 127.67106221011824*Log[z] + 
         2.6666666666666665*Log[z]^2 + 66.88888888888889*Log[z]^3) + 
       Lp^2*(-43.99999999999999 + 4./z + Lh*(6. - 12.*z + 12.*z^2) + 
         1.*(1 - z)*(35.333333333333336 - 17.333333333333332*Log[1 - z]) + 
         8.666666666666666*Log[1 - z] + 17.333333333333332*(1 - z)^2*
          Log[1 - z] + z^2*(-47. - 17.333333333333332*Log[z]) - 
         1.333333333333333*Log[z] + z*(78. + 38.66666666666667*Log[z])) + 
       Nf*(-6.0918268703926 - 0.2945765230312036*z^4 + 0.04507042253521127*
          z^5 - 0.015025041736227046*z^6 + 
         Lp^2*(2. - 1.3333333333333333*(1 - z) - 2.6666666666666665*z + 
           1.3333333333333333*z^2) + 1.1111111111111112*Log[1 - z] + 
         0.3333333333333333*Log[1 - z]^2 + 1.*(1 - z)*(4.876032563689201 - 
           1.5555555555555556*Log[1 - z] - 0.6666666666666666*Log[1 - z]^2) + 
         1.*(1 - z)^3*(2.042*Log[1 - z] - 0.17929759704251386*Log[1 - z]^2) + 
         1.*(1 - z)^2*(0.6025934401220442*Log[1 - z] + 0.6704805491990846*
            Log[1 - z]^2) - 3.3333333333333335*Log[z] + 0.3333333333333333*
          Log[z]^2 + z*(7.5077529937967284 + 7.333333333333333*Log[z] - 
           0.6666666666666666*Log[z]^2) + z^3*(0.5140018066847335 + 
           2.0420121614151463*Log[z] - 0.17932148626817448*Log[z]^2) + 
         z^2*(-2.8811926605504588 - 8.286269430051814*Log[z] + 
           0.6704834605597965*Log[z]^2) + Lp*(5.333333333333334 + 
           1.*(1 - z)*(-3.111111111111111 - 2.6666666666666665*Log[1 - z]) + 
           1.3333333333333333*Log[1 - z] + 2.6666666666666665*(1 - z)^2*
            Log[1 - z] + z^2*(4.444444444444445 - 2.6666666666666665*
              Log[z]) - 1.3333333333333333*Log[z] + 
           z*(-7.555555555555555 + 2.6666666666666665*Log[z]))) + 
       Lp*(47.17680864274279 - 20.835976928622927*z^4 + 3.2895069532237673*
          z^5 - 0.5629139072847682*z^6 - 14.*Log[1 - z] - 
         3.3333333333333335*Log[1 - z]^2 + 1.*(1 - z)^2*
          (-47.385096153846156*Log[1 - z] - 6.617167381974249*Log[1 - z]^2) + 
         1.*(1 - z)^3*(30.174897119341562*Log[1 - z] - 2.467713787085515*
            Log[1 - z]^2) + 1.*(1 - z)*(-3.536571476107767 + 
           33.333333333333336*Log[1 - z] + 6.666666666666667*Log[1 - z]^2) + 
         (-4. - 16.*Log[z])/z + 32.*Log[z] - 14.*Log[z]^2 + 
         z*(41.451390005109715 - 58.666666666666664*Log[z] - 92.*Log[z]^2) + 
         z^3*(42.1643598615917 + 40.752252252252255*Log[z] + 
           1.6409883720930232*Log[z]^2) + z^2*(-99.64675073909756 + 
           109.40711462450592*Log[z] + 15.950699043414275*Log[z]^2) + 
         Lh*(z^2*(12. - 24.*Log[z]) - 12.*Log[z] + z*(-12. + 24.*Log[z])))) + 
     as^3*(9777.325020317323 - 7255.338165333612*z^4 + 
       218.59617019745465*z^5 - 195.68038763631546*z^6 + 
       Lp^5*(-4.5 + 9.*z - 9.*z^2) + 266.2218047761682*Log[1 - z] - 
       11.198065595188659*Log[1 - z]^2 - 52.07730631222136*Log[1 - z]^3 - 
       12.083333333333334*Log[1 - z]^4 - 0.9259259259259259*Log[1 - z]^5 + 
       (1 - z)^2*(-4.934802200544679*(41.88318144159072*Log[1 - z] - 
           5.209855564995752*Log[1 - z]^2 - 1.0109140518417463*
            Log[1 - z]^3) + 1.*(-13872.367642222953*Log[1 - z] - 
           4257.258493353028*Log[1 - z]^2 - 754.614859742229*Log[1 - z]^3 - 
           70.68853152771901*Log[1 - z]^4 - 2.936575052854123*
            Log[1 - z]^5)) + (1 - z)*(-4.934802200544679*
          (-79.15825323175919 - 17.232014670297865*Log[1 - z] + 
           8.333333333333334*Log[1 - z]^2 + 1.1111111111111112*
            Log[1 - z]^3) + 1.*(-2655.531877674462 - 1688.100987700378*
            Log[1 - z] - 109.8644948548664*Log[1 - z]^2 + 139.14389902010964*
            Log[1 - z]^3 + 28.734567901234566*Log[1 - z]^4 + 
           1.8518518518518519*Log[1 - z]^5)) + 
       (1 - z)^3*(-4.934802200544679*(13.599318955732123*Log[1 - z] - 
           3.710654936461388*Log[1 - z]^2 + 3.189528795811518*Log[1 - z]^3) + 
         1.*(17552.101398601397*Log[1 - z] + 4087.641076769691*Log[1 - z]^2 + 
           3798.442379182156*Log[1 - z]^3 + 138.68872320596458*Log[1 - z]^4 + 
           88.75271411338963*Log[1 - z]^5)) + 1373.682017233171*Log[z] - 
       4269.7388170182585*Log[z]^2 - 297.3802728867608*Log[z]^3 - 
       25.901234567901234*Log[z]^4 + 16.874074074074073*Log[z]^5 + 
       (1668.813588044709 - 482.3923881641225*Log[z] - 1105.1806596088131*
          Log[z]^2 - 814.2222222222222*Log[z]^3 - 122.66666666666667*
          Log[z]^4)/z + z*(-4046.099690038236 + 9833.75751849241*Log[z] - 
         887.0514562452412*Log[z]^2 - 981.6951199196471*Log[z]^3 - 
         435.29938271604937*Log[z]^4 - 395.36543209876544*Log[z]^5) + 
       z^3*(-663.9944601523064 - 14935.385370504278*Log[z] + 
         2415.737423203631*Log[z]^2 - 4645.0291883322925*Log[z]^3 + 
         166.03998621165115*Log[z]^4 - 156.0248520710059*Log[z]^5) + 
       z^2*(1134.2412194593612 + 38751.257122380455*Log[z] + 
         6873.003596209716*Log[z]^2 + 367.81023637535776*Log[z]^3 + 
         308.93064516129033*Log[z]^4 + 10.147643979057591*Log[z]^5) + 
       Lp^4*(153.99999999999997 - 12./z + Lh*(-18. + 36.*z - 36.*z^2) - 
         3.*(1 - z)*(35.333333333333336 - 17.333333333333332*Log[1 - z]) - 
         26.*Log[1 - z] - 52.*(1 - z)^2*Log[1 - z] + z*(-287. - 98.*Log[z]) - 
         5.*Log[z] + z^2*(194. + 34.*Log[z])) + 
       Lh*(z*(33.585006262884406 - 67.17001252576881*Log[z]) + 
         33.585006262884406*Log[z] + z^2*(-33.585006262884406 + 
           67.17001252576881*Log[z])) + Lp^3*(-766.0182692245626 + 
         67.99848131996903*z^4 - 10.920599634288369*z^5 + 
         2.035760294679329*z^6 + Lh^2*(-18. + 36.*z - 36.*z^2) + 
         163.77777777777777*Log[1 - z] - 29.407407407407405*Log[1 - z]^2 + 
         (1 - z)^2*(1.*(493.3384773662551*Log[1 - z] - 78.95856052344602*
              Log[1 - z]^2) - 3.*(-47.385096153846156*Log[1 - z] - 
             6.617167381974249*Log[1 - z]^2)) + (1 - z)^3*
          (-3.*(30.174897119341562*Log[1 - z] - 2.467713787085515*
              Log[1 - z]^2) + 1.*(-53.72571189279732*Log[1 - z] + 
             6.944687045123726*Log[1 - z]^2)) + 
         (1 - z)*(-3.*(-3.536571476107767 + 33.333333333333336*Log[1 - z] + 
             6.666666666666667*Log[1 - z]^2) + 1.*(406.1326039165547 - 
             401.18518518518516*Log[1 - z] + 78.81481481481481*
              Log[1 - z]^2)) - 76.44444444444444*Log[z] + 
         32.074074074074076*Log[z]^2 + (146.66666666666666 + 64.*Log[z])/z + 
         z^2*(-410.58593638633556 - 546.8390875755988*Log[z] - 
           52.66003220688845*Log[z]^2) + z^3*(-157.34191679407743 - 
           162.5926715679862*Log[z] - 1.5314012483920818*Log[z]^2) + 
         z*(1116.2703156145985 + 861.0370370370371*Log[z] + 
           383.85185185185185*Log[z]^2) + Lh*(296.99999999999994 - 24./z - 
           6.*(1 - z)*(35.333333333333336 - 17.333333333333332*Log[1 - z]) - 
           52.*Log[1 - z] - 104.*(1 - z)^2*Log[1 - z] + 
           z*(-534. - 232.*Log[z]) + 8.*Log[z] + z^2*(348. + 104.*Log[z]))) + 
       Nf^2*(9.569884880713289 - 0.6652631578947369*z^4 + 
         0.026024096385542168*z^5 - 0.0006337135614702154*z^6 + 
         Lp^3*(-1.3333333333333333 + 0.8888888888888888*(1 - z) + 
           1.7777777777777777*z - 0.8888888888888888*z^2) + 
         1.2657208005648521*Log[1 - z] - 1.8518518518518519*Log[1 - z]^2 - 
         0.37037037037037035*Log[1 - z]^3 + 1.*(1 - z)^2*
          (8.702890173410404*Log[1 - z] - 1.695069033530572*Log[1 - z]^2 - 
           0.7354497354497355*Log[1 - z]^3) + 1.*(1 - z)^3*
          (1.0939044481054365*Log[1 - z] - 1.245753114382786*Log[1 - z]^2 + 
           0.33084311632870866*Log[1 - z]^3) + 1.*(1 - z)*
          (-6.1555471087466564 - 7.124034193722297*Log[1 - z] + 
           2.5925925925925926*Log[1 - z]^2 + 0.7407407407407407*
            Log[1 - z]^3) - 0.09985348188494747*Log[z] - 
         1.8518518518518519*Log[z]^2 + 0.5185185185185185*Log[z]^3 + 
         z*(-9.73819809163061 - 4.3928856288226985*Log[z] + 
           5.2592592592592595*Log[z]^2 - 1.037037037037037*Log[z]^3) + 
         z^3*(9.127705627705629 - 8.03236797274276*Log[z] + 
           1.7081218274111676*Log[z]^2 - 0.07654075546719682*Log[z]^3) + 
         z^2*(-4.905181918412349 + 7.225266362252664*Log[z] - 
           5.868827160493828*Log[z]^2 + 1.0345438441098318*Log[z]^3) + 
         Lp^2*(-5.333333333333334 - 1.3333333333333333*Log[1 - z] - 
           2.6666666666666665*(1 - z)^2*Log[1 - z] + 1.*(1 - z)*
            (3.111111111111111 + 2.6666666666666665*Log[1 - z]) + 
           z*(7.555555555555555 - 2.6666666666666665*Log[z]) + 
           1.3333333333333333*Log[z] + z^2*(-4.444444444444445 + 
             2.6666666666666665*Log[z])) + Lp*(6.492806425306942 + 
           0.39276807980049877*z^4 - 0.06009389671361502*z^5 + 
           0.02003338898163606*z^6 - 4.444444444444445*Log[1 - z] - 
           1.3333333333333333*Log[1 - z]^2 + 1.*(1 - z)^2*
            (-4.951604686704025*Log[1 - z] - 2.671751709626512*
              Log[1 - z]^2) + 1.*(1 - z)^3*(-2.7226666666666666*Log[1 - z] + 
             0.2390625*Log[1 - z]^2) + 1.*(1 - z)*(-5.810018726894245 + 
             6.222222222222222*Log[1 - z] + 2.6666666666666665*
              Log[1 - z]^2) + 4.444444444444445*Log[z] - 1.3333333333333333*
            Log[z]^2 + z^2*(3.150231124807396 + 12.826137689614935*Log[z] - 
             2.6717557251908395*Log[z]^2) + z^3*(-0.6853352984524687 - 
             2.72268326417704*Log[z] + 0.23909657320872274*Log[z]^2) + 
           z*(-8.627621550712538 - 11.555555555555555*Log[z] + 
             2.6666666666666665*Log[z]^2))) + 
       Lp^2*(-739.2019333163407 - 1681.4782580997453*z^4 + 
         181.76357907244326*z^5 - 22.47100421148341*z^6 - 
         273.68532392286187*Log[1 - z] + 83.5*Log[1 - z]^2 + 
         30.555555555555557*Log[1 - z]^3 + (1 - z)*
          (-4.934802200544679*(35.333333333333336 - 17.333333333333332*
              Log[1 - z]) + 1.*(665.672905549198 + 632.9158101365002*
              Log[1 - z] - 134.44444444444446*Log[1 - z]^2 - 
             57.77777777777778*Log[1 - z]^3) - 3.*(-79.15825323175919 - 
             17.232014670297865*Log[1 - z] + 8.333333333333334*Log[1 - z]^2 + 
             1.1111111111111112*Log[1 - z]^3)) + (1 - z)^3*
          (-3.*(13.599318955732123*Log[1 - z] - 3.710654936461388*
              Log[1 - z]^2 + 3.189528795811518*Log[1 - z]^3) + 
           1.*(1815.06961822265*Log[1 - z] - 277.66183440200723*
              Log[1 - z]^2 + 30.052508751458575*Log[1 - z]^3)) + 
         (1 - z)^2*(-85.53657147610777*Log[1 - z] - 
           3.*(41.88318144159072*Log[1 - z] - 5.209855564995752*
              Log[1 - z]^2 - 1.0109140518417463*Log[1 - z]^3) + 
           1.*(-1419.9124004550627*Log[1 - z] + 215.79935965848452*
              Log[1 - z]^2 + 58.800084889643465*Log[1 - z]^3)) + 
         974.295865855024*Log[z] - 151.88888888888889*Log[z]^2 + 
         14.037037037037038*Log[z]^3 + (-301.9906080963933 - 768.*Log[z] - 
           144.*Log[z]^2)/z + z*(3833.9886152162194 - 1588.3946073939117*
            Log[z] - 1930.2222222222222*Log[z]^2 - 732.8148148148148*
            Log[z]^3) + z^2*(-3173.242484087137 + 1769.9744984846561*Log[z] + 
           594.152615821778*Log[z]^2 + 50.03956293469841*Log[z]^3) + 
         z^3*(1792.846401146154 + 2613.1394685948253*Log[z] + 
           465.97220523483367*Log[z]^2 + 95.86236896178256*Log[z]^3) + 
         Lh^2*(z*(36. - 72.*Log[z]) + 36.*Log[z] + z^2*(-36. + 72.*Log[z])) + 
         Lh*(-208.27847826299285 + 125.01586157173756*z^4 - 
           19.737041719342603*z^5 + 3.377483443708609*z^6 + 84.*Log[1 - z] + 
           20.*Log[1 - z]^2 - 6.*(1 - z)^2*(-47.385096153846156*Log[1 - z] - 
             6.617167381974249*Log[1 - z]^2) - 6.*(1 - z)^3*
            (30.174897119341562*Log[1 - z] - 2.467713787085515*
              Log[1 - z]^2) - 6.*(1 - z)*(-3.536571476107767 + 
             33.333333333333336*Log[1 - z] + 6.666666666666667*
              Log[1 - z]^2) - 258.*Log[z] + 84.*Log[z]^2 + 
           (24. + 96.*Log[z])/z + z^2*(813.4452516215131 - 788.4426877470355*
              Log[z] - 95.70419426048565*Log[z]^2) + 
           z^3*(-252.9861591695502 - 244.51351351351354*Log[z] - 
             9.845930232558139*Log[z]^2) + z*(-464.27308721758595 + 
             484.*Log[z] + 552.*Log[z]^2))) + 
       Lp*(4204.737834007085 - 1602.9725216514933*z^4 + 147.59055589576843*
          z^5 - 94.5124820888069*z^6 - 411.21123848595414*Log[1 - z] - 
         240.71512822645866*Log[1 - z]^2 - 16.88888888888889*Log[1 - z]^3 + 
         1.1111111111111112*Log[1 - z]^4 + (1 - z)*
          (-4.934802200544679*(-3.536571476107767 + 33.333333333333336*
              Log[1 - z] + 6.666666666666667*Log[1 - z]^2) + 
           1.*(-3184.102764043574 + 973.6226477556561*Log[1 - z] + 
             870.7733822343262*Log[1 - z]^2 + 48.888888888888886*
              Log[1 - z]^3 - 2.2222222222222223*Log[1 - z]^4)) + 
         (1 - z)^2*(-4.934802200544679*(-47.385096153846156*Log[1 - z] - 
             6.617167381974249*Log[1 - z]^2) + 
           1.*(-13599.159567705023*Log[1 - z] - 2917.4456913827657*
              Log[1 - z]^2 - 220.3422756706753*Log[1 - z]^3 - 
             2.0031565656565657*Log[1 - z]^4)) + (1 - z)^3*
          (-4.934802200544679*(30.174897119341562*Log[1 - z] - 
             2.467713787085515*Log[1 - z]^2) + 
           1.*(-19054.832784184513*Log[1 - z] + 8495.759159159159*
              Log[1 - z]^2 - 529.0565391205025*Log[1 - z]^3 + 
             201.22123456790123*Log[1 - z]^4)) + 2583.95803068582*Log[z] - 
         85.03638441132372*Log[z]^2 + 191.85185185185185*Log[z]^3 - 
         47.148148148148145*Log[z]^4 + (176.34833544417035 + 
           1119.9624323855735*Log[z] + 1360.*Log[z]^2 + 192.*Log[z]^3)/z + 
         z^3*(-77022.74684242894 + 30836.903856145826*Log[z] - 
           11346.062532930826*Log[z]^2 + 956.8307615729218*Log[z]^3 - 
           259.7161904761905*Log[z]^4) + z^2*(115732.48534970806 + 
           19950.755833632345*Log[z] + 2882.9892801190904*Log[z]^2 - 
           235.1198347107438*Log[z]^3 - 15.836466165413533*Log[z]^4) + 
         z*(-40885.2052869616 - 7461.565686326661*Log[z] + 
           2101.607137304176*Log[z]^2 + 1605.851851851852*Log[z]^3 + 
           823.6666666666666*Log[z]^4) + Lh*(184.62815005945666 - 
           199.9589552238806*z^4 + 3.0174757281553397*z^5 + 
           4.252199413489736*z^6 - 10.69604401089359*Log[1 - z] + 
           21.*Log[1 - z]^2 + 3.3333333333333335*Log[1 - z]^3 - 
           6.*(1 - z)^2*(41.88318144159072*Log[1 - z] - 5.209855564995752*
              Log[1 - z]^2 - 1.0109140518417463*Log[1 - z]^3) - 
           6.*(1 - z)*(-79.15825323175919 - 17.232014670297865*Log[1 - z] + 
             8.333333333333334*Log[1 - z]^2 + 1.1111111111111112*
              Log[1 - z]^3) - 6.*(1 - z)^3*(13.599318955732123*Log[1 - z] - 
             3.710654936461388*Log[1 - z]^2 + 3.189528795811518*
              Log[1 - z]^3) + 493.4220661827176*Log[z] + 146.*Log[z]^2 - 
           51.33333333333333*Log[z]^3 + (19.7098314579518 - 48.*Log[z] - 
             96.*Log[z]^2)/z + z*(8.597508382141058 + 1065.1558676345649*
              Log[z] - 16.*Log[z]^2 - 401.3333333333333*Log[z]^3) + 
           z^3*(-1357.096660808436 + 892.0184615384617*Log[z] + 
             75.60958904109589*Log[z]^2 + 39.533762057877816*Log[z]^3) + 
           z^2*(1194.670430082539 + 16.118786183487032*Log[z] + 
             272.7215041128085*Log[z]^2 + 59.964523281596456*Log[z]^3))) + 
       Nf*(-394.12346596405746 - 4825.129183869458*z^4 + 
         149.81570297162202*z^5 - 21.512055843455478*z^6 + 
         Lp^4*(-7.333333333333333 + 4.*(1 - z) + 10.666666666666666*z - 
           6.666666666666666*z^2) - 35.801095602719606*Log[1 - z] + 
         24.533859656309904*Log[1 - z]^2 + 11.251028806584362*Log[1 - z]^3 + 
         1.0802469135802468*Log[1 - z]^4 + (1 - z)*
          (-4.934802200544679*(4.876032563689201 - 1.5555555555555556*
              Log[1 - z] - 0.6666666666666666*Log[1 - z]^2) + 
           1.*(330.173664314489 + 179.1062769552551*Log[1 - z] - 
             37.43166152039032*Log[1 - z]^2 - 24.42798353909465*
              Log[1 - z]^3 - 2.1604938271604937*Log[1 - z]^4)) + 
         (1 - z)^2*(-4.934802200544679*(0.6025934401220442*Log[1 - z] + 
             0.6704805491990846*Log[1 - z]^2) + 
           1.*(-2561.809971777987*Log[1 - z] - 339.00396510705787*
              Log[1 - z]^2 - 0.6614832535885168*Log[1 - z]^3 + 
             1.4161735700197238*Log[1 - z]^4)) + (1 - z)^3*
          (-4.934802200544679*(2.042*Log[1 - z] - 0.17929759704251386*
              Log[1 - z]^2) + 1.*(-2987.618424429048*Log[1 - z] + 
             1456.477104874446*Log[1 - z]^2 - 104.89984591679507*
              Log[1 - z]^3 + 34.829329962073324*Log[1 - z]^4)) + 
         131.08870015462244*Log[z] + 271.97196494803654*Log[z]^2 + 
         0.8065843621399177*Log[z]^3 + 0.7654320987654321*Log[z]^4 - 
         1.511111111111111*Log[z]^5 + (-10.551425181400896 + 
           1.6151816390685312*Log[z] - 9.74485596707819*Log[z]^2 + 
           13.563786008230453*Log[z]^3)/z + z^2*(4712.856532143075 - 
           5979.672295842315*Log[z] - 1359.8536749279874*Log[z]^2 - 
           226.99981644640235*Log[z]^3 - 18.161410018552875*Log[z]^4 - 
           0.3956916099773243*Log[z]^5) + z*(-4926.098865231392 + 
           21.88707426157461*Log[z] - 251.42790133298215*Log[z]^2 - 
           63.11934156378601*Log[z]^3 - 8.271604938271604*Log[z]^4 + 
           3.022222222222222*Log[z]^5) + z^3*(5229.0614311902 + 
           4308.236587405823*Log[z] + 572.2375590773511*Log[z]^2 + 
           1004.5907834101382*Log[z]^3 + 4.2251832111925385*Log[z]^4 + 
           26.68041237113402*Log[z]^5) + 
         Lh*(z*(12.444444444444443 - 24.888888888888886*Log[z]) + 
           12.444444444444443*Log[z] + z^2*(-12.444444444444443 + 
             24.888888888888886*Log[z])) + Lp^3*(42.888888888888886 - 
           4.345679012345679/z + Lh*(-14. + 8.*(1 - z) + 20.*z - 12.*z^2) - 
           12.296296296296296*Log[1 - z] - 24.59259259259259*(1 - z)^2*
            Log[1 - z] + (1 - z)*(-3.*(-3.111111111111111 - 
               2.6666666666666665*Log[1 - z]) + 1.*(-41.48148148148148 + 
               16.59259259259259*Log[1 - z])) + 5.481481481481481*Log[z] + 
           0.8888888888888888*Log[z]^2 + z^2*(40.345679012345684 + 
             16.88888888888889*Log[z]) + z*(-76.44444444444446 - 
             37.62962962962963*Log[z] - 1.7777777777777777*Log[z]^2)) + 
         Lp^2*(209.3168794131107 + 22.53820111380906*z^4 - 
           3.649476081065765*z^5 + 0.6661343938089334*z^6 + 
           1.1111111111111112*Log[1 - z] - 9.222222222222221*Log[1 - z]^2 + 
           (1 - z)^2*(1.*(74.84686536485097*Log[1 - z] - 16.50095785440613*
                Log[1 - z]^2) - 3.*(0.6025934401220442*Log[1 - z] + 
               0.6704805491990846*Log[1 - z]^2)) + (1 - z)^3*
            (-3.*(2.042*Log[1 - z] - 0.17929759704251386*Log[1 - z]^2) + 
             1.*(-33.671669793621014*Log[1 - z] + 2.972830188679245*
                Log[1 - z]^2)) + (1 - z)*(6.579736267392905 - 
             3.*(4.876032563689201 - 1.5555555555555556*Log[1 - z] - 
               0.6666666666666666*Log[1 - z]^2) + 1.*(-129.51991694225754 - 
               48.888888888888886*Log[1 - z] + 16.444444444444443*
                Log[1 - z]^2)) - 42.*Log[z] + 2.5555555555555554*Log[z]^2 - 
           3.5555555555555554*Log[z]^3 + (0.09876543209876543 + 
             20.74074074074074*Log[z])/z + z^2*(261.7162045932498 - 
             99.37969472284806*Log[z] - 12.43940551541537*Log[z]^2 + 
             0.011764705882352941*Log[z]^3) + z^3*(-30.778657656706436 - 
             54.494790074136304*Log[z] - 0.6690595707703378*Log[z]^2 + 
             0.11302475780409042*Log[z]^3) + z*(-410.48141981827257 + 
             65.55555555555554*Log[z] + 64.22222222222223*Log[z]^2 + 
             7.111111111111111*Log[z]^3) + Lh*(-38.666666666666664 - 
             6.*(1 - z)*(-3.111111111111111 - 2.6666666666666665*
                Log[1 - z]) - 8.*Log[1 - z] - 16.*(1 - z)^2*Log[1 - z] + 
             z*(62.666666666666664 - 24.*Log[z]) + 12.*Log[z] + 
             z^2*(-44. + 24.*Log[z]))) + Lp*(-435.8661171255178 - 
           283.7370325693607*z^4 + 16.200351493848856*z^5 - 
           1.068803752931978*z^6 + 73.36428596042911*Log[1 - z] + 
           28.444444444444443*Log[1 - z]^2 + 1.1851851851851851*
            Log[1 - z]^3 + 1.*(1 - z)^3*(130.57138452050572*Log[1 - z] - 
             34.23037542662116*Log[1 - z]^2 + 4.093476144109055*
              Log[1 - z]^3) + (1 - z)*(-4.934802200544679*
              (-3.111111111111111 - 2.6666666666666665*Log[1 - z]) + 
             1.*(209.48026576936434 - 181.2213777889774*Log[1 - z] - 
               77.33333333333333*Log[1 - z]^2 - 2.3703703703703702*
                Log[1 - z]^3)) + (1 - z)^2*(-13.15947253478581*Log[1 - z] + 
             1.*(111.27808219178083*Log[1 - z] + 97.09409190371991*
                Log[1 - z]^2 + 2.437917222963952*Log[1 - z]^3)) - 
           309.04092193430125*Log[z] + 28.51851851851852*Log[z]^2 - 
           2.2222222222222223*Log[z]^3 + 4.222222222222222*Log[z]^4 + 
           (1.2632265226714265 + 4.938271604938271*Log[z] - 
             30.814814814814813*Log[z]^2)/z + z*(634.897795396854 + 
             626.8564277363357*Log[z] + 34.96296296296296*Log[z]^2 - 
             24.*Log[z]^3 - 8.444444444444445*Log[z]^4) + 
           z^2*(-1434.1211479929643 - 864.692994696326*Log[z] - 
             5.234825870646766*Log[z]^2 + 6.131487889273356*Log[z]^3 - 
             0.10987791342952276*Log[z]^4) + z^3*(1452.6454081632653 - 
             536.5507152145643*Log[z] + 374.7932715748415*Log[z]^2 - 
             12.14736499674691*Log[z]^3 + 7.926991150442478*Log[z]^4) + 
           Lh*(30.328739000133375 + 1.7674591381872213*z^4 - 
             0.27042253521126763*z^5 + 0.09015025041736227*z^6 - 
             6.666666666666667*Log[1 - z] - 2.*Log[1 - z]^2 - 
             6.*(1 - z)*(4.876032563689201 - 1.5555555555555556*Log[1 - z] - 
               0.6666666666666666*Log[1 - z]^2) - 6.*(1 - z)^3*
              (2.042*Log[1 - z] - 0.17929759704251386*Log[1 - z]^2) - 
             6.*(1 - z)^2*(0.6025934401220442*Log[1 - z] + 0.6704805491990846*
                Log[1 - z]^2) + 33.333333333333336*Log[z] - 2.*Log[z]^2 + 
             z^2*(-8.490621814475027 + 76.38428324697755*Log[z] - 
               4.022900763358779*Log[z]^2) + z^3*(-3.0840108401084008 - 
               12.252072968490879*Log[z] + 1.075928917609047*Log[z]^2) + 
             z*(-19.268740185002592 - 70.66666666666667*Log[z] + 4.*
                Log[z]^2)))))
 
TMDFFN["qpq"] = as^2*(-47.439648356523875 - 0.08689248895434462*z^4 + 
       0.0037243947858473*z^5 - 0.000213857998289136*z^6 - 48.*Log[z] - 
       7.333333333333333*Log[z]^2 + 4.888888888888889*Log[z]^3 + 
       (-1.4599875154038369 + 3.5555555555555554*Log[z] + 
         7.111111111111111*Log[z]^2)/z + z^2*(11.416978776529339 - 
         5.589016829052259*Log[z] - 5.3288241415192505*Log[z]^2 + 
         0.000177367860943597*Log[z]^3) + z^3*(3.4597249508840866 - 
         1.0824053452115814*Log[z] + 0.12507896399241947*Log[z]^2 + 
         0.024505183788878417*Log[z]^3) + z*(34.10631502319054 - 
         18.666666666666668*Log[z] - 7.333333333333333*Log[z]^2 + 
         4.888888888888889*Log[z]^3) + Lp^2*(1.3333333333333333 + 
         1.7777777777777777/z - 1.7777777777777777*z^2 + 
         2.6666666666666665*Log[z] + z*(-1.3333333333333333 + 
           2.6666666666666665*Log[z])) + Lp*(18.666666666666668 + 
         (-1.7777777777777777 - 7.111111111111111*Log[z])/z + 
         2.6666666666666665*Log[z] - 8.*Log[z]^2 + 
         z^2*(-3.5555555555555554 + 7.111111111111111*Log[z]) + 
         z*(-13.333333333333334 + 13.333333333333334*Log[z] - 
           8.*Log[z]^2))) + as^3*(2460.8042633461246 - 
       745.3710153604416*z^4 + 33.64934064569365*z^5 - 
       3.2786123348572955*z^6 + 1.*(1 - z)^2*(-74.04349927501208*Log[1 - z] - 
         1.6634189548272809*Log[1 - z]^2 + 1.5331991951710262*Log[1 - z]^3 - 
         0.02697495183044316*Log[1 - z]^4) + 1.*(1 - z)*
        (90.07216813209604 + 61.36766217877714*Log[1 - z] - 
         4.14606105845778*Log[1 - z]^2 - 0.9382716049382716*Log[1 - z]^3 + 
         0.24691358024691357*Log[1 - z]^4) + 1.*(1 - z)^3*
        (14.025116279069767*Log[1 - z] + 60.92918825561313*Log[1 - z]^2 + 
         0.20122574055158324*Log[1 - z]^3 + 1.9980295566502464*
          Log[1 - z]^4) + Lp^4*(-1.7777777777777777 - 2.3703703703703702/z + 
         2.3703703703703702*z^2 + z*(1.7777777777777777 - 3.5555555555555554*
            Log[z]) - 3.5555555555555554*Log[z]) + 378.6141811051567*Log[z] - 
       974.1116519575553*Log[z]^2 + 69.07497707348415*Log[z]^3 - 
       14.765432098765432*Log[z]^4 + 5.037037037037037*Log[z]^5 + 
       (715.6076977110521 - 138.90518726498163*Log[z] - 
         362.3490544240567*Log[z]^2 - 353.9753086419753*Log[z]^3 - 
         54.51851851851852*Log[z]^4)/z + z*(-2462.248473286349 + 
         4023.1761679257193*Log[z] - 903.3927393844609*Log[z]^2 - 
         184.41032254785006*Log[z]^3 + 85.35802469135803*Log[z]^4 - 
         43.22962962962963*Log[z]^5) + z^2*(-19.864603528602647 + 
         802.5027009610102*Log[z] - 134.5824288174686*Log[z]^2 + 
         1.000152114292019*Log[z]^3 + 22.471655328798185*Log[z]^4 - 
         0.001670843776106934*Log[z]^5) + z^3*(20.701402164744444 + 
         925.9264960143555*Log[z] + 176.54445811702558*Log[z]^2 + 
         123.11384744586653*Log[z]^3 + 5.48300283286119*Log[z]^4 + 
         1.4499726626571898*Log[z]^5) + Lp^3*(-91.80904193946056 + 
         8.565485362095531*z^4 - 1.8095152279690034*z^5 + 
         0.5253924284395198*z^6 + 1.*(1 - z)*(21.62962962962963 - 
           10.074074074074074*Log[1 - z]) + 0.10589519650655022*(1 - z)^2*
          Log[1 - z] - 7.3059019118869495*(1 - z)^3*Log[1 - z] + 
         Lh*(-3.5555555555555554 - 4.7407407407407405/z + 4.7407407407407405*
            z^2 + z*(3.5555555555555554 - 7.111111111111111*Log[z]) - 
           7.111111111111111*Log[z]) + 26.666666666666664*Log[z] + 
         7.703703703703703*Log[z]^2 + (48.592592592592595 + 
           16.59259259259259*Log[z])/z + z^3*(-27.06348448687351 - 
           1.0620938628158845*Log[z] - 2.4859649122807017*Log[z]^2) + 
         z^2*(11.490458891811766 - 14.085489115069267*Log[z] + 
           0.16165150454863542*Log[z]^2) + z*(51.50811376442856 + 
           2.3703703703703702*Log[z] + 23.703703703703702*Log[z]^2)) + 
       Lp^2*(-48.51410723295085 + 230.49045982654232*z^4 - 
         25.955195568749687*z^5 + 3.793226320468307*z^6 - 
         53.04670050761421*(1 - z)^2*Log[1 - z] + 6.468306527909177*(1 - z)^3*
          Log[1 - z] + 1.*(1 - z)*(81.63602441352371 + 4.444444444444445*
            Log[1 - z]) + 249.73940907441317*Log[z] - 96.8888888888889*
          Log[z]^2 + 5.333333333333332*Log[z]^3 + 
         (-91.00867434145074 - 278.51851851851853*Log[z] - 
           52.148148148148145*Log[z]^2)/z + z*(223.7260495313655 - 
           213.87369953618918*Log[z] + 42.666666666666664*Log[z]^2 - 
           69.33333333333334*Log[z]^3) + z^3*(529.3237645060269 - 
           639.1501855032926*Log[z] + 57.71670010508502*Log[z]^2 - 
           40.98942463323749*Log[z]^3) + z^2*(-821.8555248783456 - 
           187.4369539392164*Log[z] - 6.549319342366284*Log[z]^2 - 
           1.853297714971054*Log[z]^3) + Lh*(-49.77777777777778 + 
           z^2*(9.481481481481481 - 18.962962962962962*Log[z]) - 
           7.111111111111111*Log[z] + 21.333333333333332*Log[z]^2 + 
           (4.7407407407407405 + 18.962962962962962*Log[z])/z + 
           z*(35.55555555555556 - 35.55555555555556*Log[z] + 
             21.333333333333332*Log[z]^2))) + 
       Nf*(27.091501077294616 - 2.9215491559086395*z^4 + 
         0.043373493975903614*z^5 - 0.010092514718250631*z^6 + 
         1.*(1 - z)*(-3.861375055703472 - 1.289664539594923*Log[1 - z] - 
           0.49382716049382713*Log[1 - z]^2 - 0.09876543209876543*
            Log[1 - z]^3) + 1.*(1 - z)^2*(-7.993189557321226*Log[1 - z] - 
           1.7085183689947516*Log[1 - z]^2 + 0.002888086642599278*
            Log[1 - z]^3) + 1.*(1 - z)^3*(-2.246505717916137*Log[1 - z] + 
           0.29384615384615387*Log[1 - z]^2 + 0.19365895458440446*
            Log[1 - z]^3) + 11.724387656769522*Log[z] - 
         2.871451196105408*Log[z]^2 - 13.563786008230453*Log[z]^3 + 
         0.7901234567901234*Log[z]^4 + Lp^3*(-0.5925925925925926*(1 - z) - 
           0.7901234567901234/z + 0.7901234567901234*z^2 - 
           1.1851851851851851*Log[z] - 1.1851851851851851*z*Log[z]) + 
         (-6.503583997503981 + 5.473546954657147*Log[z] + 4.7407407407407405*
            Log[z]^2 + 6.320987654320987*Log[z]^3)/z + 
         z^2*(12.010632344711807 - 24.78716744913928*Log[z] + 
           16.254551700446584*Log[z]^2 - 3.604929051530993*Log[z]^3 - 
           0.0013351134846461949*Log[z]^4) + z^3*(1.005449591280654 + 
           6.097810218978102*Log[z] - 0.30982367758186397*Log[z]^2 + 
           0.15766164747564215*Log[z]^3 + 0.15188897455666925*Log[z]^4) + 
         z*(-30.715732777792024 + 10.19583307363402*Log[z] + 
           23.49891917426496*Log[z]^2 - 4.674897119341564*Log[z]^3 + 
           0.7901234567901234*Log[z]^4) + Lp^2*(-12.959765571015915 + 
           1.5115562403697997*z^4 - 0.3193258426966292*z^5 + 
           0.09271716876279613*z^6 + 1.*(1 - z)*(-2.962962962962963 - 
             1.7777777777777777*Log[1 - z]) + 0.01868659903897491*(1 - z)^2*
            Log[1 - z] - 1.2892768079800498*(1 - z)^3*Log[1 - z] - 
           5.925925925925926*Log[z] + 3.5555555555555554*Log[z]^2 + 
           (1.1851851851851851 + 4.7407407407407405*Log[z])/z + 
           z^3*(-4.775908844275637 - 0.18742857142857142*Log[z] - 
             0.43870014771048743*Log[z]^2) + z^2*(8.162805259862242 - 
             2.0673732021196063*Log[z] + 0.028526148969889066*Log[z]^2) + 
           z*(7.102738255124273 - 9.481481481481481*Log[z] + 
             3.5555555555555554*Log[z]^2)) + Lp*(-0.26627661057591023 + 
           3.0783817951959547*z^4 - 0.34648700673724736*z^5 + 
           0.0740276035131744*z^6 + 1.*(1 - z)*(-1.4986232484143969 - 
             4.7407407407407405*Log[1 - z] - 0.8888888888888888*
              Log[1 - z]^2) + 1.*(1 - z)^2*(-7.359688195991091*Log[1 - z] - 
             0.02006335797254488*Log[1 - z]^2) + 1.*(1 - z)^3*
            (-0.984081041968162*Log[1 - z] + 0.05977859778597786*
              Log[1 - z]^2) + 31.218580941499333*Log[z] + 19.25925925925926*
            Log[z]^2 - 2.962962962962963*Log[z]^3 + 
           (-2.7367734773285735 - 4.7407407407407405*Log[z] - 
             9.481481481481481*Log[z]^2)/z + z*(-14.819580938275934 - 
             31.00364128072289*Log[z] + 13.925925925925926*Log[z]^2 - 
             2.962962962962963*Log[z]^3) + z^3*(-6.437043795620438 - 
             3.2996794871794872*Log[z] + 0.042020774315391876*Log[z]^2 - 
             0.4519230769230769*Log[z]^3) + z^2*(21.45375218150087 - 
             14.713420787083754*Log[z] + 3.2322503008423586*Log[z]^2 - 
             0.015594541910331383*Log[z]^3))) + 
       Lp*(355.85429145104297 + 148.47892271662764*z^4 - 
         8.822505800464038*z^5 + 0.5709497206703911*z^6 + 
         1.*(1 - z)^2*(46.67229254571027*Log[1 - z] - 4.340613624544982*
            Log[1 - z]^2 - 0.01583710407239819*Log[1 - z]^3) + 
         1.*(1 - z)^3*(-96.85951327433628*Log[1 - z] + 7.328236493374108*
            Log[1 - z]^2 + 1.1824871228844738*Log[1 - z]^3) + 
         1.*(1 - z)*(99.93741086878188 + 8.321875431872677*Log[1 - z] + 
           4.888888888888889*Log[1 - z]^2 + 1.4814814814814814*
            Log[1 - z]^3) + 451.2974394341931*Log[z] - 143.94204640048414*
          Log[z]^2 + 93.92592592592592*Log[z]^3 - 14.074074074074074*
          Log[z]^4 + (55.441696732549595 + 340.07922504088845*Log[z] + 
           540.4444444444445*Log[z]^2 + 85.33333333333333*Log[z]^3)/z + 
         z^3*(-490.6825417882728 + 79.7361268403171*Log[z] - 
           171.1824500434405*Log[z]^2 + 3.831360946745562*Log[z]^3 - 
           3.5170421721548237*Log[z]^4) + z^2*(800.194653086921 + 
           157.46231698865824*Log[z] - 42.700520833333336*Log[z]^2 - 
           29.197428833792472*Log[z]^3 + 0.044977511244377814*Log[z]^4) + 
         z*(-861.0354677076996 - 787.8197576672455*Log[z] + 
           603.8828911675613*Log[z]^2 - 183.40740740740742*Log[z]^3 + 
           93.92592592592592*Log[z]^4) + Lh*(126.50572895073033 + 
           0.2317133038782523*z^4 - 0.009931719428926133*z^5 + 
           0.000570287995437696*z^6 + 128.*Log[z] + 19.555555555555554*
            Log[z]^2 - 13.037037037037038*Log[z]^3 + 
           (3.8933000410768983 - 9.481481481481481*Log[z] - 
             18.962962962962962*Log[z]^2)/z + z*(-90.95017339517477 + 
             49.77777777777778*Log[z] + 19.555555555555554*Log[z]^2 - 
             13.037037037037038*Log[z]^3) + z^3*(-9.225933202357563 + 
             2.8864142538975504*Log[z] - 0.33354390397978523*Log[z]^2 - 
             0.06534715677034245*Log[z]^3) + z^2*(-30.445276737411568 + 
             14.904044877472689*Log[z] + 14.210197710718*Log[z]^2 - 
             0.00047298096251625866*Log[z]^3))) + 
       (dabc2*(-47.96793692547271 - 27.260191846522783*z^4 - 
          0.3482794577685089*z^5 + 0.14486638537271448*z^6 + 
          1.*(1 - z)*(1.9639529056231408 + 0.5094929471904908*Log[1 - z] - 
            0.04831135561607547*Log[1 - z]^2) + 1.*(1 - z)^2*
           (-1.202191235059761*Log[1 - z] - 0.009606147934678195*
             Log[1 - z]^2) + 1.*(1 - z)^3*(-0.8913081344713465*Log[1 - z] - 
            0.008431703204047217*Log[1 - z]^2) + 16.29240276982526*Log[z] + 
          22.066998202845213*Log[z]^2 - 0.3245238161260797*Log[z]^3 - 
          0.19444444444444445*Log[z]^4 + 0.23333333333333334*Log[z]^5 + 
          z*(44.37318881872601 - 55.206743491986316*Log[z] + 
            30.22114837038864*Log[z]^2 - 8.154626378806617*Log[z]^3 + 
            0.08333333333333333*Log[z]^4) + z^2*(14.781068524970964 + 
            7.688266199649737*Log[z] + 11.979680696661829*Log[z]^2 + 
            4.1939586645469*Log[z]^3 - 1.0695564516129032*Log[z]^4 + 
            0.0015220700152207*Log[z]^5) + z^3*(16.27728426395939 + 
            18.371827411167512*Log[z] + 18.612934362934364*Log[z]^2 + 
            4.139855072463768*Log[z]^3 + 1.0704070407040704*Log[z]^4 + 
            0.09309967141292443*Log[z]^5) + Lp*(-37.38585784328503 + 
            315.9769503546099*z^4 - 15.912238325281804*z^5 + 
            1.369244135534318*z^6 + 1.*(1 - z)*(1.934802200544679 - 
              0.28986813369645237*Log[1 - z]) + 0.021344717182497332*
             (1 - z)^2*Log[1 - z] - 2.5604626708727656*(1 - z)^3*Log[1 - z] - 
            20.02847884157147*Log[z] - 0.7753296657588677*Log[z]^2 + 
            0.3333333333333333*Log[z]^3 - 0.16666666666666666*Log[z]^4 + 
            z*(28.824677006888813 - 18.804406601634035*Log[z] + 
              4.934802200544679*Log[z]^2) + z^3*(-4430.375849056603 + 
              2241.900657894737*Log[z] - 848.1009900990099*Log[z]^2 + 
              83.1120218579235*Log[z]^3 - 18.993957703927492*Log[z]^4) + 
            z^2*(4137.503073770492 + 1591.6667539952844*Log[z] + 
              247.38218623481782*Log[z]^2 + 19.767628205128204*Log[z]^3 + 
              0.5798165137614679*Log[z]^4))))/nc)
 
TMDFFN["qq"] = 1.*delta[1 - z] + as*(2.666666666666666 - 
       3.447421299397187*z^4 + 0.818297331639136*z^5 - 
       0.12869565217391304*z^6 - 2.1932454224643014*delta[1 - z] - 
       1.3333333333333333*Lp^2*delta[1 - z] + 5.333333333333333*Log[z] + 
       z*(-2.6687943262411338 + 5.333333333333333*Log[z]) + 
       z^3*(-7.063901345291479 + 6.882659713168188*Log[z]) + 
       z^2*(-0.8428184281842819 + 10.466990965948575*Log[z]) + 
       Lp*(2.6666666666666665 + 2.6666666666666665*z - 2.6666666666666665*Lh*
          delta[1 - z] - 5.333333333333333*plusD[0., 1 - z])) + 
     as^2*(-314.86636371014623 + 92.85049604436452*z^4 - 
       9.019139310494152*z^5 + 1.0024416787126598*z^6 - 
       30.608535416484305*delta[1 - z] + 7.463334725085424*Lh*delta[1 - z] + 
       0.8888888888888888*Lp^4*delta[1 - z] - 22.22222222222222*Log[1 - z] + 
       7.111111111111111*Log[1 - z]^2 + 1.*(1 - z)*(141.04140553909332 + 
         47.111111111111114*Log[1 - z] - 3.5555555555555554*Log[1 - z]^2) + 
       1.*(1 - z)^3*(3.9346330275229358*Log[1 - z] - 0.7608247422680412*
          Log[1 - z]^2) + 1.*(1 - z)^2*(-12.865738999623918*Log[1 - z] + 
         2.426546391752577*Log[1 - z]^2) + 15.870769173888142*Log[z] - 
       21.77777777777778*Log[z]^2 - 0.2962962962962963*Log[z]^3 + 
       (-1.4599875154038369 + 3.5555555555555554*Log[z] + 
         7.111111111111111*Log[z]^2)/z + z^2*(56.065623348965666 - 
         30.13516702067784*Log[z] - 7.172955974842767*Log[z]^2 - 
         22.931769722814497*Log[z]^3) + z^3*(-156.05371972800287 + 
         15.715759007631444*Log[z] - 52.68176100628931*Log[z]^2 - 
         9.239558707643814*Log[z]^3) + z*(187.80684212073498 - 
         153.01811971500075*Log[z] - 1.3333333333333333*Log[z]^2 - 
         0.2962962962962963*Log[z]^3) + Lp*(20.62456628661614 - 
         45.86629526462396*z^4 + 7.96998420221169*z^5 - 1.4509122502172025*
          z^6 - 48.25139929421464*delta[1 - z] + 1.*(1 - z)*
          (-2.125499374872824 - 56.888888888888886*Log[1 - z]) + 
         85.33333333333333*Log[1 - z] + 28.359818388195233*(1 - z)^2*
          Log[1 - z] + 11.644766146993318*(1 - z)^3*Log[1 - z] + 
         Lh*(-7.111111111111109 + 9.193123465059164*z^4 - 2.1821262177043623*
            z^5 + 0.3431884057971014*z^6 - 27.387956026079134*delta[1 - z] + 
           z^2*(2.247515808491418 - 27.9119759091962*Log[z]) + 
           z^3*(18.83707025411061 - 18.353759235115167*Log[z]) + 
           z*(7.116784869976357 - 14.222222222222221*Log[z]) - 
           14.222222222222221*Log[z]) + (-1.7777777777777777 - 
           7.111111111111111*Log[z])/z + 51.55555555555556*Log[z] + 
         1.7777777777777777*Log[z]^2 + z*(122.1513037894269 + 48.*Log[z] + 
           1.7777777777777777*Log[z]^2) + z^3*(-109.66408668730651 + 
           88.6969981238274*Log[z] + 10.056499133448874*Log[z]^2) + 
         z^2*(25.455795677799607 + 119.4827621483376*Log[z] + 
           41.81965648854962*Log[z]^2) - 54.77591205215827*
          plusD[0., 1 - z]) + 14.926669450170849*plusD[0., 1 - z] + 
       Lp^3*(-3.5555555555555554 - 3.5555555555555554*z - 
         9.777777777777779*delta[1 - z] + 3.5555555555555554*Lh*
          delta[1 - z] + 7.111111111111111*plusD[0., 1 - z]) + 
       Nf*(-1.9753086419753085 - 1.6790123456790123*(1 - z) - 
         1.1642728904847397*z^4 + 0.10468594217347957*z^5 - 
         0.009333333333333334*z^6 + 3.4489756184793317*delta[1 - z] + 
         2.765432098765432*Lh*delta[1 - z] + 0.5925925925925926*Lp^3*
          delta[1 - z] - 8.*Log[z] + 0.4444444444444444*Log[z]^2 + 
         z*(-3.555559830375158 - 0.8888888888888888*Log[z] + 
           0.4444444444444444*Log[z]^2) + z^2*(-0.4012345679012346 - 
           8.9925705794948*Log[z] + 0.8817787418655098*Log[z]^2) + 
         z^3*(10.359047619047619 - 4.647992530345472*Log[z] + 
           1.703971119133574*Log[z]^2) + 5.530864197530864*plusD[0., 1 - z] + 
         Lp^2*(-1.7777777777777777 + 0.8888888888888888*(1 - z) + 
           1.4814814814814814*delta[1 - z] + 0.8888888888888888*Lh*
            delta[1 - z] + 1.7777777777777777*plusD[0., 1 - z]) + 
         Lp*(-4.148148148148148 + 2.962962962962963*(1 - z) + 
           1.1491395793499044*z^4 - 0.2727666955767563*z^5 + 
           0.042899408284023666*z^6 + 2.9243272299524024*delta[1 - z] + 
           2.962962962962963*Lh*delta[1 - z] + z^2*(0.2809394760614273 - 
             3.488997555012225*Log[z]) + z^3*(2.354634831460674 - 
             2.2942206654991244*Log[z]) + z*(-1.7770676832230814 - 
             1.7777777777777777*Log[z]) - 1.7777777777777777*Log[z] + 
           5.925925925925926*plusD[0., 1 - z])) + 
       Lp^2*(40. + 1.7777777777777777/z + 10.346625753016138*z^4 - 
         2.6988168146674605*z^5 + 0.5101851597860376*z^6 - 
         37.088595852658784*delta[1 - z] + 3.5555555555555554*Lh^2*
          delta[1 - z] - 28.444444444444443*Log[1 - z] - 
         0.04628330995792426*(1 - z)^2*Log[1 - z] - 0.48483316481294236*
          (1 - z)^3*Log[1 - z] + 1.*(1 - z)*(-34.666666666666664 + 
           14.222222222222221*Log[1 - z]) + z^2*(1.5037452380012506 - 
           27.97879884495866*Log[z]) + z^3*(17.531430260020684 - 
           18.938036122900137*Log[z]) + z*(-11.193169177731868 - 8.*Log[z]) - 
         8.*Log[z] - 29.333333333333332*plusD[0., 1 - z] + 
         Lh*(-7.111111111111111 - 7.111111111111111*z - 14.666666666666666*
            delta[1 - z] + 14.222222222222221*plusD[0., 1 - z]) + 
         28.444444444444443*plusD[1., 1 - z])) + 
     as^3*(3086.3301697013753 - 17028.819141774435*z^4 + 
       444.8870759815788*z^5 - 54.52787084987666*z^6 - 
       2288.313108178154*delta[1 - z] - 0.3950617283950617*Lp^6*
        delta[1 - z] - 1777.6850782771153*Log[1 - z] - 
       10.506040485317314*Log[1 - z]^2 + 34.76543209876543*Log[1 - z]^3 + 
       (1 - z)^2*(-2.1932454224643014*(-12.865738999623918*Log[1 - z] + 
           2.426546391752577*Log[1 - z]^2) + 
         1.*(-12485.098825831703*Log[1 - z] - 1806.0692549842602*
            Log[1 - z]^2 - 120.23570324574962*Log[1 - z]^3 - 
           4.129469790382244*Log[1 - z]^4)) + 
       (1 - z)*(-2.1932454224643014*(141.04140553909332 + 47.111111111111114*
            Log[1 - z] - 3.5555555555555554*Log[1 - z]^2) + 
         1.*(-14.452126234532898 + 1926.7204556947195*Log[1 - z] + 
           28.716508493350272*Log[1 - z]^2 - 43.60493827160494*Log[1 - z]^3 + 
           0.24691358024691357*Log[1 - z]^4)) + 
       (1 - z)^3*(-2.1932454224643014*(3.9346330275229358*Log[1 - z] - 
           0.7608247422680412*Log[1 - z]^2) + 
         1.*(-15630.528448947778*Log[1 - z] + 6332.85632183908*Log[1 - z]^2 - 
           566.0386965376782*Log[1 - z]^3 + 146.24823196605374*
            Log[1 - z]^4)) + 3335.15778006958*Log[z] - 
       2002.0732002498953*Log[z]^2 - 154.9850433199109*Log[z]^3 - 
       16.502057613168724*Log[z]^4 + 5.367901234567901*Log[z]^5 + 
       (715.6076977110521 - 138.90518726498163*Log[z] - 
         362.3490544240567*Log[z]^2 - 353.9753086419753*Log[z]^3 - 
         54.51851851851852*Log[z]^4)/z + z*(-25565.06144324168 + 
         5127.426780727947*Log[z] - 1656.2242029987565*Log[z]^2 + 
         62.01525376657382*Log[z]^3 + 70.91358024691358*Log[z]^4 - 
         42.89876543209876*Log[z]^5) + z^2*(17083.776537444333 - 
         9402.165921058968*Log[z] - 4343.990430679797*Log[z]^2 - 
         600.8190572513313*Log[z]^3 + 15.125510204081632*Log[z]^4 + 
         12.793128131710809*Log[z]^5) + z^3*(19740.642320873936 + 
         432.50848561680635*Log[z] + 9578.897166487934*Log[z]^2 + 
         1484.145155371511*Log[z]^3 + 415.1636747624076*Log[z]^4 + 
         57.01833740831296*Log[z]^5) + Lh*(19.902225933561127 - 
         25.72925909579014*z^4 + 6.107226890667107*z^5 - 
         0.9604987298370807*z^6 + 53.699084514520536*delta[1 - z] + 
         39.80445186712226*Log[z] + z*(-19.918105369146414 + 
           39.80445186712226*Log[z]) + z^3*(-52.720260204891545 + 
           51.367593238234626*Log[z]) + z^2*(-6.290236042009667 + 
           78.11865714331942*Log[z])) + 
       (dabc2*(-47.96793692547271 - 27.260191846522783*z^4 - 
          0.3482794577685089*z^5 + 0.14486638537271448*z^6 + 
          1.*(1 - z)*(1.9639529056231408 + 0.5094929471904908*Log[1 - z] - 
            0.04831135561607547*Log[1 - z]^2) + 1.*(1 - z)^2*
           (-1.202191235059761*Log[1 - z] - 0.009606147934678195*
             Log[1 - z]^2) + 1.*(1 - z)^3*(-0.8913081344713465*Log[1 - z] - 
            0.008431703204047217*Log[1 - z]^2) + 16.29240276982526*Log[z] + 
          22.066998202845213*Log[z]^2 - 0.3245238161260797*Log[z]^3 - 
          0.19444444444444445*Log[z]^4 + 0.23333333333333334*Log[z]^5 + 
          z*(44.37318881872601 - 55.206743491986316*Log[z] + 
            30.22114837038864*Log[z]^2 - 8.154626378806617*Log[z]^3 + 
            0.08333333333333333*Log[z]^4) + z^2*(14.781068524970964 + 
            7.688266199649737*Log[z] + 11.979680696661829*Log[z]^2 + 
            4.1939586645469*Log[z]^3 - 1.0695564516129032*Log[z]^4 + 
            0.0015220700152207*Log[z]^5) + z^3*(16.27728426395939 + 
            18.371827411167512*Log[z] + 18.612934362934364*Log[z]^2 + 
            4.139855072463768*Log[z]^3 + 1.0704070407040704*Log[z]^4 + 
            0.09309967141292443*Log[z]^5) + Lp*(-37.38585784328503 + 
            315.9769503546099*z^4 - 15.912238325281804*z^5 + 
            1.369244135534318*z^6 + 1.*(1 - z)*(1.934802200544679 - 
              0.28986813369645237*Log[1 - z]) + 0.021344717182497332*
             (1 - z)^2*Log[1 - z] - 2.5604626708727656*(1 - z)^3*Log[1 - z] - 
            20.02847884157147*Log[z] - 0.7753296657588677*Log[z]^2 + 
            0.3333333333333333*Log[z]^3 - 0.16666666666666666*Log[z]^4 + 
            z*(28.824677006888813 - 18.804406601634035*Log[z] + 
              4.934802200544679*Log[z]^2) + z^3*(-4430.375849056603 + 
              2241.900657894737*Log[z] - 848.1009900990099*Log[z]^2 + 
              83.1120218579235*Log[z]^3 - 18.993957703927492*Log[z]^4) + 
            z^2*(4137.503073770492 + 1591.6667539952844*Log[z] + 
              247.38218623481782*Log[z]^2 + 19.767628205128204*Log[z]^3 + 
              0.5798165137614679*Log[z]^4))))/nc + 
       Nf^2*(9.224931567688625 - 7.575428891622924*(1 - z) - 
         3.9578559738134205*z^4 + 0.21228070175438596*z^5 - 
         0.01394585726004922*z^6 - 8.57238037207872*delta[1 - z] - 
         4.546622307260785*Lh*delta[1 - z] - 0.2962962962962963*Lp^4*
          delta[1 - z] + 8.823045267489713*Log[z] - 2.4362139917695473*
          Log[z]^2 + 0.4609053497942387*Log[z]^3 + 
         z*(-0.13179441355359778 - 2.5020576131687244*Log[z] - 
           0.8559670781893004*Log[z]^2 + 0.4609053497942387*Log[z]^3) + 
         z^2*(-2.6942028985507247 + 5.15990639625585*Log[z] - 
           3.4705709240729843*Log[z]^2 + 0.9118825100133512*Log[z]^3) + 
         z^3*(0.1328437917222964 + 8.494468085106384*Log[z] - 
           1.112917795844625*Log[z]^2 + 1.137391304347826*Log[z]^3) + 
         Lp*(5.004115226337449 - 5.662551440329218*(1 - z) + 
           2.42960944595822*z^4 - 0.26061493411420206*z^5 + 
           0.025879917184265012*z^6 - 9.34782502219845*delta[1 - z] - 
           3.292181069958848*Lh*delta[1 - z] + 6.320987654320987*Log[z] - 
           1.1851851851851851*Log[z]^2 + z^3*(-9.195414847161572 + 
             3.7457507082152977*Log[z] - 2.4844315713251266*Log[z]^2) + 
           z^2*(-0.9009640666082384 + 7.590030518819939*Log[z] - 
             2.400728597449909*Log[z]^2) + z*(1.5805160929780753 + 
             1.5802469135802468*Log[z] - 1.1851851851851851*Log[z]^2) - 
           6.584362139917696*plusD[0., 1 - z]) + 
         Lp^2*(2.765432098765432 - 1.9753086419753085*(1 - z) - 
           0.7660944206008584*z^4 + 0.1818448883666275*z^5 - 
           0.028599605522682446*z^6 - 3.5956420216143585*delta[1 - z] - 
           1.9753086419753085*Lh*delta[1 - z] + 1.1851851851851851*Log[z] + 
           z*(1.1847117888153877 + 1.1851851851851851*Log[z]) + 
           z^3*(-1.56975505857295 + 1.5294797687861272*Log[z]) + 
           z^2*(-0.18729372937293728 + 2.3259972489683634*Log[z]) - 
           3.950617283950617*plusD[0., 1 - z]) + 
         Lp^3*(0.7901234567901234 - 0.3950617283950617*(1 - z) - 
           1.3168724279835389*delta[1 - z] - 0.3950617283950617*Lh*
            delta[1 - z] - 0.7901234567901234*plusD[0., 1 - z]) - 
         9.09324461452157*plusD[0., 1 - z]) + 
       Lp^5*(2.3703703703703702 + 2.3703703703703702*z + 
         13.03703703703704*delta[1 - z] - 2.3703703703703702*Lh*
          delta[1 - z] - 4.7407407407407405*plusD[0., 1 - z]) + 
       107.39816902903988*plusD[0., 1 - z] + 
       Nf*(179.24271051396434 + 287.8807393351403*z^4 - 
         7.365015068737492*z^5 + 0.1623092704843307*z^6 + 
         306.7976732366431*delta[1 - z] - 0.7901234567901234*Lp^5*
          delta[1 - z] + 13.835559334197875*Log[1 - z] - 
         10.37037037037037*Log[1 - z]^2 - 2.1069958847736627*Log[1 - z]^3 + 
         1.*(1 - z)^2*(-8.827450980392157*Log[1 - z] - 6.714130434782609*
            Log[1 - z]^2 - 0.6884089907448215*Log[1 - z]^3) + 
         1.*(1 - z)^3*(-4.232736572890025*Log[1 - z] + 0.2986666666666667*
            Log[1 - z]^2 + 1.2306748466257669*Log[1 - z]^3) + 
         (1 - z)*(3.682486141421543 + 1.*(53.8064849274196 - 
             28.211662891015585*Log[1 - z] - 4.049382716049383*Log[1 - z]^2 + 
             0.9547325102880658*Log[1 - z]^3)) - 411.23974260075136*Log[z] + 
         111.41883525202935*Log[z]^2 - 8.998628257887518*Log[z]^3 + 
         0.6419753086419753*Log[z]^4 + (-6.503583997503981 + 
           5.473546954657147*Log[z] + 4.7407407407407405*Log[z]^2 + 
           6.320987654320987*Log[z]^3)/z + z^3*(-1916.97955022219 + 
           701.6620488402414*Log[z] - 448.3956075388693*Log[z]^2 + 
           33.32309746328438*Log[z]^3 - 19.55169172932331*Log[z]^4) + 
         z^2*(2081.1604734934626 + 368.8453316254528*Log[z] + 
           206.06283253790394*Log[z]^2 + 27.022577610536217*Log[z]^3 - 
           1.9711359404096833*Log[z]^4) + z*(-387.6050405016811 + 
           161.71374531870103*Log[z] + 73.13076940840794*Log[z]^2 - 
           16.7681755829904*Log[z]^3 + 0.6419753086419753*Log[z]^4) + 
         Lh*(7.3744855967078164 - 9.533609519320615*z^4 + 2.2629457072489685*
            z^5 - 0.35589908749329036*z^6 + 71.06334487294696*delta[1 - z] + 
           14.748971193415636*Log[z] + z*(-7.380369494790296 + 
             14.748971193415636*Log[z]) + z^3*(-19.534739522781376 + 
             19.03352809567499*Log[z]) + z^2*(-2.330757134731841 + 
             28.945752794721983*Log[z])) + Lp^4*(3.950617283950617 - 
           1.1851851851851851*(1 - z) + 1.5802469135802468*z + 
           7.80246913580247*delta[1 - z] - 2.765432098765432*Lh*
            delta[1 - z] - 5.530864197530864*plusD[0., 1 - z]) + 
         142.12668974589383*plusD[0., 1 - z] + Lp^2*(-112.67258744678296 + 
           28.297794491498664*z^4 - 4.56979762386361*z^5 + 
           0.8857323190942888*z^6 + 179.71640628041797*delta[1 - z] - 
           7.901234567901234*Lh^2*delta[1 - z] + (1 - z)*
            (0.28913164093708144 + 1.*(111.34292550917448 - 9.679012345679013*
                Log[1 - z])) + 6.320987654320987*Log[1 - z] - 
           18.888175985334556*(1 - z)^2*Log[1 - z] - 9.056279620853081*
            (1 - z)^3*Log[1 - z] - 24.49382716049383*Log[z] - 
           3.5555555555555554*Log[z]^2 + (1.1851851851851851 + 
             4.7407407407407405*Log[z])/z + z^2*(-12.738412308069192 - 
             57.24354387325609*Log[z] - 29.04776765233939*Log[z]^2) + 
           z^3*(52.655539964921694 - 47.03622846357143*Log[z] - 
             8.470738250587885*Log[z]^2) + z*(-64.71115667264448 - 
             42.27160493827161*Log[z] - 3.5555555555555554*Log[z]^2) + 
           Lh*(21.333333333333332 - 7.901234567901234*(1 - z) - 
             6.128746699952799*z^4 + 1.4547532607728044*z^5 - 
             0.22879455735643023*z^6 + 58.204221573942185*delta[1 - z] + 
             9.481481481481481*Log[z] + z*(10.267820099837333 + 
               9.481481481481481*Log[z]) + z^3*(-12.558049635265334 + 
               12.23584151970272*Log[z]) + z^2*(-1.4983438723276121 + 
               18.607985449764666*Log[z]) - 31.604938271604937*
              plusD[0., 1 - z]) + 116.4084431478844*plusD[0., 1 - z] - 
           63.20987654320987*plusD[1., 1 - z]) + 
         Lp*(-82.37221102804075 - 123.82945017990774*z^4 + 
           11.239866285437886*z^5 - 1.0328874093147509*z^6 + 
           311.2094570786569*delta[1 - z] - 7.374485596707819*Lh^2*
            delta[1 - z] - 85.20164609053498*Log[1 - z] - 9.481481481481481*
            Log[1 - z]^2 + 1.*(1 - z)^2*(-87.06313993174061*Log[1 - z] - 
             3.3349937733499377*Log[1 - z]^2) + 1.*(1 - z)^3*
            (-36.16464718460442*Log[1 - z] + 5.090566037735849*
              Log[1 - z]^2) + (1 - z)*(-6.498504955449782 + 
             1.*(228.6527273287879 + 13.958847736625515*Log[1 - z] + 
               3.8518518518518516*Log[1 - z]^2)) - 236.84205159940805*
            Log[z] + 24.987654320987655*Log[z]^2 + 0.7901234567901234*
            Log[z]^3 + (-2.7367734773285735 - 4.7407407407407405*Log[z] - 
             9.481481481481481*Log[z]^2)/z + z*(-355.8419378627772 - 
             72.29884172286481*Log[z] + 42.17283950617284*Log[z]^2 + 
             0.7901234567901234*Log[z]^3) + z^3*(515.0444429203257 - 
             160.57883089379177*Log[z] + 87.97271268057784*Log[z]^2 + 
             13.429045643153527*Log[z]^3) + z^2*(16.66652613701128 - 
             319.78374868950226*Log[z] - 21.225733634311513*Log[z]^2 + 
             17.27858627858628*Log[z]^3) + Lh*(20.54320987654321 + 
             4.477366255144032*(1 - z) - 7.109853919884211*z^4 + 
             2.145422173875568*z^5 - 0.35643156199677933*z^6 + 
             126.78633515573378*delta[1 - z] + 37.1358024691358*Log[z] - 
             1.1851851851851851*Log[z]^2 + z^3*(-48.55420504424988 + 
               32.78771256438255*Log[z] - 4.543922984356197*Log[z]^2) + 
             z^2*(-1.4272809394760615 + 54.993494777759686*Log[z] - 
               2.351409978308026*Log[z]^2) + z*(8.948439733290066 + 
               18.17283950617284*Log[z] - 1.1851851851851851*Log[z]^2) - 
             29.497942386831273*plusD[0., 1 - z]) + 253.57267031146756*
            plusD[0., 1 - z] - 58.99588477366255*plusD[1., 1 - z]) + 
         Lp^3*(-24.49382716049383 - 0.7901234567901234/z - 
           7.40847848878975*z^4 + 1.9204416685801642*z^5 - 
           0.3591914565623044*z^6 + 58.157089132366835*delta[1 - z] - 
           2.3703703703703702*Lh^2*delta[1 - z] + 
           (1 - z)*(-3.950617283950617 + 1.*(26.666666666666668 - 
               9.481481481481481*Log[1 - z])) + 18.962962962962962*
            Log[1 - z] + 0.030855539971949508*(1 - z)^2*Log[1 - z] + 
           0.32322175732217573*(1 - z)^3*Log[1 - z] + 6.716049382716049*
            Log[z] + z*(14.572908112697755 + 6.716049382716049*Log[z]) + 
           z^3*(-12.734125558583475 + 13.645012067220017*Log[z]) + 
           z^2*(-1.522421022298634 + 20.20319819915641*Log[z]) + 
           Lh*(7.111111111111111 - 2.3703703703703702*(1 - z) + 
             2.3703703703703702*z + 5.135802469135802*delta[1 - z] - 
             9.481481481481481*plusD[0., 1 - z]) + 10.271604938271604*
            plusD[0., 1 - z] - 18.962962962962962*plusD[1., 1 - z])) + 
       Lp*(-3229.199778420002 + 989.5338528780356*z^4 - 141.79896242884996*
          z^5 + 20.75083447314907*z^6 - 1189.0889508086368*delta[1 - z] - 
         19.90222593356113*Lh^2*delta[1 - z] + 1837.461336351952*Log[1 - z] + 
         274.962962962963*Log[1 - z]^2 - 37.925925925925924*Log[1 - z]^3 + 
         (1 - z)^3*(-25.539830047560354*Log[1 - z] + 
           1.*(319.44306418219463*Log[1 - z] - 142.13673805601317*
              Log[1 - z]^2 - 12.74971297359357*Log[1 - z]^3)) + 
         (1 - z)^2*(-62.20004186182812*Log[1 - z] + 
           1.*(1059.7766393442623*Log[1 - z] + 140.7403787416005*
              Log[1 - z]^2 - 12.556119213696892*Log[1 - z]^3)) + 
         (1 - z)*(-2.1932454224643014*(-2.125499374872824 - 
             56.888888888888886*Log[1 - z]) + 1.*(1241.1291840522701 - 
             1399.8252582680598*Log[1 - z] - 419.4074074074074*Log[1 - z]^2 + 
             20.444444444444443*Log[1 - z]^3)) + 2567.558314618427*Log[z] + 
         68.33009027581116*Log[z]^2 + 16.987654320987655*Log[z]^3 - 
         18.641975308641975*Log[z]^4 + (55.441696732549595 + 
           340.07922504088845*Log[z] + 540.4444444444445*Log[z]^2 + 
           85.33333333333333*Log[z]^3)/z + z^2*(-39815.53810992071 - 
           14267.907299790806*Log[z] - 1438.4044394344455*Log[z]^2 - 
           549.5810850874592*Log[z]^3 - 53.286066584463626*Log[z]^4) + 
         z*(3874.21675181552 - 1207.0302377293597*Log[z] + 
           283.414287103116*Log[z]^2 - 237.4320987654321*Log[z]^3 + 
           89.35802469135803*Log[z]^4) + z^3*(36488.867344282175 - 
           24156.25145618724*Log[z] + 7164.035854919303*Log[z]^2 - 
           1423.6690240452617*Log[z]^3 + 156.96577946768062*Log[z]^4) + 
         Lh*(770.9149011979938 - 133.02072387582314*z^4 - 3.146391512092247*
            z^5 + 1.6042294526435938*z^6 - 268.73696704558654*delta[1 - z] + 
           59.25925925925925*Log[1 - z] - 18.962962962962962*Log[1 - z]^2 - 
           2.6666666666666665*(1 - z)*(141.04140553909332 + 
             47.111111111111114*Log[1 - z] - 3.5555555555555554*
              Log[1 - z]^2) - 2.6666666666666665*(1 - z)^3*
            (3.9346330275229358*Log[1 - z] - 0.7608247422680412*
              Log[1 - z]^2) - 2.6666666666666665*(1 - z)^2*
            (-12.865738999623918*Log[1 - z] + 2.426546391752577*
              Log[1 - z]^2) - 219.5839737222827*Log[z] + 58.074074074074076*
            Log[z]^2 + 0.7901234567901234*Log[z]^3 + 
           (3.8933000410768983 - 9.481481481481481*Log[z] - 
             18.962962962962962*Log[z]^2)/z + z*(-392.21434223325167 + 
             230.78639664808762*Log[z] + 3.5555555555555554*Log[z]^2 + 
             0.7901234567901234*Log[z]^3) + z^3*(650.9233901328785 - 
             270.6649706811622*Log[z] + 140.48469601677147*Log[z]^2 + 
             24.638823220383504*Log[z]^3) + z^2*(-121.49590112260492 - 
             267.52685630707134*Log[z] + 19.127882599580712*Log[z]^2 + 
             61.15138592750532*Log[z]^3) - 79.60890373424452*
            plusD[0., 1 - z]) - 537.4739340911725*plusD[0., 1 - z] - 
         159.21780746848913*plusD[1., 1 - z]) + 
       Lp^4*(-81.77777777777779 - 2.3703703703703702/z - 
         10.731126515668462*z^4 + 2.8710470136551596*z^5 - 
         0.5658507444490163*z^6 - 29.265654043153358*delta[1 - z] - 
         4.7407407407407405*Lh^2*delta[1 - z] + 37.925925925925924*
          Log[1 - z] + 0.061711079943899017*(1 - z)^2*Log[1 - z] + 
         0.6464442197505897*(1 - z)^3*Log[1 - z] - 1.3333333333333333*(1 - z)*
          (-34.666666666666664 + 14.222222222222221*Log[1 - z]) + 
         5.925925925925926*Log[z] + z*(-8.777586880439468 + 
           5.925925925925926*Log[z]) + z^3*(-17.096216928657377 + 
           19.132795085495125*Log[z]) + z^2*(-1.255821714504528 + 
           28.001073156879478*Log[z]) + Lh*(9.481481481481481 + 
           9.481481481481481*z + 45.629629629629626*delta[1 - z] - 
           18.962962962962962*plusD[0., 1 - z]) + 91.25925925925927*
          plusD[0., 1 - z] - 37.925925925925924*plusD[1., 1 - z]) + 
       Lp^2*(1107.3056585516597 + 137.01324987046195*z^4 + 
         1.3177039882424122*z^5 + 0.5094478387272687*z^6 - 
         1196.9920877250138*delta[1 - z] + 207.8564757231792*Log[1 - z] - 
         312.88888888888886*Log[1 - z]^2 + (1 - z)^3*
          (1.063358119384866*Log[1 - z] + 1.*(135.68757126567846*Log[1 - z] - 
             54.55015673981191*Log[1 - z]^2) - 1.3333333333333333*
            (3.9346330275229358*Log[1 - z] - 0.7608247422680412*
              Log[1 - z]^2)) + (1 - z)^2*(0.1015106577017138*Log[1 - z] + 
           1.*(561.5585253456221*Log[1 - z] - 101.27234636871508*
              Log[1 - z]^2) - 1.3333333333333333*(-12.865738999623918*
              Log[1 - z] + 2.426546391752577*Log[1 - z]^2)) + 
         (1 - z)*(-2.1932454224643014*(-34.666666666666664 + 
             14.222222222222221*Log[1 - z]) - 1.3333333333333333*
            (141.04140553909332 + 47.111111111111114*Log[1 - z] - 
             3.5555555555555554*Log[1 - z]^2) + 1.*(-1261.3103261992617 - 
             259.6983770383936*Log[1 - z] + 189.62962962962962*
              Log[1 - z]^2)) + 349.0508947234092*Log[z] + 
         58.37037037037037*Log[z]^2 + 17.77777777777778*Log[z]^3 + 
         (-91.00867434145074 - 278.51851851851853*Log[z] - 
           52.148148148148145*Log[z]^2)/z + z^3*(1677.2804977017597 - 
           1945.6976944989942*Log[z] + 620.2100953345889*Log[z]^2 - 
           124.97289472472973*Log[z]^3) + z*(788.4867342948676 + 
           190.03037870539936*Log[z] + 161.1851851851852*Log[z]^2 - 
           56.888888888888886*Log[z]^3) + z^2*(-2158.798641986729 - 
           485.42154675628683*Log[z] + 566.9839412997903*Log[z]^2 + 
           74.40904460606838*Log[z]^3) + Lh^2*(9.48148148148148 - 
           12.25749795341222*z^4 + 2.909501623605817*z^5 - 
           0.4575845410628019*z^6 + 80.83275534941741*delta[1 - z] + 
           18.962962962962962*Log[z] + z*(-9.489046493301808 + 
             18.962962962962962*Log[z]) + z^3*(-25.116093672147482 + 
             24.471678980153555*Log[z]) + z^2*(-2.9966877446552243 + 
             37.21596787892827*Log[z])) - 701.4316613304434*
          plusD[0., 1 - z] + Lh*(-182.74091583804463 + 172.87229976348928*
            z^4 - 33.25498540327183*z^5 + 5.756635565796597*z^6 - 
           350.7158306652217*delta[1 - z] - 2.6666666666666665*(1 - z)*
            (-2.125499374872824 - 56.888888888888886*Log[1 - z]) - 
           227.55555555555554*Log[1 - z] - 75.62618236852062*(1 - z)^2*
            Log[1 - z] - 31.052709725315513*(1 - z)^3*Log[1 - z] - 
           215.7037037037037*Log[z] - 4.7407407407407405*Log[z]^2 + 
           (4.7407407407407405 + 18.962962962962962*Log[z])/z + 
           z^2*(-55.52078486076281 - 472.13656656281273*Log[z] - 
             111.51908396946564*Log[z]^2) + z^3*(396.0414508970923 - 
             337.4710041233398*Log[z] - 26.81733102253033*Log[z]^2) + 
           z*(-375.2254546162256 - 206.22222222222223*Log[z] - 
             4.7407407407407405*Log[z]^2) + 323.3310213976697*
            plusD[0., 1 - z]) + 646.6620427953393*plusD[1., 1 - z]) + 
       Lp^3*(120.31317162369953 + 105.7188782541273*z^4 - 
         22.09380377599889*z^5 + 4.090269540200076*z^6 - 
         566.7478358117281*delta[1 - z] - 3.1604938271604937*Lh^3*
          delta[1 - z] - 502.51851851851853*Log[1 - z] + 
         75.85185185185185*Log[1 - z]^2 + (1 - z)*
          (-1.3333333333333333*(-2.125499374872824 - 56.888888888888886*
              Log[1 - z]) + 1.*(-346.7007721807685 + 260.14814814814815*
              Log[1 - z] - 37.925925925925924*Log[1 - z]^2)) + 
         (1 - z)^3*(-15.526354862657756*Log[1 - z] + 
           1.*(-13.622377622377622*Log[1 - z] + 0.04057591623036649*
              Log[1 - z]^2)) + (1 - z)^2*(-37.81309118426031*Log[1 - z] + 
           1.*(-24.588087248322147*Log[1 - z] + 0.06901041666666667*
              Log[1 - z]^2)) - 139.25925925925927*Log[z] - 
         6.91358024691358*Log[z]^2 + (48.592592592592595 + 
           16.59259259259259*Log[z])/z + z^2*(-56.73518682751532 - 
           491.02503654608205*Log[z] - 69.19662624193903*Log[z]^2) + 
         z*(-416.56948548170976 - 144.5925925925926*Log[z] + 
           9.08641975308642*Log[z]^2) + z^3*(455.8763932618022 - 
           325.9538268946761*Log[z] + 9.990419156927056*Log[z]^2) + 
         Lh^2*(9.481481481481481 + 9.481481481481481*z + 39.1111111111111*
            delta[1 - z] - 18.962962962962962*plusD[0., 1 - z]) + 
         71.32569473235957*plusD[0., 1 - z] + Lh*(-145.77777777777777 - 
           4.7407407407407405/z - 27.591002008043034*z^4 + 
           7.196844839113227*z^5 - 1.3604937594294335*z^6 + 
           35.66284736617976*delta[1 - z] + 75.85185185185185*Log[1 - z] + 
           0.12342215988779803*(1 - z)^2*Log[1 - z] + 1.2928884395011795*
            (1 - z)^3*Log[1 - z] - 2.6666666666666665*(1 - z)*
            (-34.666666666666664 + 14.222222222222221*Log[1 - z]) + 
           21.333333333333332*Log[z] + z*(-9.262659970492791 + 
             21.333333333333332*Log[z]) + z^3*(-46.750480693388496 + 
             50.50142966106702*Log[z]) + z^2*(-4.009987301336668 + 
             74.61013025322309*Log[z]) + 156.44444444444443*
            plusD[0., 1 - z] - 75.85185185185185*plusD[1., 1 - z]) + 
         312.8888888888889*plusD[1., 1 - z] - 75.85185185185185*
          plusD[2., 1 - z]))


==> anc/TMDPDF.m <==
TMDpdf["gg"] = (4*as*CA*Lp*(-1 + 2*x - x^2 + x^3))/x - 
     32*as^3*CA^3*Lp^3*plusD[2, 1 - x] + 
     as^2*(CA*Nf*TF*((-8*Lp^2*(-1 + 2*x - x^2 + x^3))/(3*x) - 
         (4*(-121 + 166*x - 110*x^2 + 139*x^3))/(27*x) + 
         (4*(13 + 10*x)*H[0, x])/9 + Lp*((-8*(-23 + 29*x - 19*x^2 + 23*x^3))/
            (9*x) + (16*(1 + x)*H[0, x])/3) + (4*x*H[1, x])/3 + 
         (8*(1 + x)*H[0, 0, x])/3) + CF*Nf*TF*((8*(-1 + x)*(1 - 23*x + x^2))/
          (3*x) + 24*(1 + x)*H[0, x] + Lp^2*((-4*(-1 + x)*(4 + 7*x + 4*x^2))/
            (3*x) + 8*(1 + x)*H[0, x]) + 4*(3 + x)*H[0, 0, x] + 
         Lp*((-8*(-1 + x)*(-2 + 19*x + 4*x^2))/(3*x) + 24*(1 + x)*H[0, x] + 
           16*(1 + x)*H[0, 0, x]) + 8*(1 + x)*H[0, 0, 0, x]) + 
       CA^2*((-4*Lp^3*(-1 + 2*x - x^2 + x^3))/x + 
         ((-701 - 149*x - 536*x^2)*H[0, x])/9 - (2*x*H[1, x])/3 + 
         Lp^2*((-8*Lh*(-1 + 2*x - x^2 + x^3))/x + 
           (2*(-55 + 58*x - 47*x^2 + 55*x^3))/(3*x) + 
           (8*(1 + 3*x^2 - 4*x^3 + x^4)*H[0, x])/((-1 + x)*x) + 
           (16*(-1 + 2*x - x^2 + x^3)*H[1, x])/x) - 
         (16*(1 + x + x^2)^2*H[-2, 0, x])/(x*(1 + x)) + 
         (2*(25 - 11*x + 44*x^2)*H[0, 0, x])/3 - 
         (8*(-1 + x)*(11 - x + 11*x^2)*H[1, 0, x])/(3*x) - 
         (8*(1 - x + x^2)^2*H[1, 2, x])/((-1 + x)*x) + 
         (16*(-1 - x^2 + x^4)*H[2, 0, x])/((-1 + x)*x*(1 + x)) - 
         (8*(1 - x + x^2)^2*H[2, 1, x])/((-1 + x)*x) + 
         (16*(1 + x + x^2)^2*H[-1, -1, 0, x])/(x*(1 + x)) - 
         (8*(1 + x + x^2)^2*H[-1, 0, 0, x])/(x*(1 + x)) + 
         (8*(-1 - x + x^2)^2*H[0, 0, 0, x])/((-1 + x)*(1 + x)) + 
         (8*(1 - x + x^2)^2*H[1, 0, 0, x])/((-1 + x)*x) - 
         (8*(1 - x + x^2)^2*H[1, 1, 0, x])/((-1 + x)*x) + 
         (8*(1 + x + x^2)^2*H[-1, x]*zeta[2])/(x*(1 + x)) + 
         Lp*((4*(25 - 11*x + 44*x^2)*H[0, x])/3 + 
           (16*(1 - x + x^2)^2*H[2, x])/((-1 + x)*x) - 
           (16*(1 + x + x^2)^2*H[-1, 0, x])/(x*(1 + x)) + 
           (16*(-1 - x + x^2)^2*H[0, 0, x])/((-1 + x)*(1 + x)) + 
           (16*(1 - x + x^2)^2*H[1, 0, x])/((-1 + x)*x) - 
           (2*(-25*x - 134*x^2 - 109*x^3 - 18*zeta[2] + 126*x*zeta[2] + 
              162*x^2*zeta[2] + 72*x^3*zeta[2] + 90*x^4*zeta[2]))/
            (9*x*(1 + x))) - (4*(-790 + 926*x + 30*x^2 - 91*x^3 + 760*x^4 - 
            835*x^5 + 198*zeta[2] - 216*x*zeta[2] + 18*x^2*zeta[2] + 
            18*x^3*zeta[2] - 216*x^4*zeta[2] + 198*x^5*zeta[2] + 
            324*zeta[3] - 567*x*zeta[3] + 135*x^2*zeta[3] + 378*x^3*zeta[3] - 
            324*x^4*zeta[3] + 378*x^5*zeta[3]))/(27*(-1 + x)*x*(1 + x)))) + 
     plusD[1, 1 - x]*(16*as^2*CA^2*Lp^2 + 
       as^3*(CA^2*((-1792*Lp)/27 - (640*Lp^2)/9 - (64*Lp^3)/3)*Nf*TF + 
         CA^3*((176/3 - 32*Lh)*Lp^3 - 16*Lp^4 - (16*Lp^2*(-134 + 45*zeta[2]))/
            9 - (32*Lp*(-202 + 189*zeta[3]))/27))) + 
     plusD[0, 1 - x]*(-4*as*CA*Lp + 
       as^2*(CA*(224/27 + (80*Lp)/9 + (8*Lp^2)/3)*Nf*TF + 
         CA^2*((-22/3 + 8*Lh)*Lp^2 + 4*Lp^3 + (4*Lp*(-67 + 27*zeta[2]))/9 + 
           (4*(-202 + 189*zeta[3]))/27)) + 
       as^3*(CA^2*Nf*TF*((-128/27 - (32*Lh)/3)*Lp^3 - (56*Lp^4)/9 + 
           Lp^2*((-320*Lh)/9 - (8*(-29 + 9*zeta[2]))/3) + 
           Lp*((-896*Lh)/27 - (8*(-2215 + 585*zeta[2] + 126*zeta[3]))/81) - 
           (4*(-31313 + 5220*zeta[2] + 12204*zeta[3] - 2430*zeta[4]))/729) + 
         CA*(Nf^2*TF^2*((-1600*Lp)/81 - (320*Lp^2)/27 - (64*Lp^3)/27 - 
             (128*(58 + 81*zeta[3]))/729) + CF*Nf*TF*(8*Lp^2 - 
             (4*Lp*(-55 + 48*zeta[3]))/3 - (2*(-1711 + 912*zeta[3] + 
                432*zeta[4]))/27)) + CA^3*((154/9 - 8*Lh)*Lp^4 - 2*Lp^5 + 
           Lp^3*((88*Lh)/3 - 8*Lh^2 + (4*(281 + 81*zeta[2]))/27) + 
           Lp^2*((-8*Lh*(-134 + 45*zeta[2]))/9 + (2*(-1376 + 891*zeta[2] - 
                378*zeta[3]))/27) + Lp*((-16*Lh*(-202 + 189*zeta[3]))/27 + 
             (-11954 + 5226*zeta[2] + 5676*zeta[3] - 3591*zeta[4])/27) + 
           (-297029 + 79344*zeta[2] + 332856*zeta[3] - 63180*zeta[2]*
              zeta[3] + 37422*zeta[4] - 139968*zeta[5])/729))) + 
     as^3*(CF*Nf^2*TF^2*(Lp^3*((64*(-1 + x)*(4 + 7*x + 4*x^2))/(27*x) - 
           (128*(1 + x)*H[0, x])/9) + (64*(25 + 19*x + 4*x^2)*H[3, x])/27 + 
         (128*(1 + x)*H[4, x])/9 - (128*(-1 + x)*(7 + 43*x + 7*x^2)*
           H[1, 0, x])/(81*x) + (32*(-1 + x)*(-32 + 85*x + 22*x^2)*
           H[1, 1, x])/(81*x) + (64*(-1 + x)*(4 + 7*x + 4*x^2)*H[1, 2, x])/
          (27*x) + (64*(25 + 19*x + 4*x^2)*H[2, 0, x])/27 + 
         (64*(-1 - 4*x + 2*x^2)*H[2, 1, x])/27 - (128*(1 + x)*H[2, 2, x])/9 + 
         (128*(1 + x)*H[3, 0, x])/9 - (128*(1 + x)*H[3, 1, x])/9 - 
         (32*(23 + 29*x + 8*x^2)*H[0, 0, 0, x])/27 - 
         (64*(-1 + x)*(4 + 7*x + 4*x^2)*H[1, 0, 0, x])/(27*x) + 
         (64*(-1 + x)*(4 + 7*x + 4*x^2)*H[1, 1, 0, x])/(27*x) + 
         (32*(-1 + x)*(4 + 7*x + 4*x^2)*H[1, 1, 1, x])/(27*x) + 
         (128*(1 + x)*H[2, 0, 0, x])/9 - (128*(1 + x)*H[2, 1, 0, x])/9 - 
         (64*(1 + x)*H[2, 1, 1, x])/9 + (64*(1 + x)*H[0, 0, 0, 0, x])/9 + 
         (64*H[2, x]*(59 + 149*x + 11*x^2 + 18*zeta[2] + 18*x*zeta[2]))/81 - 
         (64*H[0, 0, x]*(107 + 179*x + 14*x^2 + 18*zeta[2] + 18*x*zeta[2]))/
          81 - (64*(-1 + x)*H[1, x]*(-104 + 670*x + 58*x^2 + 36*zeta[2] + 
            63*x*zeta[2] + 36*x^2*zeta[2]))/(243*x) + 
         Lp^2*((-32*(5 + x)*(5 + 4*x)*H[0, x])/9 - 
           (32*(-1 + x)*(4 + 7*x + 4*x^2)*H[1, x])/(9*x) + 
           (64*(1 + x)*H[2, x])/3 - (64*(1 + x)*H[0, 0, x])/3 + 
           (32*(-14 - 81*x + 63*x^2 + 32*x^3 - 18*x*zeta[2] - 
              18*x^2*zeta[2]))/(27*x)) - (64*H[0, x]*(208 + 1369*x + 58*x^2 + 
            225*zeta[2] + 171*x*zeta[2] + 36*x^2*zeta[2] + 216*zeta[3] + 
            216*x*zeta[3]))/243 + Lp*((-64*(-1 + x)*(-2 + 19*x + 4*x^2)*
             H[1, x])/(9*x) + 64*(1 + x)*H[2, x] + (128*(1 + x)*H[3, x])/3 - 
           (256*(2 + x)^2*H[0, 0, x])/9 - (64*(-1 + x)*(4 + 7*x + 4*x^2)*
             H[1, 0, x])/(9*x) + (128*(1 + x)*H[2, 0, x])/3 - 
           (128*H[0, x]*(8 + 22*x + 2*x^2 + 3*zeta[2] + 3*x*zeta[2]))/9 + 
           (64*(10 - 132*x + 90*x^2 + 32*x^3 - 27*x*zeta[2] - 
              27*x^2*zeta[2] + 18*x*zeta[3] + 18*x^2*zeta[3]))/(27*x)) - 
         (32*(-1118 + 6822*x - 3744*x^2 - 1960*x^3 + 1062*x*zeta[2] + 
            2682*x^2*zeta[2] + 198*x^3*zeta[2] + 1296*zeta[3] - 
            432*x*zeta[3] - 2214*x^2*zeta[3] - 1404*x^3*zeta[3] + 
            1053*x*zeta[4] + 1053*x^2*zeta[4]))/(729*x)) + 
       CF^2*Nf*TF*((128*(2 + x)*H[4, x])/3 + (128*(1 + x)*H[5, x])/3 - 
         512*H[-4, 0, x] + (512*(-9 + 2*x^2)*H[-3, 0, x])/9 + 
         (32*(-1 + x)*(1 + x + 2*x^2)*H[1, 2, x])/(3*x) + 
         32*(-1 + x)*H[1, 3, x] - (64*(1 + x)*H[2, 3, x])/3 - 
         (64*(2 + x)*H[3, 1, x])/3 - (64*(1 + x)*H[4, 1, x])/3 - 
         (512*(-1 + x)*H[-3, -1, 0, x])/3 + (256*(-3 + x)*H[-3, 0, 0, x])/3 - 
         (256*(-1 + x)*H[-2, -2, 0, x])/3 + (256*(2 + x)*H[-2, -1, 0, x])/3 + 
         (128*(-18 - 3*x + 4*x^2)*H[-2, 0, 0, x])/9 - 
         (256*(1 + x)*(1 - 4*x + x^2)*H[-1, -2, 0, x])/(9*x) + 
         (128*(1 + x)*(4 + 8*x + x^2)*H[-1, -1, 0, x])/(9*x) - 
         (64*(1 + x)*(4 + 75*x + x^2)*H[-1, 0, 0, x])/(9*x) + 
         (256*(-1 + x)*(1 + 4*x + x^2)*H[1, -2, 0, x])/(3*x) - 
         (32*(-1 + x)*(13 - 71*x + 7*x^2)*H[1, 0, 0, x])/(9*x) + 
         (32*(-1 + x)*(7 + 21*x + 4*x^2)*H[1, 1, 0, x])/(9*x) - 
         (8*(-1 + x)*(-16 - 5*x + 20*x^2)*H[1, 1, 1, x])/(9*x) + 
         32*(-1 + x)*H[1, 1, 2, x] - 32*(-1 + x)*H[1, 2, 0, x] - 
         256*(1 + x)*H[2, -2, 0, x] + (32*(-11 + 9*x + 4*x^2)*H[2, 0, 0, x])/
          3 - (64*(15 + 15*x + 4*x^2)*H[2, 1, 0, x])/9 - 
         (32*(9 + 3*x + 4*x^2)*H[2, 1, 1, x])/9 - (64*(1 + x)*H[2, 1, 2, x])/
          3 + (64*(1 + x)*H[2, 2, 0, x])/3 - (256*(2 + x)*H[3, 0, 0, x])/3 + 
         (32*(1 + x)*H[3, 1, 1, x])/3 - (512*(-1 + x)*H[-2, -1, 0, 0, x])/3 + 
         (128*(-1 + x)*H[-2, 0, 0, 0, x])/3 - (512*(1 + x)*(1 - 4*x + x^2)*
           H[-1, -1, 0, 0, x])/(9*x) + (128*(1 + x)*(1 - 4*x + x^2)*
           H[-1, 0, 0, 0, x])/(9*x) - (16*(-21 - 84*x + 4*x^2)*
           H[0, 0, 0, 0, x])/9 + (16*(-1 + x)*(4 + 25*x + 4*x^2)*
           H[1, 0, 0, 0, x])/(9*x) + (32*(-1 + x)*(4 + 13*x + 4*x^2)*
           H[1, 1, 0, 0, x])/(3*x) - (32*(-1 + x)*(8 + 23*x + 8*x^2)*
           H[1, 1, 1, 0, x])/(9*x) - (32*(-1 + x)*(4 + 7*x + 4*x^2)*
           H[1, 1, 1, 1, x])/(9*x) - 32*(1 + x)*H[2, 0, 0, 0, x] - 
         (320*(1 + x)*H[2, 1, 0, 0, x])/3 + 64*(1 + x)*H[2, 1, 1, 0, x] + 
         (64*(1 + x)*H[2, 1, 1, 1, x])/3 + 64*(1 + x)*H[0, 0, 0, 0, 0, x] - 
         (256*(-1 + x)*H[-3, x]*zeta[2])/3 + (128*(2 + x)*H[-2, x]*zeta[2])/
          3 + (64*(1 + x)*(4 + 8*x + x^2)*H[-1, x]*zeta[2])/(9*x) + 
         (8*(-1 + x)*H[1, 1, x]*(-31 - 71*x + 18*x^2 - 36*x*zeta[2]))/(9*x) - 
         (8*H[2, 1, x]*(-66 - 33*x + 20*x^2 - 24*zeta[2] - 24*x*zeta[2]))/9 + 
         (32*H[2, 0, x]*(45 + 57*x + 4*x^2 - 18*zeta[2] - 18*x*zeta[2]))/9 - 
         (64*H[-2, 0, x]*(143 - 48*x + 2*x^2 + 12*zeta[2] - 12*x*zeta[2]))/
          9 + (16*H[3, x]*(14 + 11*x + 4*x^2 + 16*zeta[2] + 16*x*zeta[2]))/
          3 - (8*H[0, 0, 0, x]*(-73 - 563*x + 20*x^2 + 48*zeta[2] + 
            48*x*zeta[2]))/9 + (16*(-1 + x)*H[1, 0, x]*(-31 - 105*x - 
            36*x^2 + 16*zeta[2] + 46*x*zeta[2] + 16*x^2*zeta[2]))/(9*x) - 
         (32*(1 + x)*H[-1, 0, x]*(17 - 92*x + 6077*x^2 - 27*x^3 + 27*x^4 - 
            120*x*zeta[2] + 480*x^2*zeta[2] - 120*x^3*zeta[2]))/(135*x^2) + 
         Lp^3*((-16*x*(3 + 4*x)*H[0, x])/9 - (16*(-1 + x)*(4 + 7*x + 4*x^2)*
             H[1, x])/(9*x) + (32*(1 + x)*H[2, x])/3 + 
           (16*(1 + x)*H[0, 0, x])/3 - (4*(-23 + 23*x + 24*zeta[2] + 
              24*x*zeta[2]))/9) - (4*(-1 + x)*H[1, x]*(-51 - 23*x + 236*x^2 - 
            40*zeta[2] + 152*x*zeta[2] + 32*x^2*zeta[2] - 216*x*zeta[3]))/
          (9*x) + (16*H[2, x]*(-21 + 13*x + 3*x^2 + 16*zeta[2] - 
            8*x*zeta[2] - 12*zeta[3] - 12*x*zeta[3]))/3 + 
         (16*H[0, 0, x]*(1395 + 13195*x - 540*x^2 + 54*x^3 - 720*zeta[2] - 
            360*x*zeta[2] - 1260*zeta[3] + 180*x*zeta[3]))/135 + 
         Lp^2*((-8*(-1 + x)*(8 + 29*x + 20*x^2)*H[1, x])/(3*x) + 
           64*(1 + x)*H[2, x] + 32*(1 + x)*H[3, x] - 
           (16*(-3 - 6*x + 4*x^2)*H[0, 0, x])/3 - 
           (16*(-1 + x)*(4 + 7*x + 4*x^2)*H[1, 0, x])/(3*x) + 
           32*(1 + x)*H[2, 0, x] + 32*(1 + x)*H[0, 0, 0, x] - 
           (8*H[0, x]*(-28 + x + 20*x^2 + 12*zeta[2] + 12*x*zeta[2]))/3 - 
           (16*(-3 - 15*x + 10*x^2 + 8*x^3 + 12*x*zeta[2] + 12*x^2*zeta[2] - 
              6*x*zeta[3] - 6*x^2*zeta[3]))/(3*x)) - 
         (4*H[0, x]*(-136 - 12322*x - 8187*x^2 + 3324*x^3 + 2520*x*zeta[2] - 
            9540*x^2*zeta[2] + 720*x^3*zeta[2] + 7920*x*zeta[3] + 
            5760*x^2*zeta[3] + 12780*x*zeta[4] - 8820*x^2*zeta[4]))/(135*x) + 
         Lp*(32*(4 + 3*x)*H[3, x] + 64*(1 + x)*H[4, x] - 256*H[-3, 0, x] + 
           (256*(-3 + x^2)*H[-2, 0, x])/3 - (2144*(1 + x)*H[-1, 0, x])/3 - 
           (16*(-1 + x)*(10 + 27*x + 16*x^2)*H[1, 0, x])/(3*x) + 
           (16*(-1 + x)*(-2 + 3*x + 4*x^2)*H[1, 1, x])/(3*x) + 
           (32*(15 + 18*x + 4*x^2)*H[2, 0, x])/3 + 
           (16*(3 + 3*x + 4*x^2)*H[2, 1, x])/3 - 32*(1 + x)*H[3, 1, x] - 
           256*(-1 + x)*H[-2, -1, 0, x] + 128*(-1 + x)*H[-2, 0, 0, x] - 
           (256*(1 + x)*(1 - 4*x + x^2)*H[-1, -1, 0, x])/(3*x) + 
           (128*(1 + x)*(1 - 4*x + x^2)*H[-1, 0, 0, x])/(3*x) - 
           (16*(-9 - 33*x + 4*x^2)*H[0, 0, 0, x])/3 + 
           (16*(-1 + x)*(4 + 25*x + 4*x^2)*H[1, 0, 0, x])/(3*x) + 
           (32*(-1 + x)*(4 + 7*x + 4*x^2)*H[1, 1, 0, x])/(3*x) + 
           (16*(-1 + x)*(4 + 7*x + 4*x^2)*H[1, 1, 1, x])/(3*x) - 
           96*(1 + x)*H[2, 0, 0, x] - 64*(1 + x)*H[2, 1, 0, x] - 
           32*(1 + x)*H[2, 1, 1, x] + 80*(1 + x)*H[0, 0, 0, 0, x] - 
           128*(-1 + x)*H[-2, x]*zeta[2] - (128*(1 + x)*(1 - 4*x + x^2)*
             H[-1, x]*zeta[2])/(3*x) + (8*H[2, x]*(6 + 33*x + 8*x^2 + 
              48*zeta[2] + 48*x*zeta[2]))/3 - 
           (4*H[0, 0, x]*(-113 - 591*x + 64*x^2 + 48*zeta[2] + 48*x*zeta[2]))/
            3 - (8*(-1 + x)*H[1, x]*(1 - 3*x + 48*x^2 + 16*zeta[2] + 
              64*x*zeta[2] + 16*x^2*zeta[2]))/(3*x) - 
           (4*H[0, x]*(-243 - 283*x + 96*x^2 + 96*zeta[2] + 72*x*zeta[2] + 
              168*zeta[3] - 24*x*zeta[3]))/3 - 
           (8*(-11 - 134*x + 37*x^2 + 108*x^3 + 6*x*zeta[2] + 
              301*x^2*zeta[2] + 8*x^3*zeta[2] + 16*zeta[3] - 30*x*zeta[3] - 
              42*x^2*zeta[3] - 72*x^3*zeta[3] + 207*x*zeta[4] + 
              147*x^2*zeta[4]))/(3*x)) - (4*(-269 - 12169*x + 5574*x^2 + 
            6864*x^3 - 600*zeta[2] - 3780*x*zeta[2] + 50740*x^2*zeta[2] + 
            540*x^3*zeta[2] + 216*x^4*zeta[2] + 3360*zeta[3] + 
            180*x*zeta[3] - 9270*x^2*zeta[3] - 4440*x^3*zeta[3] + 
            10440*x*zeta[2]*zeta[3] - 2520*x^2*zeta[2]*zeta[3] - 
            3840*zeta[4] + 20880*x*zeta[4] + 25020*x^2*zeta[4] + 
            360*x*zeta[5] + 6840*x^2*zeta[5]))/(135*x)) + 
       CA^2*Nf*TF*((56*Lp^4*(-1 + 2*x - x^2 + x^3))/(9*x) + 
         Lp^3*((32*Lh*(-1 + 2*x - x^2 + x^3))/(3*x) - 
           (8*(-77 + 49*x - 65*x^2 + 77*x^3))/(27*x) - 
           (16*(-2 + x)*(-1 - 3*x^2 + 2*x^3)*H[0, x])/(3*(-1 + x)*x) - 
           (64*(-1 + 2*x - x^2 + x^3)*H[1, x])/(3*x)) + 
         (8*(9 - 72*x - 33*x^2 + 82*x^3 + 18*x^4)*H[4, x])/
          (9*(-1 + x)*(1 + x)) - (16*(9 + 7*x)*H[5, x])/3 + 
         (32*(-29 + x)*H[-4, 0, x])/3 + (32*(-6 + 126*x - 26*x^2 - 149*x^3 + 
            19*x^4 + 26*x^5)*H[-3, 0, x])/(9*(-1 + x)*x*(1 + x)) - 
         (32*(-1 + x)*H[-3, 2, x])/3 - (16*(12 + 68*x + 87*x^2 + 57*x^3 + 
            24*x^4)*H[-2, 2, x])/(9*x*(1 + x)) + (16*(-1 + x)*H[-2, 3, x])/
          3 - (8*(1 + x)*(4 + 13*x + 4*x^2)*H[-1, 3, x])/(3*x) + 
         (8*(25 + 54*x - 132*x^2 + 62*x^3 + 31*x^4)*H[1, 2, x])/
          (9*(-1 + x)*x) + (8*(4 - 44*x + 111*x^2 - 45*x^3 + 6*x^4)*
           H[1, 3, x])/(9*(-1 + x)*x) + (16*(-10 - 7*x - 28*x^2 - 4*x^3 + 
            48*x^4 + 17*x^5)*H[2, 2, x])/(9*(-1 + x)*x*(1 + x)) + 
         (80*(1 + x)*H[2, 3, x])/3 + (8*(24 + 45*x + 130*x^2 + 231*x^3 + 
            53*x^4 - 170*x^5 - 81*x^6 + 8*x^7)*H[3, 0, x])/
          (9*(-1 + x)*x*(1 + x)^3) - (8*(-6 - 51*x + 43*x^2 + 6*x^3)*
           H[3, 1, x])/(9*(-1 + x)) + (32*(-1 + x)*H[3, 2, x])/3 + 
         16*(1 + x)*H[4, 1, x] - 128*(-1 + x)*H[-3, -1, 0, x] + 
         (16*(-37 + 13*x)*H[-3, 0, 0, x])/3 - (160*(-1 + x)*H[-2, -2, 0, x])/
          3 - (16*(24 - 64*x - 15*x^2 + 73*x^3 + 26*x^4)*H[-2, -1, 0, x])/
          (9*x*(1 + x)) + (32*(-1 + x)*H[-2, -1, 2, x])/3 + 
         (16*(-14 + 176*x - 47*x^2 - 201*x^3 + 35*x^4 + 35*x^5)*
           H[-2, 0, 0, x])/(9*(-1 + x)*x*(1 + x)) - 
         (32*(-1 + x)*H[-2, 2, 0, x])/3 - (16*(20 - 10*x - 45*x^2 - 9*x^3 + 
            28*x^4)*H[-1, -2, 0, x])/(9*x*(1 + x)) - 
         (8*(109 - 4*x - 110*x^2 + 56*x^3 + 133*x^4)*H[-1, -1, 0, x])/
          (9*x*(1 + x)) + (16*(1 + x)*(8 + 11*x + 8*x^2)*H[-1, -1, 2, x])/
          (3*x) - (16*(8 + 17*x + 18*x^2 + 17*x^3 + 2*x^4)*H[-1, 2, 0, x])/
          (9*x*(1 + x)) + (64*(1 + x)^3*H[-1, 2, 1, x])/(9*x) + 
         16*(1 + x)*H[-1, 3, 0, x] + (32*(20 + 18*x - 69*x^2 + 17*x^3 + 
            16*x^4)*H[1, -2, 0, x])/(9*(-1 + x)*x) - 
         (4*(73 - 1632*x + 99*x^2 + 3896*x^3 + 315*x^4 - 1632*x^5 + x^6)*
           H[1, 0, 0, x])/(27*(-1 + x)*x*(1 + x)^2) + 
         (4*(235 + 178*x - 73*x^2 + 190*x^3 + 47*x^4 + 184*x^5 + 199*x^6)*
           H[1, 1, 0, x])/(27*(-1 + x)*x*(1 + x)^2) + 
         (8*(146 - 309*x + 145*x^2 + 2*x^3)*H[1, 1, 2, x])/(9*(-1 + x)) - 
         (16*(6 - 3*x^2 - x^3 + 2*x^4)*H[1, 2, 0, x])/(9*(-1 + x)*x) - 
         (8*(16 - 35*x + 51*x^2 - 34*x^3 + 14*x^4)*H[1, 2, 1, x])/
          (9*(-1 + x)*x) - (448*(1 + x)*H[2, -2, 0, x])/3 + 
         (8*(20 + 157*x + 284*x^2 + 30*x^3 - 260*x^4 - 167*x^5 + 32*x^6 + 
            32*x^7)*H[2, 0, 0, x])/(9*(-1 + x)*x*(1 + x)^3) + 
         (8*(-4 - 20*x - 73*x^2 - 100*x^3 - 28*x^4 + 106*x^5 + 85*x^6 + 
            18*x^7)*H[2, 1, 0, x])/(9*(-1 + x)*x*(1 + x)^3) - 
         (128*(1 - x + x^2)^2*H[2, 1, 1, x])/(9*(-1 + x)*x) - 
         (208*(1 + x)*H[2, 1, 2, x])/3 + (32*(1 + x)*H[2, 2, 0, x])/3 - 
         (32*(10 + 3*x)*H[3, 0, 0, x])/3 - (80*(-1 + x)*H[3, 1, 0, x])/3 - 
         (64*(-1 + x)*H[-2, -1, -1, 0, x])/3 - 144*(-1 + x)*
          H[-2, -1, 0, 0, x] + 64*(-1 + x)*H[-2, 0, 0, 0, x] + 
         (16*(24 + 67*x + 117*x^2 + 68*x^3 + 26*x^4)*H[-1, -1, -1, 0, x])/
          (9*x*(1 + x)) - (8*(80 - 86*x - 303*x^2 - 83*x^3 + 86*x^4)*
           H[-1, -1, 0, 0, x])/(9*x*(1 + x)) + 
         (32*(9 - 14*x - 42*x^2 - 14*x^3 + 9*x^4)*H[-1, 0, 0, 0, x])/
          (9*x*(1 + x)) + 32*(1 + x)*H[-1, 2, 0, 0, x] - 
         32*(1 + x)*H[-1, 2, 1, 0, x] - (16*(-28 + 31*x + 28*x^2 - 31*x^3 + 
            8*x^4)*H[0, 0, 0, 0, x])/(9*(-1 + x)*(1 + x)) - 
         (8*(20 - 57*x + 102*x^2 - 57*x^3 + 20*x^4)*H[1, 0, 0, 0, x])/
          (9*(-1 + x)*x) + (8*(68 - 11*x - 96*x^2 - 13*x^3 + 72*x^4)*
           H[1, 1, 0, 0, x])/(9*(-1 + x)*x) - 
         (8*(2 - 131*x + 288*x^2 - 133*x^3 + 6*x^4)*H[1, 1, 1, 0, x])/
          (9*(-1 + x)*x) - 16*(1 + x)*H[2, 0, 0, 0, x] - 
         (272*(1 + x)*H[2, 1, 0, 0, x])/3 - (176*(1 + x)*H[2, 1, 1, 0, x])/
          3 - 32*x*H[0, 0, 0, 0, 0, x] - (160*(-1 + x)*H[-3, x]*zeta[2])/3 - 
         (64*(-1 + x)*H[-2, -1, x]*zeta[2])/3 - 
         (8*(24 + 95*x + 111*x^2 + 94*x^3 + 22*x^4)*H[-1, -1, x]*zeta[2])/
          (9*x*(1 + x)) - (16*(1 + x)*H[-1, 2, x]*(11 + 49*x + 11*x^2 + 
            18*x*zeta[2]))/(9*x) - (8*H[3, x]*(-370 + 555*x - 178*x^2 + 
            13*x^3 + 306*zeta[2] - 180*x*zeta[2] - 126*x^2*zeta[2]))/
          (27*(-1 + x)) - (8*H[0, 0, 0, x]*(-44 + 1505*x - 264*x^2 - 
            1505*x^3 + 428*x^4 + 162*zeta[2] + 162*x*zeta[2] - 
            162*x^2*zeta[2] - 162*x^3*zeta[2]))/(27*(-1 + x)*(1 + x)) + 
         (8*H[2, 1, x]*(172 - 551*x + 402*x^2 - 75*x^3 + 172*x^4 + 
            72*x*zeta[2] - 72*x^3*zeta[2]))/(27*(-1 + x)*x) + 
         (4*H[-1, 0, 0, x]*(671 - 2626*x - 6222*x^2 - 2422*x^3 + 743*x^4 + 
            108*x*zeta[2] + 216*x^2*zeta[2] + 108*x^3*zeta[2]))/
          (27*x*(1 + x)) + (4*H[1, 1, x]*(-446 - 1531*x + 4110*x^2 - 
            1687*x^3 - 446*x^4 + 108*zeta[2] + 468*x*zeta[2] - 
            1404*x^2*zeta[2] + 504*x^3*zeta[2] + 36*x^4*zeta[2]))/
          (81*(-1 + x)*x) + (8*H[-2, 0, x]*(-332 + 2136*x - 755*x^2 - 
            2487*x^3 + 807*x^4 + 551*x^5 + 144*x*zeta[2] - 144*x^2*zeta[2] - 
            144*x^3*zeta[2] + 144*x^4*zeta[2]))/(27*(-1 + x)*x*(1 + x)) + 
         (4*H[2, 0, x]*(688 + 670*x + 485*x^2 + 188*x^3 - 936*x^4 - 414*x^5 + 
            279*x^6 + 612*x*zeta[2] + 1224*x^2*zeta[2] - 1224*x^4*zeta[2] - 
            612*x^5*zeta[2]))/(27*(-1 + x)*x*(1 + x)^2) + 
         (4*H[1, 0, x]*(1864 - 1342*x - 1865*x^2 - 1031*x^3 - 751*x^4 + 
            1405*x^5 + 720*zeta[2] + 1494*x*zeta[2] - 2574*x^2*zeta[2] - 
            2574*x^3*zeta[2] + 1494*x^4*zeta[2] + 720*x^5*zeta[2]))/
          (81*(-1 + x)*x*(1 + x)) + 
         Lp^2*((-4*(184 - 77*x + 459*x^2 - 742*x^3 + 256*x^4)*H[0, x])/
            (9*(-1 + x)*x) + Lh*((16*(-33 + 49*x - 29*x^2 + 33*x^3))/(9*x) - 
             (32*(1 + x)*H[0, x])/3) - (4*(-264 + 392*x - 229*x^2 + 264*x^3)*
             H[1, x])/(9*x) - (64*(1 - x + 3*x^2 - 3*x^3 + x^4)*H[2, x])/
            (3*(-1 + x)*x) + (64*(1 + x + x^2)^2*H[-1, 0, x])/(3*x*(1 + x)) - 
           (8*(-1 + 31*x + x^2 - 31*x^3 + 8*x^4)*H[0, 0, x])/
            (3*(-1 + x)*(1 + x)) - (64*(1 - x + x^2)^2*H[1, 0, x])/
            (3*(-1 + x)*x) + (4*(773 - 57*x - 174*x^2 - 111*x^3 - 767*x^4 - 
              30*zeta[2] + 54*x*zeta[2] + 30*x^2*zeta[2] + 78*x^4*zeta[2]))/
            (9*x*(1 + x))) + (8*H[-2, x]*(200*zeta[2] + 189*x*zeta[2] + 
            41*x^2*zeta[2] + 22*x^3*zeta[2] - 12*zeta[3] + 12*x^2*zeta[3]))/
          (9*(1 + x)) - (8*H[-1, 0, x]*(204 - 1886*x + 50420*x^2 + 
            101760*x^3 + 48500*x^4 - 2666*x^5 + 324*x^6 - 1440*x*zeta[2] - 
            1665*x^2*zeta[2] - 405*x^3*zeta[2] - 1710*x^4*zeta[2] - 
            1260*x^5*zeta[2] + 1620*x^2*zeta[3] + 3240*x^3*zeta[3] + 
            1620*x^4*zeta[3]))/(405*x^2*(1 + x)) + 
         (4*H[0, 0, x]*(9400 - 140920*x - 302775*x^2 + 13612*x^3 + 
            303994*x^4 + 117700*x^5 - 19579*x^6 + 648*x^7 - 540*zeta[2] + 
            2250*x*zeta[2] + 9630*x^2*zeta[2] + 7650*x^3*zeta[2] - 
            5670*x^4*zeta[2] - 6480*x^5*zeta[2] - 1080*x^6*zeta[2] - 
            22680*x*zeta[3] - 45360*x^2*zeta[3] + 45360*x^4*zeta[3] + 
            22680*x^5*zeta[3]))/(405*(-1 + x)*(1 + x)^3) + 
         (4*H[1, x]*(3067 - 1736*x - 6001*x^2 + 1132*x^3 + 461*x^4 + 
            604*x^5 + 2473*x^6 + 1161*zeta[2] - 8856*x*zeta[2] - 
            1782*x^2*zeta[2] + 19035*x^3*zeta[2] - 216*x^4*zeta[2] - 
            9531*x^5*zeta[2] + 189*x^6*zeta[2] - 972*zeta[3] + 
            9774*x*zeta[3] - 864*x^2*zeta[3] - 23328*x^3*zeta[3] - 
            1512*x^4*zeta[3] + 8802*x^5*zeta[3] - 1404*x^6*zeta[3]))/
          (243*(-1 + x)*x*(1 + x)^2) - (4*H[2, x]*(1416 - 1846*x - 6411*x^2 + 
            2480*x^3 + 7644*x^4 + 1368*x^5 + 791*x^6 + 1438*x^7 - 
            144*zeta[2] + 1584*x*zeta[2] + 4284*x^2*zeta[2] + 
            1296*x^3*zeta[2] - 2916*x^4*zeta[2] - 2340*x^5*zeta[2] - 
            144*x^6*zeta[2] + 108*x^7*zeta[2] - 1836*x*zeta[3] - 
            5508*x^2*zeta[3] - 3672*x^3*zeta[3] + 3672*x^4*zeta[3] + 
            5508*x^5*zeta[3] + 1836*x^6*zeta[3]))/(81*(-1 + x)*x*(1 + x)^3) - 
         (4*H[-1, x]*(65*zeta[2] - 288*x*zeta[2] - 590*x^2*zeta[2] - 
            228*x^3*zeta[2] + 89*x^4*zeta[2] + 8*zeta[3] - 26*x*zeta[3] - 
            6*x^2*zeta[3] - 24*x^3*zeta[3] + 18*x*zeta[4] + 36*x^2*zeta[4] + 
            18*x^3*zeta[4]))/(9*x*(1 + x)) + 
         (4*H[0, x]*(-2368 - 39542*x - 105583*x^2 - 84449*x^3 + 35994*x^4 + 
            102248*x^5 + 65957*x^6 + 15743*x^7 + 1920*zeta[2] - 
            8295*x*zeta[2] - 33780*x^2*zeta[2] - 28590*x^3*zeta[2] + 
            11640*x^4*zeta[2] + 31365*x^5*zeta[2] + 20220*x^6*zeta[2] + 
            5520*x^7*zeta[2] - 10800*zeta[3] - 19440*x*zeta[3] - 
            20160*x^2*zeta[3] - 28980*x^3*zeta[3] + 46080*x^5*zeta[3] + 
            28440*x^6*zeta[3] + 1980*x^7*zeta[3] + 12555*x*zeta[4] + 
            9855*x^2*zeta[4] - 30510*x^3*zeta[4] - 25110*x^4*zeta[4] + 
            17955*x^5*zeta[4] + 15255*x^6*zeta[4]))/(405*(-1 + x)*x*
           (1 + x)^3) + Lp*((8*(-7 - 54*x + 49*x^2 + 8*x^3)*H[3, x])/
            (3*(-1 + x)) - 48*(1 + x)*H[4, x] + 32*(-5 + x)*H[-3, 0, x] + 
           (16*(-12 + 43*x - 17*x^2 - 55*x^3 + 17*x^4 + 16*x^5)*H[-2, 0, x])/
            (3*(-1 + x)*x*(1 + x)) + (16*(114 - 77*x - 342*x^2 - 77*x^3 + 
              114*x^4)*H[-1, 0, x])/(9*x*(1 + x)) - 
           (64*(1 + x)^3*H[-1, 2, x])/(3*x) + 
           Lh*((8*(-177 + 278*x - 166*x^2 + 195*x^3))/(27*x) - 
             (8*(13 + 10*x)*H[0, x])/9 - (8*x*H[1, x])/3 - 
             (16*(1 + x)*H[0, 0, x])/3) - (16*(22 - 32*x + 63*x^2 - 35*x^3 + 
              22*x^4)*H[1, 0, x])/(9*(-1 + x)*x) + (32*x*H[1, 1, x])/3 + 
           (64*(1 - x + x^2)^2*H[1, 2, x])/(3*(-1 + x)*x) - 
           (64*(-2 + x - x^2 - x^3 + x^4)*H[2, 0, x])/(3*(-1 + x)*x*
             (1 + x)) + (64*(1 - x + x^2)^2*H[2, 1, x])/(3*(-1 + x)*x) - 
           192*(-1 + x)*H[-2, -1, 0, x] + 96*(-1 + x)*H[-2, 0, 0, x] - 
           (32*(10 - 7*x - 30*x^2 - 7*x^3 + 10*x^4)*H[-1, -1, 0, x])/
            (3*x*(1 + x)) + (16*(8 - 15*x - 42*x^2 - 15*x^3 + 8*x^4)*
             H[-1, 0, 0, x])/(3*x*(1 + x)) - 
           (16*(-10 + 31*x + 10*x^2 - 31*x^3 + 4*x^4)*H[0, 0, 0, x])/
            (3*(-1 + x)*(1 + x)) - (8*(8 - 41*x + 78*x^2 - 41*x^3 + 8*x^4)*
             H[1, 0, 0, x])/(3*(-1 + x)*x) + (64*(1 - x + x^2)^2*
             H[1, 1, 0, x])/(3*(-1 + x)*x) - 48*(1 + x)*H[2, 0, 0, x] - 
           32*x*H[0, 0, 0, 0, x] - 96*(-1 + x)*H[-2, x]*zeta[2] - 
           (16*(6 - 23*x - 54*x^2 - 23*x^3 + 6*x^4)*H[-1, x]*zeta[2])/
            (3*x*(1 + x)) - (8*H[2, x]*(132 - 451*x + 318*x^2 - 51*x^3 + 
              132*x^4 + 108*x*zeta[2] - 108*x^3*zeta[2]))/(9*(-1 + x)*x) - 
           (8*H[0, 0, x]*(84 + 695*x - 216*x^2 - 695*x^3 + 212*x^4 + 
              54*zeta[2] + 90*x*zeta[2] - 54*x^2*zeta[2] - 90*x^3*zeta[2]))/
            (9*(-1 + x)*(1 + x)) - (4*H[1, x]*(-280 + 3107*x - 2791*x^2 + 
              406*x^3 - 216*zeta[2] - 756*x*zeta[2] + 756*x^2*zeta[2] + 
              216*x^3*zeta[2]))/(27*x) - (4*H[0, x]*(-84 - 1620*x + 
              4131*x^2 - 1226*x^3 - 3787*x^4 + 3106*x^5 + 144*zeta[2] - 
              162*x*zeta[2] - 810*x^2*zeta[2] - 54*x^3*zeta[2] + 
              738*x^4*zeta[2] + 144*x^5*zeta[2] + 1296*x^2*zeta[3] - 
              1296*x^4*zeta[3]))/(27*(-1 + x)*x*(1 + x)) + 
           (4*(-4462 + 6457*x + 1337*x^2 - 429*x^3 + 3125*x^4 - 6028*x^5 + 
              540*zeta[2] - 9252*x*zeta[2] + 6498*x^2*zeta[2] + 
              5328*x^3*zeta[2] - 7758*x^4*zeta[2] + 4644*x^5*zeta[2] + 
              468*zeta[3] + 1656*x*zeta[3] + 4968*x^2*zeta[3] - 
              1908*x^3*zeta[3] - 4572*x^4*zeta[3] + 1548*x^5*zeta[3] + 
              5589*x*zeta[4] + 3159*x^2*zeta[4] - 5589*x^3*zeta[4] - 
              3159*x^4*zeta[4]))/(81*(-1 + x)*x*(1 + x))) - 
         (2*(1330276 + 1295008*x - 1371684*x^2 - 1744790*x^3 - 2205280*x^4 - 
            1353264*x^5 + 2246688*x^6 + 1803046*x^7 - 399150*zeta[2] + 
            27000*x*zeta[2] - 678150*x^2*zeta[2] - 3442590*x^3*zeta[2] - 
            399294*x^4*zeta[2] + 3839472*x^5*zeta[2] + 1464930*x^6*zeta[2] - 
            423882*x^7*zeta[2] + 11664*x^8*zeta[2] - 103680*zeta[3] - 
            1080*x*zeta[3] - 261630*x^2*zeta[3] - 1053270*x^3*zeta[3] - 
            235980*x^4*zeta[3] + 652860*x^5*zeta[3] - 133110*x^6*zeta[3] - 
            332910*x^7*zeta[3] - 281880*x*zeta[2]*zeta[3] - 
            379080*x^2*zeta[2]*zeta[3] + 369360*x^3*zeta[2]*zeta[3] + 
            563760*x^4*zeta[2]*zeta[3] - 87480*x^5*zeta[2]*zeta[3] - 
            184680*x^6*zeta[2]*zeta[3] + 210600*zeta[4] - 159975*x*zeta[4] - 
            2217375*x^2*zeta[4] - 2596860*x^3*zeta[4] + 848880*x^4*zeta[4] + 
            2667735*x^5*zeta[4] + 1088235*x^6*zeta[4] + 9720*x^7*zeta[4] - 
            68040*x*zeta[5] - 748440*x^2*zeta[5] - 1224720*x^3*zeta[5] + 
            136080*x^4*zeta[5] + 1292760*x^5*zeta[5] + 612360*x^6*zeta[5]))/
          (3645*(-1 + x)*x*(1 + x)^3)) + 
       CA^3*((2*Lp^5*(-1 + 2*x - x^2 + x^3))/x + 
         Lp^4*((8*Lh*(-1 + 2*x - x^2 + x^3))/x - 
           (2*(-209 + 262*x - 185*x^2 + 209*x^3))/(9*x) - 
           (8*(1 + 3*x^2 - 4*x^3 + x^4)*H[0, x])/((-1 + x)*x) - 
           (16*(-1 + 2*x - x^2 + x^3)*H[1, x])/x) + 
         (4*(-516 + 318*x - 320*x^2 - 373*x^3 + 869*x^4)*H[4, x])/
          (9*(-1 + x)*(1 + x)) + (32*(9 + 29*x - 9*x^2 - 29*x^3 + 18*x^4)*
           H[5, x])/(3*(-1 + x)*(1 + x)) - 
         (64*(-3 + 15*x - 16*x^2 - 15*x^3 + 16*x^4 + 10*x^5)*H[-4, 0, x])/
          (3*(-1 + x)*x*(1 + x)) - (8*(-198 - 708*x - 13*x^2 - 117*x^3 + 
            68*x^4 + 858*x^5)*H[-3, 0, x])/(9*(-1 + x)*x*(1 + x)) - 
         (64*(-9 - 19*x - 8*x^2 + 19*x^3 + 8*x^4 + 18*x^5)*H[-3, 2, x])/
          (3*(-1 + x)*x*(1 + x)) - (8*(66 + 736*x + 1089*x^2 + 760*x^3 + 
            352*x^4)*H[-2, 2, x])/(9*x*(1 + x)) - 
         (32*(-28 - 35*x - 29*x^2 + 35*x^3 + 29*x^4 + 36*x^5)*H[-2, 3, x])/
          (3*(-1 + x)*x*(1 + x)) - (8*(1 + x)*(121 + 152*x + 121*x^2)*
           H[-1, 3, x])/(9*x) - (160*(1 + x + x^2)^2*H[-1, 4, x])/
          (x*(1 + x)) - (4*(902 - 1740*x + 1851*x^2 - 1750*x^3 + 913*x^4)*
           H[1, 3, x])/(9*(-1 + x)*x) + (224*(1 - x + x^2)^2*H[1, 4, x])/
          (3*(-1 + x)*x) - (4*(374 - 50*x + 207*x^2 - 203*x^3 - 471*x^4 + 
            319*x^5)*H[2, 2, x])/(9*(-1 + x)*x*(1 + x)) + 
         (32*(-21 - 4*x - 20*x^2 + 4*x^3 + 20*x^4 + 5*x^5)*H[2, 3, x])/
          (3*(-1 + x)*x*(1 + x)) + (4*(-396 - 1092*x - 1711*x^2 - 1543*x^3 + 
            497*x^4 + 1937*x^5 + 944*x^6 + 44*x^7)*H[3, 0, x])/
          (9*(-1 + x)*x*(1 + x)^3) - (4*(-336 + 303*x - 418*x^2 + 495*x^3)*
           H[3, 1, x])/(9*(-1 + x)) - (32*(19 + 7*x + 25*x^2 - 7*x^3 - 
            25*x^4 + 3*x^5)*H[3, 2, x])/(3*(-1 + x)*x*(1 + x)) + 
         (64*(-3 + 2*x - 11*x^2 - 2*x^3 + 11*x^4 + 2*x^5)*H[4, 0, x])/
          (3*(-1 + x)*x*(1 + x)) - (32*(5 + 13*x - 5*x^2 - 13*x^3 + 8*x^4)*
           H[4, 1, x])/(3*(-1 + x)*(1 + x)) + 
         (64*(-6 - 11*x - 10*x^2 + 11*x^3 + 10*x^4 + 15*x^5)*H[-3, -1, 0, x])/
          (3*(-1 + x)*x*(1 + x)) - (32*(-27 - 8*x - 56*x^2 + 8*x^3 + 56*x^4 + 
            45*x^5)*H[-3, 0, 0, x])/(3*(-1 + x)*x*(1 + x)) + 
         (64*(-9 - 14*x^2 + 14*x^4 + 5*x^5)*H[-2, -2, 0, x])/
          (3*(-1 + x)*x*(1 + x)) + (8*(132 + 428*x + 522*x^2 + 402*x^3 + 
            319*x^4)*H[-2, -1, 0, x])/(9*x*(1 + x)) + 
         (64*(-16 - 27*x - 15*x^2 + 27*x^3 + 15*x^4 + 26*x^5)*
           H[-2, -1, 2, x])/(3*(-1 + x)*x*(1 + x)) - 
         (4*(-638 - 2006*x - 225*x^2 + 279*x^3 + 577*x^4 + 1837*x^5)*
           H[-2, 0, 0, x])/(9*(-1 + x)*x*(1 + x)) - 
         (64*(-4 - x - 3*x^2 + x^3 + 3*x^4)*H[-2, 2, 0, x])/
          (3*(-1 + x)*x*(1 + x)) + (128*(-1 - 2*x - x^2 + 2*x^3 + x^4 + 
            2*x^5)*H[-2, 2, 1, x])/(3*(-1 + x)*x*(1 + x)) + 
         (192*(1 + x + x^2)^2*H[-1, -3, 0, x])/(x*(1 + x)) + 
         (8*(286 + 508*x + 531*x^2 + 518*x^3 + 330*x^4)*H[-1, -2, 0, x])/
          (9*x*(1 + x)) + (448*(1 + x + x^2)^2*H[-1, -2, 2, x])/(x*(1 + x)) + 
         (32*(1 + x)*(44 + 97*x + 44*x^2)*H[-1, -1, 2, x])/(9*x) + 
         (1024*(1 + x + x^2)^2*H[-1, -1, 3, x])/(3*x*(1 + x)) - 
         (8*(4 + 8*x + 4*x^2 + 11*x^3)*H[-1, 2, 0, x])/(3*(1 + x)) + 
         (16*(1 + x)*(11 + 14*x + 11*x^2)*H[-1, 2, 1, x])/(3*x) - 
         (320*(1 + x + x^2)^2*H[-1, 2, 2, x])/(3*x*(1 + x)) - 
         (32*(1 + 3*x + 5*x^2 + 3*x^3 + x^4)*H[-1, 3, 0, x])/(x*(1 + x)) + 
         (256*(1 + x + x^2)^2*H[-1, 3, 1, x])/(3*x*(1 + x)) - 
         (512*(1 - x + x^2)^2*H[1, -3, 0, x])/(3*(-1 + x)*x) + 
         (16*(44 - 64*x - 3*x^2 - 54*x^3 + 66*x^4)*H[1, -2, 0, x])/
          (9*(-1 + x)*x) + (128*(1 - x + x^2)^2*H[1, -2, 2, x])/
          (3*(-1 + x)*x) + (4*(440 - 796*x + 801*x^2 - 786*x^3 + 429*x^4)*
           H[1, 1, 2, x])/(9*(-1 + x)*x) - (96*(1 - x + x^2)^2*H[1, 1, 3, x])/
          ((-1 + x)*x) - (8*(341 - 614*x + 492*x^2 - 604*x^3 + 363*x^4)*
           H[1, 2, 0, x])/(9*(-1 + x)*x) + 
         (4*(88 - 188*x + 267*x^2 - 178*x^3 + 77*x^4)*H[1, 2, 1, x])/
          (9*(-1 + x)*x) - (160*(1 - x + x^2)^2*H[1, 2, 2, x])/((-1 + x)*x) - 
         (160*(1 - x + x^2)^2*H[1, 3, 0, x])/(3*(-1 + x)*x) - 
         (128*(1 - x + x^2)^2*H[1, 3, 1, x])/((-1 + x)*x) - 
         (64*(3 + 8*x + 13*x^2 + 8*x^3 + 3*x^4)*H[2, -2, 0, x])/
          (3*x*(1 + x)) + (8*(-693 - 1809*x - 1732*x^2 - 620*x^3 + 963*x^4 + 
            2017*x^5 + 1280*x^6 + 242*x^7)*H[2, 0, 0, x])/
          (9*(-1 + x)*x*(1 + x)^3) - (4*(-66 - 450*x - 640*x^2 - 300*x^3 - 
            263*x^4 + 223*x^5 + 913*x^6 + 495*x^7)*H[2, 1, 0, x])/
          (9*(-1 + x)*x*(1 + x)^3) + (352*(1 - x + x^2)^2*H[2, 1, 1, x])/
          (9*(-1 + x)*x) - (32*(2 - 7*x + x^2 + 7*x^3 - x^4 + 6*x^5)*
           H[2, 1, 2, x])/((-1 + x)*x*(1 + x)) - 
         (32*(7 - 8*x + 21*x^2 - 20*x^3 + 7*x^4)*H[2, 2, 0, x])/
          ((-1 + x)*x) - (128*(1 - x + x^2)^2*H[2, 2, 1, x])/((-1 + x)*x) + 
         (32*(-23 + 3*x - 37*x^2 - 3*x^3 + 37*x^4 + 17*x^5)*H[3, 0, 0, x])/
          (3*(-1 + x)*x*(1 + x)) - (32*(13 + 6*x + 14*x^2 - 6*x^3 - 14*x^4 + 
            9*x^5)*H[3, 1, 0, x])/(3*(-1 + x)*x*(1 + x)) - 
         (128*(1 - x + x^2)^2*H[3, 1, 1, x])/((-1 + x)*x) - 
         (128*(-2 - 3*x^2 + 3*x^4 + x^5)*H[-2, -1, -1, 0, x])/
          (3*(-1 + x)*x*(1 + x)) + (32*(-42 - 27*x - 65*x^2 + 27*x^3 + 
            65*x^4 + 50*x^5)*H[-2, -1, 0, 0, x])/(3*(-1 + x)*x*(1 + x)) - 
         (32*(-27 - 15*x - 43*x^2 + 15*x^3 + 43*x^4 + 31*x^5)*
           H[-2, 0, 0, 0, x])/(3*(-1 + x)*x*(1 + x)) - 
         (128*(1 + x + x^2)^2*H[-1, -2, -1, 0, x])/(x*(1 + x)) + 
         (1568*(1 + x + x^2)^2*H[-1, -2, 0, 0, x])/(3*x*(1 + x)) - 
         (128*(1 + x + x^2)^2*H[-1, -1, -2, 0, x])/(x*(1 + x)) - 
         (8*(220 + 344*x + 423*x^2 + 354*x^3 + 231*x^4)*H[-1, -1, -1, 0, x])/
          (9*x*(1 + x)) - (512*(1 + x + x^2)^2*H[-1, -1, -1, 2, x])/
          (x*(1 + x)) + (4*(1100 + 2212*x + 2397*x^2 + 2242*x^3 + 1133*x^4)*
           H[-1, -1, 0, 0, x])/(9*x*(1 + x)) + 
         (64*(1 + x + x^2)^2*H[-1, -1, 2, 0, x])/(3*x*(1 + x)) - 
         (256*(1 + x + x^2)^2*H[-1, -1, 2, 1, x])/(3*x*(1 + x)) - 
         (8*(407 + 868*x + 966*x^2 + 868*x^3 + 407*x^4)*H[-1, 0, 0, 0, x])/
          (9*x*(1 + x)) - (32*(7 + 16*x + 25*x^2 + 16*x^3 + 7*x^4)*
           H[-1, 2, 0, 0, x])/(x*(1 + x)) - (64*(2 + x + x^3 + 2*x^4)*
           H[-1, 2, 1, 0, x])/(3*x*(1 + x)) + 
         (16*(-185 + 242*x - 211*x^2 - 242*x^3 + 418*x^4)*H[0, 0, 0, 0, x])/
          (9*(-1 + x)*(1 + x)) + (256*(1 - x + x^2)^2*H[1, -2, -1, 0, x])/
          (3*(-1 + x)*x) - (64*(1 - x + x^2)^2*H[1, -2, 0, 0, x])/
          (3*(-1 + x)*x) + (8*(275 - 556*x + 639*x^2 - 556*x^3 + 275*x^4)*
           H[1, 0, 0, 0, x])/(9*(-1 + x)*x) - 
         (8*(341 - 620*x + 612*x^2 - 630*x^3 + 352*x^4)*H[1, 1, 0, 0, x])/
          (9*(-1 + x)*x) + (4*(627 - 1248*x + 1416*x^2 - 1268*x^3 + 649*x^4)*
           H[1, 1, 1, 0, x])/(9*(-1 + x)*x) - (160*(1 - x + x^2)^2*
           H[1, 1, 2, 0, x])/((-1 + x)*x) - (256*(1 - x + x^2)^2*
           H[1, 2, 0, 0, x])/(3*(-1 + x)*x) - (160*(1 - x + x^2)^2*
           H[1, 2, 1, 0, x])/((-1 + x)*x) + 
         (32*(3 - 6*x + 20*x^2 + 6*x^3 - 20*x^4 + 23*x^5)*H[2, 0, 0, 0, x])/
          (3*(-1 + x)*x*(1 + x)) + (32*(-12 - 7*x - 17*x^2 + 7*x^3 + 17*x^4 + 
            2*x^5)*H[2, 1, 0, 0, x])/(3*(-1 + x)*x*(1 + x)) - 
         (32*(-7 + x + 7*x^2 - x^3 + 8*x^4)*H[2, 1, 1, 0, x])/
          ((-1 + x)*(1 + x)) - (512*(1 + x + x^2)^2*H[-1, -1, -1, 0, 0, x])/
          (x*(1 + x)) + (352*(1 + x + x^2)^2*H[-1, -1, 0, 0, 0, x])/
          (x*(1 + x)) - (608*(1 + x + x^2)^2*H[-1, 0, 0, 0, 0, x])/
          (3*x*(1 + x)) + (64*(-2 + 7*x + 2*x^2 - 7*x^3 + 2*x^4)*
           H[0, 0, 0, 0, 0, x])/((-1 + x)*(1 + x)) + 
         (544*(1 - x + x^2)^2*H[1, 0, 0, 0, 0, x])/(3*(-1 + x)*x) + 
         (224*(1 - x + x^2)^2*H[1, 1, 0, 0, 0, x])/((-1 + x)*x) - 
         (64*(1 - x + x^2)^2*H[1, 1, 1, 0, 0, x])/((-1 + x)*x) + 
         (32*(-24 - 49*x - 26*x^2 + 49*x^3 + 26*x^4 + 51*x^5)*H[-3, x]*
           zeta[2])/(3*(-1 + x)*x*(1 + x)) - 
         (192*(-2 - 3*x - 2*x^2 + 3*x^3 + 2*x^4 + 3*x^5)*H[-2, -1, x]*
           zeta[2])/((-1 + x)*x*(1 + x)) - (512*(1 + x + x^2)^2*H[-1, -2, x]*
           zeta[2])/(x*(1 + x)) + (512*(1 + x + x^2)^2*H[-1, -1, -1, x]*
           zeta[2])/(x*(1 + x)) + (8*H[-1, 2, x]*(335 - 310*x - 1290*x^2 - 
            310*x^3 + 335*x^4 + 216*zeta[2] + 648*x*zeta[2] + 
            1080*x^2*zeta[2] + 648*x^3*zeta[2] + 216*x^4*zeta[2]))/
          (27*x*(1 + x)) + (4*H[1, 2, x]*(-374 + 14*x + 21*x^2 - 91*x^3 - 
            374*x^4 + 486*zeta[2] - 972*x*zeta[2] + 1458*x^2*zeta[2] - 
            972*x^3*zeta[2] + 486*x^4*zeta[2]))/(27*(-1 + x)*x) - 
         (4*H[0, 0, 0, x]*(7177 - 5193*x - 1127*x^2 + 5193*x^3 - 6854*x^4 + 
            702*zeta[2] + 2052*x*zeta[2] - 702*x^2*zeta[2] - 
            2052*x^3*zeta[2] + 1350*x^4*zeta[2]))/(27*(-1 + x)*(1 + x)) + 
         (2*H[-1, 0, 0, x]*(-1645 - 4576*x - 7530*x^2 - 4636*x^3 - 1645*x^4 + 
            2844*zeta[2] + 5256*x*zeta[2] + 7668*x^2*zeta[2] + 
            5256*x^3*zeta[2] + 2844*x^4*zeta[2]))/(27*x*(1 + x)) - 
         (4*H[-1, -1, 0, x]*(-2077 - 4804*x - 7098*x^2 - 4840*x^3 - 
            2077*x^4 + 3276*zeta[2] + 6552*x*zeta[2] + 9828*x^2*zeta[2] + 
            6552*x^3*zeta[2] + 3276*x^4*zeta[2]))/(27*x*(1 + x)) - 
         (8*H[2, 1, x]*(268 - 229*x + 208*x^2 + 363*x^3 - 74*x^4 + 268*x^5 - 
            387*zeta[2] + 27*x*zeta[2] - 243*x^2*zeta[2] - 27*x^3*zeta[2] + 
            243*x^4*zeta[2] + 117*x^5*zeta[2]))/(27*(-1 + x)*x*(1 + x)) + 
         (8*H[3, x]*(2180*x - 709*x^2 - 251*x^3 + 776*x^4 - 1862*x^5 + 
            576*zeta[2] - 576*x*zeta[2] + 828*x^2*zeta[2] + 576*x^3*zeta[2] - 
            828*x^4*zeta[2] + 324*x^5*zeta[2]))/(27*(-1 + x)*x*(1 + x)) + 
         (4*H[-2, 0, x]*(3484 - 1974*x + 1863*x^2 - 1257*x^3 - 3471*x^4 + 
            1891*x^5 - 2556*zeta[2] - 2700*x*zeta[2] - 3132*x^2*zeta[2] + 
            2700*x^3*zeta[2] + 3132*x^4*zeta[2] + 3276*x^5*zeta[2]))/
          (27*(-1 + x)*x*(1 + x)) + (2*H[1, 1, 0, x]*(6377 - 2680*x - 
            8033*x^2 + 1988*x^3 - 7865*x^4 - 2596*x^5 + 6377*x^6 + 
            108*zeta[2] + 216*x^3*zeta[2] + 108*x^6*zeta[2]))/
          (27*(-1 + x)*x*(1 + x)^2) - (2*H[1, 0, 0, x]*(15665 - 396*x - 
            17505*x^2 - 3032*x^3 - 17505*x^4 - 396*x^5 + 15665*x^6 + 
            1404*zeta[2] + 2808*x^3*zeta[2] + 1404*x^6*zeta[2]))/
          (27*(-1 + x)*x*(1 + x)^2) - (2*H[2, 0, x]*(2680 - 7368*x - 
            12447*x^2 - 2780*x^3 + 2644*x^4 + 13328*x^5 + 10375*x^6 - 
            2808*zeta[2] - 4104*x*zeta[2] - 2808*x^2*zeta[2] - 
            216*x^3*zeta[2] + 2808*x^4*zeta[2] + 4104*x^5*zeta[2] + 
            2592*x^6*zeta[2]))/(27*(-1 + x)*x*(1 + x)^2) + 
         Lp^3*((8*Lh^2*(-1 + 2*x - x^2 + x^3))/x + 
           (4*(66 - 31*x + 102*x^2 - 137*x^3 + 22*x^4)*H[0, x])/
            (3*(-1 + x)*x) + (16*(-33 + 40*x - 29*x^2 + 33*x^3)*H[1, x])/
            (3*x) + Lh*((-8*(-33 + 40*x - 29*x^2 + 33*x^3))/(3*x) - 
             (16*(1 + 3*x^2 - 4*x^3 + x^4)*H[0, x])/((-1 + x)*x) - 
             (32*(-1 + 2*x - x^2 + x^3)*H[1, x])/x) + 
           (16*(1 + 2*x + 3*x^2 - 6*x^3 + x^4)*H[2, x])/((-1 + x)*x) + 
           (16*(1 + x + x^2)^2*H[-1, 0, x])/(x*(1 + x)) - 
           (16*(-2 + 5*x - 8*x^2 - 5*x^3 + 8*x^4 + x^5)*H[0, 0, x])/
            (3*(-1 + x)*x*(1 + x)) + (16*(1 - x + x^2)^2*H[1, 0, x])/
            ((-1 + x)*x) + (64*(-1 + 2*x - x^2 + x^3)*H[1, 1, x])/x - 
           (2*(3548 + 307*x + 562*x^2 + 255*x^3 - 3548*x^4 - 270*zeta[2] - 
              918*x*zeta[2] - 1890*x^2*zeta[2] - 1080*x^3*zeta[2] + 
              54*x^4*zeta[2]))/(27*x*(1 + x))) + 
         (4*H[1, 1, x]*(431 - 551*x + 174*x^2 - 485*x^3 + 431*x^4 + 
            2475*zeta[2] - 5004*x*zeta[2] + 5832*x^2*zeta[2] - 
            5184*x^3*zeta[2] + 2673*x^4*zeta[2] - 3240*zeta[3] + 
            6480*x*zeta[3] - 9720*x^2*zeta[3] + 6480*x^3*zeta[3] - 
            3240*x^4*zeta[3]))/(81*(-1 + x)*x) - 
         (4*H[-1, -1, x]*(572*zeta[2] + 1824*x*zeta[2] + 2679*x^2*zeta[2] + 
            1834*x^3*zeta[2] + 583*x^4*zeta[2] + 768*zeta[3] + 
            1536*x*zeta[3] + 2304*x^2*zeta[3] + 1536*x^3*zeta[3] + 
            768*x^4*zeta[3]))/(9*x*(1 + x)) - 
         (4*H[-1, 0, x]*(204 + 123314*x + 275920*x^2 + 320040*x^3 + 
            272560*x^4 + 121814*x^5 + 324*x^6 - 27720*x*zeta[2] - 
            70560*x^2*zeta[2] - 85725*x^3*zeta[2] - 70110*x^4*zeta[2] - 
            28710*x^5*zeta[2] - 36720*x*zeta[3] - 79920*x^2*zeta[3] - 
            123120*x^3*zeta[3] - 79920*x^4*zeta[3] - 36720*x^5*zeta[3]))/
          (405*x^2*(1 + x)) + (2*H[1, 0, x]*(45934 - 40871*x + 7596*x^2 - 
            4476*x^3 - 47210*x^4 + 51883*x^5 + 12276*zeta[2] - 
            11808*x*zeta[2] + 1512*x^2*zeta[2] + 1512*x^3*zeta[2] - 
            11808*x^4*zeta[2] + 12276*x^5*zeta[2] - 19008*zeta[3] + 
            19008*x*zeta[3] - 19008*x^2*zeta[3] - 19008*x^3*zeta[3] + 
            19008*x^4*zeta[3] - 19008*x^5*zeta[3]))/(81*(-1 + x)*x*(1 + x)) + 
         (4*H[-2, x]*(-264*zeta[2] - 1636*x*zeta[2] - 800*x^2*zeta[2] + 
            778*x^3*zeta[2] + 899*x^4*zeta[2] + 1023*x^5*zeta[2] - 
            588*zeta[3] - 876*x*zeta[3] - 636*x^2*zeta[3] + 876*x^3*zeta[3] + 
            636*x^4*zeta[3] + 924*x^5*zeta[3]))/(9*(-1 + x)*x*(1 + x)) + 
         (2*H[0, 0, x]*(543585*x + 1262620*x^2 + 921395*x^3 + 53442*x^4 - 
            863191*x^5 - 1252070*x^6 - 537149*x^7 + 648*x^8 + 
            49815*x*zeta[2] + 39465*x^2*zeta[2] - 18630*x^3*zeta[2] + 
            103950*x^4*zeta[2] + 64395*x^5*zeta[2] - 159795*x^6*zeta[2] - 
            110880*x^7*zeta[2] - 25920*zeta[3] - 146880*x*zeta[3] - 
            375840*x^2*zeta[3] - 319680*x^3*zeta[3] + 190080*x^4*zeta[3] + 
            319680*x^5*zeta[3] - 30240*x^6*zeta[3] - 95040*x^7*zeta[3]))/
          (405*(-1 + x)*x*(1 + x)^3) - (4*H[2, x]*(-11096 - 17059*x - 
            9669*x^2 - 10549*x^3 + 11766*x^4 + 24771*x^5 - 4289*x^6 - 
            10451*x^7 - 5148*zeta[2] - 13284*x*zeta[2] - 12159*x^2*zeta[2] - 
            4797*x^3*zeta[2] + 4122*x^4*zeta[2] + 12942*x^5*zeta[2] + 
            10701*x^6*zeta[2] + 2871*x^7*zeta[2] + 2916*zeta[3] - 
            2484*x*zeta[3] - 5400*x^2*zeta[3] + 16632*x^3*zeta[3] + 
            16632*x^4*zeta[3] + 5400*x^5*zeta[3] + 19116*x^6*zeta[3] + 
            13716*x^7*zeta[3]))/(81*(-1 + x)*x*(1 + x)^3) + 
         Lp^2*((16*(33 - 87*x + 105*x^2 - 117*x^3 + 77*x^4)*H[2, x])/
            (3*(-1 + x)*x) + (64*(1 + 2*x + 5*x^2 - 2*x^3 - 5*x^4 + 2*x^5)*
             H[3, x])/((-1 + x)*x*(1 + x)) - (16*(3 - 2*x + 9*x^2 + 14*x^3 + 
              3*x^4)*H[-2, 0, x])/(x*(1 + x)) - 
           (16*(55 + 102*x + 105*x^2 + 102*x^3 + 55*x^4)*H[-1, 0, x])/
            (3*x*(1 + x)) - (64*(1 + x + x^2)^2*H[-1, 2, x])/(x*(1 + x)) + 
           (2*(-119 + 437*x - 365*x^2 - 437*x^3 + 572*x^4)*H[0, 0, x])/
            (3*(-1 + x)*(1 + x)) + (8*(121 - 227*x + 234*x^2 - 227*x^3 + 
              121*x^4)*H[1, 0, x])/(3*(-1 + x)*x) + 
           (136*(1 - x + x^2)^2*H[1, 2, x])/((-1 + x)*x) + 
           (16*(9 + 17*x^2 - 17*x^4 + 8*x^5)*H[2, 0, x])/((-1 + x)*x*
             (1 + x)) + (136*(1 - x + x^2)^2*H[2, 1, x])/((-1 + x)*x) + 
           (112*(1 + x + x^2)^2*H[-1, -1, 0, x])/(x*(1 + x)) - 
           (88*(1 + x + x^2)^2*H[-1, 0, 0, x])/(x*(1 + x)) + 
           (8*(-9 + 30*x + 9*x^2 - 30*x^3 + 7*x^4)*H[0, 0, 0, x])/
            ((-1 + x)*(1 + x)) + (88*(1 - x + x^2)^2*H[1, 0, 0, x])/
            ((-1 + x)*x) + (136*(1 - x + x^2)^2*H[1, 1, 0, x])/((-1 + x)*x) + 
           (120*(1 + x + x^2)^2*H[-1, x]*zeta[2])/(x*(1 + x)) - 
           (2*H[1, x]*(536 - 1172*x + 97*x^2 - 536*x^3 - 360*zeta[2] + 
              720*x*zeta[2] - 360*x^2*zeta[2] + 360*x^3*zeta[2]))/(9*x) - 
           (H[0, x]*(7353*x - 2583*x^2 + 1135*x^3 + 1511*x^4 - 9560*x^5 + 
              72*zeta[2] + 1224*x*zeta[2] + 1368*x^2*zeta[2] - 
              1224*x^3*zeta[2] - 1368*x^4*zeta[2] + 1224*x^5*zeta[2]))/
            (9*(-1 + x)*x*(1 + x)) + Lh*((-8*(25 - 11*x + 44*x^2)*H[0, x])/
              3 - (32*(1 - x + x^2)^2*H[2, x])/((-1 + x)*x) + 
             (32*(1 + x + x^2)^2*H[-1, 0, x])/(x*(1 + x)) - 
             (32*(-1 - x + x^2)^2*H[0, 0, x])/((-1 + x)*(1 + x)) - 
             (32*(1 - x + x^2)^2*H[1, 0, x])/((-1 + x)*x) + 
             (4*(134 - 159*x - 268*x^2 - 109*x^3 - 134*x^4 - 54*zeta[2] + 
                162*x*zeta[2] + 198*x^2*zeta[2] + 72*x^3*zeta[2] + 
                126*x^4*zeta[2]))/(9*x*(1 + x))) - 
           (2*(7270 - 6281*x + 459*x^2 - 1079*x^3 - 7729*x^4 + 7360*x^5 - 
              1089*zeta[2] - 5166*x*zeta[2] + 576*x^2*zeta[2] - 
              477*x^3*zeta[2] + 117*x^4*zeta[2] + 6039*x^5*zeta[2] - 
              3024*zeta[3] + 3078*x*zeta[3] - 5238*x^2*zeta[3] - 
              2700*x^3*zeta[3] + 5616*x^4*zeta[3] - 108*x^5*zeta[3]))/
            (27*(-1 + x)*x*(1 + x))) + (2*H[-1, x]*(737*zeta[2] + 
            6044*x*zeta[2] + 12258*x^2*zeta[2] + 6080*x^3*zeta[2] + 
            737*x^4*zeta[2] + 2508*zeta[3] + 7104*x*zeta[3] + 
            10242*x^2*zeta[3] + 7164*x^3*zeta[3] + 2376*x^4*zeta[3] + 
            1746*zeta[4] + 3708*x*zeta[4] + 5670*x^2*zeta[4] + 
            3708*x^3*zeta[4] + 1746*x^4*zeta[4]))/(27*x*(1 + x)) + 
         (2*H[1, x]*(585 + 24421*x - 912*x^2 - 48416*x^3 + 495*x^4 + 
            23995*x^5 - 168*x^6 + 27573*zeta[2] - 5196*x*zeta[2] - 
            27960*x^2*zeta[2] + 9681*x^3*zeta[2] - 26970*x^4*zeta[2] - 
            4701*x^5*zeta[2] + 27573*x^6*zeta[2] + 8118*zeta[3] - 
            4212*x*zeta[3] - 4914*x^2*zeta[3] + 15192*x^3*zeta[3] - 
            3402*x^4*zeta[3] - 2268*x^5*zeta[3] + 8910*x^6*zeta[3] - 
            7776*zeta[4] - 15552*x^3*zeta[4] - 7776*x^6*zeta[4]))/
          (81*(-1 + x)*x*(1 + x)^2) + (H[0, x]*(-1136208 - 10344552*x - 
            17367348*x^2 - 8988514*x^3 - 334766*x^4 + 10561218*x^5 + 
            18895562*x^6 + 8829088*x^7 + 337680*zeta[2] + 314325*x*zeta[2] + 
            207675*x^2*zeta[2] + 1067490*x^3*zeta[2] + 167130*x^4*zeta[2] - 
            1479195*x^5*zeta[2] - 712485*x^6*zeta[2] + 97380*x^7*zeta[2] + 
            71280*zeta[3] + 1328400*x*zeta[3] + 2142720*x^2*zeta[3] + 
            1291680*x^3*zeta[3] + 1404540*x^4*zeta[3] - 660420*x^5*zeta[3] - 
            3564540*x^6*zeta[3] - 1918620*x^7*zeta[3] + 158760*zeta[4] - 
            197640*x*zeta[4] - 1059480*x^2*zeta[4] - 375840*x^3*zeta[4] + 
            1030320*x^4*zeta[4] + 392040*x^5*zeta[4] - 810000*x^6*zeta[4] - 
            498960*x^7*zeta[4]))/(1215*(-1 + x)*x*(1 + x)^3) + 
         Lp*((8*(-175 + 171*x - 249*x^2 + 264*x^3)*H[3, x])/(3*(-1 + x)) + 
           (96*(2 + 5*x - 2*x^2 - 5*x^3 + 3*x^4)*H[4, x])/
            ((-1 + x)*(1 + x)) - (64*(-1 + 4*x - 4*x^2 - 4*x^3 + 4*x^4 + 
              3*x^5)*H[-3, 0, x])/((-1 + x)*x*(1 + x)) - 
           (16*(-33 - 115*x - 64*x^2 - 6*x^3 + 64*x^4 + 132*x^5)*H[-2, 0, x])/
            (3*(-1 + x)*x*(1 + x)) - (64*(-3 - 5*x - 3*x^2 + 5*x^3 + 3*x^4 + 
              5*x^5)*H[-2, 2, x])/((-1 + x)*x*(1 + x)) - 
           (16*(1 + x)*(11 + 14*x + 11*x^2)*H[-1, 2, x])/x - 
           (288*(1 + x + x^2)^2*H[-1, 3, x])/(x*(1 + x)) - 
           (16*x*H[1, 1, x])/3 - (16*(55 - 108*x + 117*x^2 - 108*x^3 + 
              55*x^4)*H[1, 2, x])/(3*(-1 + x)*x) + 
           (128*(1 - x + x^2)^2*H[1, 3, x])/((-1 + x)*x) + 
           (16*(-44 - 55*x - 34*x^2 + 56*x^4 + 55*x^5)*H[2, 0, x])/
            (3*(-1 + x)*x*(1 + x)) - (16*(22 - 42*x + 51*x^2 - 42*x^3 + 
              22*x^4)*H[2, 1, x])/(3*(-1 + x)*x) + 
           (64*(-2 - x + 2*x^2 + x^3 + x^4)*H[2, 2, x])/((-1 + x)*(1 + x)) + 
           (64*(1 + x + 3*x^2 - x^3 - 3*x^4 + 3*x^5)*H[3, 0, x])/
            ((-1 + x)*x*(1 + x)) + (32*(3 - 8*x + 9*x^2 - 4*x^3 + 3*x^4)*
             H[3, 1, x])/((-1 + x)*x) + (64*(-3 - 5*x - 3*x^2 + 5*x^3 + 
              3*x^4 + 5*x^5)*H[-2, -1, 0, x])/((-1 + x)*x*(1 + x)) - 
           (64*(-5 - 3*x - 9*x^2 + 3*x^3 + 9*x^4 + 7*x^5)*H[-2, 0, 0, x])/
            ((-1 + x)*x*(1 + x)) + (256*(1 + x + x^2)^2*H[-1, -2, 0, x])/
            (x*(1 + x)) + (16*(33 + 100*x + 156*x^2 + 100*x^3 + 33*x^4)*
             H[-1, -1, 0, x])/(3*x*(1 + x)) + (320*(1 + x + x^2)^2*
             H[-1, -1, 2, x])/(x*(1 + x)) - (176*(11 + 24*x + 27*x^2 + 
              24*x^3 + 11*x^4)*H[-1, 0, 0, x])/(3*x*(1 + x)) - 
           (96*(1 + x + x^2)^2*H[-1, 2, 0, x])/(x*(1 + x)) + 
           (8*(-145 + 136*x - 185*x^2 - 136*x^3 + 352*x^4)*H[0, 0, 0, x])/
            (3*(-1 + x)*(1 + x)) - (64*(1 - x + x^2)^2*H[1, -2, 0, x])/
            ((-1 + x)*x) + (8*(44 - 76*x + 75*x^2 - 76*x^3 + 44*x^4)*
             H[1, 0, 0, x])/((-1 + x)*x) - (16*(55 - 108*x + 117*x^2 - 
              108*x^3 + 55*x^4)*H[1, 1, 0, x])/(3*(-1 + x)*x) - 
           (96*(1 - x + x^2)^2*H[1, 1, 2, x])/((-1 + x)*x) + 
           (32*(1 - x + x^2)^2*H[1, 2, 0, x])/((-1 + x)*x) - 
           (96*(1 - x + x^2)^2*H[1, 2, 1, x])/((-1 + x)*x) + 
           (32*(4 + x + 11*x^2 - x^3 - 11*x^4 + 6*x^5)*H[2, 0, 0, x])/
            ((-1 + x)*x*(1 + x)) + (64*(-2 - x + 2*x^2 + x^3 + x^4)*
             H[2, 1, 0, x])/((-1 + x)*(1 + x)) - (96*(1 - x + x^2)^2*
             H[2, 1, 1, x])/((-1 + x)*x) - (192*(1 + x + x^2)^2*
             H[-1, -1, -1, 0, x])/(x*(1 + x)) + (512*(1 + x + x^2)^2*
             H[-1, -1, 0, 0, x])/(x*(1 + x)) - (304*(1 + x + x^2)^2*
             H[-1, 0, 0, 0, x])/(x*(1 + x)) + 
           (32*(-5 + 18*x + 5*x^2 - 18*x^3 + 5*x^4)*H[0, 0, 0, 0, x])/
            ((-1 + x)*(1 + x)) + (176*(1 - x + x^2)^2*H[1, 0, 0, 0, x])/
            ((-1 + x)*x) + (160*(1 - x + x^2)^2*H[1, 1, 0, 0, x])/
            ((-1 + x)*x) - (96*(1 - x + x^2)^2*H[1, 1, 1, 0, x])/
            ((-1 + x)*x) + (96*(-3 - 5*x - 3*x^2 + 5*x^3 + 3*x^4 + 5*x^5)*
             H[-2, x]*zeta[2])/((-1 + x)*x*(1 + x)) - 
           (416*(1 + x + x^2)^2*H[-1, -1, x]*zeta[2])/(x*(1 + x)) - 
           (8*H[1, 0, x]*(685 - 1467*x + 1293*x^2 - 1464*x^3 + 685*x^4 + 
              162*zeta[2] - 324*x*zeta[2] + 486*x^2*zeta[2] - 
              324*x^3*zeta[2] + 162*x^4*zeta[2]))/(9*(-1 + x)*x) + 
           (8*H[-1, 0, x]*(121 + 360*x + 210*x^2 + 360*x^3 + 121*x^4 + 
              414*zeta[2] + 828*x*zeta[2] + 1242*x^2*zeta[2] + 
              828*x^3*zeta[2] + 414*x^4*zeta[2]))/(9*x*(1 + x)) - 
           (4*H[0, 0, x]*(3258 - 1613*x + 74*x^2 + 1613*x^3 - 3868*x^4 + 
              468*zeta[2] + 1008*x*zeta[2] - 468*x^2*zeta[2] - 
              1008*x^3*zeta[2] + 684*x^4*zeta[2]))/(9*(-1 + x)*(1 + x)) + 
           (4*H[2, x]*(268 + 805*x + 429*x^2 + 267*x^3 - 161*x^4 - 536*x^5 - 
              108*zeta[2] - 180*x*zeta[2] - 252*x^2*zeta[2] + 
              180*x^3*zeta[2] + 252*x^4*zeta[2] + 36*x^5*zeta[2]))/
            (9*(-1 + x)*x*(1 + x)) + (8*H[-1, x]*(99*zeta[2] + 
              316*x*zeta[2] + 456*x^2*zeta[2] + 316*x^3*zeta[2] + 
              99*x^4*zeta[2] + 120*zeta[3] + 240*x*zeta[3] + 360*x^2*zeta[
                3] + 240*x^3*zeta[3] + 120*x^4*zeta[3]))/(3*x*(1 + x)) - 
           (4*H[1, x]*(-4336 + 9995*x - 9978*x^2 + 8934*x^3 - 4615*x^4 + 
              594*zeta[2] - 432*x*zeta[2] - 324*x^2*zeta[2] - 
              432*x^3*zeta[2] + 594*x^4*zeta[2] + 3672*zeta[3] - 
              8856*x*zeta[3] + 11016*x^2*zeta[3] - 7344*x^3*zeta[3] + 
              3672*x^4*zeta[3]))/(27*(-1 + x)*x) - 
           (4*H[0, x]*(-4740 - 18200*x - 6554*x^2 + 613*x^3 + 10468*x^4 + 
              16761*x^5 + 1188*zeta[2] - 3375*x*zeta[2] - 909*x^2*zeta[2] - 
              2367*x^3*zeta[2] - 477*x^4*zeta[2] + 5940*x^5*zeta[2] + 
              1512*zeta[3] + 3024*x*zeta[3] + 5400*x^2*zeta[3] - 
              3024*x^3*zeta[3] - 5400*x^4*zeta[3] + 3024*x^5*zeta[3]))/
            (27*(-1 + x)*x*(1 + x)) + Lh*((2*(701 + 149*x + 536*x^2)*H[0, x])/
              9 + (4*x*H[1, x])/3 + (32*(1 + x + x^2)^2*H[-2, 0, x])/
              (x*(1 + x)) - (4*(25 - 11*x + 44*x^2)*H[0, 0, x])/3 + 
             (16*(-1 + x)*(11 - x + 11*x^2)*H[1, 0, x])/(3*x) + 
             (16*(1 - x + x^2)^2*H[1, 2, x])/((-1 + x)*x) - 
             (32*(-1 - x^2 + x^4)*H[2, 0, x])/((-1 + x)*x*(1 + x)) + 
             (16*(1 - x + x^2)^2*H[2, 1, x])/((-1 + x)*x) - 
             (32*(1 + x + x^2)^2*H[-1, -1, 0, x])/(x*(1 + x)) + 
             (16*(1 + x + x^2)^2*H[-1, 0, 0, x])/(x*(1 + x)) - 
             (16*(-1 - x + x^2)^2*H[0, 0, 0, x])/((-1 + x)*(1 + x)) - 
             (16*(1 - x + x^2)^2*H[1, 0, 0, x])/((-1 + x)*x) + 
             (16*(1 - x + x^2)^2*H[1, 1, 0, x])/((-1 + x)*x) - 
             (16*(1 + x + x^2)^2*H[-1, x]*zeta[2])/(x*(1 + x)) + 
             (8*(-992 + 1330*x + 30*x^2 - 293*x^3 + 962*x^4 - 1037*x^5 + 
                198*zeta[2] - 216*x*zeta[2] + 18*x^2*zeta[2] + 
                18*x^3*zeta[2] - 216*x^4*zeta[2] + 198*x^5*zeta[2] + 
                513*zeta[3] - 945*x*zeta[3] + 135*x^2*zeta[3] + 
                567*x^3*zeta[3] - 513*x^4*zeta[3] + 567*x^5*zeta[3]))/
              (27*(-1 + x)*x*(1 + x))) - (-132642 + 144564*x - 17248*x^2 + 
             5622*x^3 + 149890*x^4 - 150186*x^5 + 28590*zeta[2] - 
             17142*x*zeta[2] - 2562*x^2*zeta[2] + 4320*x^3*zeta[2] - 
             29244*x^4*zeta[2] + 16038*x^5*zeta[2] + 46068*zeta[3] - 
             46200*x*zeta[3] - 7776*x^2*zeta[3] - 2244*x^3*zeta[3] - 
             35124*x^4*zeta[3] + 53196*x^5*zeta[3] + 8937*zeta[4] + 
             25326*x*zeta[4] + 33912*x^2*zeta[4] - 21735*x^3*zeta[4] - 
             30321*x^4*zeta[4] - 1647*x^5*zeta[4])/(27*(-1 + x)*x*(1 + x))) - 
         (23584191 + 25637558*x - 18528009*x^2 - 23061755*x^3 - 
           30443845*x^4 - 27536454*x^5 + 25387663*x^6 + 24960651*x^7 - 
           4655160*zeta[2] - 8344080*x*zeta[2] - 3623220*x^2*zeta[2] - 
           607140*x^3*zeta[2] + 4837176*x^4*zeta[2] + 9898992*x^5*zeta[2] + 
           3507300*x^6*zeta[2] - 870012*x^7*zeta[2] + 11664*x^8*zeta[2] - 
           2177280*zeta[3] - 6200820*x*zeta[3] - 9346590*x^2*zeta[3] - 
           5896530*x^3*zeta[3] + 8948340*x^4*zeta[3] + 16598520*x^5*zeta[3] + 
           7496010*x^6*zeta[3] + 419310*x^7*zeta[3] + 291600*zeta[2]*
            zeta[3] + 2191860*x*zeta[2]*zeta[3] + 4621860*x^2*zeta[2]*
            zeta[3] + 2541780*x^3*zeta[2]*zeta[3] - 2269620*x^4*zeta[2]*
            zeta[3] - 4296240*x^5*zeta[2]*zeta[3] - 3615840*x^6*zeta[2]*
            zeta[3] - 1409400*x^7*zeta[2]*zeta[3] - 5559840*zeta[4] - 
           10984410*x*zeta[4] - 3671730*x^2*zeta[4] + 2341710*x^3*zeta[4] + 
           3379320*x^4*zeta[4] + 7845660*x^5*zeta[4] + 6257250*x^6*zeta[4] + 
           1211760*x^7*zeta[4] - 4490640*zeta[5] - 5015520*x*zeta[5] - 
           1749600*x^2*zeta[5] - 9681120*x^3*zeta[5] - 5832000*x^4*zeta[5] + 
           8514720*x^5*zeta[5] + 5890320*x^6*zeta[5])/(3645*(-1 + x)*x*
           (1 + x)^3)) + CA*(Nf^2*TF^2*((64*Lp^3*(-1 + 2*x - x^2 + x^3))/
            (27*x) + Lp^2*((32*(-23 + 29*x - 19*x^2 + 23*x^3))/(27*x) - 
             (64*(1 + x)*H[0, x])/9) - (8*(-520 + 462*x - 255*x^2 + 565*x^3)*
             H[1, x])/(243*x) + (8*(232 + 145*x + 52*x^2)*H[2, x])/81 + 
           (128*(1 + x)*H[3, x])/27 - (8*(76 + 61*x + 52*x^2)*H[0, 0, x])/
            81 - (8*(-52 + 33*x - 21*x^2 + 52*x^3)*H[1, 0, x])/(81*x) + 
           (8*(-52 + 33*x - 9*x^2 + 52*x^3)*H[1, 1, x])/(81*x) + 
           (128*(1 + x)*H[2, 0, x])/27 - (128*(1 + x)*H[2, 1, x])/27 + 
           (64*(1 + x)*H[0, 0, 0, x])/27 - (8*H[0, x]*(-1122 + 471*x + 
              158*x^2 + 565*x^3 - 144*zeta[2] + 144*x^2*zeta[2]))/
            (243*(-1 + x)) + Lp*((-8*(128 + 83*x + 52*x^2)*H[0, x])/27 - 
             (8*(-52 + 33*x - 21*x^2 + 52*x^3)*H[1, x])/(27*x) + 
             (128*(1 + x)*H[2, x])/9 + (8*(-720 + 829*x - 629*x^2 + 792*x^3 - 
                144*x*zeta[2] - 144*x^2*zeta[2]))/(81*x)) - 
           (8*(5020 - 5300*x + 4804*x^2 - 6532*x^3 + 2088*x*zeta[2] + 
              1305*x^2*zeta[2] + 468*x^3*zeta[2] + 1296*zeta[3] - 
              3456*x*zeta[3] + 432*x^2*zeta[3] - 1296*x^3*zeta[3]))/
            (729*x)) + CF*Nf*TF*(Lp^4*((4*(-1 + x)*(4 + 7*x + 4*x^2))/(3*x) - 
             8*(1 + x)*H[0, x]) - (16*(-80 - 47*x + 12*x^2)*H[4, x])/9 + 
           (448*(1 + x)*H[5, x])/3 + (128*(13 + 3*x)*H[-4, 0, x])/3 - 
           (64*(-2 - 41*x - 2*x^2 + 6*x^3)*H[-3, 0, x])/(3*x) + 
           (128*(3 + 15*x + 9*x^2 + 5*x^3)*H[-2, 2, x])/(9*x) + 
           (32*(1 + x)*(11 + 60*x + 11*x^2)*H[-1, 2, x])/(9*x) + 
           (256*(1 + x)^3*H[-1, 3, x])/(9*x) + 
           (16*(-8 + 156*x - 174*x^2 + 35*x^3)*H[1, 2, x])/(27*x) + 
           (32*(-1 + x)*(4 + x + 4*x^2)*H[1, 3, x])/(9*x) - 
           (16*(20 + 26*x + 35*x^2 + 12*x^3)*H[2, 2, x])/(9*x) - 
           (16*(24 + 28*x + 121*x^2)*H[3, 0, x])/(9*x) + 
           (16*(-8 + 19*x + 12*x^2)*H[3, 1, x])/9 - (128*(1 + x)*H[3, 2, x])/
            3 - (128*(-1 + 2*x)*H[4, 0, x])/3 - 64*(1 + x)*H[4, 1, x] + 
           256*(-1 + x)*H[-3, -1, 0, x] + 256*H[-3, 0, 0, x] + 
           (256*(-1 + x)*H[-2, -2, 0, x])/3 - (64*(45 + 12*x + 2*x^2)*
             H[-2, -1, 0, x])/9 + (32*(22 + 177*x - 18*x^2 + 4*x^3)*
             H[-2, 0, 0, x])/(9*x) - (448*(1 + x)*H[-1, -2, 0, x])/3 - 
           (64*(1 + x)*(10 + 31*x + 10*x^2)*H[-1, -1, 0, x])/(9*x) - 
           (640*(1 + x)^3*H[-1, -1, 2, x])/(9*x) + 
           (16*(1 + x)*(85 + 1772*x + 85*x^2)*H[-1, 0, 0, x])/(27*x) + 
           (128*(1 + x)^3*H[-1, 2, 0, x])/(9*x) - 
           (128*(1 + x)^3*H[-1, 2, 1, x])/(9*x) - 
           (64*(-1 + x)*(22 + 79*x + 22*x^2)*H[1, -2, 0, x])/(9*x) + 
           (32*(-1 + x)*(245 - 622*x + 191*x^2)*H[1, 0, 0, x])/(27*x) - 
           (16*(-58 + 122*x - 92*x^2 + 31*x^3)*H[1, 1, 0, x])/(9*x) + 
           (8*(-1 + x)*(-4 + 23*x + 104*x^2)*H[1, 1, 1, x])/(27*x) - 
           (64*(-1 + x)*(4 + 25*x + 4*x^2)*H[1, 1, 2, x])/(9*x) + 
           (32*(-1 + x)*(2 + x)*(1 + 2*x)*H[1, 2, 0, x])/x + 
           (1280*(1 + x)*H[2, -2, 0, x])/3 - 
           (16*(44 - 110*x + 31*x^2 + 80*x^3)*H[2, 0, 0, x])/(9*x) + 
           (16*(4 + 4*x - 17*x^2 + 20*x^3)*H[2, 1, 0, x])/(9*x) + 
           (16*(-4 + 11*x - x^2 + 4*x^3)*H[2, 1, 1, x])/(9*x) + 
           (320*(1 + x)*H[2, 1, 2, x])/3 - 128*(1 + x)*H[2, 2, 0, x] + 
           (128*(9 + x)*H[3, 0, 0, x])/3 + (64*(-5 + x)*H[3, 1, 0, x])/3 - 
           (32*(1 + x)*H[3, 1, 1, x])/3 + (128*(-1 + x)*H[-2, -1, -1, 0, x])/
            3 + 192*(-1 + x)*H[-2, -1, 0, 0, x] - 
           (64*(-1 + x)*H[-2, 0, 0, 0, x])/3 + (64*(1 + x)*(2 - 11*x + 2*x^2)*
             H[-1, -1, -1, 0, x])/(9*x) + (32*(1 + x)*(4 - 91*x + 4*x^2)*
             H[-1, -1, 0, 0, x])/(9*x) + (64*(1 + x)*(2 + x)*(1 + 2*x)*
             H[-1, 0, 0, 0, x])/(3*x) + (16*(-77 + 232*x)*H[0, 0, 0, 0, x])/
            9 - (16*(-1 + x)*(44 + 89*x + 44*x^2)*H[1, 0, 0, 0, x])/(9*x) - 
           (64*(-1 + x)*(11 + 29*x + 11*x^2)*H[1, 1, 0, 0, x])/(9*x) + 
           (64*(-1 + x)*(2 - x + 2*x^2)*H[1, 1, 1, 0, x])/(9*x) + 
           (32*(-1 + x)*(4 + 7*x + 4*x^2)*H[1, 1, 1, 1, x])/(9*x) + 
           (416*(1 + x)*H[2, 0, 0, 0, x])/3 + (512*(1 + x)*H[2, 1, 0, 0, x])/
            3 - (64*(1 + x)*H[2, 1, 1, 0, x])/3 - 
           (64*(1 + x)*H[2, 1, 1, 1, x])/3 + 128*(-2 + 3*x)*
            H[0, 0, 0, 0, 0, x] + 128*(-1 + x)*H[-3, x]*zeta[2] + 
           (64*(-1 + x)*H[-2, -1, x]*zeta[2])/3 + 
           (32*(1 + x)*(22 + 29*x + 22*x^2)*H[-1, -1, x]*zeta[2])/(9*x) + 
           (16*H[3, x]*(469 - 53*x + x^2 - 360*zeta[2] - 144*x*zeta[2]))/27 + 
           (8*(-1 + x)*H[1, 1, x]*(521 + 2219*x + 296*x^2 + 216*x*zeta[2]))/
            (81*x) - (8*H[0, 0, 0, x]*(3041 - 424*x + 782*x^2 + 531*zeta[2] + 
              531*x*zeta[2]))/27 + (8*H[2, 1, x]*(24 - 674*x - 203*x^2 + 
              40*x^3 - 72*x*zeta[2] - 72*x^2*zeta[2]))/(27*x) - 
           (32*H[-2, 0, x]*(-53 - 1380*x + 498*x^2 + 16*x^3 - 144*x*zeta[2] + 
              144*x^2*zeta[2]))/(27*x) + (16*H[2, 0, x]*(-54 - 17*x + 
              202*x^2 + 67*x^3 + 180*x*zeta[2] + 180*x^2*zeta[2]))/(27*x) + 
           (16*(1 + x)*H[-1, 0, x]*(102 + 1633*x + 22067*x^2 + 1768*x^3 + 
              162*x^4 - 900*x*zeta[2] + 1260*x^2*zeta[2] - 900*x^3*zeta[2]))/
            (135*x^2) - (8*H[1, 0, x]*(-341 + 140*x + 403*x^2 - 220*x^3 - 
              168*zeta[2] - 288*x*zeta[2] + 288*x^2*zeta[2] + 
              168*x^3*zeta[2]))/(27*x) + Lp^3*((8*(16 + 17*x + 5*x^2)*H[0, 
                x])/(9*x) + Lh*((8*(-1 + x)*(4 + 7*x + 4*x^2))/(3*x) - 16*
                (1 + x)*H[0, x]) - (32*(-1 + x)*(4 + 7*x + 4*x^2)*H[1, x])/
              (9*x) + (64*(1 + x)*H[2, x])/3 + (16*(-7 + 5*x)*H[0, 0, x])/3 - 
             (8*(-94 + 153*x - 135*x^2 + 76*x^3 + 24*x*zeta[2] + 
                24*x^2*zeta[2]))/(9*x)) - (4*H[0, 0, x]*(13960 + 221650*x - 
              64680*x^2 + 1944*x^3 + 22095*zeta[2] + 17505*x*zeta[2] - 
              2160*x^2*zeta[2] + 32400*zeta[3] + 58320*x*zeta[3]))/405 - 
           (32*H[-2, x]*(12*zeta[2] + 105*x*zeta[2] + 48*x^2*zeta[2] + 
              22*x^3*zeta[2] - 6*x*zeta[3] + 6*x^2*zeta[3]))/(9*x) - 
           (32*(1 + x)*H[-1, x]*(21*zeta[2] + 91*x*zeta[2] + 21*x^2*zeta[2] + 
              12*zeta[3] + 9*x*zeta[3] + 12*x^2*zeta[3]))/(9*x) - 
           (8*H[1, x]*(-290 - 4582*x + 5701*x^2 - 775*x^3 - 1650*zeta[2] + 
              5706*x*zeta[2] - 5166*x^2*zeta[2] + 1164*x^3*zeta[2] + 
              576*zeta[3] - 1296*x*zeta[3] + 1296*x^2*zeta[3] - 
              576*x^3*zeta[3]))/(81*x) + (8*H[2, x]*(72 - 7477*x + 8130*x^2 - 
              812*x^3 + 60*x^4 - 576*zeta[2] + 2700*x*zeta[2] - 
              1890*x^2*zeta[2] - 594*x^3*zeta[2] + 360*x^4*zeta[2] - 
              216*x*zeta[3] + 216*x^3*zeta[3]))/(81*(-1 + x)*x) + 
           Lp^2*((8*(-1 + x)*(56 - 127*x + 20*x^2)*H[1, x])/(9*x) - 
             (16*(-4 - 7*x - x^2 + 4*x^3)*H[2, x])/(3*x) + 
             96*(1 + x)*H[3, x] + 64*(-1 + x)*H[-2, 0, x] + 
             (32*(1 + x)*(4 - 7*x + 4*x^2)*H[-1, 0, x])/(3*x) + 
             (4*(11 + 149*x)*H[0, 0, x])/3 + Lh*((16*(-1 + x)*(-2 + 19*x + 
                  4*x^2))/(3*x) - 48*(1 + x)*H[0, x] - 32*(1 + x)*
                H[0, 0, x]) - (16*(-1 + x)*(4 + 7*x + 4*x^2)*H[1, 0, x])/
              (3*x) + 32*(1 + x)*H[2, 0, x] + 8*(-17 + 23*x)*H[0, 0, 0, x] - 
             (8*H[0, x]*(64 + 376*x + 58*x^2 + 184*x^3 + 117*x*zeta[2] + 
                45*x^2*zeta[2]))/(9*x) + (4*(-620 + 324*x + 168*x^2 + 
                110*x^3 + 36*zeta[2] - 93*x*zeta[2] - 75*x^2*zeta[2] + 
                60*x^3*zeta[2] - 288*x*zeta[3] + 144*x^2*zeta[3]))/(9*x)) + 
           (4*H[0, x]*(28552 + 643972*x - 645735*x^2 + 243148*x^3 - 
              270342*x^4 - 11520*zeta[2] + 99990*x*zeta[2] + 48060*x^2*zeta[
                2] - 153090*x^3*zeta[2] + 16560*x^4*zeta[2] + 38880*zeta[3] + 
              49680*x*zeta[3] + 12960*x^2*zeta[3] - 114480*x^3*zeta[3] + 
              12960*x^4*zeta[3] - 25920*x*zeta[4] + 194400*x^2*zeta[4] - 
              168480*x^3*zeta[4]))/(1215*(-1 + x)*x) + 
           Lp*((-16*(-23 + 16*x + 8*x^2)*H[3, x])/3 + 224*(1 + x)*H[4, x] + 
             64*(3 + x)*H[-3, 0, x] - (32*(-39 - 9*x + 8*x^2)*H[-2, 0, x])/
              3 - (16*(1 + x)*(62 - 557*x + 8*x^2)*H[-1, 0, x])/(9*x) + 
             (128*(1 + x)^3*H[-1, 2, x])/(3*x) + (16*(-1 + x)*(29 - 13*x + 
                17*x^2)*H[1, 0, x])/(3*x) - (16*(-1 + x)*(7 + 22*x + 25*x^2)*
               H[1, 1, x])/(9*x) + (16*(-1 + x)*(4 + 7*x + 4*x^2)*H[1, 2, x])/
              (3*x) - (16*(16 + 19*x + 8*x^2)*H[2, 0, x])/3 + 
             16*x*H[2, 1, x] - 32*(1 + x)*H[2, 2, x] + 64*(2 + x)*
              H[3, 0, x] + 448*(-1 + x)*H[-2, -1, 0, x] - 96*(-1 + x)*
              H[-2, 0, 0, x] + (32*(1 + x)*(4 - 21*x + 4*x^2)*H[-1, -1, 0, 
                x])/x + (16*(1 + x)*(8 + 43*x + 8*x^2)*H[-1, 0, 0, x])/
              (3*x) + 128*(-1 + 3*x)*H[0, 0, 0, x] + 
             Lh*((-16*(-1 + x)*(1 - 23*x + x^2))/(3*x) - 48*(1 + x)*H[0, x] - 
               8*(3 + x)*H[0, 0, x] - 16*(1 + x)*H[0, 0, 0, x]) - 
             (32*(-1 + x)*(10 + 31*x + 10*x^2)*H[1, 0, 0, x])/(3*x) - 
             (16*(-1 + x)*(4 + 7*x + 4*x^2)*H[1, 1, 0, x])/(3*x) - 
             (16*(-1 + x)*(4 + 7*x + 4*x^2)*H[1, 1, 1, x])/(3*x) + 
             256*(1 + x)*H[2, 0, 0, x] + 32*(1 + x)*H[2, 1, 0, x] + 
             32*(1 + x)*H[2, 1, 1, x] + 160*(-2 + 3*x)*H[0, 0, 0, 0, x] + 
             224*(-1 + x)*H[-2, x]*zeta[2] + (16*(1 + x)*(4 - 79*x + 4*x^2)*H[
                -1, x]*zeta[2])/(3*x) - (8*H[0, 0, x]*(1127 + 644*x + 
                342*x^2 + 270*zeta[2] + 270*x*zeta[2]))/9 - 
             (8*H[2, x]*(24 - 624*x - 171*x^2 + 22*x^3 + 288*x*zeta[2] + 
                288*x^2*zeta[2]))/(9*x) + (8*(-1 + x)*H[1, x]*(-181 - 
                2767*x + 170*x^2 + 288*zeta[2] + 1260*x*zeta[2] + 
                288*x^2*zeta[2]))/(27*x) + (8*H[0, x]*(308 + 543*x - 
                1518*x^2 + 1722*x^3 - 144*zeta[2] - 711*x*zeta[2] + 
                423*x^2*zeta[2] + 144*x^3*zeta[2] - 756*x*zeta[3] - 
                1728*x^2*zeta[3]))/(27*x) + (4*(6647 - 9248*x + 7565*x^2 - 
                5459*x^3 - 1404*zeta[2] - 3618*x*zeta[2] + 5328*x^2*zeta[2] + 
                1044*x^3*zeta[2] - 1872*zeta[3] - 684*x*zeta[3] + 
                2664*x^2*zeta[3] + 432*x^3*zeta[3] + 3078*x*zeta[4] + 
                1026*x^2*zeta[4]))/(27*x)) + 
           (2*(2068453 - 2359525*x - 574131*x^2 + 170240*x^3 + 694963*x^4 - 
              689580*zeta[2] + 2537640*x*zeta[2] - 7369920*x^2*zeta[2] + 
              5567220*x^3*zeta[2] - 75492*x^4*zeta[2] + 34992*x^5*zeta[2] - 
              51840*zeta[3] + 120960*x*zeta[3] - 989820*x^2*zeta[3] + 
              584820*x^3*zeta[3] + 335880*x^4*zeta[3] - 874800*x*zeta[2]*zeta[
                3] + 1321920*x^2*zeta[2]*zeta[3] - 447120*x^3*zeta[2]*zeta[
                3] + 278640*zeta[4] - 1015740*x*zeta[4] - 551610*x^2*zeta[
                4] + 1197990*x^3*zeta[4] + 90720*x^4*zeta[4] + 
              729000*x*zeta[5] - 2060640*x^2*zeta[5] + 1331640*x^3*zeta[5]))/
            (3645*(-1 + x)*x)))) + delta[1 - x]*
      (1 + as*CA*(-2*Lh*Lp - Lp^2 - zeta[2]) + 
       as^2*(CA*Nf*TF*((112*Lh)/27 + (20/9 + (4*Lh)/3)*Lp^2 + (8*Lp^3)/9 + 
           Lp*((40*Lh)/9 + (8*zeta[2])/3) + (2*(-164 + 135*zeta[2] + 
              126*zeta[3]))/81) + CA^2*((-22/9 + 2*Lh)*Lp^3 + Lp^4/2 + 
           Lp^2*((-11*Lh)/3 + 2*Lh^2 + (-67 - 45*zeta[2])/9) + 
           Lp*((-22*zeta[2])/3 + (2*Lh*(-67 + 27*zeta[2]))/9) + 
           (2*Lh*(-202 + 189*zeta[3]))/27 + (4856 - 3618*zeta[2] - 
             2772*zeta[3] + 2025*zeta[4])/324)) + 
       as^3*(CA^2*Nf*TF*((8/3 - (28*Lh)/9)*Lp^4 - (8*Lp^5)/9 + 
           Lp^3*((-64*Lh)/27 - (8*Lh^2)/3 + (8*(289 + 36*zeta[2]))/81) + 
           Lp^2*((-80*Lh^2)/9 - (4*Lh*(-29 + 9*zeta[2]))/3 + 
             (2*(2215 + 1647*zeta[2] - 126*zeta[3]))/81) + 
           Lp*((-224*Lh^2)/27 - (4*Lh*(-2215 + 585*zeta[2] + 126*zeta[3]))/
              81 + (8*(401*zeta[2] + 132*zeta[3] - 207*zeta[4]))/27) - 
           (2*Lh*(-31313 + 5220*zeta[2] + 12204*zeta[3] - 2430*zeta[4]))/
            729 + (-412765 + 697338*zeta[2] + 660312*zeta[3] + 
             8748*zeta[2]*zeta[3] - 155763*zeta[4] - 402408*zeta[5])/6561) + 
         CA*(Nf^2*TF^2*((-320/81 - (32*Lh)/27)*Lp^3 - (8*Lp^4)/9 + 
             Lp^2*((-160*Lh)/27 - (16*(25 + 18*zeta[2]))/81) - 
             (64*Lh*(58 + 81*zeta[3]))/729 + Lp*((-800*Lh)/81 - 
               (64*(5*zeta[2] + 3*zeta[3]))/27) - (8*(64 + 8262*zeta[2] + 
                3780*zeta[3] + 2673*zeta[4]))/6561) + 
           CF*Nf*TF*((8*Lp^3)/3 + Lp^2*(4*Lh + (55 - 48*zeta[3])/3) + 
             Lp*(8*zeta[2] - (2*Lh*(-55 + 48*zeta[3]))/3) + 
             (Lh*(1711 - 912*zeta[3] - 432*zeta[4]))/27 + 
             (-42727 + 14850*zeta[2] + 20928*zeta[3] - 12960*zeta[2]*
                zeta[3] + 8208*zeta[4] + 12096*zeta[5])/486)) + 
         CA^3*((22/9 - Lh)*Lp^5 - Lp^6/6 + Lp^4*((77*Lh)/9 - 2*Lh^2 + 
             (13 + 99*zeta[2])/18) + Lp^3*((22*Lh^2)/3 - (4*Lh^3)/3 + 
             (2*Lh*(281 + 81*zeta[2]))/27 - (8*(445 + 99*zeta[2] + 
                216*zeta[3]))/81) + Lp*((-4*Lh^2*(-202 + 189*zeta[3]))/27 + 
             (Lh*(-11954 + 5226*zeta[2] + 5676*zeta[3] - 3591*zeta[4]))/54 + 
             (2*(-1132*zeta[2] - 242*zeta[3] + 504*zeta[2]*zeta[3] + 
                759*zeta[4]))/9) + Lp^2*((-2*Lh^2*(-134 + 45*zeta[2]))/9 + 
             (Lh*(-1376 + 891*zeta[2] - 378*zeta[3]))/27 + 
             (-11954 - 10542*zeta[2] + 5676*zeta[3] + 7209*zeta[4])/108) + 
           (Lh*(-297029 + 79344*zeta[2] + 332856*zeta[3] - 63180*zeta[2]*zeta[
                3] + 37422*zeta[4] - 139968*zeta[5]))/1458 + 
           (20847796 - 22991976*zeta[2] - 32644512*zeta[3] + 
             7313328*zeta[2]*zeta[3] + 5412096*zeta[3]^2 + 10024236*zeta[4] + 
             10520928*zeta[5] - 6994269*zeta[6])/104976)))
 
TMDpdf["gq"] = as*CF*(2*x - (2*Lp*(2 - 2*x + x^2))/x) + 
     as^2*(CF*Nf*TF*((8*Lp^2*(2 - 2*x + x^2))/(3*x) + 
         (8*(56 - 56*x + 13*x^2))/(27*x) - (16*(5 - 5*x + x^2)*H[1, x])/
          (9*x) + Lp*((80*(2 - 2*x + x^2))/(9*x) - 
           (16*(2 - 2*x + x^2)*H[1, x])/(3*x)) + 
         (8*(2 - 2*x + x^2)*H[1, 1, x])/(3*x)) + 
       CF^2*(10 - x + 5*(-3 + x)*H[0, x] - (2*(16 - 16*x + 5*x^2)*H[1, x])/
          x + Lp^2*(4 - x - 2*(-2 + x)*H[0, x] - (4*(2 - 2*x + x^2)*H[1, x])/
            x) + (-4 - 3*x)*H[0, 0, x] + (2*(6 - 6*x + x^2)*H[1, 1, x])/x + 
         Lp*(6*(1 + 2*x) - 2*(4 + 5*x)*H[0, x] - (12*(2 - 2*x + x^2)*H[1, x])/
            x - 4*(-2 + x)*H[0, 0, x] + (8*(2 - 2*x + x^2)*H[1, 1, x])/x) - 
         2*(-2 + x)*H[0, 0, 0, x] - (4*(2 - 2*x + x^2)*H[1, 1, 1, x])/x) + 
       CA*CF*((2*Lp^3*(2 - 2*x + x^2))/x - (2*(249 - 6*x + 88*x^2)*H[0, x])/
          9 + (2*(152 - 152*x + 43*x^2)*H[1, x])/(9*x) + 
         Lp^2*((4*Lh*(2 - 2*x + x^2))/x + (2*(-53 + 46*x - 11*x^2 + 4*x^3))/
            (3*x) - (8*(1 + x + x^2)*H[0, x])/x - (4*(2 - 2*x + x^2)*H[1, x])/
            x) + 4*x*H[2, x] - (8*(2 + 2*x + x^2)*H[-2, 0, x])/x + 
         4*x*H[-1, 0, x] + (2*(36 + 9*x + 8*x^2)*H[0, 0, x])/3 - 
         (4*(-22 + 24*x - 9*x^2 + 4*x^3)*H[1, 0, x])/(3*x) - 
         (2*(22 - 22*x + 5*x^2)*H[1, 1, x])/(3*x) + 
         (4*(2 - 2*x + x^2)*H[1, 2, x])/x + (8*(2 + x^2)*H[2, 0, x])/x + 
         (4*(2 - 2*x + x^2)*H[2, 1, x])/x + (8*(2 + 2*x + x^2)*
           H[-1, -1, 0, x])/x - (4*(2 + 2*x + x^2)*H[-1, 0, 0, x])/x - 
         4*(2 + x)*H[0, 0, 0, x] - (4*(2 - 2*x + x^2)*H[1, 0, 0, x])/x + 
         (4*(2 - 2*x + x^2)*H[1, 1, 0, x])/x + 
         (4*(2 - 2*x + x^2)*H[1, 1, 1, x])/x + (4*(2 + 2*x + x^2)*H[-1, x]*
           zeta[2])/x + Lp*(-4*Lh*x + (4*(36 + 15*x + 8*x^2)*H[0, x])/3 + 
           (4*(22 - 22*x + 17*x^2)*H[1, x])/(3*x) - 
           (8*(2 - 2*x + x^2)*H[2, x])/x - (8*(2 + 2*x + x^2)*H[-1, 0, x])/
            x - 8*(2 + x)*H[0, 0, x] - (8*(2 - 2*x + x^2)*H[1, 0, x])/x - 
           (8*(2 - 2*x + x^2)*H[1, 1, x])/x - 
           (2*(18 + 38*x + 8*x^2 + 88*x^3 - 18*zeta[2] + 90*x*zeta[2] - 
              9*x^2*zeta[2]))/(9*x)) - (2*(1580 - 1582*x + 536*x^2 - 
            304*x^3 - 396*zeta[2] + 432*x*zeta[2] - 81*x^2*zeta[2] + 
            72*x^3*zeta[2] - 648*zeta[3] + 756*x*zeta[3] - 324*x^2*zeta[3]))/
          (27*x))) + as^3*(CF*Nf^2*TF^2*((-32*Lp^3*(2 - 2*x + x^2))/(9*x) + 
         (32*(52 - 52*x + 21*x^2)*H[1, x])/(27*x) + 
         Lp^2*((-160*(2 - 2*x + x^2))/(9*x) + (32*(2 - 2*x + x^2)*H[1, x])/
            (3*x)) - (64*(25 - 25*x + 11*x^2)*H[1, 1, x])/(27*x) + 
         Lp*((-800*(2 - 2*x + x^2))/(27*x) + (320*(2 - 2*x + x^2)*H[1, x])/
            (9*x) - (64*(2 - 2*x + x^2)*H[1, 1, x])/(3*x)) + 
         (160*(2 - 2*x + x^2)*H[1, 1, 1, x])/(9*x) - 
         (32*(232 - 232*x + 125*x^2 + 324*zeta[3] - 324*x*zeta[3] + 
            162*x^2*zeta[3]))/(243*x)) + CF^2*Nf*TF*
        ((-16*(4 + 13*x)*H[3, x])/27 - (32*(-2 + x)*H[4, x])/9 + 
         (512*H[-3, 0, x])/3 - (64*(-16 - 54*x + 27*x^2 + 4*x^3)*H[-2, 0, x])/
          (27*x) + (16*(1 + x)*(611 + 1495*x + 152*x^2)*H[-1, 0, x])/(81*x) + 
         Lp^3*((-4*(-124 + 330*x - 177*x^2 + 16*x^3))/(27*x) - 
           (16*(-4 + 5*x + 2*x^2)*H[0, x])/(9*x) + 
           (80*(2 - 2*x + x^2)*H[1, x])/(9*x) + (16*(-2 + x)*H[0, 0, x])/3) + 
         (16*(16 - 28*x + 17*x^2)*H[1, 2, x])/(27*x) + 
         (64*(2 - 2*x + x^2)*H[1, 3, x])/(9*x) - (16*(4 + 13*x)*H[2, 0, x])/
          27 + (256*(1 + x)*H[2, 1, x])/27 + (32*(-2 + x)*H[2, 2, x])/9 - 
         (32*(-2 + x)*H[3, 0, x])/9 + (32*(-2 + x)*H[3, 1, x])/9 - 
         (128*(2 - 6*x + 3*x^2)*H[-2, 0, 0, x])/(9*x) - 
         (64*(1 + x)*(31 - 31*x + 4*x^2)*H[-1, 0, 0, x])/(27*x) - 
         (4*(2842 - 347*x + 32*x^2)*H[0, 0, 0, x])/27 - 
         (32*(-7 - 30*x + 36*x^2 + 4*x^3)*H[1, 0, 0, x])/(27*x) - 
         (16*(40 - 28*x + 5*x^2)*H[1, 1, 0, x])/(27*x) + 
         (16*(383 - 389*x + 178*x^2)*H[1, 1, 1, x])/(27*x) + 
         (32*(2 - 2*x + x^2)*H[1, 1, 2, x])/(9*x) + 
         (64*(2 - 2*x + x^2)*H[1, 2, 0, x])/(9*x) + 
         (32*(2 - 2*x + x^2)*H[1, 2, 1, x])/(9*x) + 
         (32*(4 + 14*x + 5*x^2)*H[2, 0, 0, x])/(9*x) + 
         (32*(-2 + x)*H[2, 1, 0, x])/9 + (16*(-2 + x)*H[2, 1, 1, x])/9 - 
         (16*(34 + x)*H[0, 0, 0, 0, x])/9 - (16*(2 - 2*x + x^2)*
           H[1, 0, 0, 0, x])/(3*x) + (32*(2 - 2*x + x^2)*H[1, 1, 0, 0, x])/
          (9*x) + (32*(2 - 2*x + x^2)*H[1, 1, 1, 0, x])/(3*x) - 
         (560*(2 - 2*x + x^2)*H[1, 1, 1, 1, x])/(9*x) + 
         64*(-2 + x)*H[0, 0, 0, 0, 0, x] - 
         (16*H[2, x]*(365 - 31*x - 36*zeta[2] + 18*x*zeta[2]))/81 + 
         (4*H[0, 0, x]*(-4831 - 8074*x + 608*x^2 - 144*zeta[2] + 
            72*x*zeta[2]))/81 - (8*H[1, 0, x]*(2 - 48*x - 7*x^2 + 
            48*zeta[2] - 48*x*zeta[2] + 24*x^2*zeta[2]))/(27*x) - 
         (8*H[1, 1, x]*(2708 - 2696*x + 1237*x^2 + 72*zeta[2] - 
            72*x*zeta[2] + 36*x^2*zeta[2]))/(81*x) + 
         Lp^2*((-4*(104 + 546*x - 3*x^2 + 32*x^3)*H[0, x])/(9*x) + 
           (16*(19 - 17*x + 9*x^2)*H[1, x])/(3*x) - (16*(-2 + x)*H[2, x])/3 - 
           (16*(4 + 7*x)*H[0, 0, x])/3 - (16*(2 - 2*x + x^2)*H[1, 0, x])/
            (3*x) - (112*(2 - 2*x + x^2)*H[1, 1, x])/(3*x) + 
           32*(-2 + x)*H[0, 0, 0, x] + (2*(-2072 + 108*x + 837*x^2 + 
              560*x^3 - 144*x*zeta[2] + 72*x^2*zeta[2]))/(27*x)) - 
         (4*H[1, x]*(-7670 + 6002*x - 4483*x^2 + 576*zeta[2] - 
            1008*x*zeta[2] + 612*x^2*zeta[2] - 10800*zeta[3] + 
            10800*x*zeta[3] - 5400*x^2*zeta[3]))/(243*x) - 
         (4*H[0, x]*(4760 + 40105*x - 4682*x^2 + 6192*x^3 - 2304*zeta[2] - 
            144*x*zeta[2] + 3420*x^2*zeta[2] + 2592*zeta[3] + 
            1728*x*zeta[3] + 3024*x^2*zeta[3]))/(243*x) + 
         Lp*((8*(670 - 616*x + 443*x^2)*H[1, x])/(27*x) - 
           (16*(4 + 5*x)*H[2, x])/3 - (32*(-2 + x)*H[3, x])/3 - 
           (64*(2 - 6*x + 3*x^2)*H[-2, 0, x])/(3*x) - 
           (32*(1 + x)*(31 - 31*x + 4*x^2)*H[-1, 0, x])/(9*x) - 
           (8*(640 + 157*x + 16*x^2)*H[0, 0, x])/9 - 
           (16*(8 - 20*x + 7*x^2)*H[1, 0, x])/(9*x) - 
           (400*(2 - 2*x + x^2)*H[1, 1, x])/(3*x) - (32*(-2 + x)*H[2, 0, x])/
            3 - (16*(11 + 2*x)*H[0, 0, 0, x])/3 - 
           (16*(2 - 2*x + x^2)*H[1, 0, 0, x])/x - 
           (32*(2 - 2*x + x^2)*H[1, 1, 0, x])/(3*x) + 
           (224*(2 - 2*x + x^2)*H[1, 1, 1, x])/(3*x) + 80*(-2 + x)*
            H[0, 0, 0, 0, x] + (8*H[0, x]*(344 + 625*x + 376*x^2 + 232*x^3 - 
              144*zeta[2] - 72*x*zeta[2] - 180*x^2*zeta[2]))/(27*x) - 
           (-18060 + 28054*x - 10843*x^2 + 2400*x^3 + 2976*zeta[2] - 
             576*x*zeta[2] - 3312*x^2*zeta[2] + 5184*zeta[3] - 
             9216*x*zeta[3] + 4608*x^2*zeta[3])/(27*x)) + 
         (-278668 - 265938*x + 304071*x^2 + 227584*x^3 + 175968*zeta[2] + 
           105120*x*zeta[2] + 465408*x^2*zeta[2] - 274752*zeta[3] + 
           397440*x*zeta[3] - 76896*x^2*zeta[3] + 20736*x^3*zeta[3] - 
           46656*zeta[4] + 199584*x*zeta[4] + 40176*x^2*zeta[4])/(1458*x)) + 
       CF^3*((-4*(-20 + 7*x)*H[4, x])/3 - 24*(-2 + x)*H[5, x] - 
         (1280*H[-4, 0, x])/3 - (2048*H[-3, 0, x])/3 + 
         (4*(14 - 46*x + 41*x^2)*H[1, 2, x])/(3*x) + 
         (8*(2 - 10*x + 5*x^2)*H[1, 3, x])/x + (16*(-4 + 7*x)*H[2, 2, x])/3 + 
         (32*(-4 + x)*H[2, 3, x])/3 - 16*x*H[3, 0, x] + 
         (8*(-2 + 7*x)*H[3, 1, x])/3 + (32*(-2 + x)*H[3, 2, x])/3 + 
         16*(-2 + x)*H[4, 1, x] + (256*H[-3, -1, 0, x])/3 - 
         (640*H[-3, 0, 0, x])/3 + (128*H[-2, -2, 0, x])/3 + 
         (128*(1 + x)*H[-2, -1, 0, x])/3 - (128*(8 + x)*H[-2, 0, 0, x])/3 + 
         (256*(2 + 2*x + x^2)*H[-1, -3, 0, x])/(3*x) + 
         (32*(6 + 14*x + 7*x^2)*H[-1, -2, 0, x])/(3*x) - 
         (32*(13 + 51*x + 40*x^2)*H[-1, 0, 0, x])/(3*x) + 
         (256*(2 - 2*x + x^2)*H[1, -3, 0, x])/(3*x) + 
         (32*(24 - 52*x + 25*x^2)*H[1, -2, 0, x])/(3*x) + 
         (4*(-6 - 154*x + 153*x^2)*H[1, 0, 0, x])/(3*x) + 
         (16*(6 - 14*x + 5*x^2)*H[1, 1, 2, x])/(3*x) + 
         (32*(2 - 2*x + x^2)*H[1, 1, 3, x])/x + 
         (8*(30 - 14*x + x^2)*H[1, 2, 0, x])/(3*x) - 
         (8*(-4 + 5*x)*H[1, 2, 1, x])/3 + (64*(-8 + x)*H[2, -2, 0, x])/3 + 
         (8*(-68 + 9*x)*H[2, 0, 0, x])/3 - (64*(-1 + x)*H[2, 1, 0, x])/3 - 
         (4*(4 + 13*x)*H[2, 1, 1, x])/3 - (64*H[2, 1, 2, x])/3 + 
         (64*H[2, 2, 0, x])/3 - (16*(-2 + x)*H[2, 2, 1, x])/3 - 
         128*H[3, 0, 0, x] - (32*(-2 + x)*H[3, 1, 0, x])/3 - 
         8*(-2 + x)*H[3, 1, 1, x] + (256*H[-2, -1, 0, 0, x])/3 - 
         (32*(4 + x)*H[-2, 0, 0, 0, x])/3 + (64*(2 + 2*x + x^2)*
           H[-1, -2, 0, 0, x])/(3*x) + (64*(6 + 14*x + 7*x^2)*
           H[-1, -1, 0, 0, x])/(3*x) - (16*(12 + 24*x + 11*x^2)*
           H[-1, 0, 0, 0, x])/(3*x) + (32*(2 + 2*x + x^2)*H[-1, 2, 0, 0, x])/
          x + (16*(-7 + 15*x)*H[0, 0, 0, 0, x])/3 + 
         (64*(2 - 2*x + x^2)*H[1, -2, 0, 0, x])/x + 
         (4*(4 - 16*x + 9*x^2)*H[1, 0, 0, 0, x])/x + 
         (128*(2 - 2*x + x^2)*H[1, 1, -2, 0, x])/(3*x) + 
         (8*(30 - 62*x + 29*x^2)*H[1, 1, 0, 0, x])/(3*x) - 
         (16*(-6 - 2*x + 3*x^2)*H[1, 1, 1, 0, x])/(3*x) - 
         (4*(192 - 196*x + 89*x^2)*H[1, 1, 1, 1, x])/(3*x) - 
         (16*(2 - 2*x + x^2)*H[1, 1, 1, 2, x])/(3*x) - 
         (32*(2 - 2*x + x^2)*H[1, 1, 2, 0, x])/x - 
         (16*(2 - 2*x + x^2)*H[1, 1, 2, 1, x])/x + 
         (64*(2 - 2*x + x^2)*H[1, 2, 0, 0, x])/(3*x) - 
         (64*(2 - 2*x + x^2)*H[1, 2, 1, 0, x])/(3*x) - 
         (32*(2 - 2*x + x^2)*H[1, 2, 1, 1, x])/(3*x) + 
         (8*(-10 + x)*H[2, 0, 0, 0, x])/3 - (128*H[2, 1, 0, 0, x])/3 + 
         (64*H[2, 1, 1, 0, x])/3 - (8*(-2 + x)*H[2, 1, 1, 1, x])/3 + 
         (64*(2 + 2*x + x^2)*H[-1, -1, 0, 0, 0, x])/(3*x) - 
         (16*(2 + 2*x + x^2)*H[-1, 0, 0, 0, 0, x])/(3*x) + 
         (32*(3 + 2*x)*H[0, 0, 0, 0, 0, x])/3 + 
         (16*(2 - 2*x + x^2)*H[1, 1, 0, 0, 0, x])/x - 
         (32*(2 - 2*x + x^2)*H[1, 1, 1, 0, 0, x])/(3*x) - 
         (16*(2 - 2*x + x^2)*H[1, 1, 1, 1, 0, x])/(3*x) + 
         (80*(2 - 2*x + x^2)*H[1, 1, 1, 1, 1, x])/x + (128*H[-3, x]*zeta[2])/
          3 + (64*(1 + x)*H[-2, x]*zeta[2])/3 - 
         (8*H[2, 0, x]*(10 + 17*x + 8*zeta[2]))/3 + 
         (4*H[2, 1, x]*(92 + 7*x + 16*zeta[2]))/3 - 
         (16*H[-2, 0, x]*(124 - 53*x + 12*zeta[2] + 2*x*zeta[2]))/3 - 
         (4*H[3, x]*(59 - 5*x - 48*zeta[2] + 8*x*zeta[2]))/3 + 
         (H[0, 0, 0, x]*(-142 + 755*x - 144*zeta[2] + 72*x*zeta[2]))/3 + 
         (64*H[-1, -1, 0, x]*(6 + 11*x + 5*x^2 + 2*zeta[2] + 2*x*zeta[2] + 
            x^2*zeta[2]))/(3*x) - (4*H[1, 1, 0, x]*(42 - 50*x + 47*x^2 + 
            16*zeta[2] - 16*x*zeta[2] + 8*x^2*zeta[2]))/(3*x) + 
         (2*H[1, 1, 1, x]*(418 - 416*x + 199*x^2 + 16*zeta[2] - 
            16*x*zeta[2] + 8*x^2*zeta[2]))/(3*x) + 
         Lp^3*((-4*(-5 + 2*x)*H[0, x])/3 - (8*(-4 + x)*H[1, x])/3 - 
           (16*(-2 + x)*H[2, x])/3 - (4*(-2 + x)*H[0, 0, x])/3 - 
           (16*(2 - 2*x + x^2)*H[1, 0, x])/(3*x) - 
           (32*(2 - 2*x + x^2)*H[1, 1, x])/(3*x) + 
           (2 - 11*x - 32*zeta[2] + 16*x*zeta[2])/3) - 
         (4*H[2, x]*(234 + 55*x - 32*zeta[2] + 44*x*zeta[2] + 88*zeta[3] - 
            20*x*zeta[3]))/3 + (H[0, 0, x]*(1125 + 45550*x - 216*x^3 - 
            1200*zeta[2] + 420*x*zeta[2] - 6480*zeta[3] + 3240*x*zeta[3]))/
          45 - (2*H[1, 1, x]*(169 - 232*x + 224*x^2 + 48*zeta[2] - 
            112*x*zeta[2] + 40*x^2*zeta[2] + 48*zeta[3] - 48*x*zeta[3] + 
            24*x^2*zeta[3]))/(3*x) + (2*H[1, 0, x]*(54 + 18*x + 15*x^2 + 
            120*zeta[2] - 184*x*zeta[2] + 84*x^2*zeta[2] + 96*zeta[3] - 
            96*x*zeta[3] + 48*x^2*zeta[3]))/(3*x) + 
         (8*H[-1, 0, x]*(-68 - 585*x - 5730*x^2 - 5360*x^3 + 27*x^5 - 
            540*x*zeta[2] - 1140*x^2*zeta[2] - 540*x^3*zeta[2] - 
            360*x*zeta[3] - 360*x^2*zeta[3] - 180*x^3*zeta[3]))/(45*x^2) + 
         Lp^2*(-16*(-1 + 2*x)*H[2, x] - 16*(-2 + x)*H[3, x] - 
           16*(2 + x)*H[-2, 0, x] - (16*(1 + x)*(3 + 2*x)*H[-1, 0, x])/x + 
           8*(1 + 2*x)*H[0, 0, x] - (4*(12 - 16*x + 7*x^2)*H[1, 0, x])/x - 
           (4*(24 - 20*x + 11*x^2)*H[1, 1, x])/x - 8*(-2 + x)*H[2, 0, x] + 
           8*(-2 + x)*H[2, 1, x] + (32*(2 + 2*x + x^2)*H[-1, -1, 0, x])/x - 
           (16*(2 + 2*x + x^2)*H[-1, 0, 0, x])/x + 8*(2 + x)*H[0, 0, 0, x] + 
           (48*(2 - 2*x + x^2)*H[1, 1, 1, x])/x + 
           H[0, x]*(66 - 5*x - 32*zeta[2]) + (16*(2 + 2*x + x^2)*H[-1, x]*
             zeta[2])/x - (2*H[1, x]*(-10 - 6*x - 11*x^2 + 16*zeta[2] - 
              16*x*zeta[2] + 8*x^2*zeta[2]))/x - (-104 + 192*x - 37*x^2 + 
             96*zeta[2] + 32*x*zeta[2] - 64*zeta[3] + 64*x*zeta[3] + 
             32*x^2*zeta[3])/(2*x)) + (32*H[-1, x]*(6*zeta[2] + 
            11*x*zeta[2] + 5*x^2*zeta[2] + 22*zeta[4] + 22*x*zeta[4] + 
            11*x^2*zeta[4]))/(3*x) - (H[1, x]*(-637 + 1508*x - 1152*x^2 + 
            248*zeta[2] - 536*x*zeta[2] + 324*x^2*zeta[2] - 1008*zeta[3] + 
            1552*x*zeta[3] - 656*x^2*zeta[3] + 704*zeta[4] - 704*x*zeta[4] + 
            352*x^2*zeta[4]))/(3*x) - (H[0, x]*(-544 + 3407*x - 13248*x^2 + 
            216*x^3 - 3540*x*zeta[2] - 12420*x^2*zeta[2] + 6720*x*zeta[3] - 
            4860*x^2*zeta[3] + 12600*x*zeta[4] + 540*x^2*zeta[4]))/(45*x) + 
         Lp*(-8*(-6 + 5*x)*H[3, x] - 32*(-2 + x)*H[4, x] - 256*H[-3, 0, x] - 
           48*(10 + x)*H[-2, 0, x] + (16*(-1 + x)*(-3 + 2*x)*H[1, 2, x])/x - 
           32*x*H[2, 0, x] + 8*(1 + 6*x)*H[2, 1, x] + 16*(-2 + x)*
            H[2, 2, x] + 24*(-2 + x)*H[3, 1, x] + 128*H[-2, -1, 0, x] - 
           32*(4 + x)*H[-2, 0, 0, x] + (32*(2 + 2*x + x^2)*H[-1, -2, 0, x])/
            x + (64*(1 + x)*(3 + 4*x)*H[-1, -1, 0, x])/x - 
           (192*(1 + x)^2*H[-1, 0, 0, x])/x + 4*(-7 + 26*x)*H[0, 0, 0, x] + 
           (96*(2 - 2*x + x^2)*H[1, -2, 0, x])/x + 
           (12*(4 - 16*x + 9*x^2)*H[1, 0, 0, x])/x - 
           (24*(2 - 2*x + x^2)*H[1, 1, 0, x])/x + 
           (144*(2 - 2*x + x^2)*H[1, 1, 1, x])/x + 
           (32*(2 - 2*x + x^2)*H[1, 1, 2, x])/x + 
           (32*(2 - 2*x + x^2)*H[1, 2, 0, x])/x + 
           (16*(2 - 2*x + x^2)*H[1, 2, 1, x])/x + 8*(-10 + x)*H[2, 0, 0, x] + 
           (64*(2 + 2*x + x^2)*H[-1, -1, 0, 0, x])/x - 
           (16*(2 + 2*x + x^2)*H[-1, 0, 0, 0, x])/x + 4*(10 + 7*x)*
            H[0, 0, 0, 0, x] + (48*(2 - 2*x + x^2)*H[1, 1, 0, 0, x])/x - 
           (96*(2 - 2*x + x^2)*H[1, 1, 1, 1, x])/x + 64*H[-2, x]*zeta[2] + 
           (32*(1 + x)*(3 + 4*x)*H[-1, x]*zeta[2])/x - 
           4*H[2, x]*(50 + 17*x - 24*zeta[2] + 4*x*zeta[2]) + 
           4*H[0, 0, x]*(11 + 133*x - 16*zeta[2] + 8*x*zeta[2]) - 
           (16*H[-1, 0, x]*(7 + 41*x + 36*x^2 + 4*zeta[2] + 4*x*zeta[2] + 
              2*x^2*zeta[2]))/x + (8*H[1, 0, x]*(-9 + 16*x - 3*x^2 + 
              8*zeta[2] - 8*x*zeta[2] + 4*x^2*zeta[2]))/x - 
           (4*H[1, 1, x]*(41 - 36*x + 31*x^2 + 16*zeta[2] - 16*x*zeta[2] + 
              8*x^2*zeta[2]))/x - 4*H[0, x]*(-2 - 55*x + 12*zeta[2] + 
             2*x*zeta[2] + 52*zeta[3] - 14*x*zeta[3]) - 
           (2*H[1, x]*(-47 + 112*x - 116*x^2 + 72*zeta[2] - 152*x*zeta[2] + 
              80*x^2*zeta[2] - 144*zeta[3] + 144*x*zeta[3] - 72*x^2*zeta[3]))/
            x - (-376 + 1054*x - 347*x^2 + 448*zeta[2] - 800*x*zeta[2] + 
             2032*x^2*zeta[2] - 960*zeta[3] + 1568*x*zeta[3] + 
             640*x^2*zeta[3] + 1024*zeta[4] + 1616*x*zeta[4] + 
             56*x^2*zeta[4])/(4*x)) + (51688 - 149182*x + 73737*x^2 - 
           1728*x^3 - 37440*zeta[2] + 112320*x*zeta[2] - 316640*x^2*zeta[2] + 
           1728*x^4*zeta[2] + 213120*zeta[3] - 196320*x*zeta[3] + 
           87360*x^2*zeta[3] + 69120*zeta[2]*zeta[3] - 51840*x*zeta[2]*
            zeta[3] + 25920*x^2*zeta[2]*zeta[3] - 141120*zeta[4] - 
           92640*x*zeta[4] - 150000*x^2*zeta[4] - 230400*zeta[5] - 
           7680*x*zeta[5] - 115200*x^2*zeta[5])/(360*x)) + 
       CA^2*CF*(-((Lp^5*(2 - 2*x + x^2))/x) + 
         Lp^4*((-4*Lh*(2 - 2*x + x^2))/x - (-406 + 364*x - 101*x^2 + 24*x^3)/
            (9*x) + (8*(1 + x + x^2)*H[0, x])/x + (4*(2 - 2*x + x^2)*H[1, x])/
            x) + (4*(733 + 164*x + 104*x^2)*H[4, x])/9 - 
         (4*(14 + 45*x)*H[5, x])/3 - (8*(24 - 82*x + 37*x^2)*H[-4, 0, x])/
          (3*x) - (8*(186 + 904*x - 129*x^2 + 112*x^3)*H[-3, 0, x])/(9*x) - 
         (8*(48 + 130*x + 23*x^2)*H[-3, 2, x])/(3*x) - 
         (16*(-13 + 67*x + 31*x^2 + 8*x^3)*H[-2, 2, x])/(3*x) - 
         (4*(200 + 254*x + 101*x^2)*H[-2, 3, x])/(3*x) - 
         (4*(94 + 289*x + 68*x^2 + 24*x^3)*H[-1, 3, x])/(9*x) - 
         (208*(2 + 2*x + x^2)*H[-1, 4, x])/(3*x) - 
         (4*(-656 + 704*x - 211*x^2 + 96*x^3)*H[1, 3, x])/(9*x) - 
         (32*(2 - 2*x + x^2)*H[1, 4, x])/x - (4*(-2 + 50*x - 5*x^2 + 48*x^3)*
           H[2, 2, x])/(9*x) + (4*(128 - 2*x + 71*x^2)*H[2, 3, x])/(3*x) + 
         (4*(372 + 1285*x + 1633*x^2 + 963*x^3 + 316*x^4 + 64*x^5)*
           H[3, 0, x])/(9*x*(1 + x)^2) - (8*(158 + 73*x + 12*x^2)*H[3, 1, x])/
          9 + (8*(52 + 30*x + 33*x^2)*H[3, 2, x])/(3*x) + 
         (32*(6 - 4*x + 7*x^2)*H[4, 0, x])/(3*x) + (4*(2 + 13*x)*H[4, 1, x])/
          3 + (64*(3 + 9*x + 2*x^2)*H[-3, -1, 0, x])/(3*x) - 
         (4*(168 + 38*x + 137*x^2)*H[-3, 0, 0, x])/(3*x) + 
         (8*(20 - 2*x + 13*x^2)*H[-2, -2, 0, x])/x + 
         (8*(60 - 29*x + 8*x^2)*H[-2, -1, 0, x])/3 + 
         (8*(128 + 218*x + 63*x^2)*H[-2, -1, 2, x])/(3*x) - 
         (4*(314 + 1642*x - 147*x^2 + 184*x^3)*H[-2, 0, 0, x])/(9*x) - 
         (8*(32 + 10*x + 15*x^2)*H[-2, 2, 0, x])/(3*x) - 
         (32*(2 - 2*x + x^2)*H[-2, 2, 1, x])/(3*x) + 
         (224*(2 + 2*x + x^2)*H[-1, -3, 0, x])/(3*x) + 
         (16*(89 + 72*x - 42*x^2 + 8*x^3)*H[-1, -2, 0, x])/(9*x) + 
         (240*(2 + 2*x + x^2)*H[-1, -2, 2, x])/x + 
         (8*(68 + 331*x + 164*x^2 + 16*x^3)*H[-1, -1, 2, x])/(9*x) + 
         (520*(2 + 2*x + x^2)*H[-1, -1, 3, x])/(3*x) + 
         (8*(4 + 13*x + 50*x^2)*H[-1, 2, 0, x])/(9*x) + 
         (16*(9 + 38*x + 28*x^2 + 4*x^3)*H[-1, 2, 1, x])/(9*x) - 
         (64*(2 + 2*x + x^2)*H[-1, 2, 2, x])/x - 
         (4*(40 + 46*x + 23*x^2)*H[-1, 3, 0, x])/(3*x) + 
         (80*(2 + 2*x + x^2)*H[-1, 3, 1, x])/(3*x) + 
         (80*(2 - 2*x + x^2)*H[1, -3, 0, x])/x + 
         (16*(-52 - 46*x + 65*x^2 + 8*x^3)*H[1, -2, 0, x])/(9*x) - 
         (64*(2 - 2*x + x^2)*H[1, -2, 2, x])/(3*x) - 
         (4*(392 - 206*x + 73*x^2 + 48*x^3)*H[1, 1, 2, x])/(9*x) + 
         (64*(2 - 2*x + x^2)*H[1, 1, 3, x])/x - 
         (8*(-288 + 202*x + 49*x^2 + 56*x^3)*H[1, 2, 0, x])/(9*x) - 
         (4*(286 - 265*x + 194*x^2 + 48*x^3)*H[1, 2, 1, x])/(9*x) + 
         (248*(2 - 2*x + x^2)*H[1, 2, 2, x])/(3*x) + 
         (8*(2 - 2*x + x^2)*H[1, 3, 0, x])/(3*x) + 
         (152*(2 - 2*x + x^2)*H[1, 3, 1, x])/(3*x) - 
         (16*(4 + 10*x + 3*x^2)*H[2, -2, 0, x])/x + 
         (4*(1158 + 3359*x + 3752*x^2 + 2163*x^3 + 734*x^4 + 104*x^5)*
           H[2, 0, 0, x])/(9*x*(1 + x)^2) - 
         (4*(414 + 1458*x + 1801*x^2 + 996*x^3 + 369*x^4 + 112*x^5)*
           H[2, 1, 0, x])/(9*x*(1 + x)^2) - 
         (4*(576 - 518*x + 259*x^2 + 32*x^3)*H[2, 1, 1, x])/(9*x) + 
         (4*(136 - 150*x + 53*x^2)*H[2, 1, 2, x])/(3*x) + 
         (16*(41 + 10*x + 29*x^2)*H[2, 2, 0, x])/(3*x) + 
         (16*(34 - 22*x + 17*x^2)*H[2, 2, 1, x])/(3*x) + 
         (8*(68 - 24*x + 49*x^2)*H[3, 0, 0, x])/(3*x) + 
         (4*(56 + 38*x + 25*x^2)*H[3, 1, 0, x])/(3*x) + 
         (32*(12 - 10*x + 7*x^2)*H[3, 1, 1, x])/(3*x) - 
         (32*(17 + 10*x + 10*x^2)*H[-2, -1, -1, 0, x])/(3*x) + 
         (4*(252 + 142*x + 161*x^2)*H[-2, -1, 0, 0, x])/(3*x) - 
         (32*(18 + 5*x + 12*x^2)*H[-2, 0, 0, 0, x])/(3*x) - 
         (160*(2 + 2*x + x^2)*H[-1, -2, -1, 0, x])/(3*x) + 
         (584*(2 + 2*x + x^2)*H[-1, -2, 0, 0, x])/(3*x) - 
         (32*(2 + 2*x + x^2)*H[-1, -1, -2, 0, x])/x - 
         (8*(84 + 37*x - 100*x^2 + 8*x^3)*H[-1, -1, -1, 0, x])/(9*x) - 
         (880*(2 + 2*x + x^2)*H[-1, -1, -1, 2, x])/(3*x) + 
         (16*(60 + 67*x - 2*x^2 + 6*x^3)*H[-1, -1, 0, 0, x])/(3*x) + 
         (16*(2 + 2*x + x^2)*H[-1, -1, 2, 0, x])/x - 
         (64*(2 + 2*x + x^2)*H[-1, -1, 2, 1, x])/(3*x) - 
         (8*(253 + 250*x - 10*x^2 + 24*x^3)*H[-1, 0, 0, 0, x])/(9*x) - 
         (8*(88 + 94*x + 47*x^2)*H[-1, 2, 0, 0, x])/(3*x) + 
         (8*(4 + 10*x + 5*x^2)*H[-1, 2, 1, 0, x])/(3*x) + 
         (32*(2 + 2*x + x^2)*H[-1, 2, 1, 1, x])/(3*x) + 
         (16*(17 + 35*x + 38*x^2)*H[0, 0, 0, 0, x])/9 - 
         (128*(2 - 2*x + x^2)*H[1, -2, -1, 0, x])/(3*x) + 
         (4*(-830 + 827*x - 145*x^2 + 96*x^3)*H[1, 0, 0, 0, x])/(9*x) + 
         (32*(2 - 2*x + x^2)*H[1, 1, -2, 0, x])/x - 
         (4*(-832 + 799*x - 266*x^2 + 96*x^3)*H[1, 1, 0, 0, x])/(9*x) - 
         (4*(140 - 125*x + 64*x^2 + 16*x^3)*H[1, 1, 1, 0, x])/(3*x) + 
         (4*(-832 + 818*x - 355*x^2 + 8*x^3)*H[1, 1, 1, 1, x])/(9*x) + 
         (328*(2 - 2*x + x^2)*H[1, 1, 1, 2, x])/(3*x) + 
         (80*(2 - 2*x + x^2)*H[1, 1, 2, 0, x])/x + 
         (256*(2 - 2*x + x^2)*H[1, 1, 2, 1, x])/(3*x) - 
         (16*(2 - 2*x + x^2)*H[1, 2, 0, 0, x])/(3*x) + 
         (96*(2 - 2*x + x^2)*H[1, 2, 1, 0, x])/x + 
         (272*(2 - 2*x + x^2)*H[1, 2, 1, 1, x])/(3*x) - 
         (4*(80 + 2*x + 73*x^2)*H[2, 0, 0, 0, x])/(3*x) + 
         (4*(68 + 86*x + 35*x^2)*H[2, 1, 0, 0, x])/(3*x) + 
         (4*(136 - 122*x + 59*x^2)*H[2, 1, 1, 0, x])/(3*x) + 
         (32*(15 - 17*x + 7*x^2)*H[2, 1, 1, 1, x])/(3*x) + 
         (128*(2 + 2*x + x^2)*H[-1, -1, -1, -1, 0, x])/(3*x) - 
         (520*(2 + 2*x + x^2)*H[-1, -1, -1, 0, 0, x])/(3*x) + 
         (296*(2 + 2*x + x^2)*H[-1, -1, 0, 0, 0, x])/(3*x) - 
         (56*(2 + 2*x + x^2)*H[-1, 0, 0, 0, 0, x])/x - 
         8*(-16 + 15*x)*H[0, 0, 0, 0, 0, x] - (136*(2 - 2*x + x^2)*
           H[1, 0, 0, 0, 0, x])/(3*x) - (344*(2 - 2*x + x^2)*
           H[1, 1, 0, 0, 0, x])/(3*x) - (56*(2 - 2*x + x^2)*
           H[1, 1, 1, 0, 0, x])/(3*x) + (328*(2 - 2*x + x^2)*
           H[1, 1, 1, 1, 0, x])/(3*x) + (80*(2 - 2*x + x^2)*
           H[1, 1, 1, 1, 1, x])/x + (8*(60 + 166*x + 31*x^2)*H[-3, x]*
           zeta[2])/(3*x) - (8*(162 + 238*x + 83*x^2)*H[-2, -1, x]*zeta[2])/
          (3*x) - (800*(2 + 2*x + x^2)*H[-1, -2, x]*zeta[2])/(3*x) + 
         (944*(2 + 2*x + x^2)*H[-1, -1, -1, x]*zeta[2])/(3*x) + 
         (8*H[0, 0, 0, x]*(3551 - 843*x + 443*x^2 + 90*zeta[2] + 
            207*x*zeta[2]))/27 + (4*H[1, 2, x]*(1355 - 685*x - 13*x^2 + 
            260*x^3 - 450*zeta[2] + 450*x*zeta[2] - 225*x^2*zeta[2]))/
          (27*x) + (2*H[1, 1, 1, x]*(6870 - 6530*x + 2905*x^2 + 296*x^3 - 
            396*zeta[2] + 396*x*zeta[2] - 198*x^2*zeta[2]))/(27*x) + 
         (8*H[-1, 2, x]*(660 + 301*x - 133*x^2 + 140*x^3 + 396*zeta[2] + 
            450*x*zeta[2] + 225*x^2*zeta[2]))/(27*x) - 
         (4*H[2, 1, x]*(-1484 + 3111*x - 465*x^2 + 112*x^3 + 486*zeta[2] - 
            414*x*zeta[2] + 243*x^2*zeta[2]))/(27*x) - 
         (4*H[3, x]*(1834*x - 1495*x^2 + 960*x^3 + 936*zeta[2] - 
            918*x*zeta[2] + 603*x^2*zeta[2]))/(27*x) + 
         (2*H[-1, 0, 0, x]*(1895 + 1240*x - 361*x^2 + 1408*x^3 + 
            2124*zeta[2] + 2016*x*zeta[2] + 1008*x^2*zeta[2]))/(27*x) + 
         (4*H[-2, 0, x]*(-3166 + 1892*x - 465*x^2 + 1248*x^3 + 2232*zeta[2] + 
            2232*x*zeta[2] + 1260*x^2*zeta[2]))/(27*x) - 
         (4*H[-1, -1, 0, x]*(-1191 - 1298*x - 865*x^2 + 248*x^3 + 
            2880*zeta[2] + 2880*x*zeta[2] + 1440*x^2*zeta[2]))/(27*x) - 
         (2*H[1, 0, 0, x]*(-14767 + 3*x + 12677*x^2 + 1483*x^3 + 3468*x^4 - 
            828*zeta[2] + 414*x^2*zeta[2] - 414*x^3*zeta[2]))/
          (27*x*(1 + x)) + (2*H[1, 1, 0, x]*(-4337 + 1967*x + 4121*x^2 - 
            259*x^3 + 1816*x^4 - 108*zeta[2] + 54*x^2*zeta[2] - 
            54*x^3*zeta[2]))/(27*x*(1 + x)) - 
         (2*H[2, 0, x]*(-3188 + 9180*x + 14617*x^2 + 4879*x^3 + 2576*x^4 + 
            1872*zeta[2] + 2052*x*zeta[2] + 1026*x^2*zeta[2] + 
            846*x^3*zeta[2]))/(27*x*(1 + x)) + 
         Lp^3*((-4*Lh^2*(2 - 2*x + x^2))/x - (4*(194 + 208*x + 121*x^2 + 
              16*x^3)*H[0, x])/(9*x) + (4*(-278 + 250*x - 83*x^2 + 16*x^3)*
             H[1, x])/(9*x) + Lh*((-2*(-128 + 114*x - 33*x^2 + 8*x^3))/
              (3*x) + (16*(1 + x + x^2)*H[0, x])/x + (8*(2 - 2*x + x^2)*H[1, 
                x])/x) - (8*(2 + 14*x + 5*x^2)*H[2, x])/(3*x) + 
           (8*(2 + 2*x + x^2)*H[-1, 0, x])/x - (8*(4 - 10*x + 5*x^2)*
             H[0, 0, x])/(3*x) + (8*(2 - 2*x + x^2)*H[1, 0, x])/(3*x) - 
           (8*(2 - 2*x + x^2)*H[1, 1, x])/(3*x) + 
           (2*(-3176 + 3210*x - 474*x^2 + 668*x^3 + 126*zeta[2] + 
              666*x*zeta[2] + 207*x^2*zeta[2]))/(27*x)) + 
         (4*Lh*x*(-202 + 189*zeta[3]))/27 + 
         (4*H[-2, x]*(-52*zeta[2] + 328*x*zeta[2] + 95*x^2*zeta[2] + 
            40*x^3*zeta[2] + 256*zeta[3] + 356*x*zeta[3] + 134*x^2*zeta[3]))/
          (3*x) - (4*H[-1, -1, x]*(220*zeta[2] + 699*x*zeta[2] + 
            228*x^2*zeta[2] + 40*x^3*zeta[2] + 1020*zeta[3] + 
            1020*x*zeta[3] + 510*x^2*zeta[3]))/(9*x) + 
         (2*H[1, 0, x]*(-45905 + 40703*x - 10870*x^2 + 14556*x^3 - 
            6624*zeta[2] + 5670*x*zeta[2] - 1566*x^2*zeta[2] + 
            792*x^3*zeta[2] + 14904*zeta[3] - 14904*x*zeta[3] + 
            7452*x^2*zeta[3]))/(81*x) + (2*H[1, 1, x]*(-41258 + 37654*x - 
            12623*x^2 + 2776*x^3 + 414*zeta[2] + 522*x*zeta[2] - 
            369*x^2*zeta[2] + 144*x^3*zeta[2] + 16200*zeta[3] - 
            16200*x*zeta[3] + 8100*x^2*zeta[3]))/(81*x) + 
         (4*H[-1, 0, x]*(-408 - 90025*x - 104835*x^2 - 41850*x^3 - 
            19660*x^4 + 162*x^5 + 16920*x*zeta[2] + 21825*x^2*zeta[2] + 
            1125*x^3*zeta[2] + 2520*x^4*zeta[2] + 34020*x*zeta[3] + 
            35640*x^2*zeta[3] + 17820*x^3*zeta[3]))/(405*x^2) - 
         (2*H[0, 0, x]*(663880*x + 1322670*x^2 + 807800*x^3 + 303434*x^4 + 
            154748*x^5 + 324*x^6 + 57870*x*zeta[2] + 124155*x^2*zeta[2] + 
            85140*x^3*zeta[2] + 28485*x^4*zeta[2] + 10440*x^5*zeta[2] - 
            25920*zeta[3] - 144720*x*zeta[3] - 264060*x^2*zeta[3] - 
            197640*x^3*zeta[3] - 52380*x^4*zeta[3]))/(405*x*(1 + x)^2) - 
         (2*H[2, x]*(18456 + 28430*x + 16143*x^2 + 17284*x^3 + 7579*x^4 - 
            3536*x^5 + 5760*zeta[2] + 25740*x*zeta[2] + 36072*x^2*zeta[2] + 
            19260*x^3*zeta[2] + 4788*x^4*zeta[2] + 1296*x^5*zeta[2] - 
            6048*zeta[3] - 2268*x*zeta[3] + 8154*x^2*zeta[3] - 
            1080*x^3*zeta[3] - 5454*x^4*zeta[3]))/(81*x*(1 + x)^2) + 
         Lp^2*(4*Lh^2*x + (8*(-42 + 139*x + 40*x^2 + 16*x^3)*H[2, x])/(3*x) - 
           (16*(4 + 6*x + 5*x^2)*H[3, x])/x - (8*(6 - 10*x + 7*x^2)*
             H[-2, 0, x])/x - (8*(95 + 81*x + 12*x^2 + 8*x^3)*H[-1, 0, x])/
            (3*x) - (16*(2 + 2*x + x^2)*H[-1, 2, x])/x + 
           (2*(-124 + 59*x + 40*x^2)*H[0, 0, x])/3 + 
           (8*(-84 + 71*x + 2*x^2 + 10*x^3)*H[1, 0, x])/(3*x) + 
           (2*(-58 + 30*x + 87*x^2 + 16*x^3)*H[1, 1, x])/(3*x) - 
           (52*(2 - 2*x + x^2)*H[1, 2, x])/x - (8*(14 + 4*x + 11*x^2)*
             H[2, 0, x])/x - (4*(26 - 10*x + 17*x^2)*H[2, 1, x])/x + 
           (24*(2 + 2*x + x^2)*H[-1, -1, 0, x])/x - 
           (20*(2 + 2*x + x^2)*H[-1, 0, 0, x])/x - 12*(-6 + 5*x)*
            H[0, 0, 0, x] - (20*(2 - 2*x + x^2)*H[1, 0, 0, x])/x - 
           (52*(2 - 2*x + x^2)*H[1, 1, 0, x])/x - 
           (52*(2 - 2*x + x^2)*H[1, 1, 1, x])/x + 
           (28*(2 + 2*x + x^2)*H[-1, x]*zeta[2])/x - 
           (4*H[1, x]*(-413 + 377*x - 106*x^2 + 168*x^3 - 162*zeta[2] + 
              162*x*zeta[2] - 81*x^2*zeta[2]))/(9*x) + 
           (2*H[0, x]*(-12 + 1079*x - 20*x^2 + 216*x^3 + 12*zeta[2] + 
              156*x*zeta[2] + 36*x^2*zeta[2]))/(3*x) + 
           Lh*((-8*(36 + 15*x + 8*x^2)*H[0, x])/3 - (8*(22 - 22*x + 17*x^2)*H[
                1, x])/(3*x) + (16*(2 - 2*x + x^2)*H[2, x])/x + 
             (16*(2 + 2*x + x^2)*H[-1, 0, x])/x + 16*(2 + x)*H[0, 0, x] + 
             (16*(2 - 2*x + x^2)*H[1, 0, x])/x + (16*(2 - 2*x + x^2)*H[1, 1, 
                x])/x + (2*(304 - 192*x + 117*x^2 + 176*x^3 - 108*zeta[2] + 
                252*x*zeta[2] - 54*x^2*zeta[2]))/(9*x)) - 
           (2*(-7126 + 8590*x - 2768*x^2 + 4080*x^3 + 1431*zeta[2] + 
              5382*x*zeta[2] + 1629*x^2*zeta[2] + 540*x^3*zeta[2] + 
              2808*zeta[3] - 2700*x*zeta[3] + 2052*x^2*zeta[3]))/(27*x)) - 
         (2*H[-1, x]*(1449*zeta[2] - 94*x*zeta[2] - 1397*x^2*zeta[2] + 
            808*x^3*zeta[2] - 1044*zeta[3] - 2646*x*zeta[3] - 
            612*x^2*zeta[3] - 144*x^3*zeta[3] - 3204*zeta[4] - 
            3258*x*zeta[4] - 1629*x^2*zeta[4]))/(27*x) + 
         (H[1, x]*(124911 - 75325*x - 16787*x^2 + 195633*x^3 + 12184*x^4 - 
            177354*zeta[2] + 18522*x*zeta[2] + 142164*x^2*zeta[2] - 
            23688*x^3*zeta[2] + 28080*x^4*zeta[2] - 85752*zeta[3] - 
            18036*x*zeta[3] + 2592*x^2*zeta[3] - 66852*x^3*zeta[3] - 
            1728*x^4*zeta[3] + 41148*zeta[4] - 20574*x^2*zeta[4] + 
            20574*x^3*zeta[4]))/(243*x*(1 + x)) + 
         (H[0, x]*(1138656 + 10488524*x + 18808362*x^2 + 13020512*x^3 + 
            5876754*x^4 + 2314736*x^5 - 337680*zeta[2] - 942210*x*zeta[2] - 
            1340820*x^2*zeta[2] - 1145790*x^3*zeta[2] - 344700*x^4*zeta[2] + 
            64800*x^5*zeta[2] - 97200*zeta[3] - 1641600*x*zeta[3] - 
            3449520*x^2*zeta[3] - 2648160*x^3*zeta[3] - 1037880*x^4*zeta[3] - 
            285120*x^5*zeta[3] - 158760*zeta[4] + 52650*x*zeta[4] + 
            534195*x^2*zeta[4] + 275400*x^3*zeta[4] - 47385*x^4*zeta[4]))/
          (1215*x*(1 + x)^2) + Lp*((4*(511 + 239*x + 72*x^2)*H[3, x])/3 - 
           4*(26 + 25*x)*H[4, x] - (8*(8 - 26*x + 9*x^2)*H[-3, 0, x])/x - 
           (8*(62 + 271*x + 21*x^2 + 32*x^3)*H[-2, 0, x])/(3*x) - 
           (64*(2 + 4*x + x^2)*H[-2, 2, x])/x - 
           (16*(9 + 38*x + 19*x^2 + 4*x^3)*H[-1, 2, x])/(3*x) - 
           (128*(2 + 2*x + x^2)*H[-1, 3, x])/x - 
           (8*(-119 + 112*x - 65*x^2 + 4*x^3)*H[1, 2, x])/(3*x) - 
           (64*(2 - 2*x + x^2)*H[1, 3, x])/x + 
           (16*(66 + 67*x + 58*x^2 + 14*x^3)*H[2, 0, x])/(3*x) + 
           (16*(55 - 45*x + 30*x^2 + 6*x^3)*H[2, 1, x])/(3*x) - 
           (16*(4 - 8*x + x^2)*H[2, 2, x])/x - (64*(1 + x + x^2)*H[3, 0, x])/
            x - (32*(3 - 3*x + 2*x^2)*H[3, 1, x])/x + 
           (16*(8 + 18*x + 3*x^2)*H[-2, -1, 0, x])/x - 
           (8*(32 + 18*x + 23*x^2)*H[-2, 0, 0, x])/x + 
           (112*(2 + 2*x + x^2)*H[-1, -2, 0, x])/x + 
           (8*(14 + 92*x + 49*x^2)*H[-1, -1, 0, x])/(3*x) + 
           (160*(2 + 2*x + x^2)*H[-1, -1, 2, x])/x - 
           (4*(324 + 404*x + 85*x^2 + 40*x^3)*H[-1, 0, 0, x])/(3*x) - 
           (48*(2 + 2*x + x^2)*H[-1, 2, 0, x])/x - 
           (32*(2 + 2*x + x^2)*H[-1, 2, 1, x])/x + 
           (16*(3 + 37*x + 16*x^2)*H[0, 0, 0, x])/3 + 
           (16*(2 - 2*x + x^2)*H[1, -2, 0, x])/x + 
           (4*(-260 + 149*x + 56*x^2 + 24*x^3)*H[1, 0, 0, x])/(3*x) - 
           (8*(-119 + 112*x - 65*x^2 + 4*x^3)*H[1, 1, 0, x])/(3*x) - 
           (8*(-119 + 112*x - 59*x^2 + 4*x^3)*H[1, 1, 1, x])/(3*x) - 
           (48*(2 - 2*x + x^2)*H[1, 1, 2, x])/x - 
           (80*(2 - 2*x + x^2)*H[1, 2, 0, x])/x - 
           (48*(2 - 2*x + x^2)*H[1, 2, 1, x])/x - (4*(32 + 34*x + 29*x^2)*
             H[2, 0, 0, x])/x - (16*(4 - 8*x + x^2)*H[2, 1, 0, x])/x - 
           (16*(4 - 8*x + x^2)*H[2, 1, 1, x])/x - 
           (128*(2 + 2*x + x^2)*H[-1, -1, -1, 0, x])/x + 
           (208*(2 + 2*x + x^2)*H[-1, -1, 0, 0, x])/x - 
           (96*(2 + 2*x + x^2)*H[-1, 0, 0, 0, x])/x - 8*(-20 + 19*x)*
            H[0, 0, 0, 0, x] - (32*(2 - 2*x + x^2)*H[1, 0, 0, 0, x])/x - 
           (48*(2 - 2*x + x^2)*H[1, 1, 0, 0, x])/x - 
           (48*(2 - 2*x + x^2)*H[1, 1, 1, 0, x])/x - 
           (32*(2 - 2*x + x^2)*H[1, 1, 1, 1, x])/x + 
           (8*(4 + x)*(6 + 11*x)*H[-2, x]*zeta[2])/x - 
           (224*(2 + 2*x + x^2)*H[-1, -1, x]*zeta[2])/x + 
           (4*H[0, 0, x]*(2712 - 159*x + 400*x^2 + 270*zeta[2] + 
              225*x*zeta[2]))/9 - (4*H[1, 0, x]*(-1665 + 1738*x - 257*x^2 + 
              536*x^3 - 180*zeta[2] + 180*x*zeta[2] - 90*x^2*zeta[2]))/
            (9*x) - (8*H[2, x]*(40*x - 11*x^2 + 221*x^3 - 90*zeta[2] - 
              72*x*zeta[2] - 72*x^2*zeta[2]))/(9*x) - 
           (4*H[1, 1, x]*(629 - 442*x + 320*x^2 + 122*x^3 - 108*zeta[2] + 
              108*x*zeta[2] - 54*x^2*zeta[2]))/(9*x) + 
           (8*H[-1, 0, x]*(88 + 89*x - 15*x^2 + 60*x^3 + 126*zeta[2] + 
              126*x*zeta[2] + 63*x^2*zeta[2]))/(3*x) - 
           (2*H[0, x]*(9480 + 40534*x + 3949*x^2 + 10148*x^3 - 2376*zeta[2] + 
              8982*x*zeta[2] + 3924*x^2*zeta[2] + 1440*x^3*zeta[2] - 
              3024*zeta[3] - 6048*x*zeta[3] - 3672*x^2*zeta[3]))/(27*x) - 
           (4*H[1, x]*(-4298 + 2782*x - 617*x^2 - 614*x^3 + 162*zeta[2] - 
              990*x*zeta[2] + 1278*x^2*zeta[2] + 72*x^3*zeta[2] - 
              648*zeta[3] + 648*x*zeta[3] - 324*x^2*zeta[3]))/(27*x) + 
           (4*H[-1, x]*(50*zeta[2] + 244*x*zeta[2] + 125*x^2*zeta[2] + 
              16*x^3*zeta[2] + 288*zeta[3] + 288*x*zeta[3] + 144*x^2*zeta[
                3]))/(3*x) + Lh*((4*(249 - 6*x + 88*x^2)*H[0, x])/9 - 
             (4*(152 - 152*x + 43*x^2)*H[1, x])/(9*x) - 8*x*H[2, x] + 
             (16*(2 + 2*x + x^2)*H[-2, 0, x])/x - 8*x*H[-1, 0, x] - 
             (4*(36 + 9*x + 8*x^2)*H[0, 0, x])/3 + (8*(-22 + 24*x - 9*x^2 + 
                4*x^3)*H[1, 0, x])/(3*x) + (4*(22 - 22*x + 5*x^2)*H[1, 1, x])/
              (3*x) - (8*(2 - 2*x + x^2)*H[1, 2, x])/x - 
             (16*(2 + x^2)*H[2, 0, x])/x - (8*(2 - 2*x + x^2)*H[2, 1, x])/x - 
             (16*(2 + 2*x + x^2)*H[-1, -1, 0, x])/x + 
             (8*(2 + 2*x + x^2)*H[-1, 0, 0, x])/x + 8*(2 + x)*H[0, 0, 0, x] + 
             (8*(2 - 2*x + x^2)*H[1, 0, 0, x])/x - (8*(2 - 2*x + x^2)*H[1, 1, 
                0, x])/x - (8*(2 - 2*x + x^2)*H[1, 1, 1, x])/x - 
             (8*(2 + 2*x + x^2)*H[-1, x]*zeta[2])/x + 
             (4*(1984 - 1986*x + 537*x^2 - 304*x^3 - 396*zeta[2] + 
                432*x*zeta[2] - 27*x^2*zeta[2] + 72*x^3*zeta[2] - 
                1026*zeta[3] + 1134*x*zeta[3] - 513*x^2*zeta[3]))/(27*x)) + 
           (-767458 + 722104*x - 232946*x^2 + 173136*x^3 + 160092*zeta[2] - 
             115020*x*zeta[2] + 13770*x^2*zeta[2] + 15408*x^3*zeta[2] + 
             263880*zeta[3] - 228888*x*zeta[3] + 27180*x^2*zeta[3] - 
             25920*x^3*zeta[3] + 60102*zeta[4] + 111294*x*zeta[4] + 
             53217*x^2*zeta[4])/(162*x)) + (15002793 + 14635744*x - 
           10835404*x^2 - 11417716*x^3 - 6800209*x^4 - 5850848*x^5 - 
           2814720*zeta[2] - 4442400*x*zeta[2] - 1198770*x^2*zeta[2] + 
           144060*x^3*zeta[2] + 192318*x^4*zeta[2] + 481056*x^5*zeta[2] + 
           3888*x^6*zeta[2] - 1218240*zeta[3] - 3774960*x*zeta[3] - 
           5329080*x^2*zeta[3] - 3332880*x^3*zeta[3] + 293400*x^4*zeta[3] + 
           853920*x^5*zeta[3] + 142560*zeta[2]*zeta[3] + 972000*x*zeta[2]*
            zeta[3] + 1668600*x^2*zeta[2]*zeta[3] + 991440*x^3*zeta[2]*
            zeta[3] + 152280*x^4*zeta[2]*zeta[3] - 3535920*zeta[4] - 
           7963110*x*zeta[4] - 6732855*x^2*zeta[4] - 3838860*x^3*zeta[4] - 
           1656855*x^4*zeta[4] - 118800*x^5*zeta[4] - 3408480*zeta[5] - 
           4490640*x*zeta[5] - 865080*x^2*zeta[5] - 1892160*x^3*zeta[5] - 
           2109240*x^4*zeta[5])/(2430*x*(1 + x)^2)) + 
       CA*(CF*Nf*TF*((224*Lh*x)/27 - (40*Lp^4*(2 - 2*x + x^2))/(9*x) + 
           Lp^3*((-8*Lh*(2 - 2*x + x^2))/x - (8*(-166 + 138*x - 15*x^2 + 
                16*x^3))/(27*x) + (128*(1 + x + x^2)*H[0, x])/(9*x) + 
             (112*(2 - 2*x + x^2)*H[1, x])/(9*x)) + 
           (64*(5 - 11*x + 5*x^2)*H[3, x])/27 + (32*(-4 + x)*H[4, x])/9 + 
           (64*(6 - 14*x + 3*x^2)*H[-3, 0, x])/(9*x) + 
           (64*(37 - 13*x + 39*x^2 + 2*x^3)*H[-2, 0, x])/(27*x) - 
           (64*(2 + 2*x + x^2)*H[-2, 2, x])/(3*x) - 
           (128*(5 + 5*x + x^2)*H[-1, 2, x])/(27*x) - 
           (80*(2 + 2*x + x^2)*H[-1, 3, x])/(9*x) - 
           (16*(-23 + x + 49*x^2 + 28*x^3)*H[1, 2, x])/(27*x) - 
           (80*(2 - 2*x + x^2)*H[1, 3, x])/(9*x) + 
           (64*(-50 + 14*x - 13*x^2 + x^3)*H[2, 0, x])/(27*x) - 
           (8*(280 - 264*x + 99*x^2 + 24*x^3)*H[2, 1, x])/(27*x) + 
           (32*(16 + 2*x + 13*x^2)*H[2, 2, x])/(9*x) - 
           (32*(12 + 4*x + 11*x^2)*H[3, 0, x])/(9*x) + 
           (64*(2 + x)*H[3, 1, x])/9 + (32*(10 - 14*x + 9*x^2)*
             H[-2, 0, 0, x])/(9*x) - (32*(50 + 50*x + 37*x^2)*
             H[-1, -1, 0, x])/(27*x) + (160*(2 + 2*x + x^2)*H[-1, -1, 2, x])/
            (9*x) + (16*(94 - 10*x - 59*x^2 + 8*x^3)*H[-1, 0, 0, x])/(27*x) - 
           (32*(2 + 2*x + x^2)*H[-1, 2, 0, x])/(9*x) + 
           (64*(2 + 2*x + x^2)*H[-1, 2, 1, x])/(9*x) - 
           (8*(-128 - 207*x + 40*x^2)*H[0, 0, 0, x])/27 + 
           (128*(2 - 2*x + x^2)*H[1, -2, 0, x])/(9*x) + 
           (16*(-44 + 4*x + 61*x^2 + 28*x^3)*H[1, 0, 0, x])/(27*x) - 
           (16*(-93 + 151*x - 47*x^2 + 44*x^3)*H[1, 1, 0, x])/(27*x) + 
           (16*(-501 + 494*x - 217*x^2 + 4*x^3)*H[1, 1, 1, x])/(27*x) + 
           (464*(2 - 2*x + x^2)*H[1, 1, 2, x])/(9*x) + 
           (160*(2 - 2*x + x^2)*H[1, 2, 0, x])/(9*x) + 
           (400*(2 - 2*x + x^2)*H[1, 2, 1, x])/(9*x) - 
           (32*(10 + 14*x + 7*x^2)*H[2, 0, 0, x])/(9*x) + 
           (64*(9 + 2*x^2)*H[2, 1, 0, x])/(9*x) + (16*(50 - 58*x + 23*x^2)*
             H[2, 1, 1, x])/(9*x) + (32*(2 + 2*x + x^2)*H[-1, -1, -1, 0, x])/
            (9*x) + (32*(2 + 2*x + x^2)*H[-1, 0, 0, 0, x])/(9*x) + 
           (64*(-1 + 2*x)*H[0, 0, 0, 0, x])/9 + (128*(2 - 2*x + x^2)*
             H[1, 0, 0, 0, x])/(9*x) - (208*(2 - 2*x + x^2)*H[1, 1, 0, 0, x])/
            (9*x) + (48*(2 - 2*x + x^2)*H[1, 1, 1, 0, x])/x + 
           (560*(2 - 2*x + x^2)*H[1, 1, 1, 1, x])/(9*x) + 
           (64*(2 + 2*x + x^2)*H[-2, x]*zeta[2])/(3*x) - 
           (16*(2 + 2*x + x^2)*H[-1, -1, x]*zeta[2])/x + 
           (8*H[0, 0, x]*(980 + 12365*x - 1000*x^2 + 81*x^3 + 720*zeta[2] - 
              180*x*zeta[2]))/405 + (8*H[1, 1, x]*(4144 - 3938*x + 1675*x^2 + 
              100*x^3 - 198*zeta[2] + 198*x*zeta[2] - 99*x^2*zeta[2]))/
            (81*x) - (16*H[2, x]*(-206 + 859*x - 35*x^2 + 150*x^3 + 
              72*zeta[2] - 180*x*zeta[2] + 126*x^2*zeta[2]))/(81*x) + 
           (8*H[1, 0, x]*(130 - 262*x + 161*x^2 + 48*x^3 + 324*zeta[2] - 
              324*x*zeta[2] + 162*x^2*zeta[2]))/(81*x) - 
           (8*H[-1, 0, x]*(-204 + 640*x + 12450*x^2 + 11595*x^3 + 760*x^4 + 
              81*x^5 - 180*x*zeta[2] - 180*x^2*zeta[2] - 90*x^3*zeta[2]))/
            (405*x^2) + Lp^2*((-16*(-43 - 12*x - 27*x^2 + 8*x^3)*H[0, x])/
              (9*x) + (16*(-62 + 55*x - 17*x^2 + 4*x^3)*H[1, x])/(9*x) + 
             Lh*((-8*(20 - 20*x + 9*x^2))/(3*x) + (32*(2 - 2*x + x^2)*
                 H[1, x])/(3*x)) - (16*(-2 + 10*x + x^2)*H[2, x])/(3*x) + 
             (16*(2 + 2*x + x^2)*H[-1, 0, x])/x + (64*(1 + x)*H[0, 0, x])/3 + 
             (16*(2 - 2*x + x^2)*H[1, 0, x])/(3*x) - (8*(2 - 2*x + x^2)*H[1, 
                1, x])/x + (4*(1881 - 1520*x + 490*x^2 + 20*x^3 + 
                36*zeta[2] + 468*x*zeta[2] + 90*x^2*zeta[2]))/(27*x)) - 
           (8*H[0, x]*(-2058 - 3961*x + 5849*x^2 - 8763*x^3 + 2880*zeta[2] + 
              1800*x*zeta[2] - 9900*x^2*zeta[2] + 1800*x^3*zeta[2] - 
              9720*zeta[3] - 8640*x*zeta[3] - 17280*x^2*zeta[3]))/(1215*x) - 
           (8*H[1, x]*(20479 - 20014*x + 8306*x^2 - 1344*x^3 - 2268*zeta[2] + 
              3096*x*zeta[2] - 1278*x^2*zeta[2] + 360*x^3*zeta[2] - 
              3240*zeta[3] + 3240*x*zeta[3] - 1620*x^2*zeta[3]))/(243*x) - 
           (16*H[-1, x]*(10*zeta[2] + 10*x*zeta[2] + 29*x^2*zeta[2] - 
              18*zeta[3] - 18*x*zeta[3] - 9*x^2*zeta[3]))/(27*x) + 
           Lp*((32*(20 - 16*x + 11*x^2 + 6*x^3)*H[2, x])/(9*x) - 
             (64*(2 + x)*H[3, x])/3 + (64*(4 - 2*x + 3*x^2)*H[-2, 0, x])/
              (3*x) + (32*(41 + 15*x - 9*x^2 + 2*x^3)*H[-1, 0, x])/(9*x) - 
             (64*(2 + 2*x + x^2)*H[-1, 2, x])/(3*x) - 
             (128*(-9 - 9*x + x^2)*H[0, 0, x])/9 + (32*(-13 + 16*x + 4*x^2 + 
                6*x^3)*H[1, 0, x])/(9*x) - (16*(-183 + 176*x - 85*x^2 + 
                4*x^3)*H[1, 1, x])/(9*x) + Lh*((-64*(7 - 7*x + x^2))/(9*x) + 
               (32*(5 - 5*x + x^2)*H[1, x])/(9*x) - (16*(2 - 2*x + x^2)*
                 H[1, 1, x])/(3*x)) - (128*(2 - 2*x + x^2)*H[1, 2, x])/
              (3*x) - (64*(4 - x + 2*x^2)*H[2, 0, x])/(3*x) - 
             (32*(8 - 12*x + 3*x^2)*H[2, 1, x])/(3*x) + 
             (32*(2 + 2*x + x^2)*H[-1, -1, 0, x])/(3*x) - 
             (16*(2 + 2*x + x^2)*H[-1, 0, 0, x])/(3*x) + (64*x*H[0, 0, 0, x])/
              3 + (80*(2 - 2*x + x^2)*H[1, 0, 0, x])/(3*x) - 
             (128*(2 - 2*x + x^2)*H[1, 1, 0, x])/(3*x) - 
             (128*(2 - 2*x + x^2)*H[1, 1, 1, x])/(3*x) + 
             (80*(2 + 2*x + x^2)*H[-1, x]*zeta[2])/(3*x) - 
             (8*H[0, x]*(60 + 712*x + 277*x^2 + 236*x^3 - 72*zeta[2] - 
                144*x*zeta[2] - 180*x^2*zeta[2]))/(27*x) - 
             (8*H[1, x]*(1185 - 988*x + 578*x^2 + 100*x^3 - 72*zeta[2] + 
                72*x*zeta[2] - 36*x^2*zeta[2]))/(27*x) + 
             (4*(8012 - 5950*x + 1973*x^2 + 2336*x^3 - 1494*zeta[2] + 
                4374*x*zeta[2] - 2295*x^2*zeta[2] - 900*zeta[3] - 
                1260*x*zeta[3] + 414*x^2*zeta[3]))/(81*x)) - 
           (4*(-86909 + 52196*x - 35916*x^2 + 94*x^3 + 32400*zeta[2] - 
              67380*x*zeta[2] + 71895*x^2*zeta[2] - 10440*x^3*zeta[2] + 
              486*x^4*zeta[2] - 28080*zeta[3] - 4680*x*zeta[3] + 
              32760*x^2*zeta[3] + 10800*x^3*zeta[3] - 4860*zeta[4] + 
              32940*x*zeta[4] + 16470*x^2*zeta[4]))/(1215*x)) + 
         CF^2*(Lp^4*(-4 + x + 2*(-2 + x)*H[0, x] + (4*(2 - 2*x + x^2)*H[1, 
                x])/x) + (8*(-46 - 31*x + 24*x^2)*H[4, x])/9 - 
           (32*(5 + 3*x)*H[5, x])/3 - (16*(-74 + 7*x)*H[-4, 0, x])/3 - 
           (16*(-157 + 7*x)*H[-3, 0, x])/3 - (16*(12 + 10*x + 5*x^2)*
             H[-3, 2, x])/(3*x) - (16*(18 + 15*x + 8*x^2)*H[-2, 2, x])/
            (3*x) - (8*(12 + 14*x + 7*x^2)*H[-2, 3, x])/(3*x) - 
           (4*(36 + 40*x + 19*x^2)*H[-1, 3, x])/(3*x) - 
           (32*(2 + 2*x + x^2)*H[-1, 4, x])/(3*x) - 
           (4*(-194 - 40*x + 77*x^2 + 48*x^3)*H[1, 3, x])/(9*x) - 
           (16*(2 - 2*x + x^2)*H[1, 4, x])/(3*x) + 
           (4*(288 - 16*x + 95*x^2)*H[2, 2, x])/(9*x) + 
           (8*(20 + 34*x + x^2)*H[2, 3, x])/(3*x) - 
           (4*(326 + 531*x + 132*x^2 - 16*x^3 + 48*x^4)*H[3, 0, x])/
            (9*(1 + x)^2) - (8*(29 - 10*x + 24*x^2)*H[3, 1, x])/9 + 
           (16*(12 - 2*x + 5*x^2)*H[3, 2, x])/(3*x) + (64*(1 + x)*H[4, 0, x])/
            3 + (8*(18 + 7*x)*H[4, 1, x])/3 + (32*(6 - 2*x + 5*x^2)*
             H[-3, -1, 0, x])/(3*x) - (8*(24 - 30*x + 29*x^2)*H[-3, 0, 0, x])/
            (3*x) + (32*(1 + x^2)*H[-2, -2, 0, x])/x + 
           (16*(18 + 2*x + 5*x^2)*H[-2, -1, 0, x])/(3*x) - 
           (16*(2 + x)*H[-2, -1, 2, x])/3 - (8*(36 - 105*x + 19*x^2)*
             H[-2, 0, 0, x])/(3*x) + (16*(2 + x)*H[-2, 2, 0, x])/3 + 
           (32*(2 + 2*x + x^2)*H[-2, 2, 1, x])/x - 
           (64*(2 + 2*x + x^2)*H[-1, -3, 0, x])/x - 
           (16*(19 + 10*x)*H[-1, -2, 0, x])/3 - (16*(2 + 2*x + x^2)*
             H[-1, -2, 2, x])/x + (8*(24 + 20*x + 15*x^2)*H[-1, -1, 2, x])/
            (3*x) - (8*(2 + 2*x + x^2)*H[-1, -1, 3, x])/(3*x) + 
           (8*(4 + x)*H[-1, 2, 0, x])/3 + (16*(6 + 6*x + x^2)*H[-1, 2, 1, x])/
            (3*x) + (32*(2 + 2*x + x^2)*H[-1, 2, 2, x])/(3*x) + 
           (8*(8 + 2*x + x^2)*H[-1, 3, 0, x])/(3*x) + 
           (16*(2 + 2*x + x^2)*H[-1, 3, 1, x])/x - 
           (80*(2 - 2*x + x^2)*H[1, -3, 0, x])/x - 
           (16*(48 - 130*x + 65*x^2)*H[1, -2, 0, x])/(3*x) + 
           (4*(-212 + 428*x - 103*x^2 + 96*x^3)*H[1, 1, 2, x])/(9*x) - 
           (48*(2 - 2*x + x^2)*H[1, 1, 3, x])/x + 
           (4*(-190 - 62*x + 79*x^2 + 48*x^3)*H[1, 2, 0, x])/(9*x) + 
           (8*(53 - 50*x + 49*x^2 + 24*x^3)*H[1, 2, 1, x])/(9*x) - 
           (8*(2 - 2*x + x^2)*H[1, 2, 2, x])/(3*x) + 
           (24*(2 - 2*x + x^2)*H[1, 3, 0, x])/x + 
           (40*(2 - 2*x + x^2)*H[1, 3, 1, x])/(3*x) - 
           (64*(-11 + x)*H[2, -2, 0, x])/3 - (8*(-72 - 179*x - 159*x^2 - 
              21*x^3 + 88*x^4 + 48*x^5)*H[2, 0, 0, x])/(9*x*(1 + x)^2) + 
           (4*(288 + 722*x + 765*x^2 + 564*x^3 + 299*x^4 + 48*x^5)*
             H[2, 1, 0, x])/(9*x*(1 + x)^2) + 
           (16*(99 - 83*x + 49*x^2 + 6*x^3)*H[2, 1, 1, x])/(9*x) - 
           (8*(44 - 2*x + 19*x^2)*H[2, 1, 2, x])/(3*x) + 
           (8*(2 - 58*x + 11*x^2)*H[2, 2, 0, x])/(3*x) - 
           (32*(5 + 2*x + 2*x^2)*H[2, 2, 1, x])/(3*x) + 
           (16*(12 + 40*x + 9*x^2)*H[3, 0, 0, x])/(3*x) + 
           (8*(24 - 18*x + 19*x^2)*H[3, 1, 0, x])/(3*x) - 
           (8*(14 + x)*H[3, 1, 1, x])/3 + (48*(2 + 2*x + x^2)*
             H[-2, -1, -1, 0, x])/x + (16*(21 + 14*x + 19*x^2)*
             H[-2, -1, 0, 0, x])/(3*x) - (16*(18 + 20*x + 13*x^2)*
             H[-2, 0, 0, 0, x])/(3*x) - (32*(2 + 2*x + x^2)*H[-1, -2, -1, 0, 
              x])/(3*x) + (136*(2 + 2*x + x^2)*H[-1, -2, 0, 0, x])/(3*x) - 
           (32*(2 + 2*x + x^2)*H[-1, -1, -2, 0, x])/x - 
           (8*(36 + 34*x + 31*x^2)*H[-1, -1, -1, 0, x])/(3*x) + 
           (112*(2 + 2*x + x^2)*H[-1, -1, -1, 2, x])/(3*x) - 
           (8*(6 + 71*x + 45*x^2)*H[-1, -1, 0, 0, x])/(3*x) - 
           (16*(2 + 2*x + x^2)*H[-1, -1, 2, 0, x])/(3*x) - 
           (64*(2 + 2*x + x^2)*H[-1, -1, 2, 1, x])/(3*x) + 
           (32*(1 + x)*(-3 + 2*x)*H[-1, 0, 0, 0, x])/(3*x) - 
           (32*(5 + 8*x + 4*x^2)*H[-1, 2, 0, 0, x])/(3*x) - 
           (32*(5 + 2*x + x^2)*H[-1, 2, 1, 0, x])/(3*x) - 
           (32*(2 + 2*x + x^2)*H[-1, 2, 1, 1, x])/(3*x) + 
           (8*(355 - 155*x + 64*x^2)*H[0, 0, 0, 0, x])/9 - 
           (160*(2 - 2*x + x^2)*H[1, -2, 0, 0, x])/(3*x) - 
           (16*(-27 + 9*x + 4*x^2 + 8*x^3)*H[1, 0, 0, 0, x])/(3*x) - 
           (224*(2 - 2*x + x^2)*H[1, 1, -2, 0, x])/(3*x) - 
           (8*(157 - 265*x + 125*x^2)*H[1, 1, 0, 0, x])/(9*x) + 
           (4*(-131 + 94*x + 6*x^2 + 48*x^3)*H[1, 1, 1, 0, x])/(3*x) - 
           (8*(-704 + 703*x - 311*x^2 + 4*x^3)*H[1, 1, 1, 1, x])/(9*x) - 
           (104*(2 - 2*x + x^2)*H[1, 1, 1, 2, x])/x + 
           (32*(2 - 2*x + x^2)*H[1, 1, 2, 0, x])/x - 
           (208*(2 - 2*x + x^2)*H[1, 1, 2, 1, x])/(3*x) + 
           (80*(2 - 2*x + x^2)*H[1, 2, 0, 0, x])/(3*x) + 
           (16*(2 - 2*x + x^2)*H[1, 2, 1, 0, x])/(3*x) - 
           (80*(2 - 2*x + x^2)*H[1, 2, 1, 1, x])/x + 
           (32*(7 + 13*x + x^2)*H[2, 0, 0, 0, x])/(3*x) + 
           (16*(7 - 2*x + 7*x^2)*H[2, 1, 0, 0, x])/(3*x) - 
           (8*(68 + 34*x + 25*x^2)*H[2, 1, 1, 0, x])/(3*x) - 
           (8*(20 - 22*x + 9*x^2)*H[2, 1, 1, 1, x])/x - 
           (128*(2 + 2*x + x^2)*H[-1, -1, -1, -1, 0, x])/(3*x) - 
           (248*(2 + 2*x + x^2)*H[-1, -1, -1, 0, 0, x])/(3*x) + 
           (56*(2 + 2*x + x^2)*H[-1, -1, 0, 0, 0, x])/x - 
           (40*(2 + 2*x + x^2)*H[-1, 0, 0, 0, 0, x])/x - 
           (32*(6 + 5*x)*H[0, 0, 0, 0, 0, x])/3 - 
           (136*(2 - 2*x + x^2)*H[1, 0, 0, 0, 0, x])/(3*x) - 
           (40*(2 - 2*x + x^2)*H[1, 1, 0, 0, 0, x])/(3*x) + 
           (184*(2 - 2*x + x^2)*H[1, 1, 1, 0, 0, x])/(3*x) - 
           (104*(2 - 2*x + x^2)*H[1, 1, 1, 1, 0, x])/x - 
           (160*(2 - 2*x + x^2)*H[1, 1, 1, 1, 1, x])/x + 
           (32*(9 + 4*x + 5*x^2)*H[-3, x]*zeta[2])/(3*x) + 
           (8*(18 + 22*x + 11*x^2)*H[-2, -1, x]*zeta[2])/(3*x) + 
           (32*(2 + 2*x + x^2)*H[-1, -2, x]*zeta[2])/(3*x) - 
           (176*(2 + 2*x + x^2)*H[-1, -1, -1, x]*zeta[2])/(3*x) + 
           (H[0, 0, 0, x]*(-4282 - 4357*x - 2048*x^2 + 1332*zeta[2] + 
              774*x*zeta[2]))/27 - (4*H[1, 1, 1, x]*(5192 - 4987*x + 
              2300*x^2 + 104*x^3 - 126*zeta[2] + 126*x*zeta[2] - 
              63*x^2*zeta[2]))/(27*x) + (4*H[2, 1, x]*(-864 + 1618*x - 
              497*x^2 + 312*x^3 - 288*zeta[2] - 576*x*zeta[2] - 
              36*x^2*zeta[2]))/(27*x) + (8*H[1, 2, x]*(-688 + 796*x - 
              464*x^2 + 48*x^3 - 18*zeta[2] + 18*x*zeta[2] - 9*x^2*zeta[2]))/
            (27*x) - (16*H[-1, 2, x]*(16 + 15*x + 4*x^2 + 10*zeta[2] + 
              4*x*zeta[2] + 2*x^2*zeta[2]))/(3*x) + 
           (2*H[-1, 0, 0, x]*(-121 + 546*x + 729*x^2 + 80*zeta[2] + 
              56*x*zeta[2] + 28*x^2*zeta[2]))/(3*x) - 
           (4*H[-1, -1, 0, x]*(1 + 82*x + 99*x^2 + 76*zeta[2] + 
              76*x*zeta[2] + 38*x^2*zeta[2]))/(3*x) - 
           (4*H[3, x]*(1480*x + 67*x^2 + 96*x^3 + 216*zeta[2] + 
              324*x*zeta[2] + 90*x^2*zeta[2]))/(27*x) + 
           (4*H[-2, 0, x]*(-90 + 1500*x - 697*x^2 + 108*zeta[2] + 
              348*x*zeta[2] + 102*x^2*zeta[2]))/(9*x) + 
           (2*H[2, 0, x]*(-612 + 3322*x + 5141*x^2 + 1453*x^3 + 192*x^4 - 
              936*zeta[2] - 2088*x*zeta[2] - 1224*x^2*zeta[2] - 
              72*x^3*zeta[2]))/(27*x*(1 + x)) + 
           (2*H[1, 0, 0, x]*(-219 + 1141*x + 355*x^2 - 905*x^3 + 64*x^4 + 
              192*zeta[2] - 96*x^2*zeta[2] + 96*x^3*zeta[2]))/(9*x*(1 + x)) + 
           (2*H[1, 1, 0, x]*(-1379 - 567*x + 1117*x^2 + 389*x^3 + 192*x^4 + 
              288*zeta[2] - 144*x^2*zeta[2] + 144*x^3*zeta[2]))/
            (27*x*(1 + x)) + Lp^3*((4*(115 - 2*x + 8*x^2)*H[0, x])/9 + 
             (4*(-118 + 116*x - 25*x^2 + 8*x^3)*H[1, x])/(9*x) + 
             Lh*(2*(-4 + x) + 4*(-2 + x)*H[0, x] + (8*(2 - 2*x + x^2)*
                 H[1, x])/x) - (8*(4 + 2*x + 5*x^2)*H[2, x])/(3*x) - 
             (4*(10 + x)*H[0, 0, x])/3 - (16*(2 - 2*x + x^2)*H[1, 0, x])/
              (3*x) - (56*(2 - 2*x + x^2)*H[1, 1, x])/(3*x) + 
             (-20 + 58*x - 37*x^2 + 32*zeta[2] + 16*x*zeta[2] + 40*x^2*
                zeta[2])/(3*x)) + (2*H[1, 1, x]*(43097 - 43072*x + 
              19529*x^2 - 2956*x^3 - 3636*zeta[2] + 450*x*zeta[2] + 
              585*x^2*zeta[2] + 864*x^3*zeta[2] - 8424*zeta[3] + 
              8424*x*zeta[3] - 4212*x^2*zeta[3]))/(81*x) - 
           (4*H[-1, -1, x]*(84*zeta[2] + 74*x*zeta[2] + 61*x^2*zeta[2] - 
              84*zeta[3] - 84*x*zeta[3] - 42*x^2*zeta[3]))/(3*x) + 
           (8*H[-2, x]*(54*zeta[2] + 32*x*zeta[2] + 21*x^2*zeta[2] - 
              30*zeta[3] - 30*x*zeta[3] - 15*x^2*zeta[3]))/(3*x) + 
           (2*H[1, 0, x]*(313 + 609*x - 2309*x^2 + 504*x^3 - 3180*zeta[2] + 
              3540*x*zeta[2] - 1140*x^2*zeta[2] + 576*x^3*zeta[2] + 
              504*zeta[3] - 504*x*zeta[3] + 252*x^2*zeta[3]))/(27*x) + 
           (H[0, 0, x]*(305305 + 185160*x - 532715*x^2 - 397422*x^3 + 
              17416*x^4 + 2268*x^5 - 20700*zeta[2] - 18225*x*zeta[2] + 
              8370*x^2*zeta[2] - 13005*x^3*zeta[2] - 17280*x^4*zeta[2] - 
              32400*zeta[3] - 72360*x*zeta[3] - 47520*x^2*zeta[3] - 
              7560*x^3*zeta[3]))/(405*(1 + x)^2) - 
           (4*H[-1, 0, x]*(-476 + 5715*x - 23715*x^2 - 31715*x^3 + 189*x^5 - 
              5940*x*zeta[2] - 11790*x^2*zeta[2] - 5805*x^3*zeta[2] - 
              3060*x*zeta[3] - 4140*x^2*zeta[3] - 2070*x^3*zeta[3]))/
            (135*x^2) + (2*H[2, x]*(-3456 + 18638*x + 49965*x^2 + 31764*x^3 + 
              5465*x^4 + 1572*x^5 - 3240*zeta[2] - 1764*x*zeta[2] + 
              6696*x^2*zeta[2] + 6588*x^3*zeta[2] + 2556*x^4*zeta[2] + 
              864*x^5*zeta[2] - 216*zeta[3] - 5184*x*zeta[3] - 
              9288*x^2*zeta[3] - 3888*x^3*zeta[3] + 432*x^4*zeta[3]))/
            (81*x*(1 + x)^2) + Lp^2*((4*(-36 - 40*x - 49*x^2 + 8*x^3)*H[2, 
                x])/(3*x) - 32*x*H[3, x] + (12*(2 + 2*x + x^2)*H[-1, 0, x])/
              x - (16*(2 + 2*x + x^2)*H[-1, 2, x])/x + 
             ((524 - 235*x + 64*x^2)*H[0, 0, x])/3 - (8*(7 - 13*x + 5*x^2)*H[
                1, 0, x])/(3*x) - (2*(-270 + 218*x - 61*x^2 + 16*x^3)*H[1, 1, 
                x])/(3*x) + Lh*(-12*(1 + 2*x) + 4*(4 + 5*x)*H[0, x] + 
               (24*(2 - 2*x + x^2)*H[1, x])/x + 8*(-2 + x)*H[0, 0, x] - 
               (16*(2 - 2*x + x^2)*H[1, 1, x])/x) - (16*(2 - 2*x + x^2)*H[1, 
                2, x])/x - (8*(4 - 6*x + 3*x^2)*H[2, 0, x])/x - 
             (8*(4 - 14*x + x^2)*H[2, 1, x])/x - (8*(2 + 2*x + x^2)*H[-1, 0, 
                0, x])/x - 6*(6 + 5*x)*H[0, 0, 0, x] - 
             (24*(2 - 2*x + x^2)*H[1, 0, 0, x])/x - (16*(2 - 2*x + x^2)*H[1, 
                1, 0, x])/x + (4*(2 - 2*x + x^2)*H[1, 1, 1, x])/x + 
             (16*(2 + 2*x + x^2)*H[-1, x]*zeta[2])/x + 
             (H[0, x]*(-15 + 102*x - 64*x^2 - 36*zeta[2] + 306*x*zeta[2]))/
              9 - (2*H[1, x]*(1276 - 948*x + 267*x^2 + 32*x^3 - 180*zeta[2] + 
                180*x*zeta[2] - 90*x^2*zeta[2]))/(9*x) - 
             (1764 - 4588*x - 95*x^2 + 336*x^3 - 1296*zeta[2] - 888*x*
                zeta[2] - 1410*x^2*zeta[2] + 192*x^3*zeta[2] + 864*zeta[3] + 
               288*x*zeta[3] + 288*x^2*zeta[3])/(18*x)) - 
           (2*H[-1, x]*(-127*zeta[2] - 38*x*zeta[2] + 67*x^2*zeta[2] - 
              120*zeta[3] - 116*x*zeta[3] - 106*x^2*zeta[3] + 514*zeta[4] + 
              502*x*zeta[4] + 251*x^2*zeta[4]))/(3*x) + 
           (H[1, x]*(-127022 + 50282*x + 33527*x^2 - 168169*x^3 - 24392*x^4 + 
              42354*zeta[2] - 35046*x*zeta[2] - 31356*x^2*zeta[2] + 
              44100*x^3*zeta[2] - 84132*zeta[3] + 57996*x*zeta[3] + 
              90180*x^2*zeta[3] - 36396*x^3*zeta[3] + 15552*x^4*zeta[3] + 
              62532*zeta[4] - 31266*x^2*zeta[4] + 31266*x^3*zeta[4]))/
            (243*x*(1 + x)) + (H[0, x]*(-17136 - 729569*x - 2099322*x^2 - 
              2107237*x^3 - 749104*x^4 - 28756*x^5 + 485505*x*zeta[2] + 
              608715*x^2*zeta[2] - 199665*x^3*zeta[2] - 288315*x^4*zeta[2] + 
              34560*x^5*zeta[2] + 250560*x*zeta[3] + 578340*x^2*zeta[3] + 
              379080*x^3*zeta[3] + 35100*x^4*zeta[3] - 25920*x^5*zeta[3] + 
              231660*x*zeta[4] + 575910*x^2*zeta[4] + 456840*x^3*zeta[4] + 
              112590*x^4*zeta[4]))/(1215*x*(1 + x)^2) + 
           Lp*((16*(-32 - 17*x + 4*x^2)*H[3, x])/3 - 16*(2 + 3*x)*H[4, x] - 
             32*(-6 + x)*H[-3, 0, x] + 560*H[-2, 0, x] - 
             (32*(2 + 2*x + x^2)*H[-2, 2, x])/x - (48*(2 + 2*x + x^2)*H[-1, 
                2, x])/x - (16*(2 + 2*x + x^2)*H[-1, 3, x])/x + 
             (4*(-179 + 62*x + 113*x^2)*H[1, 0, x])/(9*x) - 
             (8*(19 - 21*x + 27*x^2 + 8*x^3)*H[1, 2, x])/(3*x) - 
             (8*(36 + 28*x + 13*x^2 + 8*x^3)*H[2, 0, x])/(3*x) - 
             (8*(18 - 10*x + 15*x^2 + 4*x^3)*H[2, 1, x])/x + 
             (8*(8 + 2*x + 3*x^2)*H[2, 2, x])/x - 16*(-4 + x)*H[3, 0, x] + 
             16*(6 + x)*H[3, 1, x] + (16*(4 - 6*x + 3*x^2)*H[-2, -1, 0, x])/
              x - (8*(8 - 2*x + 5*x^2)*H[-2, 0, 0, x])/x - 
             (16*(2 + 2*x + x^2)*H[-1, -2, 0, x])/x - 
             (8*(12 + 56*x + 35*x^2)*H[-1, -1, 0, x])/x + 
             (4*(12 + 56*x + 35*x^2)*H[-1, 0, 0, x])/x + 
             (32*(2 + 2*x + x^2)*H[-1, 2, 1, x])/x + 
             (2*(578 - 289*x + 96*x^2)*H[0, 0, 0, x])/3 - 
             (80*(2 - 2*x + x^2)*H[1, -2, 0, x])/x - 
             (4*(8 - 204*x + 129*x^2 + 16*x^3)*H[1, 0, 0, x])/(3*x) - 
             (8*(-21 + 31*x + 4*x^2 + 8*x^3)*H[1, 1, 0, x])/(3*x) + 
             (8*(-239 + 232*x - 119*x^2 + 4*x^3)*H[1, 1, 1, x])/(3*x) + 
             Lh*(2*(-10 + x) - 10*(-3 + x)*H[0, x] + (4*(16 - 16*x + 5*x^2)*
                 H[1, x])/x + 2*(4 + 3*x)*H[0, 0, x] - (4*(6 - 6*x + x^2)*
                 H[1, 1, x])/x + 4*(-2 + x)*H[0, 0, 0, x] + (8*(2 - 2*x + 
                  x^2)*H[1, 1, 1, x])/x) + (64*(2 - 2*x + x^2)*H[1, 1, 2, x])/
              x + (32*(2 - 2*x + x^2)*H[1, 2, 0, x])/x + 
             (80*(2 - 2*x + x^2)*H[1, 2, 1, x])/x - 40*(-6 + x)*
              H[2, 0, 0, x] + (8*(8 - 2*x + 5*x^2)*H[2, 1, 0, x])/x + 
             (32*(-1 + x)*(-5 + 2*x)*H[2, 1, 1, x])/x + 
             (32*(2 + 2*x + x^2)*H[-1, -1, -1, 0, x])/x - 
             (16*(2 + 2*x + x^2)*H[-1, -1, 0, 0, x])/x - 
             (40*(2 + 2*x + x^2)*H[-1, 0, 0, 0, x])/x - 8*(10 + 9*x)*
              H[0, 0, 0, 0, x] - (56*(2 - 2*x + x^2)*H[1, 0, 0, 0, x])/x - 
             (80*(2 - 2*x + x^2)*H[1, 1, 0, 0, x])/x + 
             (96*(2 - 2*x + x^2)*H[1, 1, 1, 0, x])/x + 
             (128*(2 - 2*x + x^2)*H[1, 1, 1, 1, x])/x + 
             (8*(12 + 2*x + 7*x^2)*H[-2, x]*zeta[2])/x + 
             (16*(2 + 2*x + x^2)*H[-1, -1, x]*zeta[2])/x - 
             (2*H[0, 0, x]*(-83 + 2185*x + 128*x^2 - 108*zeta[2] - 
                162*x*zeta[2]))/9 + (16*H[2, x]*(-72 + 3*x + 69*x^2 + 
                10*x^3 - 18*zeta[2] - 54*x*zeta[2]))/(9*x) + 
             (8*H[-1, 0, x]*(-1 + 69*x + 84*x^2 + 12*zeta[2] + 12*x*zeta[2] + 
                6*x^2*zeta[2]))/x + (4*H[1, 1, x]*(934 - 690*x + 567*x^2 + 
                104*x^3 + 36*zeta[2] - 36*x*zeta[2] + 18*x^2*zeta[2]))/
              (9*x) - (2*H[0, x]*(-6148 + 3722*x + 484*x^2 - 1116*zeta[2] - 
                1683*x*zeta[2] + 576*x^2*zeta[2] + 216*zeta[3]))/27 - 
             (4*H[-1, x]*(-12*zeta[2] + 32*x*zeta[2] + 23*x^2*zeta[2] + 
                16*zeta[3] + 16*x*zeta[3] + 8*x^2*zeta[3]))/x + 
             (2*H[1, x]*(-17575 + 18710*x - 8236*x^2 + 524*x^3 + 
                3240*zeta[2] - 6264*x*zeta[2] + 3564*x^2*zeta[2] + 
                2160*zeta[3] - 2160*x*zeta[3] + 1080*x^2*zeta[3]))/(27*x) - 
             (5868 - 28546*x + 6301*x^2 - 608*x^3 - 5760*zeta[2] + 2328*x*
                zeta[2] - 19824*x^2*zeta[2] + 640*x^3*zeta[2] + 7776*
                zeta[3] - 4512*x*zeta[3] - 11568*x^2*zeta[3] + 1152*x^3*
                zeta[3] - 7776*zeta[4] - 12096*x*zeta[4] - 5328*x^2*zeta[4])/
              (36*x)) - (551004 - 889658*x - 3444097*x^2 - 1962308*x^3 + 
             94023*x^4 + 52896*x^5 - 285120*zeta[2] + 1943920*x*zeta[2] + 
             2121480*x^2*zeta[2] - 2724480*x^3*zeta[2] - 2593976*x^4*
              zeta[2] + 41088*x^5*zeta[2] + 18144*x^6*zeta[2] + 
             2177280*zeta[3] + 890880*x*zeta[3] - 3818160*x^2*zeta[3] - 
             1562400*x^3*zeta[3] + 980880*x^4*zeta[3] + 11520*x^5*zeta[3] + 
             552960*zeta[2]*zeta[3] + 380160*x*zeta[2]*zeta[3] - 
             760320*x^2*zeta[2]*zeta[3] - 449280*x^3*zeta[2]*zeta[3] + 
             138240*x^4*zeta[2]*zeta[3] - 1192320*zeta[4] - 
             4124160*x*zeta[4] - 6999480*x^2*zeta[4] - 6430320*x^3*zeta[4] - 
             2403720*x^4*zeta[4] - 34560*x^5*zeta[4] - 2626560*zeta[5] - 
             4397760*x*zeta[5] - 2302560*x^2*zeta[5] - 1918080*x^3*zeta[5] - 
             1386720*x^4*zeta[5])/(3240*x*(1 + x)^2))))
 
TMDpdf["qg"] = as*TF*(4*(1 - x)*x - 2*Lp*(1 - 2*x + 2*x^2)) + 
     as^2*(CA*TF*((-2*(-172 + 315*x - 387*x^2 + 298*x^3))/(27*x) + 
         (4*(21 - 30*x + 68*x^2)*H[0, x])/9 + 2*x*(-3 + 4*x)*H[1, x] + 
         Lp^2*((2*(1 - x)*(4 + 7*x + 31*x^2))/(3*x) + 4*(1 + 4*x)*H[0, x] - 
           4*(1 - 2*x + 2*x^2)*H[1, x]) + 8*x*(1 + x)*H[-1, 0, x] - 
         (2*(3 - 12*x + 44*x^2)*H[0, 0, x])/3 - (8*(1 - x)*(2 - x + 11*x^2)*
           H[1, 0, x])/(3*x) - 8*(1 - x)*x*H[1, 1, x] + 
         4*(1 + 2*x)*H[0, 0, 0, x] + 4*(1 - 2*x + 2*x^2)*
          (H[1, 2, x] + H[1, 1, 0, x] - H[1, 1, 1, x]) + 
         (8*(-2 + 3*x - 9*x^2 + 11*x^3)*zeta[2])/(3*x) + 
         Lp*((4*(-26 + 36*x - 135*x^2 + 116*x^3))/(9*x) - 
           (4*(3 + 44*x^2)*H[0, x])/3 + 8*(1 + 2*x + 2*x^2)*H[-1, 0, x] + 
           8*(1 + 2*x)*H[0, 0, x] + 8*(1 - 2*x + 2*x^2)*H[1, 1, x] + 
           16*x*zeta[2]) + 4*(1 + 2*x + 2*x^2)*(2*H[-2, 0, x] - 
           2*H[-1, -1, 0, x] + H[-1, 0, 0, x] - H[-1, x]*zeta[2]) - 
         8*x*(2*H[2, 0, x] - zeta[3])) + CF*TF*(-13 + 75*x - 72*x^2 + 
         2*Lp^3*(1 - 2*x + 2*x^2) + (8 + 15*x - 8*x^2)*H[0, x] - 
         2*x*(-3 + 4*x)*H[1, x] + Lp^2*(-7 + 12*x - 8*x^2 + 
           4*Lh*(1 - 2*x + 2*x^2) - 2*(1 - 2*x + 4*x^2)*H[0, x] - 
           4*(1 - 2*x + 2*x^2)*H[1, x]) + (1 + 12*x - 8*x^2)*H[0, 0, x] - 
         2*(1 - 2*x + 4*x^2)*H[0, 0, 0, x] + 4*(1 - x)*x*
          (2*H[2, x] + 2*H[1, 0, x] + 2*H[1, 1, x] - 3*zeta[2]) + 
         Lp*(-8*Lh*(1 - x)*x - 2*(10 - 33*x + 28*x^2) - 2*(1 - 8*x + 8*x^2)*
            H[0, x] + 16*(1 - x)*x*H[1, x] - 4*(1 - 2*x + 4*x^2)*H[0, 0, x] + 
           (4*(1 - 2*x + 2*x^2)*(-18*H[2, x] - 18*H[1, 0, x] - 
              18*H[1, 1, x] + (45*zeta[2])/2))/9) + 4*(1 - 2*x + 2*x^2)*
          (H[2, 1, x] - H[1, 0, 0, x] + H[1, 1, 1, x] + 7*zeta[3]))) + 
     as^3*(CA*Nf*TF^2*((4*(-1582 - 8697*x - 24198*x^2 + 43324*x^3))/(729*x) + 
         (8*(-523 - 8119*x + 2280*x^2)*H[0, x])/243 + 
         (8*(-36 + 103*x - 1064*x^2 + 668*x^3)*H[1, x])/(243*x) + 
         Lp^3*((-8*(1 - x)*(4 + 7*x + 31*x^2))/(27*x) - 
           (16*(1 + 4*x)*H[0, x])/9 + (16*(1 - 2*x + 2*x^2)*H[1, x])/9) + 
         (16*(-3 - 23*x + 3*x^2)*H[2, x])/27 - (16*(10 + 21*x + 20*x^2)*
           H[-2, 0, x])/9 - (8*(85 + 290*x + 299*x^2)*H[-1, 0, x])/81 - 
         (8*(32 + 1407*x + 391*x^2)*H[0, 0, x])/81 - 
         (8*(85 - 326*x + 290*x^2)*H[1, 1, x])/81 + 
         (8*(12 + 65*x + 8*x^2)*H[2, 0, x])/9 - 
         (8*x*(5*H[3, x] - 2*H[2, 1, x]))/9 - (16*(25 + 62*x + 62*x^2)*
           H[-1, 0, 0, x])/27 + (32*(-4 - 74*x + 23*x^2)*H[0, 0, 0, x])/27 - 
         (32*(10 - 23*x + 23*x^2)*(H[1, 2, x] - H[1, 1, 1, x]))/27 + 
         (16*(1 + 6*x + 2*x^2)*H[2, 0, 0, x])/3 - 
         (32*(-1 + 12*x)*H[0, 0, 0, 0, x])/9 + (8*(12 + 27*x + 8*x^2)*H[0, x]*
           zeta[2])/9 + Lp^2*((4*(-40 + 6*x - 348*x^2 + 409*x^3))/(27*x) + 
           (16*(-5 - 32*x + 9*x^2)*H[0, x])/9 + (80*(1 - 2*x + 2*x^2)*
             H[1, x])/9 - (16*(1 + 2*x + 2*x^2)*H[-1, 0, x])/3 - 
           (64*x*H[0, 0, x])/3 - (16*(1 - 2*x + 2*x^2)*H[1, 1, x])/3 - 
           (32*x*zeta[2])/3) + (-24*(-40 + 3*x - 123*x^2 + 154*x^3)*
            H[1, 0, x] - 8*(-120 - 18*x - 172*x^2 + 435*x^3)*zeta[2])/
          (81*x) + (80*(1 + 2*x + 2*x^2)*(2*H[-1, -1, 0, x] + 
            H[-1, x]*zeta[2]))/9 + Lp*((4*(48 - 23*x - 976*x^2 + 1152*x^3))/
            (27*x) + (16*(17 - 250*x + 83*x^2)*H[0, x])/27 + 
           (8*(38 - 121*x + 112*x^2)*H[1, x])/27 - (16*x*H[2, x])/3 - 
           (160*(1 + 2*x + 2*x^2)*H[-1, 0, x])/9 + 
           (8*(-13 - 114*x + 28*x^2)*H[0, 0, x])/9 + 
           (32*(1 - x)*(2 - x + 11*x^2)*H[1, 0, x])/(9*x) - 
           (160*(1 - 2*x + 2*x^2)*H[1, 1, x])/9 + (64*x*H[2, 0, x])/3 - 
           (16*(-1 + 10*x)*H[0, 0, 0, x])/3 - 
           (16*(-1 + 2*x)*(4 + 2*x + 11*x^2)*zeta[2])/(9*x) + 
           (4*(1 + 2*x + 2*x^2)*(-24*H[-2, 0, x] + 24*H[-1, -1, 0, x] - 
              36*H[-1, 0, 0, x] + 12*H[-1, x]*zeta[2]))/9 + 
           (4*(1 - 2*x + 2*x^2)*(-24*H[1, 2, x] + 12*H[1, 0, 0, x] + 
              24*H[1, 1, 1, x] + 12*H[1, x]*zeta[2]))/9 + (64*x*zeta[3])/3) + 
         (-16*(-24 + 31*x - 128*x^2 + 116*x^3)*H[1, 0, 0, x] + 
           32*(-6 + 4*x - 29*x^2 + 26*x^3)*H[1, 1, 0, x] + 
           16*(-12 + 23*x - 88*x^2 + 82*x^3)*H[1, x]*zeta[2] + 
           48*(-4 + 18*x + 7*x^2 + 30*x^3)*zeta[3])/(27*x) - 
         (32*(1 + 2*x + 2*x^2)*(3*H[-3, 0, x] - 3*H[-2, -1, 0, x] + 
            (9*H[-2, 0, 0, x])/2 - 3*H[-1, -2, 0, x] + 
            3*H[-1, -1, -1, 0, x] - (9*H[-1, -1, 0, 0, x])/2 + 
            4*H[-1, 0, 0, 0, x] - (3*H[-2, x]*zeta[2])/2 + 
            (3*H[-1, -1, x]*zeta[2])/2 - (3*H[-1, 0, x]*zeta[2])/2 - 
            (3*H[-1, x]*zeta[3])/2))/9 - (16*(1 - 2*x + 2*x^2)*
           (2*H[1, 3, x] - 8*H[1, 1, 2, x] - 2*H[1, 2, 0, x] - 
            5*H[1, 2, 1, x] - 3*H[1, 0, 0, 0, x] + 4*H[1, 1, 0, 0, x] - 
            4*H[1, 1, 1, 0, x] + 5*H[1, 1, 1, 1, x] + H[1, 0, x]*zeta[2] + 
            2*H[1, 1, x]*zeta[2] - 10*H[1, x]*zeta[3]))/9 + 
         (16*x*(12*H[3, 0, x] - 12*H[2, 1, 0, x] - 12*H[2, x]*zeta[2] - 
            19*zeta[4]))/9) + CF*Nf*TF^2*((448*Lh*(1 - x)*x)/27 - 
         (16*Lp^4*(1 - 2*x + 2*x^2))/9 - (-160736 - 1294539*x + 1012650*x^2 + 
           417704*x^3)/(1458*x) + (8*(20752 + 7693*x + 17172*x^2)*H[0, x])/
          243 + (8*(-355 + 155*x + 268*x^2)*H[1, x])/243 + 
         (224*(4 - 11*x + 11*x^2)*H[2, x])/81 - 
         (4*(-6023 + 6559*x + 7424*x^2)*H[0, 0, x])/81 + 
         Lp^3*((-8*Lh*(1 - 2*x + 2*x^2))/3 + (4*(-16 + 165*x - 264*x^2 + 
              94*x^3))/(27*x) - (8*(-11 + 4*x)*H[0, x])/9 + 
           (32*(1 - 2*x + 2*x^2)*H[1, x])/9 - (16*(-1 + 2*x)*H[0, 0, x])/3) + 
         (8*(112 - 353*x + 308*x^2)*H[1, 1, x])/81 + 
         (4*(1805 - 1282*x + 1344*x^2)*H[0, 0, 0, x])/27 + 
         Lp^2*((-16*Lh*(5 - 13*x + 13*x^2))/9 + 
           (2*(256 + 3099*x - 3528*x^2 + 272*x^3))/(27*x) + 
           (4*(385 + 58*x + 192*x^2)*H[0, x])/9 + (16*(5 - 16*x + 16*x^2)*
             H[1, x])/9 - (32*(-5 + 7*x + 2*x^2)*H[0, 0, x])/3 + 
           (4*(1 - 2*x + 2*x^2)*(12*H[2, x] + 24*H[1, 0, x] + 12*H[1, 1, x]))/
            9 - 32*(-1 + 2*x)*H[0, 0, 0, x]) - (32*(10 - 23*x + 23*x^2)*
           (H[2, 1, x] + H[1, 1, 1, x]))/27 - (16*(-47 + 94*x + 44*x^2)*
           H[0, 0, 0, 0, x])/9 + (80*(1 - 2*x + 2*x^2)*(H[2, 1, 1, x] + 
            2*H[1, 0, 0, 0, x] + H[1, 1, 1, 1, x]))/9 - 
         64*(-1 + 2*x)*H[0, 0, 0, 0, 0, x] + 
         (32*(-96 + 131*x - 403*x^2 + 382*x^3)*H[1, 0, x] + 
           8*(-384 + 356*x - 961*x^2 + 877*x^3)*zeta[2])/(81*x) - 
         (32*x*(-9 + 10*x)*(H[2, 0, x] + H[0, x]*zeta[2]))/9 - 
         (32*(1 - x)*(4 + 13*x + 22*x^2)*(H[1, 1, 0, x] + H[1, x]*zeta[2]))/
          (9*x) + Lp*((-32*Lh*(7 - 29*x + 29*x^2))/27 + 
           (-5504 + 56933*x - 77614*x^2 + 28218*x^3)/(81*x) - 
           (4*(-2733 - 630*x + 1208*x^2)*H[0, x])/27 + 
           (16*x*(-17 + 20*x)*H[1, x])/9 + (8*(421 - 41*x + 232*x^2)*
             H[0, 0, x])/9 - (32*(-4 - 14*x + 7*x^2 + 6*x^3)*H[1, 0, x])/
            (9*x) + (4*(1 - 2*x + 2*x^2)*(40*H[2, x] + 40*H[1, 1, x]))/9 + 
           (32*(3 + 6*x + 4*x^2)*H[2, 0, x])/3 - (8*(-43 + 68*x + 32*x^2)*
             H[0, 0, 0, x])/3 + (4*(1 - 2*x + 2*x^2)*(-24*H[2, 1, x] + 
              48*H[1, 0, 0, x] - 24*H[1, 1, 1, x]))/9 - 80*(-1 + 2*x)*
            H[0, 0, 0, 0, x] - (4*(-32 - 37*x - 118*x^2 + 222*x^3)*zeta[2])/
            (9*x) + (32*(3 + 6*x + 4*x^2)*H[0, x]*zeta[2])/3 - 
           (8*(-23 - 242*x + 2*x^2)*zeta[3])/9) + 
         (-16*(-48 - 133*x - 28*x^2 + 184*x^3)*H[1, 0, 0, x] - 
           16*(24 + 154*x - 287*x^2 + 221*x^3)*zeta[3])/(27*x) + 
         (32*(3 + 6*x + 4*x^2)*(H[3, 0, x] + 2*H[2, 0, 0, x] - 
            H[2, 1, 0, x] - H[2, x]*zeta[2] + H[0, 0, x]*zeta[2] + 
            H[0, x]*zeta[3]))/3 - (8*(73 + 106*x + 104*x^2)*zeta[4])/9) + 
       CF^2*TF*((2127 + 2406*x - 5020*x^2)/24 + Lp^5*(-1 + 2*x - 2*x^2) + 
         ((235 - 734*x - 708*x^2)*H[0, x])/3 - (2*(-505 + 191*x + 354*x^2)*
           H[1, x])/3 + Lp^4*(7 - 14*x + 10*x^2 - 4*Lh*(1 - 2*x + 2*x^2) + 
           2*(1 - 2*x + 4*x^2)*H[0, x] + 4*(1 - 2*x + 2*x^2)*H[1, x]) - 
         (4*(-70 - 343*x + 151*x^2)*H[2, x])/3 + 
         (4*(49 - 11*x + 24*x^2)*H[3, x])/3 - (4*(5 - 136*x + 50*x^2)*
           H[4, x])/3 + (64*(7 + 16*x^2)*H[-4, 0, x])/3 + 
         (16*(47 + 46*x + 53*x^2)*H[-3, 0, x])/3 + 
         (8*(135 + 98*x + 63*x^2)*H[-2, 0, x])/3 + 
         (4*(395 + 634*x + 251*x^2)*H[-1, 0, x])/3 + 
         ((15 - 857*x - 1012*x^2)*H[0, 0, x])/3 - 
         (4*(77 - 26*x + 2*x^2)*H[1, 0, x])/3 - 
         (2*(110 - 353*x + 302*x^2)*H[1, 1, x])/3 + 
         (16*(2 - 9*x + 6*x^2)*H[1, 2, x])/3 - (8*(-7 - 12*x + 25*x^2)*
           H[1, 3, x])/3 - (4*(-7 + 108*x + 4*x^2)*H[2, 0, x])/3 + 
         (4*(35 - 47*x + 27*x^2)*H[2, 1, x])/3 + (8*(2 + 13*x^2)*H[2, 2, x])/
          3 - (32*(3 - 8*x + 3*x^2)*H[2, 3, x])/3 + 
         (8*(7 - 98*x + 33*x^2)*H[3, 0, x])/3 - 
         (8*(-3 - 8*x + 6*x^2)*H[3, 1, x])/3 + 
         (64*(1 - 2*x + 3*x^2)*H[3, 2, x])/3 + (32*(11 + 18*x + 26*x^2)*
           H[-3, 0, 0, x])/3 - (64*(3 + 4*x + 8*x^2)*H[-2, -2, 0, x])/3 + 
         (8*(55 + 138*x + 112*x^2)*H[-2, 0, 0, x])/3 - 
         (112*(1 + x)*(3 + 7*x)*H[-1, -2, 0, x])/3 + 
         (4*(183 + 384*x + 209*x^2)*H[-1, 0, 0, x])/3 + 
         64*x*(1 + x)*H[-1, 2, 0, x] + ((65 - 694*x - 792*x^2)*H[0, 0, 0, x])/
          3 + (32*(17 - 22*x + 2*x^2)*H[1, -2, 0, x])/3 + 
         (4*(1 + x)*(-21 + 11*x)*H[1, 0, 0, x])/3 - 
         (8*(-6 - 5*x + 2*x^2)*H[1, 1, 0, x])/3 + 
         (4*(15 - 38*x + 27*x^2)*H[1, 1, 1, x])/3 + 
         (8*(8 - 12*x + 13*x^2)*H[1, 1, 2, x])/3 + 
         (8*(23 - 68*x + 57*x^2)*H[1, 2, 0, x])/3 - 
         (8*(-5 - 4*x + 6*x^2)*H[1, 2, 1, x])/3 + 
         (64*(3 + 2*x^2)*H[2, -2, 0, x])/3 + (16*(2 - 35*x + 4*x^2)*
           H[2, 0, 0, x])/3 - (8*(-13 + 19*x^2)*H[2, 1, 0, x])/3 - 
         (4*(-1 + 2*x)*(3 + 8*x)*H[2, 1, 1, x])/3 + 
         (16*(5 - 6*x + 2*x^2)*H[2, 1, 2, x])/3 + 
         (32*(5 - 12*x + 17*x^2)*H[2, 2, 0, x])/3 + 
         (16*(7 - 14*x + 16*x^2)*H[2, 2, 1, x])/3 - 
         (32*(1 + 14*x + 16*x^2)*H[3, 0, 0, x])/3 + 
         (16*(13 - 2*x + 48*x^2)*H[3, 1, 0, x])/3 + 
         (16*(13 - 26*x + 28*x^2)*H[3, 1, 1, x])/3 - 
         (32*(9 + 10*x + 24*x^2)*H[-2, -1, 0, 0, x])/3 + 
         (64*(1 + x + 3*x^2)*H[-2, 0, 0, 0, x])/3 - 
         (64*(1 + x)*(9 + 14*x)*H[-1, -1, 0, 0, x])/3 + 
         (8*(27 + 82*x + 61*x^2)*H[-1, 0, 0, 0, x])/3 - 
         (8*(-4 + 21*x + 94*x^2)*H[0, 0, 0, 0, x])/3 - 
         (8*(17 - 56*x + 33*x^2)*H[1, 0, 0, 0, x])/3 + 
         (8*(45 - 50*x + 8*x^2)*H[1, 1, 0, 0, x])/3 - 
         (8*(26 - 42*x + 19*x^2)*H[1, 1, 1, 0, x])/3 - 
         (4*(1 - 20*x + 16*x^2)*H[1, 1, 1, 1, x])/3 - 
         (16*(11 - 26*x + 40*x^2)*H[2, 0, 0, 0, x])/3 + 
         (32*(1 + 2*x + 4*x^2)*H[2, 1, 0, 0, x])/3 - 
         (16*(-5 + 14*x + 4*x^2)*H[2, 1, 1, 0, x])/3 + 
         (8*(31 - 62*x + 60*x^2)*H[2, 1, 1, 1, x])/3 - 
         (16*(3 + 4*x + 24*x^2)*H[0, 0, 0, 0, 0, x])/3 + 
         ((-241 - 81*x + 1768*x^2)*zeta[2])/3 + 
         ((-220 - 177*x + 252*x^2)*H[0, x]*zeta[2])/3 + 
         (2*(40 + 27*x)*H[1, x]*zeta[2])/3 - (8*(-4 + 7*x + 7*x^2)*H[2, x]*
           zeta[2])/3 + (64*(1 + 2*x + 7*x^2)*H[3, x]*zeta[2])/3 - 
         (64*x*(2 + 3*x)*H[-2, 0, x]*zeta[2])/3 - 
         (8*(-13 + 2*x + 21*x^2)*H[-1, 0, x]*zeta[2])/3 + 
         ((17 - 708*x + 656*x^2)*H[0, 0, x]*zeta[2])/3 + 
         (8*(30 - 73*x + 61*x^2)*H[1, 0, x]*zeta[2])/3 - 
         (8*(17 - 15*x + 7*x^2)*H[1, 1, x]*zeta[2])/3 + 
         (32*(6 - 10*x + 9*x^2)*H[2, 0, x]*zeta[2])/3 - 
         (4*(-1 + 18*x + 30*x^2)*H[2, 1, x]*zeta[2])/3 + 
         Lp^3*(-4*Lh^2*(1 - 2*x + 2*x^2) + (13 - 106*x + 114*x^2)/3 - 
           4*(1 + 2*x^2)*H[0, x] - (4*(11 - 14*x + 6*x^2)*H[1, x])/3 + 
           Lh*(2*(7 - 12*x + 8*x^2) + 4*(1 - 2*x + 4*x^2)*H[0, x] + 
             8*(1 - 2*x + 2*x^2)*H[1, x]) - (8*(-1 + 2*x + 2*x^2)*H[2, x])/
            3 + (4*(1 - 2*x + 2*x^2)*(6*H[0, 0, x] + 6*H[1, 0, x] - 
              6*H[1, 1, x]))/9 + (2*(-7 + 14*x + 2*x^2)*zeta[2])/3) - 
         (32*(5 + 6*x + 10*x^2)*(2*H[-3, -1, 0, x] + H[-3, x]*zeta[2]))/3 - 
         (8*(21 + 38*x + 36*x^2)*(2*H[-2, -1, 0, x] + H[-2, x]*zeta[2]))/3 - 
         (4*(41 + 96*x + 63*x^2)*(2*H[-1, -1, 0, x] + H[-1, x]*zeta[2]))/3 + 
         32*(1 + x)*(1 + 3*x)*(2*H[-1, -1, -1, 0, x] + H[-1, -1, x]*
            zeta[2]) + (4*(317 - 758*x + 757*x^2)*zeta[3])/3 - 
         32*(1 + x)*(1 + 2*x)*H[-1, x]*zeta[3] + 
         (4*(57 - 344*x + 398*x^2)*H[0, x]*zeta[3])/3 - 
         (8*(1 - x)*(-73 + 175*x)*H[1, x]*zeta[3])/3 + 
         (32*(20 - 34*x + 39*x^2)*H[2, x]*zeta[3])/3 - 
         (4*(197 - 122*x + 410*x^2)*zeta[2]*zeta[3])/3 + 
         Lp^2*(8*Lh^2*(1 - x)*x + (-99 + 150*x - 64*x^2)/2 + 
           (-35 + 51*x - 148*x^2)*H[0, x] - 2*(26 - 91*x + 74*x^2)*H[1, x] - 
           8*(4 - 14*x + 13*x^2)*H[2, x] - 24*(1 - 2*x + 4*x^2)*H[3, x] + 
           16*(1 + 2*x + 4*x^2)*H[-2, 0, x] + 16*(1 + x)*(2 + 3*x)*
            H[-1, 0, x] + (-13 - 36*x - 120*x^2)*H[0, 0, x] + 
           8*(1 - x)*(-4 + 9*x)*H[1, 0, x] - 4*(7 - 30*x + 26*x^2)*
            H[1, 1, x] - 32*(1 - 2*x + 3*x^2)*H[2, 0, x] - 
           4*(11 - 22*x + 26*x^2)*H[2, 1, x] - 2*(3 + 10*x + 28*x^2)*
            H[0, 0, 0, x] + Lh*(4*(10 - 33*x + 28*x^2) + 4*(1 - 8*x + 8*x^2)*
              H[0, x] - 32*(1 - x)*x*H[1, x] + 8*(1 - 2*x + 4*x^2)*
              H[0, 0, x] + (4*(1 - 2*x + 2*x^2)*(36*H[2, x] + 36*H[1, 0, x] + 
                36*H[1, 1, x] - 45*zeta[2]))/9) + (63 - 92*x + 160*x^2)*
            zeta[2] + 2*(13 - 10*x + 52*x^2)*H[0, x]*zeta[2] + 
           (4*(1 + 2*x + 2*x^2)*(-72*H[-1, -1, 0, x] + 36*H[-1, 0, 0, x] - 
              36*H[-1, x]*zeta[2]))/9 + (4*(1 - 2*x + 2*x^2)*
             (-108*H[1, 2, x] - 27*H[1, 0, 0, x] - 108*H[1, 1, 0, x] - 
              117*H[1, 1, 1, x] + 81*H[1, x]*zeta[2]))/9 - 
           4*(13 - 42*x + 14*x^2)*zeta[3]) + (32*(3 + 6*x + 8*x^2)*
           (2*H[-2, -1, -1, 0, x] + H[-2, -1, x]*zeta[2] - H[-2, x]*zeta[3]))/
          3 - (2*(1 - 2*x + 4*x^2)*(52*H[5, x] + 16*H[4, 0, x] - 
            16*H[4, 1, x] - 55*H[0, 0, 0, x]*zeta[2] - 172*H[0, 0, x]*
             zeta[3]))/3 + ((688 + 907*x + 379*x^2)*zeta[4])/3 + 
         (4*(109 - 118*x + 348*x^2)*H[0, x]*zeta[4])/3 + 
         Lp*((-5*(69 - 230*x + 186*x^2))/4 + (-11 - 16*x - 372*x^2)*H[0, x] - 
           4*(-6 - 77*x + 93*x^2)*H[1, x] - 4*(11 - 94*x + 66*x^2)*H[2, x] - 
           4*(3 - 44*x + 32*x^2)*H[3, x] - 56*(1 - 2*x + 4*x^2)*H[4, x] + 
           32*(3 + 2*x + 8*x^2)*H[-3, 0, x] + 32*(6 + 7*x + 7*x^2)*
            H[-2, 0, x] + 16*(21 + 32*x + 13*x^2)*H[-1, 0, x] - 
           2*(14 + 123*x + 192*x^2)*H[0, 0, x] - 16*(6 - 14*x + 11*x^2)*
            H[1, 0, x] - 8*(9 - 35*x + 33*x^2)*H[1, 1, x] + 
           128*(1 - x)*x*H[1, 2, x] - 8*(3 + 4*x^2)*H[2, 0, x] - 
           8*x*(-11 + 9*x)*H[2, 1, x] - 64*(1 - x + 3*x^2)*H[3, 0, x] - 
           8*(9 - 18*x + 20*x^2)*H[3, 1, x] - 32*(3 + 2*x + 4*x^2)*
            H[-2, -1, 0, x] + 16*(5 + 6*x + 12*x^2)*H[-2, 0, 0, x] - 
           32*(1 + x)*(6 + 7*x)*H[-1, -1, 0, x] + 16*(1 + x)*(10 + 13*x)*
            H[-1, 0, 0, x] - 2*(1 + 60*x + 156*x^2)*H[0, 0, 0, x] + 
           8*(1 - x)*(2 + 13*x)*H[1, 0, 0, x] + 32*(1 - x)*(2 + x)*
            H[1, 1, 0, x] + 8*(1 - x)*(2 + 9*x)*H[1, 1, 1, x] - 
           8*(3 - 14*x + 20*x^2)*H[2, 0, 0, x] + 16*(-1 + 2*x + 2*x^2)*
            H[2, 1, 0, x] - 8*(5 - 10*x + 8*x^2)*H[2, 1, 1, x] - 
           4*(5 + 6*x + 40*x^2)*H[0, 0, 0, 0, x] + 6*(16 - 23*x + 88*x^2)*
            zeta[2] - 16*(3 + 2*x + 4*x^2)*H[-2, x]*zeta[2] - 
           16*(1 + x)*(6 + 7*x)*H[-1, x]*zeta[2] + 2*(7 - 64*x + 120*x^2)*
            H[0, x]*zeta[2] - 32*(1 - x)*(1 + 4*x)*H[1, x]*zeta[2] + 
           8*(5 - 18*x + 22*x^2)*H[2, x]*zeta[2] + 60*(1 - 2*x + 4*x^2)*
            H[0, 0, x]*zeta[2] + Lh*(2*(13 - 75*x + 72*x^2) + 
             2*(-8 - 15*x + 8*x^2)*H[0, x] + 4*x*(-3 + 4*x)*H[1, x] - 
             16*(1 - x)*x*H[2, x] + 2*(-1 - 12*x + 8*x^2)*H[0, 0, x] - 
             16*(1 - x)*x*H[1, 0, x] - 16*(1 - x)*x*H[1, 1, x] + 
             4*(1 - 2*x + 4*x^2)*H[0, 0, 0, x] + 24*(1 - x)*x*zeta[2] + 
             (4*(1 - 2*x + 2*x^2)*(-18*H[2, 1, x] + 18*H[1, 0, 0, x] - 
                18*H[1, 1, 1, x] - 126*zeta[3]))/9) + 8*(19 - 30*x + 74*x^2)*
            zeta[3] + 16*(7 - 18*x + 28*x^2)*H[0, x]*zeta[3] + 
           (4*(1 + 2*x + 2*x^2)*(-216*H[-1, -2, 0, x] + 72*H[-1, 2, 0, x] + 
              144*H[-1, -1, -1, 0, x] - 216*H[-1, -1, 0, 0, x] + 
              72*H[-1, 0, 0, 0, x] + 72*H[-1, -1, x]*zeta[2] - 
              36*H[-1, x]*zeta[3]))/9 + (4*(1 - 2*x + 2*x^2)*
             (-252*H[1, 3, x] - 108*H[2, 2, x] + 72*H[1, -2, 0, x] - 
              108*H[1, 1, 2, x] - 144*H[1, 2, 0, x] - 180*H[1, 2, 1, x] - 
              108*H[1, 0, 0, 0, x] - 180*H[1, 1, 0, 0, x] + 36*H[1, 1, 1, 0, 
                x] - 72*H[1, 1, 1, 1, x] + 270*H[1, 0, x]*zeta[2] + 
              198*H[1, 1, x]*zeta[2] + 468*H[1, x]*zeta[3]))/9 + 
           ((-153 + 370*x - 10*x^2)*zeta[4])/2) - 
         (16*(1 + 2*x + 2*x^2)*(22*H[-1, -3, 0, x] - 6*H[-1, 3, 0, x] - 
            20*H[-1, -2, -1, 0, x] + 30*H[-1, -2, 0, 0, x] - 
            16*H[-1, -1, -2, 0, x] - 22*H[-1, 2, 0, 0, x] + 
            12*H[-1, 2, 1, 0, x] + 16*H[-1, -1, -1, -1, 0, x] - 
            24*H[-1, -1, -1, 0, 0, x] + 6*H[-1, -1, 0, 0, 0, x] - 
            5*H[-1, 0, 0, 0, 0, x] - 10*H[-1, -2, x]*zeta[2] + 
            12*H[-1, 2, x]*zeta[2] + 8*H[-1, -1, -1, x]*zeta[2] - 
            6*H[-1, -1, 0, x]*zeta[2] - 8*H[-1, -1, x]*zeta[3] + 
            4*H[-1, 0, x]*zeta[3] + 22*H[-1, x]*zeta[4]))/3 - 
         4*(1 - 2*x + 2*x^2)*(16*H[1, 4, x] - (40*H[1, -3, 0, x])/3 + 
           (8*H[1, 1, 3, x])/3 - 8*H[1, 2, 2, x] - (8*H[1, 3, 0, x])/3 - 
           4*H[1, 3, 1, x] + (16*H[1, -2, 0, 0, x])/3 - 
           (16*H[1, 1, -2, 0, x])/3 - (4*H[1, 1, 1, 2, x])/3 - 
           (68*H[1, 1, 2, 0, x])/3 - (28*H[1, 1, 2, 1, x])/3 - 
           (20*H[1, 2, 0, 0, x])/3 - (52*H[1, 2, 1, 0, x])/3 - 
           (56*H[1, 2, 1, 1, x])/3 + (28*H[1, 0, 0, 0, 0, x])/3 + 
           (80*H[1, 1, 0, 0, 0, x])/3 - 4*H[1, 1, 1, 0, 0, x] + 
           (4*H[1, 1, 1, 1, 0, x])/3 - 20*H[1, 1, 1, 1, 1, x] - 
           (8*H[1, 2, x]*zeta[2])/3 - 17*H[1, 0, 0, x]*zeta[2] - 
           (32*H[1, 1, 0, x]*zeta[2])/3 + 5*H[1, 1, 1, x]*zeta[2] - 
           52*H[1, 0, x]*zeta[3] - 52*H[1, 1, x]*zeta[3] - 
           (100*H[1, x]*zeta[4])/3) - (8*(63 - 454*x + 84*x^2)*zeta[5])/3) + 
       CA^2*TF*((2*(-470494 + 450714*x - 2175249*x^2 + 2153647*x^3))/
          (729*x) + (-2*(17152 + 167620*x + 62809*x^2 + 747175*x^3)*H[0, x] - 
           2*(-6528 - 50692*x + 24401*x^2 + 30151*x^3)*H[1, x])/(243*x) + 
         (4*(-321 - 483*x + 1460*x^2)*H[3, x])/27 - 
         (8*(51 - 48*x + 137*x^2)*H[4, x])/9 - (4*(9 - 58*x + 72*x^2)*
           H[5, x])/3 + (8*(-41 + 74*x + 8*x^2)*H[-4, 0, x])/3 + 
         (8*(216 + 180*x + 817*x^2)*H[-3, 0, x])/9 + 
         (8*(29 + 46*x + 56*x^2)*H[-3, 2, x])/3 - 
         (4*(-213 - 30*x + 2426*x^2)*H[-2, 0, x])/27 + 
         (8*(31 + 37*x + 96*x^2)*H[-2, 2, x])/3 + 
         (4*(49 + 110*x + 100*x^2)*H[-2, 3, x])/3 + 
         (2*(20278 + 29235*x + 126201*x^2)*H[0, 0, x])/81 - 
         (4*(29 + 66*x + 28*x^2)*H[2, 3, x])/3 + 
         (4*(51 - 135*x + 317*x^2)*H[3, 1, x])/9 - 
         (8*(19 + 50*x + 20*x^2)*H[3, 2, x])/3 - 192*x*H[4, 0, x] + 
         4*(-3 - 14*x + 8*x^2)*H[4, 1, x] - (16*(3 + 22*x + 10*x^2)*
           H[-3, -1, 0, x])/3 + (4*(-35 + 214*x + 52*x^2)*H[-3, 0, 0, x])/3 + 
         (8*(13 - 26*x + 8*x^2)*H[-2, -2, 0, x])/3 - 
         (8*(14 + 37*x + 78*x^2)*H[-2, -1, 0, x])/3 - 
         (8*(39 + 66*x + 76*x^2)*H[-2, -1, 2, x])/3 + 
         (4*(297 + 246*x + 1522*x^2)*H[-2, 0, 0, x])/9 - 
         (8*(3 + 18*x + 8*x^2)*H[-2, 2, 0, x])/3 + 
         (56*(1 + x)*H[-1, 2, 0, x])/3 + 
         ((1 + x)*(12*(8 + 9*x + 60*x^2)*H[-1, 3, x] - 
            8*(16 + 53*x + 112*x^2)*H[-1, -1, 2, x] - 32*(2 + 4*x + 17*x^2)*
             H[-1, 2, 1, x]))/(9*x) + 4*(3 + 6*x + 4*x^2)*H[-1, 3, 0, x] - 
         (4*(1679 - 1712*x + 7385*x^2)*H[0, 0, 0, x])/27 + 
         (16*(7 + 10*x + 8*x^2)*H[2, -2, 0, x])/3 - 
         (4*(9 - 62*x + 16*x^2)*H[2, 1, 2, x])/3 + 
         (8*(-1 - 62*x + 24*x^2)*H[2, 2, 0, x])/3 - 
         (8*(1 - 26*x + 2*x^2)*H[2, 2, 1, x])/3 + 
         (8*(17 - 100*x + 6*x^2)*H[3, 0, 0, x])/3 + 
         (4*(-25 - 86*x + 4*x^2)*H[3, 1, 0, x])/3 + 
         (16*(3 + 8*x)*H[3, 1, 1, x])/3 - 32*(1 + x^2)*H[-2, -1, -1, 0, x] - 
         (4*(5 + 254*x + 80*x^2)*H[-2, -1, 0, 0, x])/3 + 
         (8*(-7 + 78*x + 10*x^2)*H[-2, 0, 0, 0, x])/3 + 
         (8*(-1 - 2*x + 4*x^2)*H[-1, 2, 1, 0, x])/3 - 
         (8*(-55 - 345*x + 108*x^2)*H[0, 0, 0, 0, x])/9 - 
         (4*(-11 - 118*x + 52*x^2)*H[2, 0, 0, 0, x])/3 - 
         (4*(43 + 198*x + 20*x^2)*H[2, 1, 0, 0, x])/3 + 
         (4*(27 + 94*x + 20*x^2)*H[2, 1, 1, 0, x])/3 + 
         (16*(1 + 4*x)*H[2, 1, 1, 1, x])/3 + 16*(-4 + 15*x)*
          H[0, 0, 0, 0, 0, x] - (16*(16 + 34*x + 33*x^2)*H[-3, x]*zeta[2])/
          3 - (4*(76 + 111*x + 270*x^2)*H[-2, x]*zeta[2])/3 + 
         (4*(-13 + 18*x + 20*x^2)*H[3, x]*zeta[2])/3 + 
         (8*(33 + 66*x + 70*x^2)*H[-2, -1, x]*zeta[2])/3 - 
         (8*(17 + 90*x + 50*x^2)*H[-2, 0, x]*zeta[2])/3 + 
         (4*(47 - 2*x + 88*x^2)*H[2, 0, x]*zeta[2])/3 + 
         (32*(6 - x + 8*x^2)*H[2, 1, x]*zeta[2])/3 - 4*(7 + 14*x + 16*x^2)*
          H[-1, 0, 0, x]*zeta[2] + 12*(-1 + 2*x)*(-1 + 4*x)*H[0, 0, 0, x]*
          zeta[2] + Lp^3*((2*(1 - x)*(272 - 97*x + 1883*x^2))/(27*x) - 
           (4*(-8 - 11*x - 152*x^2 + 18*x^3)*H[0, x])/(9*x) - 
           (4*(-16 - x - 118*x^2 + 146*x^3)*H[1, x])/(9*x) + 
           (32*(1 + 4*x)*H[2, x])/3 + (16*(-1 + 8*x)*H[0, 0, x])/3 + 
           (4*(1 - 2*x + 2*x^2)*(-12*H[1, 0, x] - 24*H[1, 1, x]))/9 - 
           (32*(1 + 4*x)*zeta[2])/3) + 
         (-4*(-1256 - 702*x - 12231*x^2 + 98*x^3)*H[2, x] + 
           2*(5436 + 17579*x + 33484*x^2 + 23245*x^3)*H[-1, 0, x] - 
           2*(-9490 + 9435*x - 43401*x^2 + 43978*x^3)*H[1, 0, x] + 
           2*(-918 + 7796*x - 12541*x^2 + 6748*x^3)*H[1, 1, x] - 
           2*(-12536 + 11376*x - 58657*x^2 + 49619*x^3)*zeta[2])/(81*x) + 
         (-8*(116 + 96*x + 393*x^2 + 422*x^3)*H[-1, 2, x] - 
           4*(-208 + 1463*x - 1678*x^2 + 92*x^3)*H[1, 2, x] - 
           4*(-116 - 111*x - 861*x^2 + 445*x^3)*H[2, 1, x] + 
           8*(40 + 54*x + 276*x^2 + 7*x^3)*H[-1, -1, 0, x] - 
           4*(484 + 124*x + 431*x^2 + 393*x^3)*H[-1, 0, 0, x] - 
           4*(40 + 175*x - 194*x^2 + 337*x^3)*H[1, 1, 1, x] + 
           4*(272 + 246*x + 1062*x^2 + 851*x^3)*H[-1, x]*zeta[2])/(27*x) + 
         8*(5 + 10*x + 8*x^2)*(H[-1, 2, 0, 0, x] - H[-1, 2, x]*zeta[2]) + 
         (36*(-8 - 89*x - 138*x^2 - 37*x^3 + 19*x^4)*H[3, 0, x] + 
           4*(84 + 393*x + 1024*x^2 + 1133*x^3 + 436*x^4)*H[2, 1, 0, x] + 
           4*(30 - 321*x - 323*x^2 + 473*x^3 + 436*x^4)*H[0, 0, x]*zeta[2])/
          (9*(1 + x)^2) - (16*(8 + 22*x + 19*x^2)*H[-2, x]*zeta[3])/3 + 
         4*(27 + 30*x + 52*x^2)*H[2, x]*zeta[3] - 
         (16*(14 + 28*x + 25*x^2)*H[-1, 0, x]*zeta[3])/3 - 
         (16*(27 + 41*x)*H[0, 0, x]*zeta[3])/3 - 
         (4*(93 + 242*x + 136*x^2)*zeta[2]*zeta[3])/3 + 
         Lp^2*((4*(-103 + 77*x - 534*x^2 + 554*x^3))/(3*x) - 
           (4*(52 + 302*x + 146*x^2 + 1407*x^3)*H[0, x])/(9*x) + 
           (4*(-52 + 2*x - 178*x^2 + 143*x^3)*H[1, x])/(9*x) - 
           (8*(-4 - 3*x - 24*x^2 + 44*x^3)*H[2, x])/(3*x) + 
           32*(1 + 3*x)*H[3, x] + 32*(-1 + 4*x)*H[-2, 0, x] + 
           (4*(16 - x + 118*x^2 + 146*x^3)*H[-1, 0, x])/(3*x) - 
           (16*(-3 - 23*x + 9*x^2)*H[0, 0, x])/3 + 
           (8*(1 - x)*(4 + 7*x + 31*x^2)*H[1, 0, x])/(3*x) + 
           (4*(-8 + 5*x - 70*x^2 + 84*x^3)*H[1, 1, x])/(3*x) + 
           16*(1 + 4*x)*H[2, 0, x] - 16*(1 + 4*x)*H[2, 1, x] + 
           32*(-1 + 4*x)*H[0, 0, 0, x] + (8*(4 - 3*x + 35*x^2 + 44*x^3)*
             zeta[2])/(3*x) - 32*(1 - x)*H[0, x]*zeta[2] + 
           (4*(1 + 2*x + 2*x^2)*(36*H[-1, 2, x] - 72*H[-1, -1, 0, x] + 
              54*H[-1, 0, 0, x] - 72*H[-1, x]*zeta[2]))/9 + 
           (4*(1 - 2*x + 2*x^2)*(-18*H[1, 0, 0, x] + 108*H[1, 1, 1, x] - 
              36*H[1, x]*zeta[2]))/9 + 16*(-2 + 17*x)*zeta[3]) + 
         (6*(208 + 556*x + 1118*x^2 + 2811*x^3 + 2059*x^4)*H[2, 0, x] + 
           4*(-1494 - 235*x - 6050*x^2 + 123*x^3 + 7486*x^4)*H[1, 0, 0, x] - 
           2*(-1984 + 805*x - 6983*x^2 - 1361*x^3 + 8519*x^4)*H[1, 1, 0, x] + 
           2*(624 + 2238*x + 5946*x^2 + 7511*x^3 + 3233*x^4)*H[0, x]*
            zeta[2] - 2*(-1544 - 1467*x - 6989*x^2 + 1403*x^3 + 8577*x^4)*
            H[1, x]*zeta[2] - 2*(-3288 + 2178*x - 8142*x^2 - 13207*x^3 + 
             509*x^4)*zeta[3])/(27*x*(1 + x)) + 
         (4*(-112 + 217*x - 761*x^2 + 624*x^3)*H[1, 3, x] + 
           12*(-16 - 59*x - 172*x^2 + 97*x^3)*H[2, 2, x] - 
           8*(16 + 39*x + 195*x^2 + 205*x^3)*H[-1, -2, 0, x] - 
           16*(-8 - 60*x + 69*x^2 + 8*x^3)*H[1, -2, 0, x] - 
           4*(-64 + 220*x - 539*x^2 + 471*x^3)*H[1, 1, 2, x] + 
           4*(-48 - 25*x - 352*x^2 + 457*x^3)*H[1, 2, 0, x] - 
           4*(-48 + 124*x - 404*x^2 + 383*x^3)*H[1, 2, 1, x] - 
           16*(-2 + 6*x^2 + 53*x^3)*H[2, 1, 1, x] + 
           8*(8 + 51*x + 84*x^2 + 74*x^3)*H[-1, -1, -1, 0, x] - 
           12*(24 + 16*x + 245*x^2 + 286*x^3)*H[-1, -1, 0, 0, x] + 
           4*(48 + x + 494*x^2 + 647*x^3)*H[-1, 0, 0, 0, x] - 
           4*(-8 - 147*x - 63*x^2 + 233*x^3)*H[1, 0, 0, 0, x] + 
           4*(-112 - 4*x - 685*x^2 + 845*x^3)*H[1, 1, 0, 0, x] - 
           4*(-112 + 233*x - 811*x^2 + 734*x^3)*H[1, 1, 1, 0, x] - 
           4*(-8 - 61*x + 14*x^2)*H[1, 1, 1, 1, x] + 
           4*(40 + 189*x + 414*x^2 + 298*x^3)*H[-1, -1, x]*zeta[2] - 
           4*(56 - 30*x + 264*x^2 + 401*x^3)*H[-1, 0, x]*zeta[2] - 
           4*(-96 + 97*x - 389*x^2 + 287*x^3)*H[1, 0, x]*zeta[2] - 
           8*(-20 - 5*x - 98*x^2 + 112*x^3)*H[1, 1, x]*zeta[2] - 
           12*(8 + 33*x + 72*x^2 + 58*x^3)*H[-1, x]*zeta[3] - 
           4*(-176 + 38*x - 307*x^2 + 555*x^3)*H[1, x]*zeta[3])/(9*x) + 
         (8*(1 + 2*x + 2*x^2)*(10*H[-1, 4, x] - 16*H[-2, 2, 1, x] - 
            24*H[-1, -3, 0, x] - 24*H[-1, -2, 2, x] - 11*H[-1, -1, 3, x] + 
            10*H[-1, 2, 2, x] - 10*H[-1, 3, 1, x] + 8*H[-1, -2, -1, 0, x] - 
            16*H[-1, -2, 0, 0, x] + 2*H[-1, -1, -2, 0, x] + 
            18*H[-1, -1, -1, 2, x] + 16*H[-1, -1, 2, 1, x] + 
            4*H[-1, 2, 1, 1, x] + 7*H[-1, -1, -1, 0, 0, x] - 
            3*H[-1, -1, 0, 0, 0, x] + 13*H[-1, 0, 0, 0, 0, x] + 
            28*H[-1, -2, x]*zeta[2] - 18*H[-1, -1, -1, x]*zeta[2] + 
            18*H[-1, -1, 0, x]*zeta[2] + 4*H[-1, -1, x]*zeta[3]))/3 - 
         (4*(83 + 166*x + 163*x^2)*H[-1, x]*zeta[4])/3 + 
         ((-425 - 38*x + 136*x^2)*H[0, x]*zeta[4])/3 + 
         Lp*((-2*(-28300 + 32664*x - 196185*x^2 + 194638*x^3))/(81*x) + 
           (2*(1136 + 6994*x + 20623*x^2 + 45240*x^3)*H[0, x])/(27*x) - 
           (8*(1282 - 1691*x + 557*x^2)*H[1, x])/27 + 
           (4*(-104 - 291*x - 834*x^2 + 197*x^3)*H[2, x])/(9*x) - 
           4*(13 - 17*x + 44*x^2)*H[3, x] - 4*(-1 - 26*x + 24*x^2)*H[4, x] + 
           8*(-13 + 18*x)*H[-3, 0, x] + (8*(44 + 13*x + 234*x^2)*H[-2, 0, x])/
            3 - (8*(122 - 31*x + 388*x^2 + 447*x^3)*H[-1, 0, x])/(9*x) + 
           (32*(1 + x)*(2 + 4*x + 11*x^2)*H[-1, 2, x])/(3*x) - 
           (2*(1543 - 252*x + 6666*x^2)*H[0, 0, x])/9 - 
           (4*(1 - x)*(96 + 31*x + 513*x^2)*H[1, 0, x])/(3*x) - 
           (4*(-78 + x - 218*x^2 + 125*x^3)*H[1, 1, x])/(9*x) + 
           (8*(-12 + 20*x - 94*x^2 + 97*x^3)*H[1, 2, x])/(3*x) + 
           (16*(-4 - 9*x - 56*x^2 + 7*x^3)*H[2, 0, x])/(3*x) + 
           (8*(-4 - 18*x^2 + 97*x^3)*H[2, 1, x])/(3*x) - 
           16*(1 + 8*x)*H[2, 2, x] - 128*x*H[3, 0, x] - 16*(3 + 8*x)*
            H[3, 1, x] - 16*(3 + 2*x + 4*x^2)*H[-2, -1, 0, x] + 
           8*(-1 + 42*x + 12*x^2)*H[-2, 0, 0, x] - 
           (8*(47 + 76*x + 40*x^2)*H[-1, -1, 0, x])/3 + 
           (4*(40 + 69*x + 372*x^2 + 376*x^3)*H[-1, 0, 0, x])/(3*x) - 
           (4*(-37 - 176*x + 90*x^2)*H[0, 0, 0, x])/3 - 
           (4*(-8 - 100*x + 35*x^2 + 84*x^3)*H[1, 0, 0, x])/(3*x) - 
           (8*(1 - x)*(20 + 17*x + 137*x^2)*H[1, 1, 0, x])/(3*x) - 
           (88*(1 - 2*x + 2*x^2)*H[1, 1, 1, x])/3 + 4*(21 + 34*x + 16*x^2)*
            H[2, 0, 0, x] - 16*(3 + 16*x)*H[2, 1, 0, x] + 
           16*(-5 + 19*x)*H[0, 0, 0, 0, x] + (4*(-376 + 489*x - 1274*x^2 + 
              1173*x^3)*zeta[2])/(9*x) - 8*(11 + 18*x + 20*x^2)*H[-2, x]*
            zeta[2] - (4*(16 + 95*x + 196*x^2 + 128*x^3)*H[-1, x]*zeta[2])/
            (3*x) + (4*(-16 + 15*x - 261*x^2 + 168*x^3)*H[0, x]*zeta[2])/
            (3*x) + (4*(-8 - 53*x + 28*x^2 + 22*x^3)*H[1, x]*zeta[2])/(3*x) - 
           8*(5 + 6*x + 4*x^2)*H[2, x]*zeta[2] + 4*(-1 - 22*x + 24*x^2)*
            H[0, 0, x]*zeta[2] + (8*(-44 - 21*x - 364*x^2 + 408*x^3)*zeta[3])/
            (3*x) - 16*(13 + 34*x)*H[0, x]*zeta[3] + 
           (4*(1 + 2*x + 2*x^2)*(144*H[-2, 2, x] + 108*H[-1, 3, x] - 
              36*H[-1, -2, 0, x] - 144*H[-1, -1, 2, x] - 72*H[-1, 2, 1, x] - 
              72*H[-1, -1, -1, 0, x] - 180*H[-1, -1, 0, 0, x] + 
              90*H[-1, 0, 0, 0, x] + 108*H[-1, -1, x]*zeta[2] - 
              72*H[-1, 0, x]*zeta[2] - 36*H[-1, x]*zeta[3]))/9 + 
           (4*(1 - 2*x + 2*x^2)*(-72*H[1, 3, x] + 108*H[1, -2, 0, x] + 
              108*H[1, 1, 2, x] + 144*H[1, 2, 0, x] + 36*H[1, 2, 1, x] - 
              90*H[1, 0, 0, 0, x] + 72*H[1, 1, 0, 0, x] + 180*H[1, 1, 1, 0, 
                x] - 216*H[1, 1, 1, 1, x] + 180*H[1, 0, x]*zeta[2] + 
              72*H[1, 1, x]*zeta[2] + 540*H[1, x]*zeta[3]))/9 + 
           (-361 - 1294*x - 112*x^2)*zeta[4]) + 
         (-4*(144 + 426*x + 1830*x^2 + 3167*x^3 + 1756*x^4 + 155*x^5)*
            H[2, 0, 0, x] + 12*(16 + 103*x + 398*x^2 + 671*x^3 + 456*x^4 + 
             102*x^5)*H[2, x]*zeta[2] + 4*(48 - 42*x - 1470*x^2 - 811*x^3 + 
             2308*x^4 + 1757*x^5)*H[0, x]*zeta[3] + 
           (1840 + 5012*x + 17187*x^2 + 31855*x^3 + 22925*x^4 + 5103*x^5)*
            zeta[4])/(9*x*(1 + x)^2) - (2*(1 - 2*x + 2*x^2)*
           (4*H[1, 4, x] - 56*H[1, -3, 0, x] + 16*H[1, -2, 2, x] - 
            64*H[1, 1, 3, x] - 28*H[1, 2, 2, x] - 76*H[1, 3, 0, x] - 
            20*H[1, 3, 1, x] - 16*H[1, -2, -1, 0, x] + 140*H[1, 1, 1, 2, x] - 
            8*H[1, 1, 2, 0, x] + 80*H[1, 1, 2, 1, x] - 116*H[1, 2, 0, 0, x] - 
            4*H[1, 2, 1, 0, x] + 40*H[1, 2, 1, 1, x] + 
            44*H[1, 0, 0, 0, 0, x] + 76*H[1, 1, 0, 0, 0, x] - 
            52*H[1, 1, 1, 0, 0, x] + 172*H[1, 1, 1, 1, 0, x] - 
            120*H[1, 1, 1, 1, 1, x] - 24*H[1, -2, x]*zeta[2] - 
            4*H[1, 2, x]*zeta[2] - 44*H[1, 0, 0, x]*zeta[2] + 
            32*H[1, 1, 0, x]*zeta[2] + 16*H[1, 1, 1, x]*zeta[2] - 
            120*H[1, 0, x]*zeta[3] + 172*H[1, 1, x]*zeta[3] + 
            57*H[1, x]*zeta[4]))/3 - (4*(77 - 1206*x + 136*x^2)*zeta[5])/3) + 
       CA*CF*TF*((-116208 - 834293*x + 59486*x^2 + 803580*x^3)/(1944*x) + 
         ((-13165 - 32212*x - 26970*x^2)*H[0, x])/243 + 
         (2*(-2285 - 60229*x + 15479*x^2 + 48075*x^3)*H[1, x])/(243*x) + 
         Lp^4*((2*(-12 + 13*x - 116*x^2 + 137*x^3))/(9*x) - 
           4*(1 + 4*x)*H[0, x] + 4*(1 - 2*x + 2*x^2)*H[1, x]) - 
         (8*(2576 + 3701*x + 2672*x^2)*H[2, x])/81 + 
         (4*(134 - 278*x + 179*x^2)*H[3, x])/9 - 
         (4*(-6 + 78*x + 631*x^2)*H[4, x])/9 + (16*(11 + 16*x + 8*x^2)*
           H[5, x])/3 - (16*(25 - 14*x + 28*x^2)*H[-4, 0, x])/3 - 
         (8*(139 + 84*x + 63*x^2)*H[-3, 0, x])/3 + 
         (16*(23 + 10*x + 44*x^2)*H[-3, 2, x])/3 + 
         (4*(-339 + 194*x + 70*x^2)*H[-2, 0, x])/3 + 8*(15 + 28*x + 16*x^2)*
          H[-2, 2, x] + (16*(23 + 30*x + 47*x^2)*H[-2, 3, x])/3 + 
         (2*(-929 - 824*x + 125*x^2)*H[-1, 0, x])/3 + 
         (8*(55 + 82*x + 28*x^2)*H[-1, 2, x])/3 + 8*(1 + x)*(10 + 13*x)*
          H[-1, 3, x] + ((1745 + 26249*x - 47946*x^2)*H[0, 0, x])/81 + 
         (4*(-2 - 881*x + 694*x^2)*H[2, 1, x])/27 - 
         (8*(-18 - 7*x + 14*x^2)*H[2, 2, x])/3 + 
         (16*(9 - 40*x + 3*x^2)*H[2, 3, x])/3 + 
         (4*(3 + 186*x + 172*x^2)*H[3, 1, x])/9 + 
         (16*(1 - 14*x + 4*x^2)*H[3, 2, x])/3 + (64*(1 - x)*H[4, 0, x])/3 + 
         (8*(-3 - 10*x + 4*x^2)*H[4, 1, x])/3 - 
         (16*(1 - 10*x + 10*x^2)*H[-3, -1, 0, x])/3 + 
         (16*(4 + 8*x + 25*x^2)*H[-3, 0, 0, x])/3 + 
         (16*(3 - 22*x + 8*x^2)*H[-2, -2, 0, x])/3 + 8*(6 + 20*x + x^2)*
          H[-2, -1, 0, x] - (32*(17 + 14*x + 33*x^2)*H[-2, -1, 2, x])/3 - 
         (4*(79 + 45*x^2)*H[-2, 0, 0, x])/3 + (16*(3 + 22*x + 4*x^2)*
           H[-2, 2, 0, x])/3 + (128*x*H[-2, 2, 1, x])/3 + 
         (8*(53 + 92*x + 27*x^2)*H[-1, -2, 0, x])/3 - 
         (8*(36 + 64*x + 35*x^2)*H[-1, -1, 0, x])/3 - 16*(1 + x)*(11 + 8*x)*
          H[-1, -1, 2, x] + (4*(-133 - 98*x + 27*x^2)*H[-1, 0, 0, x])/3 + 
         (8*(-14 - 18*x + 5*x^2)*H[-1, 2, 0, x])/3 + 
         (16*(-7 + x)*(1 + x)*H[-1, 2, 1, x])/3 - 16*(1 + 2*x + 3*x^2)*
          H[-1, 3, 0, x] + ((299 + 11222*x + 1836*x^2)*H[0, 0, 0, x])/27 - 
         (32*(22 - 34*x + 9*x^2)*H[1, -2, 0, x])/3 + 
         (4*(-16 + 1056*x - 1290*x^2 + 349*x^3)*H[1, 2, x] + 
           8*(46 + 20*x + 74*x^2 + 21*x^3)*H[1, 1, 1, x])/(27*x) - 
         (32*(5 - 4*x + 2*x^2)*H[2, -2, 0, x])/3 + 
         (4*(-37 + 128*x + 176*x^2)*H[2, 1, 1, x])/9 + 
         (8*(35 - 34*x + 76*x^2)*H[2, 1, 2, x])/3 - 
         (32*(1 + 7*x + 2*x^2)*H[2, 2, 0, x])/3 + 
         (8*(11 - 46*x + 18*x^2)*H[2, 2, 1, x])/3 - 
         (8*(17 - 22*x + 10*x^2)*H[3, 0, 0, x])/3 - 
         (16*(9 + 4*x + 31*x^2)*H[3, 1, 0, x])/3 - 
         (32*(2 + 3*x + 2*x^2)*H[3, 1, 1, x])/3 - 
         (16*(5 + 2*x + 18*x^2)*H[-2, -1, -1, 0, x])/3 - 
         (8*(27 + 70*x + 64*x^2)*H[-2, -1, 0, 0, x])/3 + 
         (8*(37 + 70*x + 90*x^2)*H[-2, 0, 0, 0, x])/3 - 8*(10 + 16*x + x^2)*
          H[-1, -1, -1, 0, x] + (4*(8 + 5*x)*(10 + 9*x)*H[-1, -1, 0, 0, x])/
          3 - (4*(-9 - 26*x + 13*x^2)*H[-1, 0, 0, 0, x])/3 - 
         (32*(2 + 4*x + 7*x^2)*H[-1, 2, 0, 0, x])/3 + 32*(2 + 4*x + 5*x^2)*
          H[-1, 2, 1, 0, x] - (4*(121 - 230*x + 948*x^2)*H[0, 0, 0, 0, x])/
          9 + (16*(-2 - 24*x + 7*x^2)*H[2, 0, 0, 0, x])/3 - 
         (16*(-3 - 14*x + 7*x^2)*H[2, 1, 0, 0, x])/3 + 
         (16*(10 - 14*x + 47*x^2)*H[2, 1, 1, 0, x])/3 - 
         8*(11 - 18*x + 20*x^2)*H[2, 1, 1, 1, x] + 
         (32*(3 + 8*x)*H[0, 0, 0, 0, 0, x])/3 - 
         (8*(47 + 10*x + 98*x^2)*H[-3, x]*zeta[2])/3 - 4*(24 + 36*x + 31*x^2)*
          H[-2, x]*zeta[2] - (4*(146 + 228*x + 91*x^2)*H[-1, x]*zeta[2])/3 - 
         16*(5 - 10*x + 17*x^2)*H[3, x]*zeta[2] + 8*(21 + 18*x + 38*x^2)*
          H[-2, -1, x]*zeta[2] - (16*(31 + 30*x + 54*x^2)*H[-2, 0, x]*
           zeta[2])/3 + 4*(34 + 60*x + 31*x^2)*H[-1, -1, x]*zeta[2] - 
         (4*(143 + 260*x + 99*x^2)*H[-1, 0, x]*zeta[2])/3 + 
         16*(3 + 6*x + 8*x^2)*H[-1, 2, x]*zeta[2] - 
         (8*(25 - 92*x + 8*x^2)*H[2, 0, x]*zeta[2])/3 - 
         (32*(6 - 11*x + x^2)*H[2, 1, x]*zeta[2])/3 - 
         (4*(49 + 98*x + 110*x^2)*H[-1, 0, 0, x]*zeta[2])/3 - 
         (4*(47 + 62*x + 32*x^2)*H[0, 0, 0, x]*zeta[2])/3 + 
         Lp^3*(-(-176 + 25*x - 910*x^2 + 924*x^3)/(9*x) + 
           (4*(25 + 148*x + 26*x^2)*H[0, x])/9 - 
           (8*(-4 + 23*x - 79*x^2 + 80*x^3)*H[1, x])/(9*x) + 
           Lh*((2*(-8 + 5*x - 70*x^2 + 84*x^3))/(3*x) - 8*(1 + 4*x)*H[0, x] + 
             8*(1 - 2*x + 2*x^2)*H[1, x]) - (8*(-1 - 10*x + 4*x^2)*H[2, x])/
            3 - 8*(1 + 2*x + 2*x^2)*H[-1, 0, x] - (16*(1 + x)*H[0, 0, x])/3 + 
           (4*(1 - 2*x + 2*x^2)*(-12*H[1, 0, x] - 42*H[1, 1, x]))/9 + 
           (4*(-5 - 26*x + 2*x^2)*zeta[2])/3) + 
         (-2*(-404 - 1007*x - 5051*x^2 + 6190*x^3)*H[1, 0, x] + 
           4*(661 - 1894*x + 905*x^2 + 564*x^3)*H[1, 1, x] + 
           2*(-1812 + 13193*x - 10027*x^2 + 13814*x^3)*zeta[2])/(81*x) + 
         (2*(708 + 180*x + 1765*x^2 + 2239*x^3)*H[2, 0, x] - 
           6*(310 - 1272*x - 1097*x^2 + 503*x^3)*H[0, x]*zeta[2])/
          (27*(1 + x)) + ((1 - x)*(-96*(2 + 17*x^2)*H[1, 2, 1, x] + 
            4*(16 + 49*x + 25*x^2)*H[1, 1, x]*zeta[2]))/(9*x) - 
         (16*(23 + 18*x + 42*x^2)*H[-2, x]*zeta[3])/3 - 
         (8*(32 + 66*x + 37*x^2)*H[-1, x]*zeta[3])/3 + 
         (8*(-31 - 38*x + 20*x^2)*H[2, x]*zeta[3])/3 - 
         (8*(41 + 82*x + 70*x^2)*H[-1, 0, x]*zeta[3])/3 + 
         (8*(-33 - 66*x + 4*x^2)*H[0, 0, x]*zeta[3])/3 + 
         (8*(77 - 9*x + 128*x^2)*zeta[2]*zeta[3])/3 + 
         Lh*((-1616*(1 - x)*x)/27 + 56*(1 - x)*x*zeta[3]) + 
         Lp^2*(-(1984 - 189*x - 7644*x^2 + 7100*x^3)/(54*x) + 
           ((7 + 1894*x - 2088*x^2)*H[0, x])/9 - 
           (2*(104 + 110*x - 313*x^2 + 368*x^3)*H[1, x])/(9*x) - 
           (8*(13 - 14*x + 86*x^2)*H[2, x])/3 - 8*(-3 - 14*x + 4*x^2)*
            H[3, x] + 4*(3 + 4*x + 4*x^2)*H[-1, 0, x] - 
           (2*(-5 - 176*x + 308*x^2)*H[0, 0, x])/3 - 
           (8*(-6 + 11*x - 58*x^2 + 64*x^3)*H[1, 0, x])/(3*x) - 
           (8*(-4 - 8*x - 14*x^2 + 27*x^3)*H[1, 1, x])/(3*x) - 
           16*x*(-7 + 2*x)*H[2, 0, x] - 8*(1 - 14*x + 4*x^2)*H[2, 1, x] + 
           4*(3 + 14*x)*H[0, 0, 0, x] + Lh*((-4*(-52 + 5*x - 103*x^2 + 
                65*x^3))/(9*x) + (8*(3 + 44*x^2)*H[0, x])/3 - 
             16*(1 + 2*x)*H[0, 0, x] - 16*(1 - 2*x + 2*x^2)*H[1, 1, x] + 
             (4*(1 + 2*x + 2*x^2)*(-36*H[-1, 0, x] - 18*zeta[2]))/9) + 
           (2*(4 + 15*x + 48*x^2 + 275*x^3)*zeta[2])/(3*x) + 
           4*(-7 - 32*x + 8*x^2)*H[0, x]*zeta[2] + 
           (4*(1 + 2*x + 2*x^2)*(-18*H[-2, 0, x] + 36*H[-1, 2, x] + 
              18*H[-1, -1, 0, x] + 9*H[-1, 0, 0, x] - 27*H[-1, x]*zeta[2]))/
            9 + (4*(1 - 2*x + 2*x^2)*(-45*H[1, 2, x] - 54*H[1, 0, 0, x] - 
              45*H[1, 1, 0, x] + 9*H[1, 1, 1, x] + 45*H[1, x]*zeta[2]))/9 + 
           8*(1 - 9*x + 6*x^2)*zeta[3]) + 
         (-4*(92 + 736*x - 575*x^2 - 563*x^3 + 710*x^4)*H[1, 0, 0, x] + 
           2*(-224 + 655*x - 1863*x^2 - 763*x^3 + 2087*x^4)*H[1, 1, 0, x] - 
           2*(-32 + 1999*x + 432*x^2 - 1324*x^3 + 167*x^4)*H[1, x]*zeta[2] - 
           2*(-1536 - 5458*x - 15548*x^2 - 4303*x^3 + 7215*x^4)*zeta[3])/
          (27*x*(1 + x)) + (-4*(84 - 546*x - 758*x^2 + 494*x^3 + 613*x^4)*
            H[3, 0, x] - 12*(72 + 40*x + 45*x^2 + 282*x^3 + 199*x^4)*
            H[2, 0, 0, x] + 12*(-11 - 48*x - 24*x^2 + 76*x^3 + 57*x^4)*
            H[2, 1, 0, x] + 12*(-39 - 104*x - 72*x^2 + 36*x^3 + 37*x^4)*
            H[2, x]*zeta[2] + 2*(-3 + 438*x + 1847*x^2 + 2296*x^3 + 908*x^4)*
            H[0, 0, x]*zeta[2] + 4*(255 + 2046*x + 4405*x^2 + 3764*x^3 + 
             1132*x^4)*H[0, x]*zeta[3])/(9*(1 + x)^2) + 
         (4*(-32 - 81*x - 72*x^2 + 329*x^3)*H[1, 3, x] + 
           8*(-8 + 69*x - 87*x^2 + 17*x^3)*H[1, 1, 2, x] - 
           4*(16 + 114*x - 204*x^2 + 173*x^3)*H[1, 2, 0, x] - 
           4*(8 + 239*x - 340*x^2 + 203*x^3)*H[1, 0, 0, 0, x] - 
           4*(-16 + 174*x - 522*x^2 + 373*x^3)*H[1, 1, 0, 0, x] + 
           4*(-16 + 273*x - 552*x^2 + 277*x^3)*H[1, 1, 1, 0, x] + 
           8*(-4 - 29*x - 23*x^2 + 24*x^3)*H[1, 1, 1, 1, x] - 
           4*(-44 + 177*x - 564*x^2 + 683*x^3)*H[1, 0, x]*zeta[2] - 
           24*(8 + 97*x - 187*x^2 + 88*x^3)*H[1, x]*zeta[3])/(9*x) + 
         (8*(1 + 2*x + 2*x^2)*(20*H[-1, 4, x] + 32*H[-1, -3, 0, x] - 
            60*H[-1, -2, 2, x] - 53*H[-1, -1, 3, x] + 10*H[-1, 2, 2, x] - 
            6*H[-1, 3, 1, x] - 24*H[-1, -2, -1, 0, x] - 
            22*H[-1, -2, 0, 0, x] - 10*H[-1, -1, -2, 0, x] + 
            78*H[-1, -1, -1, 2, x] - 4*H[-1, -1, 2, 0, x] - 
            4*H[-1, 2, 1, 1, x] + 32*H[-1, -1, -1, -1, 0, x] + 
            41*H[-1, -1, -1, 0, 0, x] - 51*H[-1, -1, 0, 0, 0, x] + 
            15*H[-1, 0, 0, 0, 0, x] + 48*H[-1, -2, x]*zeta[2] - 
            62*H[-1, -1, -1, x]*zeta[2] + 61*H[-1, -1, 0, x]*zeta[2] + 
            44*H[-1, -1, x]*zeta[3]))/3 + 
         ((312 - 2291*x - 10332*x^2 - 15038*x^3 - 9732*x^4 - 2441*x^5)*
           zeta[4])/(9*x*(1 + x)^2) + (8*(59 + 118*x + 121*x^2)*H[-1, x]*
           zeta[4])/3 - (2*(167 - 130*x + 148*x^2)*H[0, x]*zeta[4])/3 + 
         Lp*((-864 - 89269*x + 35990*x^2 + 24910*x^3)/(324*x) + 
           ((-1377 - 3324*x - 18776*x^2)*H[0, x])/27 - 
           (4*(-344 - 177*x - 294*x^2 + 1022*x^3)*H[1, x])/(27*x) + 
           (4*(244 + 124*x + 585*x^2)*H[2, x])/9 - 
           (4*(27 + 126*x + 388*x^2)*H[3, x])/3 + 8*(11 + 18*x + 4*x^2)*
            H[4, x] - 64*(1 + x^2)*H[-3, 0, x] - 16*(13 - 3*x + 5*x^2)*
            H[-2, 0, x] + 32*(3 + 2*x + 6*x^2)*H[-2, 2, x] + 
           24*(1 + x)*(-14 + 5*x)*H[-1, 0, x] + 16*(1 + x)*(7 + 5*x)*
            H[-1, 2, x] - (2*(-349 - 2704*x + 30*x^2)*H[0, 0, x])/9 + 
           (4*(-140 + 61*x - 164*x^2 + 91*x^3)*H[1, 0, x])/(9*x) + 
           (4*(-104 + 163*x - 848*x^2 + 745*x^3)*H[1, 1, x])/(9*x) - 
           8*(1 - x)*(-2 + 7*x)*H[1, 2, x] - 8*(4 - 5*x + 56*x^2)*
            H[2, 0, x] - (8*(-8 + 37*x + 54*x^2)*H[2, 1, x])/3 + 
           8*(1 - 2*x + 4*x^2)*H[2, 2, x] + 32*(2 + 7*x)*H[3, 0, x] + 
           16*(3 + 2*x + 4*x^2)*H[3, 1, x] - 16*(1 + 2*x)*(1 + 4*x)*
            H[-2, -1, 0, x] + 8*(7 + 10*x + 20*x^2)*H[-2, 0, 0, x] + 
           8*(19 + 32*x + 10*x^2)*H[-1, -1, 0, x] - 4*(11 + 20*x + 12*x^2)*
            H[-1, 0, 0, x] - (4*(31 - 86*x + 404*x^2)*H[0, 0, 0, x])/3 - 
           (8*(67 - 119*x + 65*x^2)*H[1, 0, 0, x])/3 - 
           (8*(-8 + 3*x - 63*x^2 + 59*x^3)*H[1, 1, 0, x])/(3*x) + 
           (8*(5 - 43*x + 49*x^2)*H[1, 1, 1, x])/3 - 24*(3 - 2*x + 4*x^2)*
            H[2, 0, 0, x] - 8*(-1 - 22*x + 12*x^2)*H[2, 1, 0, x] + 
           8*(11 - 22*x + 20*x^2)*H[2, 1, 1, x] + 8*(5 + 14*x)*
            H[0, 0, 0, 0, x] - ((40 + 1007*x + 1862*x^2 + 2914*x^3)*zeta[2])/
            (9*x) - 8*(13 + 14*x + 32*x^2)*H[-2, x]*zeta[2] - 
           4*(9 + 16*x + 10*x^2)*H[-1, x]*zeta[2] + 8*(5 + 31*x + 66*x^2)*
            H[0, x]*zeta[2] - 4*(-13 + 6*x + 4*x^2)*H[1, x]*zeta[2] - 
           32*(1 - 3*x + 5*x^2)*H[2, x]*zeta[2] - 32*(1 + x)*(3 + x)*
            H[0, 0, x]*zeta[2] + (2*(-96 + 539*x - 1294*x^2 + 706*x^3)*
             zeta[3])/(9*x) + 16*(-1 + 11*x)*H[0, x]*zeta[3] + 
           Lh*((4*(-172 + 517*x - 1193*x^2 + 1104*x^3))/(27*x) - 
             (8*(21 - 30*x + 68*x^2)*H[0, x])/9 - 4*x*(-3 + 4*x)*H[1, x] - 
             16*x*(1 + x)*H[-1, 0, x] + (4*(3 - 12*x + 44*x^2)*H[0, 0, x])/
              3 + (16*(1 - x)*(2 - x + 11*x^2)*H[1, 0, x])/(3*x) + 
             16*(1 - x)*x*H[1, 1, x] + 32*x*H[2, 0, x] - 8*(1 + 2*x)*
              H[0, 0, 0, x] + (4*(1 - 2*x + 2*x^2)*(-18*H[1, 2, x] - 
                18*H[1, 1, 0, x] + 18*H[1, 1, 1, x]))/9 - 
             (16*(-2 + 3*x - 12*x^2 + 14*x^3)*zeta[2])/(3*x) + 
             (4*(1 + 2*x + 2*x^2)*(-36*H[-2, 0, x] + 36*H[-1, -1, 0, x] - 
                18*H[-1, 0, 0, x] + 18*H[-1, x]*zeta[2]))/9 - 
             4*(7 - 10*x + 14*x^2)*zeta[3]) + (4*(1 + 2*x + 2*x^2)*
             (216*H[-1, 3, x] - 36*H[-1, -2, 0, x] - 216*H[-1, -1, 2, x] + 
              36*H[-1, 2, 0, x] + 72*H[-1, 2, 1, x] + 144*H[-1, -1, -1, 0, 
                x] - 180*H[-1, -1, 0, 0, x] + 180*H[-1, 0, 0, 0, x] + 
              288*H[-1, -1, x]*zeta[2] - 342*H[-1, 0, x]*zeta[2] - 
              288*H[-1, x]*zeta[3]))/9 + (4*(1 - 2*x + 2*x^2)*
             (180*H[1, 3, x] - 108*H[1, -2, 0, x] + 108*H[1, 1, 2, x] - 
              36*H[1, 2, 0, x] + 252*H[1, 2, 1, x] - 72*H[1, 1, 0, 0, x] - 
              108*H[1, 1, 1, 0, x] + 288*H[1, 1, 1, 1, x] - 288*H[1, 0, x]*
               zeta[2] - 270*H[1, 1, x]*zeta[2] - 396*H[1, x]*zeta[3]))/9 + 
           8*(1 + x)*(16 + 7*x)*zeta[4]) + (2*(1 - 2*x + 2*x^2)*
           (44*H[1, 4, x] - 8*H[1, -3, 0, x] - 16*H[1, -2, 2, x] + 
            24*H[1, 1, 3, x] + 44*H[1, 2, 2, x] - 52*H[1, 3, 0, x] + 
            52*H[1, 3, 1, x] - 80*H[1, -2, -1, 0, x] + 48*H[1, -2, 0, 0, x] - 
            32*H[1, 1, -2, 0, x] + 132*H[1, 1, 1, 2, x] - 
            24*H[1, 1, 2, 0, x] + 24*H[1, 1, 2, 1, x] - 92*H[1, 2, 0, 0, x] + 
            12*H[1, 2, 1, 0, x] - 72*H[1, 2, 1, 1, x] - 
            36*H[1, 0, 0, 0, 0, x] + 68*H[1, 1, 0, 0, 0, x] - 
            28*H[1, 1, 1, 0, 0, x] + 180*H[1, 1, 1, 1, 0, x] - 
            240*H[1, 1, 1, 1, 1, x] - 24*H[1, -2, x]*zeta[2] - 
            74*H[1, 2, x]*zeta[2] - 68*H[1, 0, 0, x]*zeta[2] - 
            38*H[1, 1, 0, x]*zeta[2] + 46*H[1, 1, 1, x]*zeta[2] - 
            80*H[1, 0, x]*zeta[3] - 20*H[1, 1, x]*zeta[3] + H[1, x]*zeta[4]))/
          3 + (4*(-49 - 974*x + 304*x^2)*zeta[5])/3))
 
TMDpdf["qq"] = as*CF*(2*(1 - x) + 2*Lp*(1 + x)) + delta[1 - x] + 
     as*(-4*CF*Lp*plusD[0, 1 - x] + CF*delta[1 - x]*(-2*Lh*Lp - Lp^2 - 
         zeta[2])) + as^2*CF*TF*((2*(1 - x)*(172 - 143*x + 136*x^2))/(27*x) + 
       (4*(21 - 30*x + 32*x^2)*H[0, x])/9 + 
       Lp^2*((2*(1 - x)*(4 + 7*x + 4*x^2))/(3*x) + 4*(1 + x)*H[0, x]) - 
       (2*(3 + 3*x + 8*x^2)*H[0, 0, x])/3 + 
       Lp*((-8*(1 - x)*(13 - 5*x + 22*x^2))/(9*x) - 
         (4*(3 + 9*x + 8*x^2)*H[0, x])/3 + 8*(1 + x)*H[0, 0, x]) + 
       4*(1 + x)*H[0, 0, 0, x] - (8*(1 - x)*(2 - x + 2*x^2)*
         (H[1, 0, x] + zeta[2]))/(3*x)) + 
     as^2*(CF*Nf*TF*((-4*Lp^2*(1 + x))/3 - (4*(37 + 19*x))/27 + 
         (20*(1 + x^2)*H[0, x])/(9*(1 - x)) + Lp*((-16*(1 + 4*x))/9 + 
           (8*(1 + x^2)*H[0, x])/(3*(1 - x))) + (4*(1 + x^2)*H[0, 0, x])/
          (3*(1 - x))) + CF^2*(-22*(1 - x) - 2*Lp^3*(1 + x) + 
         (2*(5 - 13*x + 16*x^2)*H[0, x])/(1 - x) + 2*x*H[1, x] + 
         Lp^2*(-6*(1 - x) - 4*Lh*(1 + x) - (2*(1 + 3*x^2)*H[0, x])/(1 - x) + 
           8*(1 + x)*H[1, x]) - (2*(-3 - 2*x + 2*x^2)*H[0, 0, x])/(1 - x) + 
         2*(1 + x)*H[0, 0, 0, x] + Lp*(28*(1 - x) - 4*Lh*(1 - x) - 
           (4*(-2 + x)*(2 + x)*H[0, x])/(1 - x) + 8*(1 - x)*H[1, x] + 
           (4*(1 + x^2)*(-18*H[2, x] - 18*H[1, 0, x]))/(9*(1 - x)) + 
           (1 + x)*(4*H[0, 0, x] - 2*zeta[2])) + 2*(1 - x)*
          (2*H[2, x] + 6*H[1, 0, x] + 3*zeta[2]) + 
         (4*(1 + x^2)*(2*H[1, 2, x] + 2*H[2, 0, x] + H[2, 1, x] - 
            H[1, 0, 0, x] + 2*H[1, 1, 0, x] + 6*zeta[3]))/(1 - x)) + 
       CA*CF*((11*Lp^2*(1 + x))/3 + (8*(100 + x))/27 - 
         (2*(29 - 36*x + 83*x^2)*H[0, x])/(9*(1 - x)) - 2*x*H[1, x] + 
         ((-11 - 12*x + x^2)*H[0, 0, x])/(3*(1 - x)) - 
         2*(1 - x)*(2*H[1, 0, x] + 3*zeta[2]) + 
         Lp*((4*(-10 + 77*x))/9 - (2*(17 + 5*x^2)*H[0, x])/(3*(1 - x)) - 
           (4*(1 + x^2)*H[0, 0, x])/(1 - x) - 4*(1 + x)*zeta[2]) + 
         (-2*(1 + x^2)*(2*H[1, 2, x] + 2*H[2, 0, x] + H[0, 0, 0, x] + 
             2*H[1, 1, 0, x]) + 2*(-13 + x^2)*zeta[3])/(1 - x))) + 
     as^2*(16*CF^2*Lp^2*plusD[1, 1 - x] + plusD[0, 1 - x]*
        (CF*(224/27 + (80*Lp)/9 + (8*Lp^2)/3)*Nf*TF + 
         CF^2*(8*Lh*Lp^2 + 4*Lp^3 + 4*Lp*zeta[2]) + 
         CA*CF*(-808/27 - (22*Lp^2)/3 + Lp*(-268/9 + 8*zeta[2]) + 
           28*zeta[3])) + delta[1 - x]*(CF*Nf*TF*(-328/81 + (112*Lh)/27 + 
           (20/9 + (4*Lh)/3)*Lp^2 + (8*Lp^3)/9 + (10*zeta[2])/3 + 
           Lp*((40*Lh)/9 + (8*zeta[2])/3) + (28*zeta[3])/9) + 
         CF^2*(2*Lh*Lp^3 + Lp^4/2 + Lp^2*(2*Lh^2 - 7*zeta[2]) + 
           2*Lh*Lp*zeta[2] + (5*zeta[4])/4) + CA*CF*(1214/81 - (22*Lp^3)/9 - 
           (67*zeta[2])/6 + Lp^2*(-67/9 - (11*Lh)/3 + 2*zeta[2]) + 
           Lp*((-22*zeta[2])/3 + Lh*(-134/9 + 4*zeta[2])) - (77*zeta[3])/9 + 
           Lh*(-404/27 + 14*zeta[3]) + 5*zeta[4]))) + 
     as^3*(CF*Nf*TF^2*((32*(1 - x)*(1058 - 2689*x + 1571*x^2))/(729*x) + 
         (16*(-661 - 337*x + 534*x^2)*H[0, x])/243 + 
         Lp^3*((-16*(1 - x)*(4 + 7*x + 4*x^2))/(27*x) - (32*(1 + x)*H[0, x])/
            9) + (32*(1 - x)*(75 + 19*x + 75*x^2)*H[1, x])/(81*x) + 
         (32*(100 - 26*x + 57*x^2)*H[2, x])/81 - 
         (32*(137 + 38*x + 18*x^2)*H[0, 0, x])/81 + 
         ((1 - x)*(-576*(1 - x + x^2)*H[1, 0, x] + 16*(38 - 79*x + 38*x^2)*
             H[1, 1, x]))/(81*x) + (16*(-49 - 49*x + 24*x^2)*H[0, 0, 0, x])/
          27 + Lp^2*((16*(1 - x)*(2 - 19*x + 2*x^2))/(9*x) + 
           (16*(-13 - 13*x + 4*x^2)*H[0, x])/9 + 
           (16*(1 - x)*(4 + 7*x + 4*x^2)*H[1, x])/(9*x) + 
           (4*(1 + x)*(72*H[2, x] - 72*H[0, 0, x] - 72*zeta[2]))/27) - 
         (32*(18 + 64*x + 10*x^2 + 39*x^3)*zeta[2])/(81*x) - 
         (32*(-5 - 5*x + 6*x^2)*(2*H[3, x] - H[2, 1, x] - 2*H[0, x]*zeta[2]))/
          27 + ((1 - x)*(16*(4 + 7*x + 4*x^2)*H[1, 1, 1, x] - 
            192*(2 - x + 2*x^2)*(H[1, 2, x] - H[1, 0, 0, x] + 
              2*H[1, 1, 0, x] + H[1, x]*zeta[2])))/(27*x) + 
         Lp*((-128*(1 - x)*(1 + 2*x)*(17 + 4*x))/(81*x) + 
           (32*(-58 - x + 13*x^2)*H[0, x])/27 - 
           (16*(1 - x)*(32 - 67*x + 50*x^2)*H[1, x])/(27*x) - 
           (32*(-5 - 2*x + 6*x^2)*H[2, x])/9 + (32*(-13 - 13*x + 4*x^2)*
             H[0, 0, x])/9 + (64*(1 - x)*(2 - x + 2*x^2)*H[1, 0, x])/(9*x) - 
           (16*(1 - x)*(4 + 7*x + 4*x^2)*H[1, 1, x])/(9*x) + 
           (32*(4 - 11*x + 4*x^2 + 2*x^3)*zeta[2])/(9*x) + 
           (4*(1 + x)*(144*H[3, x] - 72*H[2, 1, x] - 144*H[0, 0, 0, x] - 
              144*H[0, x]*zeta[2] - 72*zeta[3]))/27) + 
         (32*(-12 + 13*x - 23*x^2 + 18*x^3)*zeta[3])/(27*x) + 
         (16*(1 + x)*(8*H[4, x] - 4*H[3, 1, x] + 2*H[2, 1, 1, x] - 
            10*H[0, 0, 0, 0, x] - 8*H[0, 0, x]*zeta[2] - 4*H[0, x]*zeta[3] - 
            9*zeta[4]))/9) + CF^2*TF*((-2*(1 - x)*(2421 + 56*x + 7512*x^2))/
          (81*x) + (2*(2707 - 8308*x + 5720*x^2)*H[0, x])/81 + 
         Lp^4*((-2*(1 - x)*(4 + 7*x + 4*x^2))/(3*x) - 4*(1 + x)*H[0, x]) - 
         (2*(1 - x)*(4343 - 5805*x + 7088*x^2)*H[1, x])/(81*x) - 
         (4*(-1524 + 75*x + 2882*x^2)*H[2, x])/81 + 
         (8*(229 - 55*x + 104*x^2)*H[3, x])/9 - 
         (16*(-24 - 27*x + 40*x^2)*H[4, x])/9 - (2*(2733 + 9273*x + 5864*x^2)*
           H[0, 0, x])/81 + ((1 - x)*(8*(101 + 161*x + 362*x^2)*H[1, 0, x] - 
            4*(361 + 2557*x + 406*x^2)*H[1, 1, x]))/(81*x) + 
         (16*(-15 + 123*x + 68*x^2)*H[2, 0, x])/27 - 
         (4*(612 + 423*x + 184*x^2)*H[2, 1, x])/27 + 
         (16*(11 + 10*x)*H[2, 2, x])/3 - (16*(12 + 45*x + 4*x^2)*H[3, 0, x])/
          9 + (16*(-6 + 9*x + 16*x^2)*H[3, 1, x])/9 + 
         (4*(257 - 167*x + 376*x^2)*H[0, 0, 0, x])/9 + 
         (16*(-2 + x)*(-5 + 4*x)*H[2, 0, 0, x])/3 - 
         (16*(7 + 2*x + 4*x^2)*H[2, 1, 0, x])/3 + 
         (16*(9 + 21*x + 4*x^2)*H[2, 1, 1, x])/9 - 
         (8*(66 - 15*x + 140*x^2)*H[0, 0, 0, 0, x])/9 + 
         Lp^3*((2*(1 - x)*(88 + 89*x + 124*x^2))/(9*x) + 
           (8*(18 + 21*x + 4*x^2)*H[0, x])/9 + 
           Lh*((-4*(1 - x)*(4 + 7*x + 4*x^2))/(3*x) - 8*(1 + x)*H[0, x]) + 
           (16*(1 - x)*(4 + 7*x + 4*x^2)*H[1, x])/(9*x) + 
           (4*(1 + x)*(72*H[2, x] - 18*H[0, 0, x] - 72*zeta[2]))/27) + 
         (2*(-1812 - 1815*x + 537*x^2 + 5956*x^3)*zeta[2])/(81*x) - 
         (4*(617 - 134*x + 272*x^2)*H[0, x]*zeta[2])/9 - 
         (16*(14 + 7*x + 4*x^2)*H[2, x]*zeta[2])/3 + 
         (2*(-111 - 279*x + 440*x^2)*H[0, 0, x]*zeta[2])/9 + 
         ((1 - x)*(16*(20 + 203*x + 20*x^2)*H[1, 2, x] - 
            16*(-1 - 160*x + 26*x^2)*H[1, 0, 0, x] - 8*(8 + 209*x + 8*x^2)*
             H[1, 1, 0, x] + 12*(4 + 47*x + 40*x^2)*H[1, 1, 1, x] + 
            8*(8 - 493*x + 8*x^2)*H[1, x]*zeta[2]))/(27*x) + 
         Lp^2*((-4*(1 - x)*(248 - 253*x + 482*x^2))/(27*x) - 
           4*(-13 + 21*x)*H[0, x] - (4*(1 - x)*(68 - 121*x + 104*x^2)*
             H[1, x])/(9*x) - (16*(-3 + 3*x + 8*x^2)*H[2, x])/3 - 
           2*(-5 - 9*x + 24*x^2)*H[0, 0, x] + 
           Lh*((16*(1 - x)*(13 - 5*x + 22*x^2))/(9*x) + 
             (8*(3 + 9*x + 8*x^2)*H[0, x])/3 - 16*(1 + x)*H[0, 0, x]) + 
           16*(1 - x)*x*H[1, 0, x] + (16*(1 - x)*(1 + x)*H[1, 0, x])/x + 
           (2*(4 - 39*x + 39*x^2 + 60*x^3)*zeta[2])/(3*x) + 
           (4*(1 + x)*(324*H[3, x] + 108*H[2, 0, x] + 189*H[0, 0, 0, x] - 
              351*H[0, x]*zeta[2] - 108*zeta[3]))/27) - 
         (4*(-768 - 720*x - 999*x^2 + 1528*x^3)*zeta[3])/(27*x) + 
         (32*(42 + 81*x + 38*x^2)*H[0, x]*zeta[3])/9 + 
         ((1 - x)*(-16*(20 - 19*x + 20*x^2)*H[1, 3, x] + 64*(5 + 2*x + 5*x^2)*
             H[1, 1, 2, x] - 8*(52 - 17*x + 52*x^2)*H[1, 0, 0, 0, x] + 
            32*(2 + 17*x + 2*x^2)*H[1, 1, 0, 0, x] + 16*(32 - 25*x + 32*x^2)*
             H[1, 1, 1, 0, x] - 16*(4 + 7*x + 4*x^2)*H[1, 1, 1, 1, x] + 
            8*(70 - 53*x + 70*x^2)*H[1, 0, x]*zeta[2] + 16*(8 - 13*x + 8*x^2)*
             (H[1, 2, 0, x] + 2*H[1, 1, x]*zeta[2]) + 96*(4 - 11*x + 4*x^2)*
             H[1, x]*zeta[3]))/(9*x) - (4*(-78 + 531*x + 66*x^2 + 82*x^3)*
           zeta[4])/(9*x) + Lp*((-2*(1 - x)*(12 + 495*x + 704*x^2))/(9*x) - 
           (4*(313 + 1139*x + 118*x^2)*H[0, x])/9 + 
           (8*(1 - x)*(122 + 359*x + 89*x^2)*H[1, x])/(9*x) + 
           (8*(116 + 31*x + 44*x^2)*H[2, x])/3 - (8*(-9 + 15*x + 40*x^2)*
             H[3, x])/3 + (2*(825 - 447*x + 664*x^2)*H[0, 0, x])/9 + 
           ((1 - x)*((-16*(35 - 19*x + 53*x^2)*H[1, 0, x])/9 - 
              (4*(12 + 29*x + 24*x^2)*H[1, 1, x])/3))/x - 
           (16*(3 + 21*x + 8*x^2)*H[2, 0, x])/3 - (8*(15 + 21*x + 4*x^2)*
             H[2, 1, x])/3 - (4*(33 - 3*x + 112*x^2)*H[0, 0, 0, x])/3 + 
           (64*(1 - x)*(2 - x + 2*x^2)*((-3*H[1, 2, x])/2 - (3*H[1, 0, 0, x])/
               2))/(9*x) - 48*(-1 + x)*H[1, 1, 0, x] + 
           (8*(1 - x)*(4 + 7*x + 4*x^2)*H[1, 1, 1, x])/(3*x) + 
           Lh*((-4*(1 - x)*(172 - 143*x + 136*x^2))/(27*x) - 
             (8*(21 - 30*x + 32*x^2)*H[0, x])/9 + (4*(3 + 3*x + 8*x^2)*H[0, 
                0, x])/3 - 8*(1 + x)*H[0, 0, 0, x] + (64*(1 - x)*(2 - x + 
                2*x^2)*((3*H[1, 0, x])/4 + (3*zeta[2])/4))/(9*x)) - 
           (8*(5 + 324*x + 108*x^2 + 136*x^3)*zeta[2])/(9*x) + 
           (4*(-3 + 27*x + 104*x^2)*H[0, x]*zeta[2])/3 + 
           (16*(-4 - 6*x - 21*x^2 + 10*x^3)*zeta[3])/(3*x) + 
           (4*(1 + x)*(756*H[4, x] + 432*H[3, 0, x] + 216*H[2, 1, 0, x] + 
              108*H[2, 1, 1, x] + 540*H[0, 0, 0, 0, x] - 810*H[0, 0, x]*zeta[
                2] - 108*H[0, x]*zeta[3] + 702*zeta[4]))/27) + 
         (4*(1 + x)*(56*H[5, x] + 8*H[2, 3, x] + 16*H[4, 0, x] - 
            24*H[4, 1, x] + 16*H[2, 1, 2, x] - 8*H[2, 2, 0, x] + 
            16*H[3, 0, 0, x] - 8*H[3, 1, 0, x] - 4*H[3, 1, 1, x] - 
            4*H[2, 0, 0, 0, x] + 32*H[2, 1, 0, 0, x] - 8*H[2, 1, 1, 0, x] - 
            8*H[2, 1, 1, 1, x] + 48*H[0, 0, 0, 0, 0, x] - 
            8*H[2, 0, x]*zeta[2] - 16*H[2, 1, x]*zeta[2] - 59*H[0, 0, 0, x]*
             zeta[2] - 48*H[2, x]*zeta[3] - 72*H[0, 0, x]*zeta[3] + 
            28*zeta[2]*zeta[3] - 56*H[0, x]*zeta[4] - 144*zeta[5]))/3) + 
       CA*CF*TF*((-4*(1 - x)*(228133 - 36824*x + 356788*x^2))/(729*x) - 
         (2*(17152 + 143678*x + 34691*x^2 + 214384*x^3)*H[0, x])/(243*x) + 
         (2*(1 - x)*(14944 - 3245*x + 15520*x^2)*H[1, x])/(243*x) + 
         (4*(-724 - 451*x + 224*x^2)*H[3, x])/27 + 
         (4*(-109 - 91*x + 8*x^2)*H[4, x])/9 + (16*(-25 + 13*x)*H[-4, 0, x])/
          3 + (8*(87 - 99*x + 112*x^2)*H[-3, 0, x])/9 - 
         (8*(576 + 93*x + 544*x^2)*H[-2, 0, x])/27 + 
         (8*(27 + x + 16*x^2)*H[-2, 2, x])/3 + 
         (4*(1 + x)*(906 - 77*x + 828*x^2)*H[-1, 0, x])/(27*x) + 
         (4*(14795 + 3176*x + 16868*x^2)*H[0, 0, x])/81 + 
         ((1 - x)*(4*(4481 + 272*x + 6272*x^2)*H[1, 0, x] + 
            4*(463 + 2098*x + 184*x^2)*H[1, 1, x]))/(81*x) + 
         (4*(59 + 35*x + 8*x^2)*H[3, 1, x])/9 - (16*(5 + 3*x)*H[3, 2, x])/3 - 
         64*x*H[4, 0, x] + (8*(-37 + 29*x)*H[-3, 0, 0, x])/3 - 
         (64*(-2 + x)*x*H[-2, -1, 0, x])/3 + (4*(159 - 315*x + 184*x^2)*
           H[-2, 0, 0, x])/9 + 8*(1 + x)*H[-1, 2, 0, x] - 
         (4*(1261 - 587*x + 1758*x^2)*H[0, 0, 0, x])/27 + 
         (48*(-4 - 6*x - 7*x^2 + 4*x^3)*H[2, 2, x] - 
           8*(-4 + 11*x + 35*x^2 + 4*x^3)*H[2, 1, 1, x])/(9*x) - 
         (16*(-6 + 11*x)*H[3, 0, 0, x])/3 + (8*(-11 + 3*x)*H[3, 1, 0, x])/3 + 
         (8*(121 + 25*x)*H[0, 0, 0, 0, x])/9 + 16*(-4 + 3*x)*
          H[0, 0, 0, 0, 0, x] + Lp^3*((4*(1 - x)*(44 - x + 44*x^2))/(9*x) + 
           (8*(4 + 11*x + 8*x^2)*H[0, x])/(9*x) + 
           (8*(1 - x)*(4 + 7*x + 4*x^2)*H[1, x])/(9*x) + 
           (16*(-1 + 2*x)*H[0, 0, x])/3 + (4*(1 + x)*(36*H[2, x] - 
              36*zeta[2]))/27) - (8*(27 - 7*x + 20*x^2)*H[-2, x]*zeta[2])/3 - 
         20*(1 - x)*H[1, 0, x]*zeta[2] + 
         (4*(1256 - 2068*x + 2969*x^2 + 1000*x^3)*H[2, x] - 
           8*(-3002 + 1099*x - 2936*x^2 + 3932*x^3)*zeta[2])/(81*x) + 
         ((1 + x)*(-8*(116 - 101*x + 116*x^2)*H[-1, 2, x] + 
            16*(20 + 31*x + 74*x^2)*H[-1, -1, 0, x] - 
            4*(484 - 25*x + 592*x^2)*H[-1, 0, 0, x] + 16*(68 - 35*x + 95*x^2)*
             H[-1, x]*zeta[2]))/(27*x) + 
         ((1 - x)*(8*(-5 + 2*x)*(-16 + 67*x)*H[1, 2, x] - 
            24*(249 - 2*x + 249*x^2)*H[1, 0, 0, x] + 
            16*(230 + 11*x + 257*x^2)*H[1, 1, 0, x] - 
            4*(-32 + 103*x + 76*x^2)*H[1, 1, 1, x] + 
            4*(748 + 475*x + 748*x^2)*H[1, x]*zeta[2]))/(27*x) + 
         (12*(-24 + 26*x + 47*x^2)*H[3, 0, x] + 4*(159 + 294*x + 265*x^2 + 
             112*x^3)*H[2, 1, 0, x] - 4*(-37 - 56*x - 2*x^2 + 8*x^3)*
            H[0, 0, x]*zeta[2])/(9*(1 + x)) - (208*(2 + x)*H[0, 0, x]*
           zeta[3])/3 - (8*(11 + 27*x)*zeta[2]*zeta[3])/3 + 
         Lp^2*((-4*(1 - x)*(883 - 476*x + 1450*x^2))/(27*x) - 
           (4*(52 + 175*x + 19*x^2 + 272*x^3)*H[0, x])/(9*x) - 
           (4*(1 - x)*(44 + 95*x + 80*x^2)*H[1, x])/(9*x) - 
           (8*(-4 + 11*x + 17*x^2 + 4*x^3)*H[2, x])/(3*x) + 
           32*(-1 + x)*H[-2, 0, x] - (8*(-17 + 4*x)*H[0, 0, x])/3 + 
           (8*(1 - x)*(4 + 7*x + 4*x^2)*H[1, 0, x])/(3*x) + 
           (4*(1 + x)*(108*H[3, x] + 108*H[2, 0, x]))/27 + 
           32*(-1 + x)*H[0, 0, 0, x] + 16*(-1 + x)*H[0, x]*zeta[2] + 
           ((1 + x)*((16*(4 - 7*x + 4*x^2)*H[-1, 0, x])/3 + 
              (8*(4 + 7*x + 4*x^2)*zeta[2])/3))/x + 32*(-1 + 2*x)*zeta[3]) + 
         (24*(52 + 144*x + 123*x^2 + 124*x^3)*H[2, 0, x] - 
           4*(-116 - 371*x - 488*x^2 + 40*x^3)*H[2, 1, x] + 
           8*(156 + 776*x + 731*x^2 + 254*x^3)*H[0, x]*zeta[2] - 
           4*(-1620 + 2203*x - 4100*x^2 + 700*x^3)*zeta[3])/(27*x) - 
         (8*(1 - x)*(H[5, x] - 2*H[-3, 2, x] + H[-2, 3, x] - 
            8*H[-3, -1, 0, x] - 10*H[-2, -2, 0, x] + 2*H[-2, -1, 2, x] - 
            2*H[-2, 2, 0, x] + 4*H[-2, -1, -1, 0, x] - 
            23*H[-2, -1, 0, 0, x] + 16*H[-2, 0, 0, 0, x] - 
            2*H[-3, x]*zeta[2] + 7*H[3, x]*zeta[2] - 8*H[-2, 0, x]*zeta[2] - 
            2*H[-2, x]*zeta[3]))/3 + 
         ((1 + x)*(12*(8 + x + 8*x^2)*H[-1, 3, x] - 8*(16 - 37*x + 16*x^2)*
             H[-1, -2, 0, x] - 8*(16 + 17*x + 16*x^2)*H[-1, -1, 2, x] + 
            16*(4 - 7*x + 4*x^2)*H[-1, -1, -1, 0, x] - 36*(8 - 19*x + 8*x^2)*
             H[-1, -1, 0, 0, x] + 96*(-2 + x)*(-1 + 2*x)*H[-1, 0, 0, 0, x] - 
            16*(14 - 11*x + 14*x^2)*H[-1, 0, x]*zeta[2] - 16*(2 + x + 2*x^2)*
             (2*H[-1, 2, 1, x] - 5*H[-1, -1, x]*zeta[2]) - 24*(4 - x + 4*x^2)*
             H[-1, x]*zeta[3]))/(9*x) + 
         ((1 - x)*(-4*(64 - 5*x + 64*x^2)*H[1, 3, x] + 16*(8 + 5*x + 8*x^2)*
             H[1, -2, 0, x] - 4*(32 + 29*x + 32*x^2)*H[1, 1, 2, x] - 
            24*(16 + 13*x + 16*x^2)*H[1, 2, 0, x] + 4*(104 + 119*x + 104*x^2)*
             H[1, 0, 0, 0, x] - 28*(16 + 19*x + 16*x^2)*H[1, 1, 0, 0, x] + 
            16*(4 + 7*x + 4*x^2)*H[1, 1, 1, 1, x] - 32*(1 - 5*x + x^2)*
             H[1, 1, x]*zeta[2] - 4*(32 - 25*x + 32*x^2)*(H[1, 1, 1, 0, x] - 
              H[1, x]*zeta[3])))/(9*x) + (2*(-201 + 5*x)*H[0, x]*zeta[4])/3 + 
         Lp*((4*(1 - x)*(4544 + 1231*x + 7922*x^2))/(27*x) + 
           (8*(284 + 2666*x + 1733*x^2 + 2877*x^3)*H[0, x])/(27*x) + 
           (4*(1 - x)*(-100 - 671*x + 2*x^2)*H[1, x])/(9*x) - 
           (4*(59 + 41*x + 8*x^2)*H[3, x])/3 + 16*(-7 + 3*x)*H[-3, 0, x] + 
           (8*(15 - 39*x + 32*x^2)*H[-2, 0, x])/3 - 
           (16*(1 + x)*(61 + 11*x + 88*x^2)*H[-1, 0, x])/(9*x) - 
           (4*(497 - 304*x + 700*x^2)*H[0, 0, x])/9 + 
           ((1 - x)*((-16*(70 + 19*x + 79*x^2)*H[1, 0, x])/9 + 
              (4*(6 + 25*x + 18*x^2)*H[1, 1, x])/3))/x - 32*x*H[3, 0, x] + 
           64*(-1 + x)*H[-2, 0, 0, x] - (8*(-46 + 5*x)*H[0, 0, 0, x])/3 + 
           16*(-5 + 4*x)*H[0, 0, 0, 0, x] + 8*(-1 + x)*H[0, 0, x]*zeta[2] + 
           ((4*(-104 - 383*x - 383*x^2 + 90*x^3)*H[2, x])/9 + 
             (4*(-368 + 599*x - 229*x^2 + 138*x^3)*zeta[2])/9)/x + 
           ((1 + x)*((32*(2 + x + 2*x^2)*H[-1, 2, x])/3 + 
              (16*(10 - 13*x + 10*x^2)*H[-1, 0, 0, x])/3 - 
              (32*(2 + x + 2*x^2)*H[-1, x]*zeta[2])/3))/x + 
           ((1 - x)*((-8*(4 + 7*x + 4*x^2)*H[1, 2, x])/3 + 4*(8 + 17*x + 
                8*x^2)*H[1, 0, 0, x] - 8*(4 + 7*x + 4*x^2)*H[1, 1, 0, x] - 
              (8*(4 + 7*x + 4*x^2)*H[1, 1, 1, x])/3 - (8*(4 + 7*x + 4*x^2)*
                H[1, x]*zeta[2])/3))/x + (4*(1 + x)*(54*H[4, x] - 
              108*H[2, 2, x] - 108*H[3, 1, x] + 378*H[2, 0, 0, x] - 
              324*H[2, 1, 0, x] - 108*H[2, 1, 1, x] - 108*H[2, x]*zeta[2]))/
            27 - 16*(13 + 8*x)*H[0, x]*zeta[3] + 
           ((-16*(4 + 9*x + 6*x^2 + 2*x^3)*H[2, 0, x])/3 + 
             (8*(-4 + 11*x + 20*x^2 + 4*x^3)*H[2, 1, x])/3 + 
             (4*(-16 + 35*x - 49*x^2 + 8*x^3)*H[0, x]*zeta[2])/3 + 
             (8*(-44 - 4*x - 49*x^2 + 52*x^3)*zeta[3])/3)/x - 
           2*(145 + 151*x)*zeta[4]) + 
         (-8*(72 + 141*x + 141*x^2 + 109*x^3 + 28*x^4)*H[2, 0, 0, x] + 
           12*(16 + 79*x + 120*x^2 + 87*x^3 + 24*x^4)*H[2, x]*zeta[2] + 
           8*(24 - 14*x - 136*x^2 + 47*x^3 + 136*x^4)*H[0, x]*zeta[3] + 
           (1840 + 2551*x + 4956*x^2 + 4935*x^3 + 672*x^4)*zeta[4])/
          (9*x*(1 + x)) - (8*(1 + x)*(3*H[2, 3, x] + H[4, 1, x] - 
            3*H[-1, 3, 0, x] - 4*H[2, -2, 0, x] + 5*H[2, 1, 2, x] + 
            14*H[2, 2, 0, x] - 2*H[3, 1, 1, x] - 6*H[-1, 2, 0, 0, x] + 
            6*H[-1, 2, 1, 0, x] - 19*H[2, 0, 0, 0, x] + 21*H[2, 1, 0, 0, x] - 
            H[2, 1, 1, 0, x] - 4*H[2, 1, 1, 1, x] + 6*H[-1, 2, x]*zeta[2] + 
            5*H[2, 0, x]*zeta[2] - 4*H[2, 1, x]*zeta[2] - 3*H[-1, 0, 0, x]*
             zeta[2] - H[0, 0, 0, x]*zeta[2] + H[2, x]*zeta[3] + 
            6*H[-1, 0, x]*zeta[3] + (3*H[-1, x]*zeta[4])/2))/3 + 
         32*(-1 + 9*x)*zeta[5]) + (dabc2*TF*((33280*(1 - x))/27 + 
          (16*(-388 + 369*x)*H[0, x])/27 + (16*(1 - x)*(-144 + 2243*x)*
            H[1, x])/(27*x) + (32*(116 + 773*x)*H[2, x])/27 - 
          (32*(222 + 273*x + 232*x^2)*H[3, x])/27 + 
          (224*(3 + 3*x + 8*x^2)*H[4, x])/9 - (64*(7 + 9*x)*H[5, x])/3 - 
          (128*(-1 + 5*x)*H[-4, 0, x])/3 - (64*(39 - 15*x + 32*x^2)*
            H[-3, 0, x])/9 + (64*(99 + 198*x + 116*x^2)*H[-2, 0, x])/27 - 
          (64*(27 + x + 16*x^2)*H[-2, 2, x])/3 - (7264*(1 + x)*H[-1, 0, x])/
           27 + (64*(-227 + 271*x)*H[0, 0, x])/27 - 
          (32*(1 - x)*(153*H[1, 0, x] - 91*H[1, 1, x]))/9 + 
          (128*(-5 + 4*x)*H[2, 0, x])/3 + (1312*(1 + x)*H[2, 1, x])/9 + 
          (64*(6 + 3*x + 8*x^2)*H[2, 2, x])/3 - (32*(-3 + 27*x + 16*x^2)*
            H[3, 1, x])/9 - (64*(-5 + 13*x)*H[-3, 0, 0, x])/3 + 
          (512*x^2*H[-2, -1, 0, x])/3 - (32*(87 - 99*x + 88*x^2)*
            H[-2, 0, 0, x])/9 - 64*(1 + x)*(H[-1, -2, 0, x] + 
            H[-1, 2, 0, x]) - (32*(336 + 261*x + 232*x^2)*H[0, 0, 0, x])/27 - 
          128*(1 - x)*H[1, -2, 0, x] - (64*(1 - x)*(27*H[1, 2, x] + 
             46*H[1, 0, 0, x] + 72*H[1, 1, 0, x]))/9 - 
          (128*(-1 + 2*x)*H[3, 0, 0, x])/3 + 
          (64*(3 + 8*x^2)*H[0, 0, 0, 0, x])/3 - (32*(757 + 359*x)*zeta[2])/
           27 + (64*(27 + x + 20*x^2)*H[-2, x]*zeta[2])/3 + 
          (128*(60 + 93*x + 116*x^2)*H[0, x]*zeta[2])/27 - 
          (32*(1 - x)*(116 + 83*x + 116*x^2)*H[1, x]*zeta[2])/(27*x) + 
          (64*(-1 + 9*x)*H[3, x]*zeta[2])/3 - (256*(1 + x)^3*H[-1, -1, x]*
            zeta[2])/(3*x) + ((1 + x)*(64*(116 - 101*x + 116*x^2)*
              H[-1, 2, x] - 256*(29 + 22*x + 29*x^2)*H[-1, -1, 0, x] + 
             32*(232 + 65*x + 232*x^2)*H[-1, 0, 0, x] - 
             192*(58 - 19*x + 58*x^2)*H[-1, x]*zeta[2]))/(27*x) + 
          (64*(522 - 141*x + 290*x^2)*zeta[3])/27 - 
          (64*(-7 + 5*x)*zeta[2]*zeta[3])/3 - 
          (64*(1 - x)*(2*H[-3, 2, x] - H[-2, 3, x] - 2*H[3, 2, x] + 
             8*H[-3, -1, 0, x] + 2*H[-2, -2, 0, x] - 2*H[-2, -1, 2, x] + 
             2*H[-2, 2, 0, x] + 5*H[3, 1, 0, x] + 4*H[-2, -1, -1, 0, x] + 
             11*H[-2, -1, 0, 0, x] - 8*H[-2, 0, 0, 0, x] + 
             2*H[-3, x]*zeta[2] + 4*H[-2, -1, x]*zeta[2] - 
             2*H[-2, x]*zeta[3]))/3 + ((1 + x)*(-96*(8 + x + 8*x^2)*
              H[-1, 3, x] + 64*(16 + 17*x + 16*x^2)*H[-1, -1, 2, x] + 
             128*(4 - 7*x + 4*x^2)*H[-1, -1, -1, 0, x] + 
             96*(8 - 29*x + 8*x^2)*H[-1, -1, 0, 0, x] - 512*(1 - 4*x + x^2)*
              H[-1, 0, 0, 0, x] + 128*(2 + x + 2*x^2)*(2*H[-1, 2, 1, x] + 3*
                H[-1, 0, x]*zeta[2]) + 64*(4 + 11*x + 4*x^2)*H[-1, x]*
              zeta[3]))/(9*x) + ((1 - x)*(32*(32 + 65*x + 32*x^2)*
              H[1, 3, x] - 96*(16 + 19*x + 16*x^2)*H[1, 1, 2, x] - 
             192*(8 - x + 8*x^2)*H[1, 2, 0, x] + 32*(32 - 7*x + 32*x^2)*
              H[1, 0, 0, 0, x] - 32*(16 + 73*x + 16*x^2)*H[1, 1, 0, 0, x] - 
             96*(32 + 29*x + 32*x^2)*H[1, 1, 1, 0, x] - 
             32*(80 + 77*x + 80*x^2)*H[1, 0, x]*zeta[2] - 
             128*(14 + 11*x + 14*x^2)*H[1, 1, x]*zeta[2] - 
             160*(16 + x + 16*x^2)*H[1, x]*zeta[3]))/(9*x) - 
          (128*(3*H[0, 0, 0, 0, 0, x] - 13*H[0, 0, x]*zeta[3]))/3 - 
          (16*(39 + 5*x)*H[0, x]*zeta[4])/3 + Lp*((6400*(-1 + x))/3 - 
            (32*(100 + 9*x)*H[0, x])/3 + (2912*(-1 + x)*H[1, x])/3 + 
            (32*(-3 + 27*x + 16*x^2)*H[3, x])/3 - 128*(-1 + x)*H[-3, 0, x] - 
            (64*(3 - 9*x + 8*x^2)*H[-2, 0, x])/3 + 
            (4*(1 + x)*(-2952*H[2, x] + 1872*H[-1, 0, x]))/27 - 
            (32*(38 + 29*x)*H[0, 0, x])/3 + 256*(-1 + x)*H[-2, -1, 0, x] - 
            128*(-1 + x)*H[-2, 0, 0, x] + (64*(3 + 8*x^2)*H[0, 0, 0, x])/3 - 
            96*(-1 + x)*H[1, 0, 0, x] - 128*H[0, 0, 0, 0, x] + 
            (32*(67 + 41*x)*zeta[2])/3 + 128*(-1 + x)*H[-2, x]*zeta[2] - 
            (32*(3 + 27*x + 32*x^2)*H[0, x]*zeta[2])/3 + 
            (64*(1 - x)*(4 + 7*x + 4*x^2)*H[1, x]*zeta[2])/(3*x) + 
            64*(5 + 3*x)*H[0, 0, x]*zeta[2] + 
            ((1 + x)*((-256*(2 + x + 2*x^2)*H[-1, 2, x])/3 + 
               (128*(4 - 7*x + 4*x^2)*H[-1, -1, 0, x])/3 - (64*(8 - 5*x + 
                  8*x^2)*H[-1, 0, 0, x])/3 + 64*(4 - x + 4*x^2)*H[-1, x]*
                zeta[2]))/x + (4*(1 + x)*(-1296*H[4, x] + 432*H[2, 0, 0, x] + 
               864*H[2, x]*zeta[2]))/27 - (256*(3 + 5*x^2)*zeta[3])/3 + 
            256*H[0, x]*zeta[3] - 80*(3 + 5*x)*zeta[4]) + 
          (96*(12 + 8*x + 9*x^2 + 16*x^3)*H[3, 0, x] + 
            64*(-6 + 5*x^2 + 8*x^3)*H[2, 0, 0, x] + 96*(15 + 12*x + 35*x^2 + 
              32*x^3)*H[2, 1, 0, x] + 96*(9 + 6*x + 11*x^2 + 8*x^3)*H[2, x]*
             zeta[2] - 96*(21 + 34*x + 40*x^2 + 24*x^3)*H[0, 0, x]*zeta[2] - 
            64*(-15 - 24*x + 26*x^2 + 44*x^3)*H[0, x]*zeta[3] + 
            8*(-15 - 606*x - 421*x^2 + 152*x^3)*zeta[4])/(9*(1 + x)) + 
          (64*(1 + x)*(9*H[2, 3, x] + 3*H[4, 1, x] + 3*H[-1, 3, 0, x] - 
             4*H[2, -2, 0, x] - 9*H[2, 1, 2, x] - 2*H[2, 2, 0, x] + 
             6*H[-1, 2, 0, 0, x] - 6*H[-1, 2, 1, 0, x] + H[2, 0, 0, 0, x] - 
             9*H[2, 1, 0, 0, x] - 15*H[2, 1, 1, 0, x] - 6*H[-1, 2, x]*
              zeta[2] - 13*H[2, 0, x]*zeta[2] - 8*H[2, 1, x]*zeta[2] + 
             3*H[-1, 0, 0, x]*zeta[2] + 9*H[0, 0, 0, x]*zeta[2] - 
             5*H[2, x]*zeta[3] - 6*H[-1, 0, x]*zeta[3] - (3*H[-1, x]*zeta[4])/
              2))/3 - (64*(53 + 15*x)*zeta[5])/3))/(16*nc)) + 
     as^3*(-32*CF^3*Lp^3*plusD[2, 1 - x] + plusD[1, 1 - x]*
        (CF^2*((-1792*Lp)/27 - (640*Lp^2)/9 - (64*Lp^3)/3)*Nf*TF + 
         CF^3*(-32*Lh*Lp^3 - 16*Lp^4 - 16*Lp^2*zeta[2]) + 
         CA*CF^2*((176*Lp^3)/3 + Lp^2*(2144/9 - 64*zeta[2]) + 
           Lp*(6464/27 - 224*zeta[3]))) + plusD[0, 1 - x]*
        (CF*Nf^2*TF^2*(-7424/729 - (1600*Lp)/81 - (320*Lp^2)/27 - 
           (64*Lp^3)/27 - (128*zeta[3])/9) + CA*CF^2*((154*Lp^4)/9 + 
           Lp^3*(536/9 + (88*Lh)/3 - 16*zeta[2]) + (808*zeta[2])/27 + 
           Lp^2*(808/27 + Lh*(1072/9 - 32*zeta[2]) + (110*zeta[2])/3 - 
             28*zeta[3]) - 28*zeta[2]*zeta[3] + 
           Lp*(-4856/81 + (670*zeta[2])/9 + Lh*(3232/27 - 112*zeta[3]) + 
             (308*zeta[3])/9 - 40*zeta[4])) + CF^2*Nf*TF*
          (3422/27 + (-160/9 - (32*Lh)/3)*Lp^3 - (56*Lp^4)/9 + 
           Lp^2*(-8/27 - (320*Lh)/9 - (40*zeta[2])/3) - (224*zeta[2])/27 + 
           Lp*(7252/81 - (896*Lh)/27 - (200*zeta[2])/9 - (688*zeta[3])/9) - 
           (608*zeta[3])/9 - 32*zeta[4]) + CA*CF*Nf*TF*(125252/729 + 
           (352*Lp^3)/27 + Lp*(16408/81 - (320*zeta[2])/9) + 
           Lp^2*(2312/27 - (32*zeta[2])/3) - (1648*zeta[2])/81 - 
           (1808*zeta[3])/27 + (40*zeta[4])/3) + 
         CF^3*(-8*Lh*Lp^4 - 2*Lp^5 - 8*Lh*Lp^2*zeta[2] + 
           Lp^3*(-8*Lh^2 + 28*zeta[2]) - 5*Lp*zeta[4]) + 
         CA^2*CF*(-297029/729 - (484*Lp^3)/27 + (6392*zeta[2])/81 + 
           Lp^2*(-3560/27 + (88*zeta[2])/3) + (12328*zeta[3])/27 - 
           (176*zeta[2]*zeta[3])/3 + Lp*(-31006/81 + (1072*zeta[2])/9 + 
             176*zeta[3] - 88*zeta[4]) + (154*zeta[4])/3 - 192*zeta[5])) + 
       delta[1 - x]*(CF*Nf^2*TF^2*(-512/6561 + (-320/81 - (32*Lh)/27)*Lp^3 - 
           (8*Lp^4)/9 + Lp^2*(-400/81 - (160*Lh)/27 - (32*zeta[2])/9) - 
           (272*zeta[2])/27 + Lh*(-3712/729 - (64*zeta[3])/9) + 
           Lp*((-800*Lh)/81 - (320*zeta[2])/27 - (64*zeta[3])/9) - 
           (1120*zeta[3])/243 - (88*zeta[4])/27) + 
         CF^3*(-(Lh*Lp^5) - Lp^6/6 - Pi^6/1296 + 
           Lp^4*(-2*Lh^2 + (15*zeta[2])/2) + Lp^3*((-4*Lh^3)/3 + 
             14*Lh*zeta[2] - (64*zeta[3])/3) - (5*Lh*Lp*zeta[4])/2 + 
           Lp^2*(-2*Lh^2*zeta[2] + (75*zeta[4])/4)) + 
         CA*CF^2*((22*Lp^5)/9 - Pi^6/108 + Lp^3*((22*Lh^2)/3 + 
             Lh*(268/9 - 8*zeta[2]) - (176*zeta[2])/9) + 
           Lp^4*(67/9 + (77*Lh)/9 - 2*zeta[2]) - (1214*zeta[2])/81 + 
           (77*zeta[2]*zeta[3])/9 + Lh*((404*zeta[2])/27 - 
             14*zeta[2]*zeta[3]) + (335*zeta[4])/12 + 
           Lp*((-3232*zeta[2])/27 + Lh^2*(808/27 - 28*zeta[3]) + 
             112*zeta[2]*zeta[3] + Lh*(-2428/81 + (335*zeta[2])/9 + 
               (154*zeta[3])/9 - 20*zeta[4]) + (55*zeta[4])/3) + 
           Lp^2*(-1214/81 + Lh^2*(268/9 - 8*zeta[2]) - (201*zeta[2])/2 + 
             Lh*(404/27 + (55*zeta[2])/3 - 14*zeta[3]) + (77*zeta[3])/9 + 
             70*zeta[4])) + CA*CF*Nf*TF*(-412765/6561 + (44*Lp^4)/9 + 
           Lp^3*(2312/81 + (176*Lh)/27 - (32*zeta[2])/9) + 
           (74530*zeta[2])/729 + Lp^2*(4102/81 + Lh*(1156/27 - (16*zeta[2])/
                3) + (32*zeta[2])/3) + (8152*zeta[3])/81 + 
           (40*zeta[2]*zeta[3])/9 + Lp*(Lh*(8204/81 - (160*zeta[2])/9) + 
             (2312*zeta[2])/27 + (352*zeta[3])/9 - (164*zeta[4])/3) - 
           (416*zeta[4])/27 + Lh*(62626/729 - (824*zeta[2])/81 - 
             (904*zeta[3])/27 + (20*zeta[4])/3) - (184*zeta[5])/3) + 
         CF^2*Nf*TF*(-42727/486 + (-20/9 - (28*Lh)/9)*Lp^4 - (8*Lp^5)/9 + 
           (2803*zeta[2])/81 + Lp^3*(8/3 - (80*Lh)/9 - (8*Lh^2)/3 + 
             (64*zeta[2])/9) + Lp^2*(1813/81 - (80*Lh^2)/9 + 
             Lh*(-4/27 - (20*zeta[2])/3) + 30*zeta[2] - (172*zeta[3])/9) + 
           (3488*zeta[3])/81 - (268*zeta[2]*zeta[3])/9 + 
           Lh*(1711/27 - (112*zeta[2])/27 - (304*zeta[3])/9 - 16*zeta[4]) + 
           Lp*((-224*Lh^2)/27 + (1112*zeta[2])/27 + 
             Lh*(3626/81 - (100*zeta[2])/9 - (344*zeta[3])/9) - 
             (20*zeta[4])/3) + (77*zeta[4])/9 + (224*zeta[5])/9) + 
         CA^2*CF*(5211949/26244 - (121*Lp^4)/18 - (1543*Pi^6)/25515 - 
           (297481*zeta[2])/1458 + Lp^3*(-3560/81 - (242*Lh)/27 + 
             (88*zeta[2])/9) - (75566*zeta[3])/243 + (550*zeta[2]*zeta[3])/
            9 + (464*zeta[3]^2)/9 + Lp^2*(-15503/162 + (26*zeta[2])/9 + 
             Lh*(-1780/27 + (44*zeta[2])/3) + 44*zeta[3] - 22*zeta[4]) + 
           (3649*zeta[4])/54 + Lp*((-3560*zeta[2])/27 - (484*zeta[3])/9 + 
             Lh*(-15503/81 + (536*zeta[2])/9 + 88*zeta[3] - 44*zeta[4]) + 
             (451*zeta[4])/3) + Lh*(-297029/1458 + (3196*zeta[2])/81 + 
             (6164*zeta[3])/27 - (88*zeta[2]*zeta[3])/3 + (77*zeta[4])/3 - 
             96*zeta[5]) + (902*zeta[5])/9))) + 
     as^3*(CF*Nf^2*TF^2*((32*Lp^3*(1 + x))/27 + (64*(-41 + 157*x))/729 - 
         (32*(43 - 34*x + 43*x^2)*H[0, x])/(81*(1 - x)) + 
         Lp^2*((64*(1 + 4*x))/27 - (32*(1 + x^2)*H[0, x])/(9*(1 - x))) - 
         (32*(37 - 24*x + 37*x^2)*H[0, 0, x])/(81*(1 - x)) + 
         Lp*((160*(-1 + 11*x))/81 - (128*(4 - 3*x + 4*x^2)*H[0, x])/
            (27*(1 - x)) - (64*(1 + x^2)*H[0, 0, x])/(9*(1 - x))) - 
         (160*(1 + x^2)*H[0, 0, 0, x])/(27*(1 - x)) + (64*(1 + x)*zeta[3])/
          9) + CA*CF*Nf*TF*((-176*Lp^3*(1 + x))/27 - (346*(-89 + 451*x))/
          729 + (80*(168 - 121*x + 157*x^2)*H[0, x])/(81*(1 - x)) + 
         (64*(1 + 5*x)*H[1, x])/27 - (8*H[1, 1, x])/3 - 
         (16*(1 + x)*H[2, 1, x])/9 + (8*(-25 + 18*x)*H[1, x]*zeta[2])/9 + 
         Lp^2*((-4*(49 + 529*x))/27 + (32*(7 + 4*x^2)*H[0, x])/(9*(1 - x)) + 
           (16*(1 + x^2)*H[0, 0, x])/(3*(1 - x)) + (16*(1 + x)*zeta[2])/3) + 
         (-24*(-25 + 27*x + x^2)*H[2, x] + 8*(1247 - 882*x + 1322*x^2)*
            H[0, 0, x] + 144*(4 - 6*x + x^2)*H[1, 0, x] + 
           8*(175 - 231*x + 47*x^2)*zeta[2])/(81*(1 - x)) + 
         (8*(28 - 33*x + 16*x^2)*H[3, x] + 24*(37 - 27*x + 30*x^2)*
            H[1, 2, x] + 24*(26 - 17*x + 34*x^2)*H[2, 0, x] + 
           16*(98 + 21*x + 41*x^2)*H[0, 0, 0, x] + 96*(4 - 13*x + 4*x^2)*
            H[1, 0, 0, x] + 24*(9 + 15*x + 16*x^2)*H[1, 1, 0, x] - 
           8*(20 + 3*x + 8*x^2)*H[0, x]*zeta[2] + 8*(391 - 51*x + 87*x^2)*
            zeta[3])/(27*(1 - x)) + Lp*((-4*(-871 + 4973*x))/81 + 
           (8*(553 - 480*x + 523*x^2)*H[0, x])/(27*(1 - x)) - 
           (16*(-2 + x)*H[1, x])/3 + (16*(1 + x)*H[2, x])/3 + 
           (16*(41 + 3*x + 20*x^2)*H[0, 0, x])/(9*(1 - x)) + 
           (32*(1 - x)*H[1, 0, x])/3 + (32*(5 + 2*x)*zeta[2])/9 + 
           (4*(1 + x^2)*(12*H[3, x] + 24*H[1, 2, x] + 24*H[2, 0, x] + 
              36*H[0, 0, 0, x] - 36*H[1, 0, 0, x] + 24*H[1, 1, 0, x] - 
              24*H[0, x]*zeta[2] + 96*zeta[3]))/(9*(1 - x))) + 
         (16*(4 + 3*x + x^2)*(H[4, x] + H[2, 2, x]) + 48*(3 - x + 4*x^2)*
            H[3, 0, x] + 16*(2 - 3*x + 5*x^2)*H[2, 1, 0, x] + 
           16*(-2 - 3*x + x^2)*H[2, x]*zeta[2] - 16*(5 + 3*x + 2*x^2)*
            H[0, 0, x]*zeta[2] + 16*(13 + 9*x + 4*x^2)*H[0, x]*zeta[3] + 
           16*(1 + x^2)*(9*H[1, 3, x] - H[3, 1, x] - 4*H[1, 1, 2, x] + 
             3*H[1, 2, 0, x] - 3*H[1, 2, 1, x] + H[2, 0, 0, x] + 
             8*H[0, 0, 0, 0, x] - 8*H[1, 0, 0, 0, x] + 5*H[1, 1, 0, 0, x] - 
             8*H[1, 1, 1, 0, x] - 7*H[1, 0, x]*zeta[2] - 4*H[1, 1, x]*
              zeta[2] - 5*H[1, x]*zeta[3]) + 12*(-3 - 14*x + 21*x^2)*zeta[4])/
          (9*(1 - x))) + CF^2*Nf*TF*((-2389 - 1033*x)/27 + 
         (224*Lh*(1 - x))/27 + (28*Lp^4*(1 + x))/9 - 
         (4*(1470 - 1628*x + 1127*x^2)*H[0, x])/(81*(1 - x)) - 
         (104*(2 + x)*H[1, x])/27 + Lp^3*((16*Lh*(1 + x))/3 + 
           (40*(3 + x))/9 + (16*x^2*H[0, x])/(3*(1 - x)) - 
           (32*(1 + x)*H[1, x])/3) + (32*x*H[1, 1, x])/9 + 
         (224*(1 - x)*H[1, x]*zeta[2])/9 + Lp^2*((-8*(-8 + 7*x))/27 + 
           (4*(-3 - 60*x + 97*x^2)*H[0, x])/(9*(1 - x)) + 
           Lh*((8*(17 + 23*x))/9 - (16*(1 + x^2)*H[0, x])/(3*(1 - x))) - 
           (16*(17 + 23*x)*H[1, x])/9 + (4*(-1 + 15*x^2)*H[0, 0, x])/
            (3*(1 - x)) + (4*(1 + x^2)*(48*H[2, x] + 48*H[1, 0, x]))/
            (9*(1 - x)) + (20*(1 + x)*zeta[2])/3) + 
         (8*(191 + 174*x + 146*x^2)*H[2, x] - 16*(503 - 474*x + 349*x^2)*
            H[0, 0, x] - 16*(53 - 312*x + 35*x^2)*H[1, 0, x] - 
           24*(82 - 156*x + 95*x^2)*zeta[2])/(81*(1 - x)) + 
         (16*(29 + 12*x + 8*x^2)*H[3, x] - 96*(13 - 6*x + 13*x^2)*
            H[1, 2, x] - 16*(73 - 72*x + 88*x^2)*H[2, 0, x] - 
           192*(3 - x + 3*x^2)*H[2, 1, x] + 8*(-169 - 126*x + 191*x^2)*
            H[0, 0, 0, x] + 16*(1 + 138*x + x^2)*H[1, 0, 0, x] - 
           192*(3 + 4*x + 3*x^2)*H[1, 1, 0, x] - 4*(163 - 96*x + 79*x^2)*
            H[0, x]*zeta[2] - 8*(421 - 234*x + 667*x^2)*zeta[3])/
          (27*(1 - x)) + Lp*((-2*(3625 + x))/81 - (8*(311 - 342*x + 108*x^2)*
             H[0, x])/(27*(1 - x)) - (16*(95 + 26*x)*H[1, x])/27 + 
           Lh*((8*(95 + 17*x))/27 - (40*(1 + x^2)*H[0, x])/(9*(1 - x)) - 
             (8*(1 + x^2)*H[0, 0, x])/(3*(1 - x))) + 
           (2*(24*(31 - 12*x + 31*x^2)*H[2, x] + 24*(-30 - 27*x + 40*x^2)*H[
                0, 0, x] + 24*(13 + 24*x + 13*x^2)*H[1, 0, x]))/
            (27*(1 - x)) + (4*(-41 + 91*x)*zeta[2])/9 + 
           (4*(1 + x^2)*(60*H[3, x] - 48*H[1, 2, x] - 24*H[2, 1, x] + 
              132*H[1, 0, 0, x] - 48*H[1, 1, 0, x] - 42*H[0, x]*zeta[2]))/
            (9*(1 - x)) + (2*(108*(-1 + 5*x^2)*H[0, 0, 0, x] - 
              12*(65 + 151*x^2)*zeta[3]))/(27*(1 - x))) + 
         (16*(-5 + 17*x^2)*H[0, 0, 0, 0, x] + 4*(1 + x^2)*(24*H[4, x] - 
             40*H[1, 3, x] - 32*H[2, 2, x] - 56*H[3, 0, x] - 16*H[3, 1, x] + 
             48*H[1, 1, 2, x] - 40*H[1, 2, 0, x] + 32*H[1, 2, 1, x] + 
             8*H[2, 0, 0, x] - 24*H[2, 1, 0, x] + 16*H[2, 1, 1, x] + 
             104*H[1, 0, 0, 0, x] - 32*H[1, 1, 0, 0, x] + 
             64*H[1, 1, 1, 0, x] + 16*H[2, x]*zeta[2] - 19*H[0, 0, x]*
              zeta[2] + 24*H[1, 0, x]*zeta[2] + 16*H[1, 1, x]*zeta[2] - 
             176*H[0, x]*zeta[3] - 8*H[1, x]*zeta[3]) - 8*(23 + 59*x^2)*
            zeta[4])/(9*(1 - x))) + CA^2*CF*((242*Lp^3*(1 + x))/27 + 
         (-542581 + 1136639*x)/1458 + (2*(-15080 - 12422*x + 12863*x^2)*
           H[0, x])/(81*(1 - x)) - (2*(-4526 + 5369*x)*H[1, x])/27 - 
         (32*(4 + 7*x)*H[-2, 2, x])/3 + (4*(1 + x)*(3 + 64*x + 6*x^2)*
           H[-1, 0, x])/(3*x) + (52*x*H[1, 1, x])/3 + 
         (4*(14 + 11*x)*H[2, 1, x])/9 - (32*(-2 + 9*x)*H[-2, -1, 0, x])/3 - 
         (160*(1 - x)*H[-2, 0, 0, x])/3 + (80*(2 + x)*H[-2, x]*zeta[2])/3 - 
         (2*(-431 + 579*x)*H[1, x]*zeta[2])/9 + Lp^2*((2*(-67 + 1847*x))/27 - 
           (22*(17 + 5*x^2)*H[0, x])/(9*(1 - x)) - (44*(1 + x^2)*H[0, 0, x])/
            (3*(1 - x)) - (44*(1 + x)*zeta[2])/3) + 
         (-6*(-1492 - 909*x + 2512*x^2)*H[2, x] + 
           6*(-2974 + 5026*x - 6333*x^2 + 108*x^3)*H[0, 0, x] + 
           18*(86 - 339*x + 185*x^2)*H[1, 0, x] - 
           2*(3605 + 4821*x - 8471*x^2 + 324*x^3)*zeta[2])/(81*(1 - x)) - 
         (8*(1 + x)*(14*H[-1, 2, x] - 44*H[-1, -1, 0, x] + 
            45*H[-1, 0, 0, x] - 36*H[-1, x]*zeta[2]))/3 + 
         (-2*(-100 + 492*x + 281*x^2)*H[3, x] + 36*(27 - 136*x + 127*x^2)*
            H[-2, 0, x] - 6*(527 - 642*x + 651*x^2)*H[1, 2, x] - 
           6*(232 - 406*x + 623*x^2)*H[2, 0, x] - 30*(103 - 64*x + 149*x^2)*
            H[0, 0, 0, x] - 12*(349 - 847*x + 340*x^2)*H[1, 0, 0, x] - 
           6*(309 - 18*x + 245*x^2)*H[1, 1, 0, x] + 
           2*(448 - 264*x + 1225*x^2)*H[0, x]*zeta[2] + 
           2*(-2183 - 4506*x + 2598*x^2)*zeta[3])/(27*(1 - x)) - 
         (32*(1 + x)*(3*H[-1, 3, x] + 2*H[-1, -2, 0, x] - 7*H[-1, -1, 2, x] - 
            2*H[-1, 2, 0, x] - H[-1, 2, 1, x] + H[-1, -1, -1, 0, x] - 
            2*H[-1, -1, 0, 0, x] + 4*H[-1, 0, 0, 0, x] + 
            (15*H[-1, -1, x]*zeta[2])/2 - 3*H[-1, 0, x]*zeta[2] - 
            6*H[-1, x]*zeta[3]))/3 + (-4*(68 - 39*x + 59*x^2)*H[4, x] - 
           24*(-8 - 25*x + 18*x^2)*H[-3, 0, x] + 12*(40 - 113*x + 31*x^2)*
            H[1, 3, x] - 8*(49 - 45*x + 49*x^2)*H[2, 2, x] + 
           4*(23 - 39*x + 56*x^2)*H[3, 1, x] + 48*(-1 + 2*x)*(-14 + 11*x)*
            H[1, -2, 0, x] - 4*(-14 - 75*x + x^2)*H[1, 1, 2, x] - 
           24*(2 + 3*x + 9*x^2)*H[1, 2, 0, x] + 12*(9 - x + 14*x^2)*
            H[1, 2, 1, x] - 4*(64 + 72*x + 67*x^2)*H[0, 0, 0, 0, x] + 
           4*(37 + 84*x + 19*x^2)*H[1, 0, 0, 0, x] - 
           4*(121 - 120*x + 109*x^2)*H[1, 1, 0, 0, x] + 352*(1 + x^2)*
            H[1, 1, 1, 0, x] - 4*(43 - 66*x + 13*x^2)*H[1, 0, x]*zeta[2] + 
           8*(31 - 27*x + 40*x^2)*H[1, 1, x]*zeta[2] + 
           4*(133 - 330*x + 145*x^2)*H[1, x]*zeta[3])/(9*(1 - x)) + 
         (-12*(15 + 65*x + 54*x^2 + 10*x^3)*H[3, 0, x] + 
           4*(-83 - 110*x + 124*x^2 + 115*x^3)*H[2, 0, 0, x] - 
           4*(85 + 76*x + 31*x^2 + 4*x^3)*H[2, 1, 0, x] + 
           8*(50 + 23*x - 28*x^2 + 17*x^3)*H[2, x]*zeta[2] + 
           4*(106 + 37*x - 23*x^2 + 28*x^3)*H[0, 0, x]*zeta[2] - 
           4*(-127 - 202*x + 59*x^2 + 98*x^3)*H[0, x]*zeta[3] - 
           3*(-240 + 313*x + 680*x^2 + 115*x^3)*zeta[4])/
          (9*(1 - x)*(1 + x)) + 2*(1 + x)*(2*H[-1, 3, 0, x] + 
           4*H[-1, 2, 0, 0, x] - 4*H[-1, 2, 1, 0, x] - 4*H[-1, 2, x]*
            zeta[2] + 2*H[-1, 0, 0, x]*zeta[2] - 4*H[-1, 0, x]*zeta[3] - 
           H[-1, x]*zeta[4]) + Lp*((10061 + 20945*x)/81 - 
           (4*(1241 - 1644*x + 2282*x^2)*H[0, x])/(27*(1 - x)) - 
           (4*(-8 + 19*x)*H[1, x])/3 + (1 + x)*((-56*H[2, x])/3 - 
             8*H[-1, 0, x]) - (4*(91 + 62*x + 17*x^2)*H[0, 0, x])/
            (3*(1 - x)) - (88*(1 - x)*H[1, 0, x])/3 + 
           (1 + x)*(-32*H[-1, 2, x] - 64*H[-1, -1, 0, x] + 
             16*H[-1, 0, 0, x]) + (4*(1 + x^2)*(-66*H[1, 2, x] - 
              66*H[2, 0, x] - 66*H[1, 1, 0, x]))/(9*(1 - x)) - 
           (4*(161 + 41*x)*zeta[2])/9 + (1 + x)*(8*H[2, x]*zeta[2] + 
             16*H[0, 0, x]*zeta[2]) + (2*(-18*(23 - 48*x + 47*x^2)*H[3, x] - 
              108*(-1 - 12*x + 7*x^2)*H[-2, 0, x] - 54*(7 + 12*x + 9*x^2)*H[
                0, 0, 0, x] + 54*(19 - 16*x + 19*x^2)*H[1, 0, 0, x] + 
              36*(11 - 6*x + 26*x^2)*H[0, x]*zeta[2] - 18*(175 - 108*x + 
                55*x^2)*zeta[3]))/(27*(1 - x)) + 
           (4*(1 + x^2)*(-36*H[-3, 0, x] - 72*H[-2, 2, x] - 144*H[1, 3, x] - 
              144*H[-2, -1, 0, x] + 36*H[-2, 0, 0, x] - 216*H[1, -2, 0, x] + 
              108*H[1, 0, 0, 0, x] + 144*H[1, 1, 0, 0, x] + 36*H[1, 0, x]*
               zeta[2] - 324*H[1, x]*zeta[3]))/(9*(1 - x)) + 
           (2*(-54*(7 + x^2)*H[4, x] + 54*(9 + 7*x^2)*H[2, 0, 0, x] + 
              54*(3 + 5*x^2)*H[0, 0, 0, 0, x] - 108*(7 + 9*x^2)*H[0, x]*zeta[
                3] - 54*(7 + 19*x^2)*zeta[4]))/(27*(1 - x))) + 
         (-16*(5 + x^2)*H[5, x] - 32*(2 + x^2)*H[-4, 0, x] - 
           4*(13 + 31*x^2)*H[2, 3, x] + 4*(7 + x^2)*H[4, 1, x] - 
           16*(7 + 5*x^2)*H[-3, 0, 0, x] - 16*(9 + 7*x^2)*H[2, -2, 0, x] + 
           16*(1 + 2*x^2)*H[2, 2, 0, x] + 4*(13 + 15*x^2)*H[3, 0, 0, x] + 
           4*(35 + 33*x^2)*H[2, 0, 0, 0, x] + 4*(31 + 49*x^2)*
            H[2, 1, 0, 0, x] + 4*(-17 + 13*x^2)*H[2, 1, 1, 0, x] + 
           12*(3 + 5*x^2)*H[0, 0, 0, 0, 0, x] + 8*(21 + 17*x^2)*H[3, x]*
            zeta[2] + 4*(9 + 35*x^2)*H[2, 0, x]*zeta[2] + 64*x^2*H[2, 1, x]*
            zeta[2] + 4*(-17 + x^2)*(H[2, 1, 2, x] - H[0, 0, 0, x]*zeta[2]) - 
           20*(13 + 11*x^2)*H[2, x]*zeta[3] - 4*(11 + 37*x^2)*H[0, 0, x]*
            zeta[3] + 4*(95 + 49*x^2)*zeta[2]*zeta[3] - 4*(42 + 31*x^2)*
            H[0, x]*zeta[4] - 4*(1 + x^2)*(64*H[-3, 2, x] + 24*H[-2, 3, x] + 
             6*H[1, 4, x] + 12*H[3, 2, x] - 12*H[4, 0, x] + 
             48*H[-3, -1, 0, x] + 16*H[-2, -2, 0, x] - 56*H[-2, -1, 2, x] - 
             16*H[-2, 2, 0, x] - 8*H[-2, 2, 1, x] + 72*H[1, -3, 0, x] + 
             8*H[1, -2, 2, x] - 32*H[1, 1, 3, x] + 16*H[1, 2, 2, x] - 
             44*H[1, 3, 0, x] - 16*H[1, 3, 1, x] + 2*H[2, 2, 1, x] + 
             6*H[3, 1, 0, x] + 8*H[-2, -1, -1, 0, x] - 
             16*H[-2, -1, 0, 0, x] + 32*H[-2, 0, 0, 0, x] - 
             24*H[1, -2, -1, 0, x] + 64*H[1, -2, 0, 0, x] - 
             40*H[1, 1, -2, 0, x] + 16*H[1, 1, 1, 2, x] - 
             12*H[1, 1, 2, 0, x] + 8*H[1, 1, 2, 1, x] - 30*H[1, 2, 0, 0, x] + 
             2*H[1, 2, 1, 0, x] - 32*H[1, 0, 0, 0, 0, x] - 
             28*H[1, 1, 0, 0, 0, x] - 16*H[1, 1, 1, 0, 0, x] - 
             40*H[-3, x]*zeta[2] + 60*H[-2, -1, x]*zeta[2] - 
             24*H[-2, 0, x]*zeta[2] - 20*H[1, -2, x]*zeta[2] - 
             40*H[1, 2, x]*zeta[2] + 2*H[1, 0, 0, x]*zeta[2] - 
             12*H[1, 1, 0, x]*zeta[2] - 16*H[1, 1, 1, x]*zeta[2] - 
             48*H[-2, x]*zeta[3] + 38*H[1, 0, x]*zeta[3] - 12*H[1, 1, x]*
              zeta[3] + 21*H[1, x]*zeta[4]) - 4*(-1 + 75*x^2)*zeta[5])/
          (3*(1 - x))) + CA*CF^2*((944*(1 - x))/3 - (77*Lp^4*(1 + x))/9 + 
         ((30003 + 68912*x - 76790*x^2)*H[0, x])/(81*(1 - x)) + 
         (4*(-6709 + 7333*x)*H[1, x])/27 + (32*(11 + 14*x)*H[-2, 2, x])/3 - 
         (4*(1 + x)*(8 + x)*(1 + 16*x)*H[-1, 0, x])/(3*x) - 
         (4*(-15 + 91*x)*H[1, 1, x])/9 + (32*(-5 + 28*x)*H[-2, -1, 0, x])/3 - 
         144*H[-2, x]*zeta[2] + Lp^3*((-44*Lh*(1 + x))/3 - 
           (2*(135 + 133*x))/9 - (4*(-3 + 14*x^2)*H[0, x])/(3*(1 - x)) + 
           (88*(1 + x)*H[1, x])/3 + (4*(1 + x^2)*H[0, 0, x])/(1 - x) + 
           8*(1 + x)*zeta[2]) + (2*(-15685 - 13731*x + 23474*x^2)*H[2, x] - 
           2*(-12035 + 29454*x - 29056*x^2 + 864*x^3)*H[0, 0, x] - 
           2*(-704 + 4155*x + 1069*x^2)*H[1, 0, x] + 
           3*(7297 + 7044*x - 13969*x^2 + 576*x^3)*zeta[2])/(81*(1 - x)) + 
         (8*(1 + x)*(44*H[-1, 2, x] - 134*H[-1, -1, 0, x] + 
            143*H[-1, 0, 0, x] - 111*H[-1, x]*zeta[2]))/3 + 
         Lh*((-808*(1 - x))/27 + 28*(1 - x)*zeta[3]) + 
         (-2*(1382 - 3354*x + 1217*x^2)*H[3, x] - 36*(51 - 370*x + 345*x^2)*
            H[-2, 0, x] + 6*(1079 - 1686*x + 1631*x^2)*H[1, 2, x] + 
           2*(1348 - 4554*x + 4387*x^2)*H[2, 0, x] + 
           12*(168 - 137*x + 225*x^2)*H[2, 1, x] + 
           2*(2081 - 3024*x + 3305*x^2)*H[0, 0, 0, x] + 
           4*(1837 - 6279*x + 1810*x^2)*H[1, 0, 0, x] + 
           6*(1209 - 1010*x + 873*x^2)*H[1, 1, 0, x] - 
           2*(-373 + 798*x + 2042*x^2)*H[0, x]*zeta[2] - 
           6*(671 - 2023*x + 1304*x^2)*H[1, x]*zeta[2] + 
           2*(-3424 + 6840*x + 4145*x^2)*zeta[3])/(27*(1 - x)) + 
         (16*(1 + x)*(14*H[-1, 3, x] + 8*H[-1, -2, 0, x] - 
            32*H[-1, -1, 2, x] - 8*H[-1, 2, 0, x] - 4*H[-1, 2, 1, x] + 
            8*H[-1, -1, -1, 0, x] - 8*H[-1, -1, 0, 0, x] + 
            22*H[-1, 0, 0, 0, x] + 36*H[-1, -1, x]*zeta[2] - 
            13*H[-1, 0, x]*zeta[2] - 29*H[-1, x]*zeta[3]))/3 + 
         (12*(16 - 66*x + 45*x^2)*H[4, x] + 48*(-8 - 31*x + 24*x^2)*
            H[-3, 0, x] - 4*(517 - 1116*x + 469*x^2)*H[1, 3, x] + 
           8*(125 - 120*x + 101*x^2)*H[2, 2, x] - 16*(-2 - 18*x + 25*x^2)*
            H[3, 1, x] + 48*(31 - 66*x + 41*x^2)*H[-2, 0, 0, x] - 
           144*(15 - 38*x + 21*x^2)*H[1, -2, 0, x] + 12*(-11 - 54*x + x^2)*
            H[1, 1, 2, x] + 4*(71 + 96*x + 161*x^2)*H[1, 2, 0, x] - 
           4*(61 - 12*x + 91*x^2)*H[1, 2, 1, x] - 176*(1 + x^2)*
            H[2, 1, 1, x] - 4*(-52 - 162*x + 157*x^2)*H[0, 0, 0, 0, x] - 
           8*(35 + 288*x + 8*x^2)*H[1, 0, 0, 0, x] + 8*(62 - 3*x + 47*x^2)*
            H[1, 1, 0, 0, x] - 8*(70 + 33*x + 73*x^2)*H[1, 1, 1, 0, x] + 
           12*(59 - 44*x + 37*x^2)*H[1, 0, x]*zeta[2] - 
           16*(20 - 9*x + 29*x^2)*H[1, 1, x]*zeta[2] - 
           4*(239 - 1008*x + 239*x^2)*H[1, x]*zeta[3])/(9*(1 - x)) + 
         Lp^2*((2*(-1693 + 1289*x))/27 - (4*(93 - 255*x + 293*x^2)*H[0, x])/
            (9*(1 - x)) + (2*(254 + 827*x)*H[1, x])/9 + 
           (2*(-144*(7 + 4*x^2)*H[2, x] - (9*(37 - 60*x + 177*x^2)*
                H[0, 0, x])/2 - 18*(41 + 6*x + 41*x^2)*H[1, 0, x]))/
            (27*(1 - x)) + (4*(1 + x^2)*(-36*H[3, x] + 9*H[1, 2, x] + 
              9*H[2, 0, x] - 36*H[1, 0, 0, x] + 9*H[1, 1, 0, x]))/
            (9*(1 - x)) + ((71 - 85*x)*zeta[2])/3 - 32*(1 + x)*H[1, x]*
            zeta[2] + Lh*((-2*(127 + 409*x))/9 + (4*(17 + 5*x^2)*H[0, x])/
              (3*(1 - x)) + (8*(1 + x^2)*H[0, 0, x])/(1 - x) + 
             16*(1 + x)*zeta[2]) + (2*(-27*(3 + 11*x^2)*H[0, 0, 0, x] + 
              108*(3 + 5*x^2)*H[0, x]*zeta[2] + 27*(29 + 15*x^2)*zeta[3]))/
            (27*(1 - x))) + (-4*(-82 - 628*x - 307*x^2 + 167*x^3)*
            H[3, 0, x] - 4*(-83 - 389*x + 406*x^2 + 568*x^3)*H[2, 0, 0, x] - 
           12*(-99 - 139*x - 32*x^2 + 56*x^3)*H[2, 1, 0, x] - 
           4*(269 + 35*x - 235*x^2 + 143*x^3)*H[2, x]*zeta[2] + 
           (-607 + 629*x + 593*x^2 - 355*x^3)*H[0, 0, x]*zeta[2] + 
           4*(43 - 479*x + 355*x^2 + 733*x^3)*H[0, x]*zeta[3] + 
           (281 + 3257*x + 4106*x^2 + 986*x^3)*zeta[4])/(9*(1 - x)*(1 + x)) + 
         (8*(1 + x)*(16*H[5, x] + 4*H[3, 2, x] - 6*H[-1, 3, 0, x] - 
            12*H[-1, 2, 0, 0, x] + 12*H[-1, 2, 1, 0, x] + 12*H[-1, 2, x]*
             zeta[2] - 6*H[-1, 0, 0, x]*zeta[2] + 12*H[-1, 0, x]*zeta[3] + 
            3*H[-1, x]*zeta[4]))/3 + Lp*((4*(-3629 + 4843*x))/81 + 
           (2*(526 - 1602*x + 2403*x^2)*H[0, x])/(27*(1 - x)) + 
           (28*(187 + 58*x)*H[1, x])/27 - 16*(1 + x)*H[-1, 0, x] + 
           (2*(-6*(428 - 429*x + 689*x^2)*H[2, x] - 3*(-219 - 1854*x + 
                1711*x^2)*H[0, 0, x] - 12*(187 - 21*x + 178*x^2)*H[1, 0, x]))/
            (27*(1 - x)) - 16*x*H[1, 1, x] + 8*(-4 + x)*H[2, 0, x] + 
           (88*(1 + x^2)*H[2, 1, x])/(3*(1 - x)) + ((211 - 2069*x)*zeta[2])/
            9 - 24*(1 - x)*H[1, x]*zeta[2] + (1 + x)*(64*H[-1, 2, x] + 
             224*H[-1, -1, 0, x] - 80*H[-1, 0, 0, x] + 48*H[-1, x]*zeta[2]) + 
           (4*(1 + x^2)*(144*H[-2, 2, x] + 252*H[1, 3, x] + 504*H[-2, -1, 0, 
                x] - 180*H[-2, 0, 0, x] + 576*H[1, -2, 0, x] - 
              108*H[1, 1, 2, x] - 108*H[1, 2, 0, x] - 72*H[1, 2, 1, x] - 
              414*H[1, 0, 0, 0, x] - 324*H[1, 1, 0, 0, x] - 108*H[1, 1, 1, 0, 
                x] + 108*H[-2, x]*zeta[2] + 72*H[1, 0, x]*zeta[2]))/
            (9*(1 - x)) + Lh*((-4*(803 + 5*x))/27 + (4*(29 - 36*x + 83*x^2)*H[
                0, x])/(9*(1 - x)) + 4*x*H[1, x] - (2*(-11 - 12*x + x^2)*H[0, 
                0, x])/(3*(1 - x)) + 8*(1 - x)*H[1, 0, x] + 
             (4*(1 + x^2)*(18*H[1, 2, x] + 18*H[2, 0, x] + 9*H[0, 0, 0, x] + 
                18*H[1, 1, 0, x]))/(9*(1 - x)) + 20*(1 - x)*zeta[2] - 
             (16*(-5 + 2*x^2)*zeta[3])/(1 - x)) + 
           (2*(18*(-19 - 102*x + 83*x^2)*H[3, x] + 432*(-1 - 8*x + 6*x^2)*H[
                -2, 0, x] + 72*(5 + 12*x + 5*x^2)*H[1, 2, x] - 
              27*(3 - 80*x + 61*x^2)*H[0, 0, 0, x] - 18*(205 - 96*x + 
                205*x^2)*H[1, 0, 0, x] + 72*(5 + 12*x + 5*x^2)*H[1, 1, 0, 
                x] - 9*(-17 - 36*x + 151*x^2)*H[0, x]*zeta[2] + 
              3*(1327 - 1548*x + 1949*x^2)*zeta[3]))/(27*(1 - x)) + 
           (2*(-324*(-1 + 3*x^2)*H[4, x] + 432*H[-3, 0, x] - 
              108*(3 + 5*x^2)*H[2, 2, x] - 108*(3 + 5*x^2)*H[3, 0, x] - 
              864*(2 + x^2)*H[2, 0, 0, x] - 108*(3 + 5*x^2)*H[2, 1, 0, x] - 
              54*(13 + 31*x^2)*H[0, 0, 0, 0, x] + 432*(1 + 2*x^2)*H[2, x]*
               zeta[2] + 54*(3 + 35*x^2)*H[0, 0, x]*zeta[2] + 
              54*(39 + 37*x^2)*H[0, x]*zeta[3] + 432*(6 + 13*x^2)*H[1, x]*
               zeta[3] - 54*(-80 + 9*x^2)*zeta[4]))/(27*(1 - x))) + 
         (-64*(-2 + x^2)*H[-4, 0, x] - 8*(23 + 3*x^2)*H[2, 3, x] - 
           16*(11 + 17*x^2)*H[4, 0, x] + 32*(-1 + 2*x^2)*H[4, 1, x] + 
           16*(13 + 5*x^2)*H[-3, 0, 0, x] + 32*(13 + 11*x^2)*H[2, -2, 0, x] - 
           48*(-1 + 5*x^2)*H[2, 1, 2, x] - 8*(29 + 45*x^2)*H[2, 2, 0, x] - 
           8*(35 + 43*x^2)*H[3, 0, 0, x] - 8*(47 + 27*x^2)*H[2, 0, 0, 0, x] - 
           352*(1 + 2*x^2)*H[2, 1, 0, 0, x] - 8*(-13 + 35*x^2)*
            H[2, 1, 1, 0, x] - 8*(3 + 7*x^2)*(H[3, 1, 0, x] + 
             6*H[0, 0, 0, 0, 0, x]) - 48*(7 + 5*x^2)*H[3, x]*zeta[2] - 
           4*(-37 + 43*x^2)*H[2, 0, x]*zeta[2] - 16*(-1 + 7*x^2)*H[2, 1, x]*
            zeta[2] + 18*(-5 + 11*x^2)*H[0, 0, 0, x]*zeta[2] + 
           8*(107 + 79*x^2)*H[2, x]*zeta[3] + 16*(15 + 29*x^2)*H[0, 0, x]*
            zeta[3] - 6*(159 + 181*x^2)*zeta[2]*zeta[3] + 4*(181 + 153*x^2)*
            H[0, x]*zeta[4] + 4*(1 + x^2)*(156*H[-3, 2, x] + 56*H[-2, 3, x] - 
             22*H[1, 4, x] + 180*H[-3, -1, 0, x] + 32*H[-2, -2, 0, x] - 
             128*H[-2, -1, 2, x] - 32*H[-2, 2, 0, x] - 16*H[-2, 2, 1, x] + 
             152*H[1, -3, 0, x] + 40*H[1, -2, 2, x] - 188*H[1, 1, 3, x] - 
             8*H[1, 2, 2, x] - 176*H[1, 3, 0, x] - 72*H[1, 3, 1, x] - 
             14*H[2, 2, 1, x] + 32*H[-2, -1, -1, 0, x] - 
             32*H[-2, -1, 0, 0, x] + 88*H[-2, 0, 0, 0, x] - 
             40*H[1, -2, -1, 0, x] + 184*H[1, -2, 0, 0, x] - 
             120*H[1, 1, -2, 0, x] + 16*H[1, 1, 1, 2, x] - 
             72*H[1, 1, 2, 0, x] + 8*H[1, 1, 2, 1, x] - 
             134*H[1, 2, 0, 0, x] - 42*H[1, 2, 1, 0, x] - 
             100*H[1, 0, 0, 0, 0, x] - 88*H[1, 1, 1, 0, 0, x] - 
             66*H[-3, x]*zeta[2] + 144*H[-2, -1, x]*zeta[2] - 
             52*H[-2, 0, x]*zeta[2] - 60*H[1, -2, x]*zeta[2] - 
             97*H[1, 2, x]*zeta[2] + 38*H[1, 0, 0, x]*zeta[2] + 
             23*H[1, 1, 0, x]*zeta[2] - 16*H[1, 1, 1, x]*zeta[2] - 
             116*H[-2, x]*zeta[3] + 78*H[1, 0, x]*zeta[3] - 
             24*H[1, 1, x]*zeta[3] + 111*H[1, x]*zeta[4]) + 
           8*(325 + 289*x^2)*zeta[5])/(3*(1 - x))) + 
       CF^3*(964*(1 - x) + Lp^5*(1 + x) + ((471 - 648*x + 250*x^2)*H[0, x])/
          (3*(1 - x)) - (2*(-1204 + 1245*x)*H[1, x])/3 + 
         Lp^4*(5*(1 - x) + 4*Lh*(1 + x) + (2*(1 + 3*x^2)*H[0, x])/(1 - x) - 
           8*(1 + x)*H[1, x]) + 64*x*H[-3, 0, x] - 64*H[-2, 2, x] + 
         (8*(1 + x)*(2 + x + 4*x^2)*H[-1, 0, x])/(3*x) - 
         (8*(-13 + 7*x)*H[1, 1, x])/3 - (64*(-1 + 10*x)*H[-2, -1, 0, x])/3 - 
         (32*(-17 + 19*x)*H[1, -2, 0, x])/3 + 
         (4*(-173 + 133*x)*H[1, 1, 0, x])/3 + (8*(-13 + 15*x)*H[1, 1, 2, x])/
          3 + (32*(-2 + x)*H[1, 2, 1, x])/3 - 
         (8*(-29 + 35*x)*H[1, 1, 0, 0, x])/3 + 
         (8*(-9 + 11*x)*H[1, 1, 1, 0, x])/3 + 
         Lp^3*(-36*(1 - x) + 4*Lh^2*(1 + x) - (4*(5 - 4*x + 2*x^2)*H[0, x])/
            (1 - x) - 24*(1 - x)*H[1, x] + Lh*(12*(1 - x) + 
             (4*(1 + 3*x^2)*H[0, x])/(1 - x) - 16*(1 + x)*H[1, x]) - 
           (16*x^2*H[2, x])/(1 - x) + (4*(1 + x^2)*(-12*H[0, 0, x] - 
              18*H[1, 0, x]))/(9*(1 - x)) + (1 + x)*(32*H[1, 1, x] - 
             22*zeta[2])) - (32*(-7 + 10*x)*H[-2, x]*zeta[2])/3 + 
         (-2*(-199 - 624*x + 840*x^2)*H[2, x] + 8*(-27 + 93*x - 95*x^2 + 
             4*x^3)*H[0, 0, x] - 16*(39 - 67*x + 34*x^2)*H[1, 0, x] - 
           2*(520 + 30*x - 535*x^2 + 16*x^3)*zeta[2])/(3*(1 - x)) - 
         (16*(1 + x)*(16*H[-1, 2, x] - 46*H[-1, -1, 0, x] + 
            53*H[-1, 0, 0, x] - 39*H[-1, x]*zeta[2]))/3 + 
         Lp^2*(198*(1 - x) + 4*Lh^2*(1 - x) - (2*(-37 + 39*x + 6*x^2)*
             H[0, x])/(1 - x) - 2*(-56 + 57*x)*H[1, x] + 
           (2*(-54*(-11 - 10*x + 9*x^2)*H[2, x] - 27*(-15 - 10*x + 4*x^2)*H[
                0, 0, x] - 54*(1 - 14*x + x^2)*H[1, 0, x]))/(27*(1 - x)) + 
           32*(1 - x)*H[1, 1, x] - 2*(29 + 11*x)*zeta[2] + 
           (2*(-864*x^2*H[3, x] - 108*(7 + 11*x^2)*H[2, 0, x] + 
              27*(-7 + 11*x^2)*H[0, x]*zeta[2]))/(27*(1 - x)) + 
           (1 + x)*(6*H[0, 0, 0, x] - 8*H[1, x]*zeta[2]) + 
           Lh*(-56*(1 - x) + (8*(-2 + x)*(2 + x)*H[0, x])/(1 - x) - 
             16*(1 - x)*H[1, x] + (4*(1 + x^2)*(36*H[2, x] + 36*H[1, 0, x]))/
              (9*(1 - x)) + (1 + x)*(-8*H[0, 0, x] + 4*zeta[2])) + 
           (4*(1 + x^2)*(-162*H[1, 2, x] - 153*H[2, 1, x] - 63*H[1, 0, 0, 
                x] - 162*H[1, 1, 0, x] - 198*zeta[3]))/(9*(1 - x))) + 
         (8*(29 - 130*x + 89*x^2)*H[3, x] + 8*(-3 - 98*x + 91*x^2)*
            H[-2, 0, x] - 4*(95 - 264*x + 161*x^2)*H[1, 2, x] - 
           24*(1 - 24*x + 7*x^2)*H[2, 0, x] - 4*(5 - 60*x + 51*x^2)*
            H[2, 1, x] - 4*(36 - 126*x + 119*x^2)*H[0, 0, 0, x] - 
           4*(91 - 314*x + 91*x^2)*H[1, 0, 0, x] - 2*(131 - 303*x + 44*x^2)*
            H[0, x]*zeta[2] + 2*(46 - 259*x + 197*x^2)*H[1, x]*zeta[2] - 
           4*(-83 - 176*x + 193*x^2)*zeta[3])/(3*(1 - x)) - 
         (32*(1 + x)*(2*H[-1, 3, x] - 4*H[-1, -1, 2, x] + 
            4*H[-1, -1, -1, 0, x] + 6*H[-1, 0, 0, 0, x] + 6*H[-1, -1, x]*
             zeta[2] - H[-1, 0, x]*zeta[2] - 5*H[-1, x]*zeta[3]))/3 + 
         (-8*(-3 - 26*x + 17*x^2)*H[4, x] + 8*(95 - 164*x + 93*x^2)*
            H[1, 3, x] + 24*(-6 - 2*x + 7*x^2)*H[2, 2, x] + 
           8*(3 - 22*x + 25*x^2)*H[3, 1, x] - 32*(11 - 26*x + 21*x^2)*
            H[-2, 0, 0, x] + 16*(3 - 26*x + 2*x^2)*H[1, 2, 0, x] - 
           12*(-1 - 10*x + 5*x^2)*H[0, 0, 0, 0, x] - 16*(10 - 50*x + 13*x^2)*
            H[1, 0, 0, 0, x] - 12*(23 - 14*x + 19*x^2)*H[1, 0, x]*zeta[2] - 
           16*(11 + 28*x + 15*x^2)*H[1, x]*zeta[3])/(3*(1 - x)) + 
         (16*(9 - 73*x - 12*x^2 + 58*x^3)*H[3, 0, x] + 
           48*(7 - 23*x + 13*x^2 + 35*x^3)*H[2, 0, 0, x] + 
           16*(-25 - 77*x - 23*x^2 + 53*x^3)*H[2, 1, 0, x] + 
           8*(43 + 17*x - 73*x^2 + x^3)*H[2, x]*zeta[2] + 
           4*(27 - 139*x - 24*x^2 + 94*x^3)*H[0, 0, x]*zeta[2] - 
           16*(61 + x + 2*x^2 + 38*x^3)*H[0, x]*zeta[3] + 
           (-1573 - 1987*x - 143*x^2 + 367*x^3)*zeta[4])/
          (6*(1 - x)*(1 + x)) + 8*(1 + x)*(2*H[-1, 3, 0, x] + 
           4*H[-1, 2, 0, 0, x] - 4*H[-1, 2, 1, 0, x] - 4*H[-1, 2, x]*
            zeta[2] + 2*H[-1, 0, 0, x]*zeta[2] - 4*H[-1, 0, x]*zeta[3] - 
           H[-1, x]*zeta[4]) + Lp*(-158*(1 - x) + (6*(13 - 28*x + 16*x^2)*
             H[0, x])/(1 - x) - 196*(1 - x)*H[1, x] + 32*(1 + 5*x)*
            H[-2, 0, x] + 64*(1 + x)*H[-1, 0, x] + 
           (2*(54*(-3 + 4*x)*(-5 + 21*x)*H[2, x] + 162*(5 - 28*x + 24*x^2)*H[
                0, 0, x] + 108*(23 - 37*x + 22*x^2)*H[1, 0, x]))/
            (27*(1 - x)) + 16*x*H[1, 1, x] + 112*(1 - x)*H[1, 2, x] + 
           40*(1 - x)*H[2, 1, x] + 112*(1 - x)*H[1, 1, 0, x] + 
           4*(16 + 69*x)*zeta[2] - 8*(1 - x)*H[1, x]*zeta[2] - 
           12*(1 + x)*H[0, 0, x]*zeta[2] + (1 + x)*(-192*H[-1, -1, 0, x] + 
             96*H[-1, 0, 0, x] - 96*H[-1, x]*zeta[2]) + 
           (4*(1 + x^2)*(-252*H[1, 3, x] - 432*H[-2, -1, 0, x] + 
              216*H[-2, 0, 0, x] - 288*H[1, -2, 0, x] + 216*H[1, 1, 2, x] + 
              72*H[1, 2, 0, x] + 180*H[1, 2, 1, x] + 108*H[2, 1, 1, x] + 
              108*H[1, 0, 0, 0, x] + 216*H[1, 1, 1, 0, x] - 216*H[-2, x]*zeta[
                2] - 90*H[2, x]*zeta[2] + 54*H[1, 0, x]*zeta[2]))/
            (9*(1 - x)) + Lh*(44*(1 - x) - (4*(5 - 13*x + 16*x^2)*H[0, x])/
              (1 - x) - 4*x*H[1, x] - 8*(1 - x)*H[2, x] + 
             (4*(-3 - 2*x + 2*x^2)*H[0, 0, x])/(1 - x) - 24*(1 - x)*
              H[1, 0, x] - 4*(1 + x)*H[0, 0, 0, x] - 12*(1 - x)*zeta[2] + 
             (4*(1 + x^2)*(-36*H[1, 2, x] - 36*H[2, 0, x] - 18*H[2, 1, x] + 
                18*H[1, 0, 0, x] - 36*H[1, 1, 0, x] - 108*zeta[3]))/
              (9*(1 - x))) + (2*(-108*(-8 - 10*x + 15*x^2)*H[3, x] + 
              432*(4 - 3*x + 2*x^2)*H[2, 0, x] + 108*(4 - 4*x + 3*x^2)*H[0, 
                0, 0, x] + 54*(35 - 16*x + 35*x^2)*H[1, 0, 0, x] + 
              162*(-2 - 4*x + 7*x^2)*H[0, x]*zeta[2] - 54*(-31 + 40*x + 
                3*x^2)*zeta[3]))/(27*(1 - x)) + 
           (2*(-108*(1 + 7*x^2)*H[4, x] + 864*x^2*H[-3, 0, x] + 
              432*x^2*H[2, 2, x] - 216*(1 + 3*x^2)*H[3, 0, x] - 
              108*(7 + 5*x^2)*H[3, 1, x] - 108*(-5 + 9*x^2)*H[2, 0, 0, x] + 
              432*x^2*H[2, 1, 0, x] + 54*(9 + 7*x^2)*H[0, 0, 0, 0, x] + 
              108*(-3 + 23*x^2)*H[0, x]*zeta[3] + (27*(-375 + 551*x^2)*
                zeta[4])/4))/(27*(1 - x))) + (-16*(5 + 7*x^2)*H[5, x] + 
           256*x^2*H[-4, 0, x] + 16*(23 + 17*x^2)*H[2, 3, x] + 
           32*(5 + 9*x^2)*H[3, 2, x] + 128*(1 + 2*x^2)*H[4, 0, x] + 
           32*(1 + 5*x^2)*H[-3, 0, 0, x] + 32*(7 + 13*x^2)*H[2, 1, 2, x] + 
           32*(15 + 23*x^2)*H[2, 2, 0, x] + 32*(9 + 10*x^2)*H[3, 0, 0, x] + 
           96*(2 + 3*x^2)*H[3, 1, 0, x] - 96*(-1 + 2*x^2)*H[2, 0, 0, 0, x] + 
           32*(9 + 19*x^2)*H[2, 1, 0, 0, x] + 8*(-29 + 7*x^2)*H[2, 0, x]*
            zeta[2] + 4*(-23 + x^2)*H[2, 1, x]*zeta[2] + 2*(29 + 35*x^2)*
            H[0, 0, 0, x]*zeta[2] + 16*(1 + 3*x^2)*(H[4, 1, x] + 
             9*H[2, 1, 1, 0, x] - 2*H[3, x]*zeta[2]) + 16*(-5 + 19*x^2)*
            H[2, x]*zeta[3] + 48*(-1 + 3*x)*(1 + 3*x)*H[0, 0, x]*zeta[3] + 
           8*(73 + 85*x^2)*zeta[2]*zeta[3] - 4*(139 + 17*x^2)*H[0, x]*
            zeta[4] - 4*(1 + x^2)*(56*H[-3, 2, x] + 16*H[-2, 3, x] + 
             168*H[-3, -1, 0, x] - 32*H[-2, -1, 2, x] + 16*H[1, -3, 0, x] + 
             48*H[1, -2, 2, x] - 192*H[1, 1, 3, x] - 84*H[1, 2, 2, x] - 
             152*H[1, 3, 0, x] - 104*H[1, 3, 1, x] + 64*H[2, -2, 0, x] - 
             64*H[2, 2, 1, x] - 48*H[3, 1, 1, x] + 32*H[-2, -1, -1, 0, x] + 
             48*H[-2, 0, 0, 0, x] + 16*H[1, -2, -1, 0, x] + 
             112*H[1, -2, 0, 0, x] - 80*H[1, 1, -2, 0, x] - 
             120*H[1, 1, 2, 0, x] - 136*H[1, 2, 0, 0, x] - 
             104*H[1, 2, 1, 0, x] - 24*H[0, 0, 0, 0, 0, x] + 
             112*H[1, 1, 0, 0, 0, x] - 96*H[1, 1, 1, 0, 0, x] + 
             28*H[-3, x]*zeta[2] + 48*H[-2, -1, x]*zeta[2] - 
             8*H[-2, 0, x]*zeta[2] - 40*H[1, -2, x]*zeta[2] - 
             30*H[1, 2, x]*zeta[2] - 3*H[1, 0, 0, x]*zeta[2] + 
             38*H[1, 1, 0, x]*zeta[2] - 40*H[-2, x]*zeta[3] - 
             136*H[1, 0, x]*zeta[3] - 72*H[1, 1, x]*zeta[3] + 
             18*H[1, x]*zeta[4]) - 8*(381 + 355*x^2)*zeta[5])/(3*(1 - x))))
 
TMDpdf["qqb"] = as^2*CF*TF*((2*(1 - x)*(172 - 143*x + 136*x^2))/(27*x) + 
       (4*(21 - 30*x + 32*x^2)*H[0, x])/9 + 
       Lp^2*((2*(1 - x)*(4 + 7*x + 4*x^2))/(3*x) + 4*(1 + x)*H[0, x]) - 
       (2*(3 + 3*x + 8*x^2)*H[0, 0, x])/3 + 
       Lp*((-8*(1 - x)*(13 - 5*x + 22*x^2))/(9*x) - 
         (4*(3 + 9*x + 8*x^2)*H[0, x])/3 + 8*(1 + x)*H[0, 0, x]) + 
       4*(1 + x)*H[0, 0, 0, x] - (8*(1 - x)*(2 - x + 2*x^2)*
         (H[1, 0, x] + zeta[2]))/(3*x)) + as^2*(CA - 2*CF)*CF*
      (-15*(1 - x) + (-3 - 11*x)*H[0, x] + 4*(1 + x)*H[-1, 0, x] + 
       4*(1 - x)*H[1, 0, x] + Lp*(8*(1 - x) + 4*(1 + x)*H[0, x] + 
         (8*(1 + x^2)*(-9*H[-1, 0, x] + (9*H[0, 0, x])/2 - (9*zeta[2])/2))/
          (9*(1 + x))) - 2*(-3 + x)*zeta[2] - 
       (2*(1 + x^2)*(4*H[-2, 0, x] - 2*H[2, 0, x] - 4*H[-1, -1, 0, x] + 
          2*H[-1, 0, 0, x] - H[0, 0, 0, x] - 2*H[-1, x]*zeta[2] + zeta[3]))/
        (1 + x)) + as^3*(CF*Nf*TF^2*((32*(1 - x)*(1058 - 2689*x + 1571*x^2))/
          (729*x) + (16*(-661 - 337*x + 534*x^2)*H[0, x])/243 + 
         Lp^3*((-16*(1 - x)*(4 + 7*x + 4*x^2))/(27*x) - (32*(1 + x)*H[0, x])/
            9) + (32*(1 - x)*(75 + 19*x + 75*x^2)*H[1, x])/(81*x) + 
         (32*(100 - 26*x + 57*x^2)*H[2, x])/81 - 
         (32*(137 + 38*x + 18*x^2)*H[0, 0, x])/81 + 
         ((1 - x)*(-576*(1 - x + x^2)*H[1, 0, x] + 16*(38 - 79*x + 38*x^2)*
             H[1, 1, x]))/(81*x) + (16*(-49 - 49*x + 24*x^2)*H[0, 0, 0, x])/
          27 + Lp^2*((16*(1 - x)*(2 - 19*x + 2*x^2))/(9*x) + 
           (16*(-13 - 13*x + 4*x^2)*H[0, x])/9 + 
           (16*(1 - x)*(4 + 7*x + 4*x^2)*H[1, x])/(9*x) + 
           (4*(1 + x)*(72*H[2, x] - 72*H[0, 0, x] - 72*zeta[2]))/27) - 
         (32*(18 + 64*x + 10*x^2 + 39*x^3)*zeta[2])/(81*x) - 
         (32*(-5 - 5*x + 6*x^2)*(2*H[3, x] - H[2, 1, x] - 2*H[0, x]*zeta[2]))/
          27 + ((1 - x)*(16*(4 + 7*x + 4*x^2)*H[1, 1, 1, x] - 
            192*(2 - x + 2*x^2)*(H[1, 2, x] - H[1, 0, 0, x] + 
              2*H[1, 1, 0, x] + H[1, x]*zeta[2])))/(27*x) + 
         Lp*((-128*(1 - x)*(1 + 2*x)*(17 + 4*x))/(81*x) + 
           (32*(-58 - x + 13*x^2)*H[0, x])/27 - 
           (16*(1 - x)*(32 - 67*x + 50*x^2)*H[1, x])/(27*x) - 
           (32*(-5 - 2*x + 6*x^2)*H[2, x])/9 + (32*(-13 - 13*x + 4*x^2)*
             H[0, 0, x])/9 + (64*(1 - x)*(2 - x + 2*x^2)*H[1, 0, x])/(9*x) - 
           (16*(1 - x)*(4 + 7*x + 4*x^2)*H[1, 1, x])/(9*x) + 
           (32*(4 - 11*x + 4*x^2 + 2*x^3)*zeta[2])/(9*x) + 
           (4*(1 + x)*(144*H[3, x] - 72*H[2, 1, x] - 144*H[0, 0, 0, x] - 
              144*H[0, x]*zeta[2] - 72*zeta[3]))/27) + 
         (32*(-12 + 13*x - 23*x^2 + 18*x^3)*zeta[3])/(27*x) + 
         (16*(1 + x)*(8*H[4, x] - 4*H[3, 1, x] + 2*H[2, 1, 1, x] - 
            10*H[0, 0, 0, 0, x] - 8*H[0, 0, x]*zeta[2] - 4*H[0, x]*zeta[3] - 
            9*zeta[4]))/9) + CF^2*TF*((-2*(1 - x)*(2421 + 56*x + 7512*x^2))/
          (81*x) + (2*(2707 - 8308*x + 5720*x^2)*H[0, x])/81 + 
         Lp^4*((-2*(1 - x)*(4 + 7*x + 4*x^2))/(3*x) - 4*(1 + x)*H[0, x]) - 
         (2*(1 - x)*(4343 - 5805*x + 7088*x^2)*H[1, x])/(81*x) - 
         (4*(-1524 + 75*x + 2882*x^2)*H[2, x])/81 + 
         (8*(229 - 55*x + 104*x^2)*H[3, x])/9 - 
         (16*(-24 - 27*x + 40*x^2)*H[4, x])/9 - (2*(2733 + 9273*x + 5864*x^2)*
           H[0, 0, x])/81 + ((1 - x)*(8*(101 + 161*x + 362*x^2)*H[1, 0, x] - 
            4*(361 + 2557*x + 406*x^2)*H[1, 1, x]))/(81*x) + 
         (16*(-15 + 123*x + 68*x^2)*H[2, 0, x])/27 - 
         (4*(612 + 423*x + 184*x^2)*H[2, 1, x])/27 + 
         (16*(11 + 10*x)*H[2, 2, x])/3 - (16*(12 + 45*x + 4*x^2)*H[3, 0, x])/
          9 + (16*(-6 + 9*x + 16*x^2)*H[3, 1, x])/9 + 
         (4*(257 - 167*x + 376*x^2)*H[0, 0, 0, x])/9 + 
         (16*(-2 + x)*(-5 + 4*x)*H[2, 0, 0, x])/3 - 
         (16*(7 + 2*x + 4*x^2)*H[2, 1, 0, x])/3 + 
         (16*(9 + 21*x + 4*x^2)*H[2, 1, 1, x])/9 - 
         (8*(66 - 15*x + 140*x^2)*H[0, 0, 0, 0, x])/9 + 
         Lp^3*((2*(1 - x)*(88 + 89*x + 124*x^2))/(9*x) + 
           (8*(18 + 21*x + 4*x^2)*H[0, x])/9 + 
           Lh*((-4*(1 - x)*(4 + 7*x + 4*x^2))/(3*x) - 8*(1 + x)*H[0, x]) + 
           (16*(1 - x)*(4 + 7*x + 4*x^2)*H[1, x])/(9*x) + 
           (4*(1 + x)*(72*H[2, x] - 18*H[0, 0, x] - 72*zeta[2]))/27) + 
         (2*(-1812 - 1815*x + 537*x^2 + 5956*x^3)*zeta[2])/(81*x) - 
         (4*(617 - 134*x + 272*x^2)*H[0, x]*zeta[2])/9 - 
         (16*(14 + 7*x + 4*x^2)*H[2, x]*zeta[2])/3 + 
         (2*(-111 - 279*x + 440*x^2)*H[0, 0, x]*zeta[2])/9 + 
         ((1 - x)*(16*(20 + 203*x + 20*x^2)*H[1, 2, x] - 
            16*(-1 - 160*x + 26*x^2)*H[1, 0, 0, x] - 8*(8 + 209*x + 8*x^2)*
             H[1, 1, 0, x] + 12*(4 + 47*x + 40*x^2)*H[1, 1, 1, x] + 
            8*(8 - 493*x + 8*x^2)*H[1, x]*zeta[2]))/(27*x) + 
         Lp^2*((-4*(1 - x)*(248 - 253*x + 482*x^2))/(27*x) - 
           4*(-13 + 21*x)*H[0, x] - (4*(1 - x)*(68 - 121*x + 104*x^2)*
             H[1, x])/(9*x) - (16*(-3 + 3*x + 8*x^2)*H[2, x])/3 - 
           2*(-5 - 9*x + 24*x^2)*H[0, 0, x] + 
           Lh*((16*(1 - x)*(13 - 5*x + 22*x^2))/(9*x) + 
             (8*(3 + 9*x + 8*x^2)*H[0, x])/3 - 16*(1 + x)*H[0, 0, x]) + 
           16*(1 - x)*x*H[1, 0, x] + (16*(1 - x)*(1 + x)*H[1, 0, x])/x + 
           (2*(4 - 39*x + 39*x^2 + 60*x^3)*zeta[2])/(3*x) + 
           (4*(1 + x)*(324*H[3, x] + 108*H[2, 0, x] + 189*H[0, 0, 0, x] - 
              351*H[0, x]*zeta[2] - 108*zeta[3]))/27) - 
         (4*(-768 - 720*x - 999*x^2 + 1528*x^3)*zeta[3])/(27*x) + 
         (32*(42 + 81*x + 38*x^2)*H[0, x]*zeta[3])/9 + 
         ((1 - x)*(-16*(20 - 19*x + 20*x^2)*H[1, 3, x] + 64*(5 + 2*x + 5*x^2)*
             H[1, 1, 2, x] - 8*(52 - 17*x + 52*x^2)*H[1, 0, 0, 0, x] + 
            32*(2 + 17*x + 2*x^2)*H[1, 1, 0, 0, x] + 16*(32 - 25*x + 32*x^2)*
             H[1, 1, 1, 0, x] - 16*(4 + 7*x + 4*x^2)*H[1, 1, 1, 1, x] + 
            8*(70 - 53*x + 70*x^2)*H[1, 0, x]*zeta[2] + 16*(8 - 13*x + 8*x^2)*
             (H[1, 2, 0, x] + 2*H[1, 1, x]*zeta[2]) + 96*(4 - 11*x + 4*x^2)*
             H[1, x]*zeta[3]))/(9*x) - (4*(-78 + 531*x + 66*x^2 + 82*x^3)*
           zeta[4])/(9*x) + Lp*((-2*(1 - x)*(12 + 495*x + 704*x^2))/(9*x) - 
           (4*(313 + 1139*x + 118*x^2)*H[0, x])/9 + 
           (8*(1 - x)*(122 + 359*x + 89*x^2)*H[1, x])/(9*x) + 
           (8*(116 + 31*x + 44*x^2)*H[2, x])/3 - (8*(-9 + 15*x + 40*x^2)*
             H[3, x])/3 + (2*(825 - 447*x + 664*x^2)*H[0, 0, x])/9 + 
           ((1 - x)*((-16*(35 - 19*x + 53*x^2)*H[1, 0, x])/9 - 
              (4*(12 + 29*x + 24*x^2)*H[1, 1, x])/3))/x - 
           (16*(3 + 21*x + 8*x^2)*H[2, 0, x])/3 - (8*(15 + 21*x + 4*x^2)*
             H[2, 1, x])/3 - (4*(33 - 3*x + 112*x^2)*H[0, 0, 0, x])/3 + 
           (64*(1 - x)*(2 - x + 2*x^2)*((-3*H[1, 2, x])/2 - (3*H[1, 0, 0, x])/
               2))/(9*x) - 48*(-1 + x)*H[1, 1, 0, x] + 
           (8*(1 - x)*(4 + 7*x + 4*x^2)*H[1, 1, 1, x])/(3*x) + 
           Lh*((-4*(1 - x)*(172 - 143*x + 136*x^2))/(27*x) - 
             (8*(21 - 30*x + 32*x^2)*H[0, x])/9 + (4*(3 + 3*x + 8*x^2)*H[0, 
                0, x])/3 - 8*(1 + x)*H[0, 0, 0, x] + (64*(1 - x)*(2 - x + 
                2*x^2)*((3*H[1, 0, x])/4 + (3*zeta[2])/4))/(9*x)) - 
           (8*(5 + 324*x + 108*x^2 + 136*x^3)*zeta[2])/(9*x) + 
           (4*(-3 + 27*x + 104*x^2)*H[0, x]*zeta[2])/3 + 
           (16*(-4 - 6*x - 21*x^2 + 10*x^3)*zeta[3])/(3*x) + 
           (4*(1 + x)*(756*H[4, x] + 432*H[3, 0, x] + 216*H[2, 1, 0, x] + 
              108*H[2, 1, 1, x] + 540*H[0, 0, 0, 0, x] - 810*H[0, 0, x]*zeta[
                2] - 108*H[0, x]*zeta[3] + 702*zeta[4]))/27) + 
         (4*(1 + x)*(56*H[5, x] + 8*H[2, 3, x] + 16*H[4, 0, x] - 
            24*H[4, 1, x] + 16*H[2, 1, 2, x] - 8*H[2, 2, 0, x] + 
            16*H[3, 0, 0, x] - 8*H[3, 1, 0, x] - 4*H[3, 1, 1, x] - 
            4*H[2, 0, 0, 0, x] + 32*H[2, 1, 0, 0, x] - 8*H[2, 1, 1, 0, x] - 
            8*H[2, 1, 1, 1, x] + 48*H[0, 0, 0, 0, 0, x] - 
            8*H[2, 0, x]*zeta[2] - 16*H[2, 1, x]*zeta[2] - 59*H[0, 0, 0, x]*
             zeta[2] - 48*H[2, x]*zeta[3] - 72*H[0, 0, x]*zeta[3] + 
            28*zeta[2]*zeta[3] - 56*H[0, x]*zeta[4] - 144*zeta[5]))/3) + 
       CA*CF*TF*((-4*(1 - x)*(228133 - 36824*x + 356788*x^2))/(729*x) - 
         (2*(17152 + 143678*x + 34691*x^2 + 214384*x^3)*H[0, x])/(243*x) + 
         (2*(1 - x)*(14944 - 3245*x + 15520*x^2)*H[1, x])/(243*x) + 
         (4*(-724 - 451*x + 224*x^2)*H[3, x])/27 + 
         (4*(-109 - 91*x + 8*x^2)*H[4, x])/9 + (16*(-25 + 13*x)*H[-4, 0, x])/
          3 + (8*(87 - 99*x + 112*x^2)*H[-3, 0, x])/9 - 
         (8*(576 + 93*x + 544*x^2)*H[-2, 0, x])/27 + 
         (8*(27 + x + 16*x^2)*H[-2, 2, x])/3 + 
         (4*(1 + x)*(906 - 77*x + 828*x^2)*H[-1, 0, x])/(27*x) + 
         (4*(14795 + 3176*x + 16868*x^2)*H[0, 0, x])/81 + 
         ((1 - x)*(4*(4481 + 272*x + 6272*x^2)*H[1, 0, x] + 
            4*(463 + 2098*x + 184*x^2)*H[1, 1, x]))/(81*x) + 
         (4*(59 + 35*x + 8*x^2)*H[3, 1, x])/9 - (16*(5 + 3*x)*H[3, 2, x])/3 - 
         64*x*H[4, 0, x] + (8*(-37 + 29*x)*H[-3, 0, 0, x])/3 - 
         (64*(-2 + x)*x*H[-2, -1, 0, x])/3 + (4*(159 - 315*x + 184*x^2)*
           H[-2, 0, 0, x])/9 + 8*(1 + x)*H[-1, 2, 0, x] - 
         (4*(1261 - 587*x + 1758*x^2)*H[0, 0, 0, x])/27 + 
         (48*(-4 - 6*x - 7*x^2 + 4*x^3)*H[2, 2, x] - 
           8*(-4 + 11*x + 35*x^2 + 4*x^3)*H[2, 1, 1, x])/(9*x) - 
         (16*(-6 + 11*x)*H[3, 0, 0, x])/3 + (8*(-11 + 3*x)*H[3, 1, 0, x])/3 + 
         (8*(121 + 25*x)*H[0, 0, 0, 0, x])/9 + 16*(-4 + 3*x)*
          H[0, 0, 0, 0, 0, x] + Lp^3*((4*(1 - x)*(44 - x + 44*x^2))/(9*x) + 
           (8*(4 + 11*x + 8*x^2)*H[0, x])/(9*x) + 
           (8*(1 - x)*(4 + 7*x + 4*x^2)*H[1, x])/(9*x) + 
           (16*(-1 + 2*x)*H[0, 0, x])/3 + (4*(1 + x)*(36*H[2, x] - 
              36*zeta[2]))/27) - (8*(27 - 7*x + 20*x^2)*H[-2, x]*zeta[2])/3 - 
         20*(1 - x)*H[1, 0, x]*zeta[2] + 
         (4*(1256 - 2068*x + 2969*x^2 + 1000*x^3)*H[2, x] - 
           8*(-3002 + 1099*x - 2936*x^2 + 3932*x^3)*zeta[2])/(81*x) + 
         ((1 + x)*(-8*(116 - 101*x + 116*x^2)*H[-1, 2, x] + 
            16*(20 + 31*x + 74*x^2)*H[-1, -1, 0, x] - 
            4*(484 - 25*x + 592*x^2)*H[-1, 0, 0, x] + 16*(68 - 35*x + 95*x^2)*
             H[-1, x]*zeta[2]))/(27*x) + 
         ((1 - x)*(8*(-5 + 2*x)*(-16 + 67*x)*H[1, 2, x] - 
            24*(249 - 2*x + 249*x^2)*H[1, 0, 0, x] + 
            16*(230 + 11*x + 257*x^2)*H[1, 1, 0, x] - 
            4*(-32 + 103*x + 76*x^2)*H[1, 1, 1, x] + 
            4*(748 + 475*x + 748*x^2)*H[1, x]*zeta[2]))/(27*x) + 
         (12*(-24 + 26*x + 47*x^2)*H[3, 0, x] + 4*(159 + 294*x + 265*x^2 + 
             112*x^3)*H[2, 1, 0, x] - 4*(-37 - 56*x - 2*x^2 + 8*x^3)*
            H[0, 0, x]*zeta[2])/(9*(1 + x)) - (208*(2 + x)*H[0, 0, x]*
           zeta[3])/3 - (8*(11 + 27*x)*zeta[2]*zeta[3])/3 + 
         Lp^2*((-4*(1 - x)*(883 - 476*x + 1450*x^2))/(27*x) - 
           (4*(52 + 175*x + 19*x^2 + 272*x^3)*H[0, x])/(9*x) - 
           (4*(1 - x)*(44 + 95*x + 80*x^2)*H[1, x])/(9*x) - 
           (8*(-4 + 11*x + 17*x^2 + 4*x^3)*H[2, x])/(3*x) + 
           32*(-1 + x)*H[-2, 0, x] - (8*(-17 + 4*x)*H[0, 0, x])/3 + 
           (8*(1 - x)*(4 + 7*x + 4*x^2)*H[1, 0, x])/(3*x) + 
           (4*(1 + x)*(108*H[3, x] + 108*H[2, 0, x]))/27 + 
           32*(-1 + x)*H[0, 0, 0, x] + 16*(-1 + x)*H[0, x]*zeta[2] + 
           ((1 + x)*((16*(4 - 7*x + 4*x^2)*H[-1, 0, x])/3 + 
              (8*(4 + 7*x + 4*x^2)*zeta[2])/3))/x + 32*(-1 + 2*x)*zeta[3]) + 
         (24*(52 + 144*x + 123*x^2 + 124*x^3)*H[2, 0, x] - 
           4*(-116 - 371*x - 488*x^2 + 40*x^3)*H[2, 1, x] + 
           8*(156 + 776*x + 731*x^2 + 254*x^3)*H[0, x]*zeta[2] - 
           4*(-1620 + 2203*x - 4100*x^2 + 700*x^3)*zeta[3])/(27*x) - 
         (8*(1 - x)*(H[5, x] - 2*H[-3, 2, x] + H[-2, 3, x] - 
            8*H[-3, -1, 0, x] - 10*H[-2, -2, 0, x] + 2*H[-2, -1, 2, x] - 
            2*H[-2, 2, 0, x] + 4*H[-2, -1, -1, 0, x] - 
            23*H[-2, -1, 0, 0, x] + 16*H[-2, 0, 0, 0, x] - 
            2*H[-3, x]*zeta[2] + 7*H[3, x]*zeta[2] - 8*H[-2, 0, x]*zeta[2] - 
            2*H[-2, x]*zeta[3]))/3 + 
         ((1 + x)*(12*(8 + x + 8*x^2)*H[-1, 3, x] - 8*(16 - 37*x + 16*x^2)*
             H[-1, -2, 0, x] - 8*(16 + 17*x + 16*x^2)*H[-1, -1, 2, x] + 
            16*(4 - 7*x + 4*x^2)*H[-1, -1, -1, 0, x] - 36*(8 - 19*x + 8*x^2)*
             H[-1, -1, 0, 0, x] + 96*(-2 + x)*(-1 + 2*x)*H[-1, 0, 0, 0, x] - 
            16*(14 - 11*x + 14*x^2)*H[-1, 0, x]*zeta[2] - 16*(2 + x + 2*x^2)*
             (2*H[-1, 2, 1, x] - 5*H[-1, -1, x]*zeta[2]) - 24*(4 - x + 4*x^2)*
             H[-1, x]*zeta[3]))/(9*x) + 
         ((1 - x)*(-4*(64 - 5*x + 64*x^2)*H[1, 3, x] + 16*(8 + 5*x + 8*x^2)*
             H[1, -2, 0, x] - 4*(32 + 29*x + 32*x^2)*H[1, 1, 2, x] - 
            24*(16 + 13*x + 16*x^2)*H[1, 2, 0, x] + 4*(104 + 119*x + 104*x^2)*
             H[1, 0, 0, 0, x] - 28*(16 + 19*x + 16*x^2)*H[1, 1, 0, 0, x] + 
            16*(4 + 7*x + 4*x^2)*H[1, 1, 1, 1, x] - 32*(1 - 5*x + x^2)*
             H[1, 1, x]*zeta[2] - 4*(32 - 25*x + 32*x^2)*(H[1, 1, 1, 0, x] - 
              H[1, x]*zeta[3])))/(9*x) + (2*(-201 + 5*x)*H[0, x]*zeta[4])/3 + 
         Lp*((4*(1 - x)*(4544 + 1231*x + 7922*x^2))/(27*x) + 
           (8*(284 + 2666*x + 1733*x^2 + 2877*x^3)*H[0, x])/(27*x) + 
           (4*(1 - x)*(-100 - 671*x + 2*x^2)*H[1, x])/(9*x) - 
           (4*(59 + 41*x + 8*x^2)*H[3, x])/3 + 16*(-7 + 3*x)*H[-3, 0, x] + 
           (8*(15 - 39*x + 32*x^2)*H[-2, 0, x])/3 - 
           (16*(1 + x)*(61 + 11*x + 88*x^2)*H[-1, 0, x])/(9*x) - 
           (4*(497 - 304*x + 700*x^2)*H[0, 0, x])/9 + 
           ((1 - x)*((-16*(70 + 19*x + 79*x^2)*H[1, 0, x])/9 + 
              (4*(6 + 25*x + 18*x^2)*H[1, 1, x])/3))/x - 32*x*H[3, 0, x] + 
           64*(-1 + x)*H[-2, 0, 0, x] - (8*(-46 + 5*x)*H[0, 0, 0, x])/3 + 
           16*(-5 + 4*x)*H[0, 0, 0, 0, x] + 8*(-1 + x)*H[0, 0, x]*zeta[2] + 
           ((4*(-104 - 383*x - 383*x^2 + 90*x^3)*H[2, x])/9 + 
             (4*(-368 + 599*x - 229*x^2 + 138*x^3)*zeta[2])/9)/x + 
           ((1 + x)*((32*(2 + x + 2*x^2)*H[-1, 2, x])/3 + 
              (16*(10 - 13*x + 10*x^2)*H[-1, 0, 0, x])/3 - 
              (32*(2 + x + 2*x^2)*H[-1, x]*zeta[2])/3))/x + 
           ((1 - x)*((-8*(4 + 7*x + 4*x^2)*H[1, 2, x])/3 + 4*(8 + 17*x + 
                8*x^2)*H[1, 0, 0, x] - 8*(4 + 7*x + 4*x^2)*H[1, 1, 0, x] - 
              (8*(4 + 7*x + 4*x^2)*H[1, 1, 1, x])/3 - (8*(4 + 7*x + 4*x^2)*
                H[1, x]*zeta[2])/3))/x + (4*(1 + x)*(54*H[4, x] - 
              108*H[2, 2, x] - 108*H[3, 1, x] + 378*H[2, 0, 0, x] - 
              324*H[2, 1, 0, x] - 108*H[2, 1, 1, x] - 108*H[2, x]*zeta[2]))/
            27 - 16*(13 + 8*x)*H[0, x]*zeta[3] + 
           ((-16*(4 + 9*x + 6*x^2 + 2*x^3)*H[2, 0, x])/3 + 
             (8*(-4 + 11*x + 20*x^2 + 4*x^3)*H[2, 1, x])/3 + 
             (4*(-16 + 35*x - 49*x^2 + 8*x^3)*H[0, x]*zeta[2])/3 + 
             (8*(-44 - 4*x - 49*x^2 + 52*x^3)*zeta[3])/3)/x - 
           2*(145 + 151*x)*zeta[4]) + 
         (-8*(72 + 141*x + 141*x^2 + 109*x^3 + 28*x^4)*H[2, 0, 0, x] + 
           12*(16 + 79*x + 120*x^2 + 87*x^3 + 24*x^4)*H[2, x]*zeta[2] + 
           8*(24 - 14*x - 136*x^2 + 47*x^3 + 136*x^4)*H[0, x]*zeta[3] + 
           (1840 + 2551*x + 4956*x^2 + 4935*x^3 + 672*x^4)*zeta[4])/
          (9*x*(1 + x)) - (8*(1 + x)*(3*H[2, 3, x] + H[4, 1, x] - 
            3*H[-1, 3, 0, x] - 4*H[2, -2, 0, x] + 5*H[2, 1, 2, x] + 
            14*H[2, 2, 0, x] - 2*H[3, 1, 1, x] - 6*H[-1, 2, 0, 0, x] + 
            6*H[-1, 2, 1, 0, x] - 19*H[2, 0, 0, 0, x] + 21*H[2, 1, 0, 0, x] - 
            H[2, 1, 1, 0, x] - 4*H[2, 1, 1, 1, x] + 6*H[-1, 2, x]*zeta[2] + 
            5*H[2, 0, x]*zeta[2] - 4*H[2, 1, x]*zeta[2] - 3*H[-1, 0, 0, x]*
             zeta[2] - H[0, 0, 0, x]*zeta[2] + H[2, x]*zeta[3] + 
            6*H[-1, 0, x]*zeta[3] + (3*H[-1, x]*zeta[4])/2))/3 + 
         32*(-1 + 9*x)*zeta[5]) - (dabc2*TF*((33280*(1 - x))/27 + 
          (16*(-388 + 369*x)*H[0, x])/27 + (16*(1 - x)*(-144 + 2243*x)*
            H[1, x])/(27*x) + (32*(116 + 773*x)*H[2, x])/27 - 
          (32*(222 + 273*x + 232*x^2)*H[3, x])/27 + 
          (224*(3 + 3*x + 8*x^2)*H[4, x])/9 - (64*(7 + 9*x)*H[5, x])/3 - 
          (128*(-1 + 5*x)*H[-4, 0, x])/3 - (64*(39 - 15*x + 32*x^2)*
            H[-3, 0, x])/9 + (64*(99 + 198*x + 116*x^2)*H[-2, 0, x])/27 - 
          (64*(27 + x + 16*x^2)*H[-2, 2, x])/3 - (7264*(1 + x)*H[-1, 0, x])/
           27 + (64*(-227 + 271*x)*H[0, 0, x])/27 - 
          (32*(1 - x)*(153*H[1, 0, x] - 91*H[1, 1, x]))/9 + 
          (128*(-5 + 4*x)*H[2, 0, x])/3 + (1312*(1 + x)*H[2, 1, x])/9 + 
          (64*(6 + 3*x + 8*x^2)*H[2, 2, x])/3 - (32*(-3 + 27*x + 16*x^2)*
            H[3, 1, x])/9 - (64*(-5 + 13*x)*H[-3, 0, 0, x])/3 + 
          (512*x^2*H[-2, -1, 0, x])/3 - (32*(87 - 99*x + 88*x^2)*
            H[-2, 0, 0, x])/9 - 64*(1 + x)*(H[-1, -2, 0, x] + 
            H[-1, 2, 0, x]) - (32*(336 + 261*x + 232*x^2)*H[0, 0, 0, x])/27 - 
          128*(1 - x)*H[1, -2, 0, x] - (64*(1 - x)*(27*H[1, 2, x] + 
             46*H[1, 0, 0, x] + 72*H[1, 1, 0, x]))/9 - 
          (128*(-1 + 2*x)*H[3, 0, 0, x])/3 + 
          (64*(3 + 8*x^2)*H[0, 0, 0, 0, x])/3 - (32*(757 + 359*x)*zeta[2])/
           27 + (64*(27 + x + 20*x^2)*H[-2, x]*zeta[2])/3 + 
          (128*(60 + 93*x + 116*x^2)*H[0, x]*zeta[2])/27 - 
          (32*(1 - x)*(116 + 83*x + 116*x^2)*H[1, x]*zeta[2])/(27*x) + 
          (64*(-1 + 9*x)*H[3, x]*zeta[2])/3 - (256*(1 + x)^3*H[-1, -1, x]*
            zeta[2])/(3*x) + ((1 + x)*(64*(116 - 101*x + 116*x^2)*
              H[-1, 2, x] - 256*(29 + 22*x + 29*x^2)*H[-1, -1, 0, x] + 
             32*(232 + 65*x + 232*x^2)*H[-1, 0, 0, x] - 
             192*(58 - 19*x + 58*x^2)*H[-1, x]*zeta[2]))/(27*x) + 
          (64*(522 - 141*x + 290*x^2)*zeta[3])/27 - 
          (64*(-7 + 5*x)*zeta[2]*zeta[3])/3 - 
          (64*(1 - x)*(2*H[-3, 2, x] - H[-2, 3, x] - 2*H[3, 2, x] + 
             8*H[-3, -1, 0, x] + 2*H[-2, -2, 0, x] - 2*H[-2, -1, 2, x] + 
             2*H[-2, 2, 0, x] + 5*H[3, 1, 0, x] + 4*H[-2, -1, -1, 0, x] + 
             11*H[-2, -1, 0, 0, x] - 8*H[-2, 0, 0, 0, x] + 
             2*H[-3, x]*zeta[2] + 4*H[-2, -1, x]*zeta[2] - 
             2*H[-2, x]*zeta[3]))/3 + ((1 + x)*(-96*(8 + x + 8*x^2)*
              H[-1, 3, x] + 64*(16 + 17*x + 16*x^2)*H[-1, -1, 2, x] + 
             128*(4 - 7*x + 4*x^2)*H[-1, -1, -1, 0, x] + 
             96*(8 - 29*x + 8*x^2)*H[-1, -1, 0, 0, x] - 512*(1 - 4*x + x^2)*
              H[-1, 0, 0, 0, x] + 128*(2 + x + 2*x^2)*(2*H[-1, 2, 1, x] + 3*
                H[-1, 0, x]*zeta[2]) + 64*(4 + 11*x + 4*x^2)*H[-1, x]*
              zeta[3]))/(9*x) + ((1 - x)*(32*(32 + 65*x + 32*x^2)*
              H[1, 3, x] - 96*(16 + 19*x + 16*x^2)*H[1, 1, 2, x] - 
             192*(8 - x + 8*x^2)*H[1, 2, 0, x] + 32*(32 - 7*x + 32*x^2)*
              H[1, 0, 0, 0, x] - 32*(16 + 73*x + 16*x^2)*H[1, 1, 0, 0, x] - 
             96*(32 + 29*x + 32*x^2)*H[1, 1, 1, 0, x] - 
             32*(80 + 77*x + 80*x^2)*H[1, 0, x]*zeta[2] - 
             128*(14 + 11*x + 14*x^2)*H[1, 1, x]*zeta[2] - 
             160*(16 + x + 16*x^2)*H[1, x]*zeta[3]))/(9*x) - 
          (128*(3*H[0, 0, 0, 0, 0, x] - 13*H[0, 0, x]*zeta[3]))/3 - 
          (16*(39 + 5*x)*H[0, x]*zeta[4])/3 + Lp*((6400*(-1 + x))/3 - 
            (32*(100 + 9*x)*H[0, x])/3 + (2912*(-1 + x)*H[1, x])/3 + 
            (32*(-3 + 27*x + 16*x^2)*H[3, x])/3 - 128*(-1 + x)*H[-3, 0, x] - 
            (64*(3 - 9*x + 8*x^2)*H[-2, 0, x])/3 + 
            (4*(1 + x)*(-2952*H[2, x] + 1872*H[-1, 0, x]))/27 - 
            (32*(38 + 29*x)*H[0, 0, x])/3 + 256*(-1 + x)*H[-2, -1, 0, x] - 
            128*(-1 + x)*H[-2, 0, 0, x] + (64*(3 + 8*x^2)*H[0, 0, 0, x])/3 - 
            96*(-1 + x)*H[1, 0, 0, x] - 128*H[0, 0, 0, 0, x] + 
            (32*(67 + 41*x)*zeta[2])/3 + 128*(-1 + x)*H[-2, x]*zeta[2] - 
            (32*(3 + 27*x + 32*x^2)*H[0, x]*zeta[2])/3 + 
            (64*(1 - x)*(4 + 7*x + 4*x^2)*H[1, x]*zeta[2])/(3*x) + 
            64*(5 + 3*x)*H[0, 0, x]*zeta[2] + 
            ((1 + x)*((-256*(2 + x + 2*x^2)*H[-1, 2, x])/3 + 
               (128*(4 - 7*x + 4*x^2)*H[-1, -1, 0, x])/3 - (64*(8 - 5*x + 
                  8*x^2)*H[-1, 0, 0, x])/3 + 64*(4 - x + 4*x^2)*H[-1, x]*
                zeta[2]))/x + (4*(1 + x)*(-1296*H[4, x] + 432*H[2, 0, 0, x] + 
               864*H[2, x]*zeta[2]))/27 - (256*(3 + 5*x^2)*zeta[3])/3 + 
            256*H[0, x]*zeta[3] - 80*(3 + 5*x)*zeta[4]) + 
          (96*(12 + 8*x + 9*x^2 + 16*x^3)*H[3, 0, x] + 
            64*(-6 + 5*x^2 + 8*x^3)*H[2, 0, 0, x] + 96*(15 + 12*x + 35*x^2 + 
              32*x^3)*H[2, 1, 0, x] + 96*(9 + 6*x + 11*x^2 + 8*x^3)*H[2, x]*
             zeta[2] - 96*(21 + 34*x + 40*x^2 + 24*x^3)*H[0, 0, x]*zeta[2] - 
            64*(-15 - 24*x + 26*x^2 + 44*x^3)*H[0, x]*zeta[3] + 
            8*(-15 - 606*x - 421*x^2 + 152*x^3)*zeta[4])/(9*(1 + x)) + 
          (64*(1 + x)*(9*H[2, 3, x] + 3*H[4, 1, x] + 3*H[-1, 3, 0, x] - 
             4*H[2, -2, 0, x] - 9*H[2, 1, 2, x] - 2*H[2, 2, 0, x] + 
             6*H[-1, 2, 0, 0, x] - 6*H[-1, 2, 1, 0, x] + H[2, 0, 0, 0, x] - 
             9*H[2, 1, 0, 0, x] - 15*H[2, 1, 1, 0, x] - 6*H[-1, 2, x]*
              zeta[2] - 13*H[2, 0, x]*zeta[2] - 8*H[2, 1, x]*zeta[2] + 
             3*H[-1, 0, 0, x]*zeta[2] + 9*H[0, 0, 0, x]*zeta[2] - 
             5*H[2, x]*zeta[3] - 6*H[-1, 0, x]*zeta[3] - (3*H[-1, x]*zeta[4])/
              2))/3 - (64*(53 + 15*x)*zeta[5])/3))/(16*nc)) + 
     as^3*(CA - 2*CF)*CF*(Nf*TF*((392*(1 - x))/81 + (32*(11 + 47*x)*H[0, x])/
          81 - (592*(1 - x)*H[1, x])/27 - (16*(-7 + 29*x)*H[2, x])/27 - 
         (64*(1 - x)*(H[1, 0, x] + H[1, 1, x]))/9 + 
         (448*(1 - 6*x + x^2)*H[-1, 0, x] + 8*(-193 + 54*x + 23*x^2)*
            H[0, 0, x] + 16*(-43 - 18*x + 137*x^2)*zeta[2])/(81*(1 + x)) + 
         (16*(19 + 18*x + 19*x^2)*H[3, x] + 32*(35 + 18*x + 53*x^2)*
            H[-2, 0, x] - 32*(7 - 6*x + 7*x^2)*H[-1, 2, x] - 
           48*(13 + 6*x + 13*x^2)*H[2, 0, x] - 192*(7 + 4*x + 7*x^2)*
            H[-1, -1, 0, x] + 16*(49 + 18*x + 49*x^2)*H[-1, 0, 0, x] - 
           16*(43 + 36*x + 43*x^2)*H[0, 0, 0, x] - 64*(7 + 9*x + 7*x^2)*
            H[-1, x]*zeta[2] - 16*(23 + 18*x + 5*x^2)*H[0, x]*zeta[2])/
          (27*(1 + x)) + (16*(1 - x)*(2*H[1, 2, x] - 3*H[1, 0, 0, x] + 
            4*H[1, 1, 0, x] + 2*H[1, x]*zeta[2]))/3 + 
         Lp^2*((-32*(1 - x))/3 - (16*(1 + x)*H[0, x])/3 + 
           (8*(1 + x^2)*(12*H[-1, 0, x] - 6*H[0, 0, x] + 6*zeta[2]))/
            (9*(1 + x))) + Lp*((-128*(1 - x))/9 - (64*(4 + x)*H[0, x])/9 + 
           (64*(1 - x)*H[1, x])/3 + (32*(1 + x)*H[2, x])/3 - 
           (32*(1 - x)*H[1, 0, x])/3 + ((32*(13 + 6*x + 13*x^2)*H[-1, 0, x])/
              9 - (16*(19 + 18*x + 19*x^2)*H[0, 0, x])/9 + 
             (16*(1 - 6*x + 13*x^2)*zeta[2])/9)/(1 + x) + 
           (8*(1 + x^2)*(12*H[3, x] + 36*H[-2, 0, x] - 24*H[-1, 2, x] - 
              12*H[2, 0, x] - 24*H[-1, -1, 0, x] + 24*H[-1, 0, 0, x] - 
              18*H[0, 0, 0, x] + 12*H[-1, x]*zeta[2] - 6*H[0, x]*zeta[2] - 
              12*zeta[3]))/(9*(1 + x))) - (32*(1 + x)*(H[2, 1, x] - zeta[3]))/
          9 + (16*(1 + x^2)*(5*H[4, x] + 20*H[-3, 0, x] - 14*H[-2, 2, x] - 
            8*H[-1, 3, x] + 6*H[2, 2, x] - 9*H[3, 0, x] - 2*H[3, 1, x] - 
            20*H[-2, -1, 0, x] + 17*H[-2, 0, 0, x] - 20*H[-1, -2, 0, x] + 
            12*H[-1, -1, 2, x] + 6*H[-1, 2, 0, x] + 4*H[-1, 2, 1, x] - 
            9*H[2, 0, 0, x] + 12*H[2, 1, 0, x] + 16*H[-1, -1, -1, 0, x] - 
            14*H[-1, -1, 0, 0, x] + 11*H[-1, 0, 0, 0, x] - 
            8*H[0, 0, 0, 0, x] + 4*H[-2, x]*zeta[2] + 6*H[2, x]*zeta[2] - 
            4*H[-1, -1, x]*zeta[2] + 4*H[-1, 0, x]*zeta[2] - 
            4*H[0, 0, x]*zeta[2] + 2*H[-1, x]*zeta[3] - H[0, x]*zeta[3] + 
            6*zeta[4]))/(9*(1 + x))) + CA*((22292*(1 - x))/81 - 
         (4*(-859 + 2287*x + 3065*x^2)*H[0, x])/(81*(1 + x)) + 
         (10832*(1 - x)*H[1, x])/27 + (4*(439 + 1744*x)*H[2, x])/27 - 
         (4*(81 + 1457*x - 723*x^2 + 1619*x^3 + 162*x^4)*H[-1, 0, x])/
          (81*x*(1 + x)) - (8*(1 - x)*(17*H[1, 0, x] - 70*H[1, 1, x]))/9 + 
         (280*(1 + x)*H[2, 1, x])/9 + (16*(1 - x)*H[-2, -1, -1, 0, x])/3 + 
         Lp^2*((88*(1 - x))/3 + (44*(1 + x)*H[0, x])/3 + 
           (8*(1 + x^2)*(-33*H[-1, 0, x] + (33*H[0, 0, x])/2 - 
              (33*zeta[2])/2))/(9*(1 + x))) + 
         (2*(2183 + 4590*x + 6287*x^2 + 324*x^3)*H[0, 0, x] - 
           2*(6701 + 12294*x + 9473*x^2 + 324*x^3)*zeta[2])/(81*(1 + x)) - 
         (4*(1 - x)*(86*H[1, 2, x] + 41*H[1, 0, 0, x] + 67*H[1, 1, 0, x] - 
            47*H[1, x]*zeta[2]))/3 + (4*(-296 + 81*x + 73*x^2)*H[3, x] - 
           4*(983 + 486*x + 1415*x^2)*H[-2, 0, x] - 8*(259 + 822*x + 259*x^2)*
            H[-1, 2, x] + 12*(116 + 33*x + 185*x^2)*H[2, 0, x] + 
           24*(229 + 166*x + 205*x^2)*H[-1, -1, 0, x] - 
           8*(709 + 864*x + 709*x^2)*H[-1, 0, 0, x] + 
           4*(470 + 972*x + 1307*x^2)*H[0, 0, 0, x] + 
           4*(1205 + 2142*x + 1133*x^2)*H[-1, x]*zeta[2] - 
           4*(-22 + 738*x + 689*x^2)*H[0, x]*zeta[2] - 
           6*(515 + 592*x + 41*x^2)*zeta[3])/(27*(1 + x)) - 
         (16*(1 - x)*(11*H[1, 3, x] + 8*H[1, -2, 0, x] - 13*H[1, 1, 2, x] - 
            13*H[1, 2, 0, x] + 11*H[1, 0, 0, 0, x] - H[1, 1, 0, 0, x] - 
            20*H[1, 1, 1, 0, x] - 20*H[1, 0, x]*zeta[2] - 
            9*H[1, 1, x]*zeta[2] - 22*H[1, x]*zeta[3]))/3 + 
         (-4*(103 + 186*x + 193*x^2)*H[4, x] - 8*(59 - 39*x + 95*x^2)*
            H[-3, 0, x] + 8*(101 + 261*x + 314*x^2)*H[-2, 2, x] + 
           64*(10 + 9*x + 10*x^2)*H[-1, 3, x] - 24*(27 + 58*x + 53*x^2)*
            H[2, 2, x] - 12*(-15 + 62*x + 11*x^2)*H[3, 0, x] + 
           8*(23 + 48*x + 47*x^2)*H[3, 1, x] + 8*(161 + 9*x + 95*x^2)*
            H[-2, -1, 0, x] - 4*(184 - 168*x + 31*x^2)*H[-2, 0, 0, x] + 
           8*(98 + 39*x + 134*x^2)*H[-1, -2, 0, x] - 48*(23 + 24*x + 23*x^2)*
            H[-1, -1, 2, x] - 24*(6 + 8*x + 15*x^2)*H[-1, 2, 0, x] - 
           16*(35 + 48*x + 35*x^2)*H[-1, 2, 1, x] - 12*(11 + 68*x + 15*x^2)*
            H[2, 0, 0, x] - 12*(51 + 112*x + 131*x^2)*H[2, 1, 0, x] - 
           8*(76 - 21*x + 79*x^2)*H[-1, -1, -1, 0, x] + 
           44*(14 + 3*x + 17*x^2)*H[-1, -1, 0, 0, x] - 8*(50 - 30*x + 59*x^2)*
            H[-1, 0, 0, 0, x] + 4*(64 - 72*x + 67*x^2)*H[0, 0, 0, 0, x] - 
           4*(41 + 513*x + 533*x^2)*H[-2, x]*zeta[2] - 12*(-3 - 28*x + x^2)*
            H[2, x]*zeta[2] + 4*(200 + 309*x + 197*x^2)*H[-1, -1, x]*
            zeta[2] - 4*(62 + 15*x + 32*x^2)*H[-1, 0, x]*zeta[2] + 
           4*(65 + 129*x + 134*x^2)*H[0, 0, x]*zeta[2] - 
           4*(67 + 141*x + 91*x^2)*H[-1, x]*zeta[3] + 4*(-19 + 21*x + 35*x^2)*
            H[0, x]*zeta[3] + 3*(279 + 249*x + 145*x^2)*zeta[4])/
          (9*(1 + x)) + Lp*((-1724*(1 - x))/9 + (8*(-35 - 19*x + 43*x^2)*
             H[0, x])/(9*(1 + x)) - (560*(1 - x)*H[1, x])/3 - 
           (280*(1 + x)*H[2, x])/3 + (88*(1 - x)*H[1, 0, x])/3 + 
           16*(1 - x)*H[-2, -1, 0, x] + (8*(1 + x^2)*(33*H[2, 0, x] + 
              66*H[-1, -1, 0, x]))/(9*(1 + x)) - 32*(1 - x)*H[1, x]*zeta[2] + 
           ((-32*(35 + 3*x + 35*x^2)*H[-1, 0, x])/9 + 
             (16*(38 + 29*x^2)*H[0, 0, x])/9 - (4*(-145 - 408*x + 5*x^2)*zeta[
                2])/9)/(1 + x) + ((-8*(23 + 48*x + 47*x^2)*H[3, x])/3 - 
             16*(3 + 8*x^2)*H[-2, 0, x] + (16*(35 + 48*x + 35*x^2)*H[-1, 2, 
                x])/3 + (16*(1 + 24*x + x^2)*H[-1, 0, 0, x])/3 + 
             4*(7 - 12*x + 9*x^2)*H[0, 0, 0, x] - (8*(59 + 96*x + 59*x^2)*H[
                -1, x]*zeta[2])/3 + (4*(47 + 132*x + 89*x^2)*H[0, x]*zeta[2])/
              3 + (4*(97 + 144*x + 91*x^2)*zeta[3])/3)/(1 + x) + 
           (8*(1 + x^2)*(-36*H[4, x] + 144*H[-2, 2, x] + 144*H[-1, 3, x] - 
              288*H[-1, -1, 2, x] - 144*H[-1, -1, 0, 0, x] + 54*H[-1, 0, 0, 
                0, x] - 36*H[2, x]*zeta[2] + 288*H[-1, -1, x]*zeta[2] - 
              198*H[-1, 0, x]*zeta[2] - 216*H[-1, x]*zeta[3]))/(9*(1 + x)) + 
           (8*(1 + 3*x^2)*H[-3, 0, x] + 8*(7 + 9*x^2)*H[-2, 0, 0, x] - 
             4*(3 + 5*x^2)*H[0, 0, 0, 0, x] - 8*(15 + 17*x^2)*H[-2, x]*
              zeta[2] + 4*(11 + 13*x^2)*H[0, 0, x]*zeta[2] + 
             8*(7 + 9*x^2)*H[0, x]*zeta[3] + 5*(7 + 9*x^2)*zeta[4])/
            (1 + x)) + (-4*(25 + 23*x^2)*H[5, x] + 8*(7 + 13*x^2)*
            H[-4, 0, x] + 8*(73 + 71*x^2)*H[-3, 2, x] + 4*(145 + 147*x^2)*
            H[-2, 3, x] - 8*(17 + 15*x^2)*H[3, 2, x] + 16*(15 + 11*x^2)*
            H[-3, -1, 0, x] + 4*(41 + 59*x^2)*H[-3, 0, 0, x] + 
           8*(11 + 9*x^2)*H[-2, -2, 0, x] - 8*(151 + 149*x^2)*
            H[-2, -1, 2, x] - 8*(7 + 9*x^2)*H[-2, 2, 0, x] - 
           4*(35 + 29*x^2)*H[3, 0, 0, x] - 4*(111 + 133*x^2)*
            H[-2, -1, 0, 0, x] + 8*(25 + 33*x^2)*H[-2, 0, 0, 0, x] - 
           12*(3 + 5*x^2)*H[0, 0, 0, 0, 0, x] - 16*(29 + 30*x^2)*H[-3, x]*
            zeta[2] + 32*(38 + 37*x^2)*H[-2, -1, x]*zeta[2] - 
           4*(11 + 21*x^2)*(H[3, 1, 0, x] + H[3, x]*zeta[2]) - 
           8*(107 + 105*x^2)*H[-2, x]*zeta[3] + 4*(11 + 37*x^2)*H[0, 0, x]*
            zeta[3] + 16*(5 + 8*x^2)*zeta[2]*zeta[3] + (231 + 197*x^2)*
            H[0, x]*zeta[4] + 8*(1 + x^2)*(36*H[-1, 4, x] - 22*H[2, 3, x] - 
             6*H[4, 0, x] + 4*H[4, 1, x] - 16*H[-2, 2, 1, x] - 
             20*H[-1, -3, 0, x] - 150*H[-1, -2, 2, x] - 84*H[-1, -1, 3, x] + 
             58*H[-1, 2, 2, x] + 31*H[-1, 3, 0, x] - 16*H[-1, 3, 1, x] - 
             16*H[2, -2, 0, x] + 26*H[2, 1, 2, x] + 26*H[2, 2, 0, x] - 
             24*H[-1, -2, -1, 0, x] - 57*H[-1, -2, 0, 0, x] - 
             18*H[-1, -1, -2, 0, x] + 168*H[-1, -1, -1, 2, x] + 
             14*H[-1, -1, 2, 0, x] + 32*H[-1, -1, 2, 1, x] + 
             34*H[-1, 2, 0, 0, x] + 56*H[-1, 2, 1, 0, x] - 
             22*H[2, 0, 0, 0, x] + 2*H[2, 1, 0, 0, x] + 40*H[2, 1, 1, 0, x] + 
             60*H[-1, -1, -1, 0, 0, x] - 38*H[-1, -1, 0, 0, 0, x] + 
             16*H[-1, 0, 0, 0, 0, x] - 94*H[-2, 0, x]*zeta[2] + 
             138*H[-1, -2, x]*zeta[2] + 2*H[-1, 2, x]*zeta[2] + 
             40*H[2, 0, x]*zeta[2] + 18*H[2, 1, x]*zeta[2] - 
             168*H[-1, -1, -1, x]*zeta[2] + 95*H[-1, -1, 0, x]*zeta[2] - 
             34*H[-1, 0, 0, x]*zeta[2] + 14*H[0, 0, 0, x]*zeta[2] + 
             44*H[2, x]*zeta[3] + 113*H[-1, -1, x]*zeta[3] - 
             22*H[-1, 0, x]*zeta[3] - 34*H[-1, x]*zeta[4]) + 
           8*(30 + 11*x^2)*zeta[5])/(3*(1 + x))) + 
       CF*((1294*(1 - x))/3 + (4*(62 + 703*x + 638*x^2)*H[0, x])/
          (3*(1 + x)) - (1532*(1 - x)*H[1, x])/3 - (4*(103 + 205*x)*H[2, x])/
          3 + (8*(1 - 29*x - 65*x^2 - 27*x^3 + 2*x^4)*H[-1, 0, x])/
          (3*x*(1 + x)) - 80*(1 - x)*(H[1, 0, x] + H[1, 1, x]) - 
         (4*(17 + 56*x)*H[2, 0, x])/3 - (8*(19 + 11*x)*H[2, 1, x])/3 - 
         (16*(1 - x)*H[-2, 2, 0, x])/3 - (8*(51 + 43*x)*H[-1, -1, 0, x])/3 + 
         (176*(1 + x)*H[-1, 2, 0, x])/3 + (16*(25 + 13*x)*H[2, 0, 0, x])/3 + 
         (8*(11 + 9*x)*H[-1, -1, -1, 0, x])/3 + 
         (-2*(19 + 670*x + 671*x^2 + 8*x^3)*H[0, 0, x] + 
           (151 + 968*x + 857*x^2 + 16*x^3)*zeta[2])/(3*(1 + x)) + 
         (4*(1 - x)*(101*H[1, 2, x] + 174*H[1, 0, 0, x] + 15*H[1, 1, 0, x] - 
            129*H[1, x]*zeta[2]))/3 + Lp^3*(-8*(1 - x) - 4*(1 + x)*H[0, x] + 
           (8*(1 + x^2)*(9*H[-1, 0, x] - (9*H[0, 0, x])/2 + (9*zeta[2])/2))/
            (9*(1 + x))) + (-4*(-30 + 87*x + 85*x^2)*H[3, x] + 
           4*(27 + 162*x + 167*x^2)*H[-2, 0, x] + 8*(49 + 130*x + 49*x^2)*
            H[-1, 2, x] + 16*(45 + 82*x + 45*x^2)*H[-1, 0, 0, x] - 
           4*(33 + 177*x + 187*x^2)*H[0, 0, 0, x] - 4*(149 + 354*x + 141*x^2)*
            H[-1, x]*zeta[2] + (-111 + 646*x + 673*x^2)*H[0, x]*zeta[2] + 
           2*(-123 + 368*x + 395*x^2)*zeta[3])/(3*(1 + x)) + 
         (4*(1 - x)*(96*H[1, 3, x] + 8*H[1, -2, 0, x] - 76*H[1, 1, 2, x] - 
            52*H[1, 2, 0, x] + 84*H[1, 0, 0, 0, x] + 24*H[1, 1, 0, 0, x] - 
            128*H[1, 1, 1, 0, x] - 155*H[1, 0, x]*zeta[2] - 
            64*H[1, 1, x]*zeta[2] - 188*H[1, x]*zeta[3]))/3 + 
         Lp^2*(79*(1 - x) + (35 + 11*x)*H[0, x] + 32*(1 - x)*H[1, x] + 
           16*(1 + x)*H[2, x] - 36*(1 + x)*H[-1, 0, x] + 
           16*(1 + 2*x)*H[0, 0, x] - 4*(1 - x)*H[1, 0, x] - 
           2*(19 + 15*x)*zeta[2] + (8*(1 + x^2)*(18*H[3, x] - 
              36*H[-1, 2, x] - (9*H[2, 0, x])/2 + 63*H[-1, -1, 0, x] - 
              (99*H[-1, 0, 0, x])/2 + (135*H[-1, x]*zeta[2])/2))/
            (9*(1 + x)) + Lh*(-16*(1 - x) - 8*(1 + x)*H[0, x] + 
             (8*(1 + x^2)*(18*H[-1, 0, x] - 9*H[0, 0, x] + 9*zeta[2]))/
              (9*(1 + x))) + (-8*(1 + 5*x^2)*H[-2, 0, x] + 2*(3 + 11*x^2)*
              H[0, 0, 0, x] - 8*(3 + 5*x^2)*H[0, x]*zeta[2] - 
             6*(5 + 13*x^2)*zeta[3])/(1 + x)) + 
         (8*(28 + 50*x + 43*x^2)*H[4, x] - 8*(-18 + 22*x + 13*x^2)*
            H[-3, 0, x] - 8*(28 + 118*x + 135*x^2)*H[-2, 2, x] - 
           16*(11 + 10*x + 11*x^2)*H[-1, 3, x] + 4*(73 + 156*x + 125*x^2)*
            H[2, 2, x] + 4*(-12 + 44*x + 29*x^2)*H[3, 0, x] - 
           8*(13 + 32*x + 25*x^2)*H[3, 1, x] + 8*(-47 - 16*x + x^2)*
            H[-2, -1, 0, x] - 4*(-61 + 98*x + 108*x^2)*H[-2, 0, 0, x] - 
           8*(37 + 56*x + 37*x^2)*H[-1, -2, 0, x] + 144*(3 + 4*x + 3*x^2)*
            H[-1, -1, 2, x] + 48*(5 + 8*x + 5*x^2)*H[-1, 2, 1, x] + 
           4*(27 + 128*x + 131*x^2)*H[2, 1, 0, x] - 4*(35 + 36*x + 37*x^2)*
            H[-1, -1, 0, 0, x] + 8*(10 - 4*x + 13*x^2)*H[-1, 0, 0, 0, x] + 
           12*(-5 + 26*x + 16*x^2)*H[0, 0, 0, 0, x] + 4*(9 + 220*x + 271*x^2)*
            H[-2, x]*zeta[2] - 4*(47 + 68*x + 27*x^2)*H[2, x]*zeta[2] - 
           4*(97 + 124*x + 99*x^2)*H[-1, -1, x]*zeta[2] + 
           8*(15 + 13*x + 13*x^2)*H[-1, 0, x]*zeta[2] - 
           4*(44 + 104*x + 93*x^2)*H[0, 0, x]*zeta[2] + 
           8*(26 + 32*x + 27*x^2)*H[-1, x]*zeta[3] - 4*(49 + 140*x + 109*x^2)*
            H[0, x]*zeta[3] + (-1307 - 1050*x - 97*x^2)*zeta[4])/
          (3*(1 + x)) + Lp*(-116*(1 - x) - (4*x*(71 + 77*x)*H[0, x])/
            (1 + x) + 180*(1 - x)*H[1, x] + 4*(35 + 11*x)*H[2, x] + 
           48*(1 + x)*H[-1, 0, x] + 2*(7 + 23*x)*H[0, 0, x] + 
           64*(1 - x)*H[1, 0, x] + 16*(2 + x)*H[2, 0, x] - 
           16*(1 + x)*H[-1, -1, 0, x] - 4*(19 + 15*x)*zeta[2] + 
           (2*(1 - x)*(648*H[1, 2, x] + 648*H[1, 0, 0, x] + 648*H[1, 1, 0, 
                x] + 1944*H[1, x]*zeta[2]))/81 + 
           (8*(13 + 32*x + 25*x^2)*H[3, x] - 8*(-1 + 8*x + 3*x^2)*
              H[-2, 0, x] - 32*(7 + 11*x + 7*x^2)*H[-1, 2, x] - 
             24*(5 + 12*x + 5*x^2)*H[-1, 0, 0, x] + 4*(-1 + 44*x + 27*x^2)*
              H[0, 0, 0, x] + 24*(9 + 14*x + 9*x^2)*H[-1, x]*zeta[2] - 
             8*(10 + 39*x + 32*x^2)*H[0, x]*zeta[2] - 4*(13 + 64*x + 69*x^2)*
              zeta[3])/(1 + x) + (8*(1 + x^2)*(117*H[4, x] - 288*H[-2, 2, 
                x] - 306*H[-1, 3, x] + 18*H[2, 2, x] + 144*H[-1, -2, 0, x] + 
              468*H[-1, -1, 2, x] - 54*H[-1, 2, 0, x] + 18*H[2, 0, 0, x] + 
              18*H[2, 1, 0, x] - 108*H[-1, -1, -1, 0, x] + 432*H[-1, -1, 0, 
                0, x] - 225*H[-1, 0, 0, 0, x] + 54*H[2, x]*zeta[2] - 
              522*H[-1, -1, x]*zeta[2] + 405*H[-1, 0, x]*zeta[2] + 
              396*H[-1, x]*zeta[3]))/(9*(1 + x)) + 
           Lh*(30*(1 - x) + 2*(3 + 11*x)*H[0, x] - 8*(1 + x)*H[-1, 0, x] - 
             8*(1 - x)*H[1, 0, x] + 4*(-3 + x)*zeta[2] + 
             (8*(1 + x^2)*(18*H[-2, 0, x] - 9*H[2, 0, x] - 18*H[-1, -1, 0, 
                  x] + 9*H[-1, 0, 0, x] - (9*H[0, 0, 0, x])/2 - 9*H[-1, x]*
                 zeta[2] + (9*zeta[3])/2))/(9*(1 + x))) + 
           (-32*(1 + 4*x^2)*H[-3, 0, x] + 8*(3 + 5*x^2)*H[3, 0, x] + 
             16*(7 + 9*x^2)*H[-2, -1, 0, x] - 8*(27 + 37*x^2)*
              H[-2, 0, 0, x] + 28*(1 + 3*x^2)*H[0, 0, 0, 0, x] + 
             8*(39 + 41*x^2)*H[-2, x]*zeta[2] - 4*(29 + 33*x^2)*H[0, 0, x]*
              zeta[2] - 4*(23 + 37*x^2)*H[0, x]*zeta[3] + 4*(15 + 14*x^2)*
              zeta[4])/(1 + x)) + (8*(31 + 29*x^2)*H[5, x] - 
           16*(7 + 29*x^2)*H[-4, 0, x] - 32*(32 + 31*x^2)*H[-3, 2, x] - 
           16*(68 + 69*x^2)*H[-2, 3, x] + 16*(17 + 15*x^2)*H[3, 2, x] + 
           16*(5 + 11*x^2)*H[4, 0, x] - 16*(38 + 59*x^2)*H[-3, 0, 0, x] + 
           96*(1 + 2*x^2)*H[-2, -2, 0, x] + 32*(59 + 58*x^2)*
            H[-2, -1, 2, x] + 56*(7 + 9*x^2)*H[3, 0, 0, x] + 
           8*(13 + 11*x^2)*H[3, 1, 0, x] + 272*(4 + 5*x^2)*
            H[-2, -1, 0, 0, x] - 24*(25 + 33*x^2)*H[-2, 0, 0, 0, x] + 
           8*(1 + 3*x^2)*(8*H[-3, -1, 0, x] + 9*H[0, 0, 0, 0, 0, x]) + 
           32*(33 + 34*x^2)*H[-3, x]*zeta[2] + 16*H[3, x]*zeta[2] - 
           16*(121 + 119*x^2)*H[-2, -1, x]*zeta[2] + 8*(171 + 179*x^2)*
            H[-2, 0, x]*zeta[2] - 8*(31 + 57*x^2)*H[0, 0, x]*zeta[3] + 
           2*(119 + 127*x^2)*zeta[2]*zeta[3] - 2*(267 + 353*x^2)*H[0, x]*
            zeta[4] - 2*(1 + x^2)*(264*H[-1, 4, x] - 192*H[2, 3, x] + 
             48*H[4, 1, x] - 112*H[-2, 2, 1, x] - 224*H[-1, -3, 0, x] - 
             936*H[-1, -2, 2, x] - 592*H[-1, -1, 3, x] + 312*H[-1, 2, 2, x] + 
             148*H[-1, 3, 0, x] - 128*H[-1, 3, 1, x] - 16*H[2, -2, 0, x] + 
             152*H[2, 1, 2, x] + 104*H[2, 2, 0, x] + 48*H[-2, -1, -1, 0, x] - 
             620*H[-1, -2, 0, 0, x] + 24*H[-1, -1, -2, 0, x] + 
             1056*H[-1, -1, -1, 2, x] + 40*H[-1, -1, 2, 0, x] + 
             192*H[-1, -1, 2, 1, x] + 304*H[-1, 2, 0, 0, x] + 
             256*H[-1, 2, 1, 0, x] - 168*H[2, 0, 0, 0, x] - 
             48*H[2, 1, 0, 0, x] + 256*H[2, 1, 1, 0, x] + 
             624*H[-1, -1, -1, 0, 0, x] - 416*H[-1, -1, 0, 0, 0, x] + 
             216*H[-1, 0, 0, 0, 0, x] + 936*H[-1, -2, x]*zeta[2] - 
             40*H[-1, 2, x]*zeta[2] + 310*H[2, 0, x]*zeta[2] + 
             128*H[2, 1, x]*zeta[2] - 1056*H[-1, -1, -1, x]*zeta[2] + 
             744*H[-1, -1, 0, x]*zeta[2] - 294*H[-1, 0, 0, x]*zeta[2] + 
             131*H[0, 0, 0, x]*zeta[2] - 676*H[-2, x]*zeta[3] + 
             376*H[2, x]*zeta[3] + 708*H[-1, -1, x]*zeta[3] - 
             360*H[-1, 0, x]*zeta[3] - 233*H[-1, x]*zeta[4]) - 
           4*(231 + 313*x^2)*zeta[5])/(3*(1 + x))))
 
TMDpdf["qqbp"] = as^2*CF*TF*((2*(1 - x)*(172 - 143*x + 136*x^2))/(27*x) + 
       (4*(21 - 30*x + 32*x^2)*H[0, x])/9 + 
       Lp^2*((2*(1 - x)*(4 + 7*x + 4*x^2))/(3*x) + 4*(1 + x)*H[0, x]) - 
       (2*(3 + 3*x + 8*x^2)*H[0, 0, x])/3 + 
       Lp*((-8*(1 - x)*(13 - 5*x + 22*x^2))/(9*x) - 
         (4*(3 + 9*x + 8*x^2)*H[0, x])/3 + 8*(1 + x)*H[0, 0, x]) + 
       4*(1 + x)*H[0, 0, 0, x] - (8*(1 - x)*(2 - x + 2*x^2)*
         (H[1, 0, x] + zeta[2]))/(3*x)) + 
     as^3*(CF*Nf*TF^2*((32*(1 - x)*(1058 - 2689*x + 1571*x^2))/(729*x) + 
         (16*(-661 - 337*x + 534*x^2)*H[0, x])/243 + 
         Lp^3*((-16*(1 - x)*(4 + 7*x + 4*x^2))/(27*x) - (32*(1 + x)*H[0, x])/
            9) + (32*(1 - x)*(75 + 19*x + 75*x^2)*H[1, x])/(81*x) + 
         (32*(100 - 26*x + 57*x^2)*H[2, x])/81 - 
         (32*(137 + 38*x + 18*x^2)*H[0, 0, x])/81 + 
         ((1 - x)*(-576*(1 - x + x^2)*H[1, 0, x] + 16*(38 - 79*x + 38*x^2)*
             H[1, 1, x]))/(81*x) + (16*(-49 - 49*x + 24*x^2)*H[0, 0, 0, x])/
          27 + Lp^2*((16*(1 - x)*(2 - 19*x + 2*x^2))/(9*x) + 
           (16*(-13 - 13*x + 4*x^2)*H[0, x])/9 + 
           (16*(1 - x)*(4 + 7*x + 4*x^2)*H[1, x])/(9*x) + 
           (4*(1 + x)*(72*H[2, x] - 72*H[0, 0, x] - 72*zeta[2]))/27) - 
         (32*(18 + 64*x + 10*x^2 + 39*x^3)*zeta[2])/(81*x) - 
         (32*(-5 - 5*x + 6*x^2)*(2*H[3, x] - H[2, 1, x] - 2*H[0, x]*zeta[2]))/
          27 + ((1 - x)*(16*(4 + 7*x + 4*x^2)*H[1, 1, 1, x] - 
            192*(2 - x + 2*x^2)*(H[1, 2, x] - H[1, 0, 0, x] + 
              2*H[1, 1, 0, x] + H[1, x]*zeta[2])))/(27*x) + 
         Lp*((-128*(1 - x)*(1 + 2*x)*(17 + 4*x))/(81*x) + 
           (32*(-58 - x + 13*x^2)*H[0, x])/27 - 
           (16*(1 - x)*(32 - 67*x + 50*x^2)*H[1, x])/(27*x) - 
           (32*(-5 - 2*x + 6*x^2)*H[2, x])/9 + (32*(-13 - 13*x + 4*x^2)*
             H[0, 0, x])/9 + (64*(1 - x)*(2 - x + 2*x^2)*H[1, 0, x])/(9*x) - 
           (16*(1 - x)*(4 + 7*x + 4*x^2)*H[1, 1, x])/(9*x) + 
           (32*(4 - 11*x + 4*x^2 + 2*x^3)*zeta[2])/(9*x) + 
           (4*(1 + x)*(144*H[3, x] - 72*H[2, 1, x] - 144*H[0, 0, 0, x] - 
              144*H[0, x]*zeta[2] - 72*zeta[3]))/27) + 
         (32*(-12 + 13*x - 23*x^2 + 18*x^3)*zeta[3])/(27*x) + 
         (16*(1 + x)*(8*H[4, x] - 4*H[3, 1, x] + 2*H[2, 1, 1, x] - 
            10*H[0, 0, 0, 0, x] - 8*H[0, 0, x]*zeta[2] - 4*H[0, x]*zeta[3] - 
            9*zeta[4]))/9) + CF^2*TF*((-2*(1 - x)*(2421 + 56*x + 7512*x^2))/
          (81*x) + (2*(2707 - 8308*x + 5720*x^2)*H[0, x])/81 + 
         Lp^4*((-2*(1 - x)*(4 + 7*x + 4*x^2))/(3*x) - 4*(1 + x)*H[0, x]) - 
         (2*(1 - x)*(4343 - 5805*x + 7088*x^2)*H[1, x])/(81*x) - 
         (4*(-1524 + 75*x + 2882*x^2)*H[2, x])/81 + 
         (8*(229 - 55*x + 104*x^2)*H[3, x])/9 - 
         (16*(-24 - 27*x + 40*x^2)*H[4, x])/9 - (2*(2733 + 9273*x + 5864*x^2)*
           H[0, 0, x])/81 + ((1 - x)*(8*(101 + 161*x + 362*x^2)*H[1, 0, x] - 
            4*(361 + 2557*x + 406*x^2)*H[1, 1, x]))/(81*x) + 
         (16*(-15 + 123*x + 68*x^2)*H[2, 0, x])/27 - 
         (4*(612 + 423*x + 184*x^2)*H[2, 1, x])/27 + 
         (16*(11 + 10*x)*H[2, 2, x])/3 - (16*(12 + 45*x + 4*x^2)*H[3, 0, x])/
          9 + (16*(-6 + 9*x + 16*x^2)*H[3, 1, x])/9 + 
         (4*(257 - 167*x + 376*x^2)*H[0, 0, 0, x])/9 + 
         (16*(-2 + x)*(-5 + 4*x)*H[2, 0, 0, x])/3 - 
         (16*(7 + 2*x + 4*x^2)*H[2, 1, 0, x])/3 + 
         (16*(9 + 21*x + 4*x^2)*H[2, 1, 1, x])/9 - 
         (8*(66 - 15*x + 140*x^2)*H[0, 0, 0, 0, x])/9 + 
         Lp^3*((2*(1 - x)*(88 + 89*x + 124*x^2))/(9*x) + 
           (8*(18 + 21*x + 4*x^2)*H[0, x])/9 + 
           Lh*((-4*(1 - x)*(4 + 7*x + 4*x^2))/(3*x) - 8*(1 + x)*H[0, x]) + 
           (16*(1 - x)*(4 + 7*x + 4*x^2)*H[1, x])/(9*x) + 
           (4*(1 + x)*(72*H[2, x] - 18*H[0, 0, x] - 72*zeta[2]))/27) + 
         (2*(-1812 - 1815*x + 537*x^2 + 5956*x^3)*zeta[2])/(81*x) - 
         (4*(617 - 134*x + 272*x^2)*H[0, x]*zeta[2])/9 - 
         (16*(14 + 7*x + 4*x^2)*H[2, x]*zeta[2])/3 + 
         (2*(-111 - 279*x + 440*x^2)*H[0, 0, x]*zeta[2])/9 + 
         ((1 - x)*(16*(20 + 203*x + 20*x^2)*H[1, 2, x] - 
            16*(-1 - 160*x + 26*x^2)*H[1, 0, 0, x] - 8*(8 + 209*x + 8*x^2)*
             H[1, 1, 0, x] + 12*(4 + 47*x + 40*x^2)*H[1, 1, 1, x] + 
            8*(8 - 493*x + 8*x^2)*H[1, x]*zeta[2]))/(27*x) + 
         Lp^2*((-4*(1 - x)*(248 - 253*x + 482*x^2))/(27*x) - 
           4*(-13 + 21*x)*H[0, x] - (4*(1 - x)*(68 - 121*x + 104*x^2)*
             H[1, x])/(9*x) - (16*(-3 + 3*x + 8*x^2)*H[2, x])/3 - 
           2*(-5 - 9*x + 24*x^2)*H[0, 0, x] + 
           Lh*((16*(1 - x)*(13 - 5*x + 22*x^2))/(9*x) + 
             (8*(3 + 9*x + 8*x^2)*H[0, x])/3 - 16*(1 + x)*H[0, 0, x]) + 
           16*(1 - x)*x*H[1, 0, x] + (16*(1 - x)*(1 + x)*H[1, 0, x])/x + 
           (2*(4 - 39*x + 39*x^2 + 60*x^3)*zeta[2])/(3*x) + 
           (4*(1 + x)*(324*H[3, x] + 108*H[2, 0, x] + 189*H[0, 0, 0, x] - 
              351*H[0, x]*zeta[2] - 108*zeta[3]))/27) - 
         (4*(-768 - 720*x - 999*x^2 + 1528*x^3)*zeta[3])/(27*x) + 
         (32*(42 + 81*x + 38*x^2)*H[0, x]*zeta[3])/9 + 
         ((1 - x)*(-16*(20 - 19*x + 20*x^2)*H[1, 3, x] + 64*(5 + 2*x + 5*x^2)*
             H[1, 1, 2, x] - 8*(52 - 17*x + 52*x^2)*H[1, 0, 0, 0, x] + 
            32*(2 + 17*x + 2*x^2)*H[1, 1, 0, 0, x] + 16*(32 - 25*x + 32*x^2)*
             H[1, 1, 1, 0, x] - 16*(4 + 7*x + 4*x^2)*H[1, 1, 1, 1, x] + 
            8*(70 - 53*x + 70*x^2)*H[1, 0, x]*zeta[2] + 16*(8 - 13*x + 8*x^2)*
             (H[1, 2, 0, x] + 2*H[1, 1, x]*zeta[2]) + 96*(4 - 11*x + 4*x^2)*
             H[1, x]*zeta[3]))/(9*x) - (4*(-78 + 531*x + 66*x^2 + 82*x^3)*
           zeta[4])/(9*x) + Lp*((-2*(1 - x)*(12 + 495*x + 704*x^2))/(9*x) - 
           (4*(313 + 1139*x + 118*x^2)*H[0, x])/9 + 
           (8*(1 - x)*(122 + 359*x + 89*x^2)*H[1, x])/(9*x) + 
           (8*(116 + 31*x + 44*x^2)*H[2, x])/3 - (8*(-9 + 15*x + 40*x^2)*
             H[3, x])/3 + (2*(825 - 447*x + 664*x^2)*H[0, 0, x])/9 + 
           ((1 - x)*((-16*(35 - 19*x + 53*x^2)*H[1, 0, x])/9 - 
              (4*(12 + 29*x + 24*x^2)*H[1, 1, x])/3))/x - 
           (16*(3 + 21*x + 8*x^2)*H[2, 0, x])/3 - (8*(15 + 21*x + 4*x^2)*
             H[2, 1, x])/3 - (4*(33 - 3*x + 112*x^2)*H[0, 0, 0, x])/3 + 
           (64*(1 - x)*(2 - x + 2*x^2)*((-3*H[1, 2, x])/2 - (3*H[1, 0, 0, x])/
               2))/(9*x) - 48*(-1 + x)*H[1, 1, 0, x] + 
           (8*(1 - x)*(4 + 7*x + 4*x^2)*H[1, 1, 1, x])/(3*x) + 
           Lh*((-4*(1 - x)*(172 - 143*x + 136*x^2))/(27*x) - 
             (8*(21 - 30*x + 32*x^2)*H[0, x])/9 + (4*(3 + 3*x + 8*x^2)*H[0, 
                0, x])/3 - 8*(1 + x)*H[0, 0, 0, x] + (64*(1 - x)*(2 - x + 
                2*x^2)*((3*H[1, 0, x])/4 + (3*zeta[2])/4))/(9*x)) - 
           (8*(5 + 324*x + 108*x^2 + 136*x^3)*zeta[2])/(9*x) + 
           (4*(-3 + 27*x + 104*x^2)*H[0, x]*zeta[2])/3 + 
           (16*(-4 - 6*x - 21*x^2 + 10*x^3)*zeta[3])/(3*x) + 
           (4*(1 + x)*(756*H[4, x] + 432*H[3, 0, x] + 216*H[2, 1, 0, x] + 
              108*H[2, 1, 1, x] + 540*H[0, 0, 0, 0, x] - 810*H[0, 0, x]*zeta[
                2] - 108*H[0, x]*zeta[3] + 702*zeta[4]))/27) + 
         (4*(1 + x)*(56*H[5, x] + 8*H[2, 3, x] + 16*H[4, 0, x] - 
            24*H[4, 1, x] + 16*H[2, 1, 2, x] - 8*H[2, 2, 0, x] + 
            16*H[3, 0, 0, x] - 8*H[3, 1, 0, x] - 4*H[3, 1, 1, x] - 
            4*H[2, 0, 0, 0, x] + 32*H[2, 1, 0, 0, x] - 8*H[2, 1, 1, 0, x] - 
            8*H[2, 1, 1, 1, x] + 48*H[0, 0, 0, 0, 0, x] - 
            8*H[2, 0, x]*zeta[2] - 16*H[2, 1, x]*zeta[2] - 59*H[0, 0, 0, x]*
             zeta[2] - 48*H[2, x]*zeta[3] - 72*H[0, 0, x]*zeta[3] + 
            28*zeta[2]*zeta[3] - 56*H[0, x]*zeta[4] - 144*zeta[5]))/3) + 
       CA*CF*TF*((-4*(1 - x)*(228133 - 36824*x + 356788*x^2))/(729*x) - 
         (2*(17152 + 143678*x + 34691*x^2 + 214384*x^3)*H[0, x])/(243*x) + 
         (2*(1 - x)*(14944 - 3245*x + 15520*x^2)*H[1, x])/(243*x) + 
         (4*(-724 - 451*x + 224*x^2)*H[3, x])/27 + 
         (4*(-109 - 91*x + 8*x^2)*H[4, x])/9 + (16*(-25 + 13*x)*H[-4, 0, x])/
          3 + (8*(87 - 99*x + 112*x^2)*H[-3, 0, x])/9 - 
         (8*(576 + 93*x + 544*x^2)*H[-2, 0, x])/27 + 
         (8*(27 + x + 16*x^2)*H[-2, 2, x])/3 + 
         (4*(1 + x)*(906 - 77*x + 828*x^2)*H[-1, 0, x])/(27*x) + 
         (4*(14795 + 3176*x + 16868*x^2)*H[0, 0, x])/81 + 
         ((1 - x)*(4*(4481 + 272*x + 6272*x^2)*H[1, 0, x] + 
            4*(463 + 2098*x + 184*x^2)*H[1, 1, x]))/(81*x) + 
         (4*(59 + 35*x + 8*x^2)*H[3, 1, x])/9 - (16*(5 + 3*x)*H[3, 2, x])/3 - 
         64*x*H[4, 0, x] + (8*(-37 + 29*x)*H[-3, 0, 0, x])/3 - 
         (64*(-2 + x)*x*H[-2, -1, 0, x])/3 + (4*(159 - 315*x + 184*x^2)*
           H[-2, 0, 0, x])/9 + 8*(1 + x)*H[-1, 2, 0, x] - 
         (4*(1261 - 587*x + 1758*x^2)*H[0, 0, 0, x])/27 + 
         (48*(-4 - 6*x - 7*x^2 + 4*x^3)*H[2, 2, x] - 
           8*(-4 + 11*x + 35*x^2 + 4*x^3)*H[2, 1, 1, x])/(9*x) - 
         (16*(-6 + 11*x)*H[3, 0, 0, x])/3 + (8*(-11 + 3*x)*H[3, 1, 0, x])/3 + 
         (8*(121 + 25*x)*H[0, 0, 0, 0, x])/9 + 16*(-4 + 3*x)*
          H[0, 0, 0, 0, 0, x] + Lp^3*((4*(1 - x)*(44 - x + 44*x^2))/(9*x) + 
           (8*(4 + 11*x + 8*x^2)*H[0, x])/(9*x) + 
           (8*(1 - x)*(4 + 7*x + 4*x^2)*H[1, x])/(9*x) + 
           (16*(-1 + 2*x)*H[0, 0, x])/3 + (4*(1 + x)*(36*H[2, x] - 
              36*zeta[2]))/27) - (8*(27 - 7*x + 20*x^2)*H[-2, x]*zeta[2])/3 - 
         20*(1 - x)*H[1, 0, x]*zeta[2] + 
         (4*(1256 - 2068*x + 2969*x^2 + 1000*x^3)*H[2, x] - 
           8*(-3002 + 1099*x - 2936*x^2 + 3932*x^3)*zeta[2])/(81*x) + 
         ((1 + x)*(-8*(116 - 101*x + 116*x^2)*H[-1, 2, x] + 
            16*(20 + 31*x + 74*x^2)*H[-1, -1, 0, x] - 
            4*(484 - 25*x + 592*x^2)*H[-1, 0, 0, x] + 16*(68 - 35*x + 95*x^2)*
             H[-1, x]*zeta[2]))/(27*x) + 
         ((1 - x)*(8*(-5 + 2*x)*(-16 + 67*x)*H[1, 2, x] - 
            24*(249 - 2*x + 249*x^2)*H[1, 0, 0, x] + 
            16*(230 + 11*x + 257*x^2)*H[1, 1, 0, x] - 
            4*(-32 + 103*x + 76*x^2)*H[1, 1, 1, x] + 
            4*(748 + 475*x + 748*x^2)*H[1, x]*zeta[2]))/(27*x) + 
         (12*(-24 + 26*x + 47*x^2)*H[3, 0, x] + 4*(159 + 294*x + 265*x^2 + 
             112*x^3)*H[2, 1, 0, x] - 4*(-37 - 56*x - 2*x^2 + 8*x^3)*
            H[0, 0, x]*zeta[2])/(9*(1 + x)) - (208*(2 + x)*H[0, 0, x]*
           zeta[3])/3 - (8*(11 + 27*x)*zeta[2]*zeta[3])/3 + 
         Lp^2*((-4*(1 - x)*(883 - 476*x + 1450*x^2))/(27*x) - 
           (4*(52 + 175*x + 19*x^2 + 272*x^3)*H[0, x])/(9*x) - 
           (4*(1 - x)*(44 + 95*x + 80*x^2)*H[1, x])/(9*x) - 
           (8*(-4 + 11*x + 17*x^2 + 4*x^3)*H[2, x])/(3*x) + 
           32*(-1 + x)*H[-2, 0, x] - (8*(-17 + 4*x)*H[0, 0, x])/3 + 
           (8*(1 - x)*(4 + 7*x + 4*x^2)*H[1, 0, x])/(3*x) + 
           (4*(1 + x)*(108*H[3, x] + 108*H[2, 0, x]))/27 + 
           32*(-1 + x)*H[0, 0, 0, x] + 16*(-1 + x)*H[0, x]*zeta[2] + 
           ((1 + x)*((16*(4 - 7*x + 4*x^2)*H[-1, 0, x])/3 + 
              (8*(4 + 7*x + 4*x^2)*zeta[2])/3))/x + 32*(-1 + 2*x)*zeta[3]) + 
         (24*(52 + 144*x + 123*x^2 + 124*x^3)*H[2, 0, x] - 
           4*(-116 - 371*x - 488*x^2 + 40*x^3)*H[2, 1, x] + 
           8*(156 + 776*x + 731*x^2 + 254*x^3)*H[0, x]*zeta[2] - 
           4*(-1620 + 2203*x - 4100*x^2 + 700*x^3)*zeta[3])/(27*x) - 
         (8*(1 - x)*(H[5, x] - 2*H[-3, 2, x] + H[-2, 3, x] - 
            8*H[-3, -1, 0, x] - 10*H[-2, -2, 0, x] + 2*H[-2, -1, 2, x] - 
            2*H[-2, 2, 0, x] + 4*H[-2, -1, -1, 0, x] - 
            23*H[-2, -1, 0, 0, x] + 16*H[-2, 0, 0, 0, x] - 
            2*H[-3, x]*zeta[2] + 7*H[3, x]*zeta[2] - 8*H[-2, 0, x]*zeta[2] - 
            2*H[-2, x]*zeta[3]))/3 + 
         ((1 + x)*(12*(8 + x + 8*x^2)*H[-1, 3, x] - 8*(16 - 37*x + 16*x^2)*
             H[-1, -2, 0, x] - 8*(16 + 17*x + 16*x^2)*H[-1, -1, 2, x] + 
            16*(4 - 7*x + 4*x^2)*H[-1, -1, -1, 0, x] - 36*(8 - 19*x + 8*x^2)*
             H[-1, -1, 0, 0, x] + 96*(-2 + x)*(-1 + 2*x)*H[-1, 0, 0, 0, x] - 
            16*(14 - 11*x + 14*x^2)*H[-1, 0, x]*zeta[2] - 16*(2 + x + 2*x^2)*
             (2*H[-1, 2, 1, x] - 5*H[-1, -1, x]*zeta[2]) - 24*(4 - x + 4*x^2)*
             H[-1, x]*zeta[3]))/(9*x) + 
         ((1 - x)*(-4*(64 - 5*x + 64*x^2)*H[1, 3, x] + 16*(8 + 5*x + 8*x^2)*
             H[1, -2, 0, x] - 4*(32 + 29*x + 32*x^2)*H[1, 1, 2, x] - 
            24*(16 + 13*x + 16*x^2)*H[1, 2, 0, x] + 4*(104 + 119*x + 104*x^2)*
             H[1, 0, 0, 0, x] - 28*(16 + 19*x + 16*x^2)*H[1, 1, 0, 0, x] + 
            16*(4 + 7*x + 4*x^2)*H[1, 1, 1, 1, x] - 32*(1 - 5*x + x^2)*
             H[1, 1, x]*zeta[2] - 4*(32 - 25*x + 32*x^2)*(H[1, 1, 1, 0, x] - 
              H[1, x]*zeta[3])))/(9*x) + (2*(-201 + 5*x)*H[0, x]*zeta[4])/3 + 
         Lp*((4*(1 - x)*(4544 + 1231*x + 7922*x^2))/(27*x) + 
           (8*(284 + 2666*x + 1733*x^2 + 2877*x^3)*H[0, x])/(27*x) + 
           (4*(1 - x)*(-100 - 671*x + 2*x^2)*H[1, x])/(9*x) - 
           (4*(59 + 41*x + 8*x^2)*H[3, x])/3 + 16*(-7 + 3*x)*H[-3, 0, x] + 
           (8*(15 - 39*x + 32*x^2)*H[-2, 0, x])/3 - 
           (16*(1 + x)*(61 + 11*x + 88*x^2)*H[-1, 0, x])/(9*x) - 
           (4*(497 - 304*x + 700*x^2)*H[0, 0, x])/9 + 
           ((1 - x)*((-16*(70 + 19*x + 79*x^2)*H[1, 0, x])/9 + 
              (4*(6 + 25*x + 18*x^2)*H[1, 1, x])/3))/x - 32*x*H[3, 0, x] + 
           64*(-1 + x)*H[-2, 0, 0, x] - (8*(-46 + 5*x)*H[0, 0, 0, x])/3 + 
           16*(-5 + 4*x)*H[0, 0, 0, 0, x] + 8*(-1 + x)*H[0, 0, x]*zeta[2] + 
           ((4*(-104 - 383*x - 383*x^2 + 90*x^3)*H[2, x])/9 + 
             (4*(-368 + 599*x - 229*x^2 + 138*x^3)*zeta[2])/9)/x + 
           ((1 + x)*((32*(2 + x + 2*x^2)*H[-1, 2, x])/3 + 
              (16*(10 - 13*x + 10*x^2)*H[-1, 0, 0, x])/3 - 
              (32*(2 + x + 2*x^2)*H[-1, x]*zeta[2])/3))/x + 
           ((1 - x)*((-8*(4 + 7*x + 4*x^2)*H[1, 2, x])/3 + 4*(8 + 17*x + 
                8*x^2)*H[1, 0, 0, x] - 8*(4 + 7*x + 4*x^2)*H[1, 1, 0, x] - 
              (8*(4 + 7*x + 4*x^2)*H[1, 1, 1, x])/3 - (8*(4 + 7*x + 4*x^2)*
                H[1, x]*zeta[2])/3))/x + (4*(1 + x)*(54*H[4, x] - 
              108*H[2, 2, x] - 108*H[3, 1, x] + 378*H[2, 0, 0, x] - 
              324*H[2, 1, 0, x] - 108*H[2, 1, 1, x] - 108*H[2, x]*zeta[2]))/
            27 - 16*(13 + 8*x)*H[0, x]*zeta[3] + 
           ((-16*(4 + 9*x + 6*x^2 + 2*x^3)*H[2, 0, x])/3 + 
             (8*(-4 + 11*x + 20*x^2 + 4*x^3)*H[2, 1, x])/3 + 
             (4*(-16 + 35*x - 49*x^2 + 8*x^3)*H[0, x]*zeta[2])/3 + 
             (8*(-44 - 4*x - 49*x^2 + 52*x^3)*zeta[3])/3)/x - 
           2*(145 + 151*x)*zeta[4]) + 
         (-8*(72 + 141*x + 141*x^2 + 109*x^3 + 28*x^4)*H[2, 0, 0, x] + 
           12*(16 + 79*x + 120*x^2 + 87*x^3 + 24*x^4)*H[2, x]*zeta[2] + 
           8*(24 - 14*x - 136*x^2 + 47*x^3 + 136*x^4)*H[0, x]*zeta[3] + 
           (1840 + 2551*x + 4956*x^2 + 4935*x^3 + 672*x^4)*zeta[4])/
          (9*x*(1 + x)) - (8*(1 + x)*(3*H[2, 3, x] + H[4, 1, x] - 
            3*H[-1, 3, 0, x] - 4*H[2, -2, 0, x] + 5*H[2, 1, 2, x] + 
            14*H[2, 2, 0, x] - 2*H[3, 1, 1, x] - 6*H[-1, 2, 0, 0, x] + 
            6*H[-1, 2, 1, 0, x] - 19*H[2, 0, 0, 0, x] + 21*H[2, 1, 0, 0, x] - 
            H[2, 1, 1, 0, x] - 4*H[2, 1, 1, 1, x] + 6*H[-1, 2, x]*zeta[2] + 
            5*H[2, 0, x]*zeta[2] - 4*H[2, 1, x]*zeta[2] - 3*H[-1, 0, 0, x]*
             zeta[2] - H[0, 0, 0, x]*zeta[2] + H[2, x]*zeta[3] + 
            6*H[-1, 0, x]*zeta[3] + (3*H[-1, x]*zeta[4])/2))/3 + 
         32*(-1 + 9*x)*zeta[5]) - (dabc2*TF*((33280*(1 - x))/27 + 
          (16*(-388 + 369*x)*H[0, x])/27 + (16*(1 - x)*(-144 + 2243*x)*
            H[1, x])/(27*x) + (32*(116 + 773*x)*H[2, x])/27 - 
          (32*(222 + 273*x + 232*x^2)*H[3, x])/27 + 
          (224*(3 + 3*x + 8*x^2)*H[4, x])/9 - (64*(7 + 9*x)*H[5, x])/3 - 
          (128*(-1 + 5*x)*H[-4, 0, x])/3 - (64*(39 - 15*x + 32*x^2)*
            H[-3, 0, x])/9 + (64*(99 + 198*x + 116*x^2)*H[-2, 0, x])/27 - 
          (64*(27 + x + 16*x^2)*H[-2, 2, x])/3 - (7264*(1 + x)*H[-1, 0, x])/
           27 + (64*(-227 + 271*x)*H[0, 0, x])/27 - 
          (32*(1 - x)*(153*H[1, 0, x] - 91*H[1, 1, x]))/9 + 
          (128*(-5 + 4*x)*H[2, 0, x])/3 + (1312*(1 + x)*H[2, 1, x])/9 + 
          (64*(6 + 3*x + 8*x^2)*H[2, 2, x])/3 - (32*(-3 + 27*x + 16*x^2)*
            H[3, 1, x])/9 - (64*(-5 + 13*x)*H[-3, 0, 0, x])/3 + 
          (512*x^2*H[-2, -1, 0, x])/3 - (32*(87 - 99*x + 88*x^2)*
            H[-2, 0, 0, x])/9 - 64*(1 + x)*(H[-1, -2, 0, x] + 
            H[-1, 2, 0, x]) - (32*(336 + 261*x + 232*x^2)*H[0, 0, 0, x])/27 - 
          128*(1 - x)*H[1, -2, 0, x] - (64*(1 - x)*(27*H[1, 2, x] + 
             46*H[1, 0, 0, x] + 72*H[1, 1, 0, x]))/9 - 
          (128*(-1 + 2*x)*H[3, 0, 0, x])/3 + 
          (64*(3 + 8*x^2)*H[0, 0, 0, 0, x])/3 - (32*(757 + 359*x)*zeta[2])/
           27 + (64*(27 + x + 20*x^2)*H[-2, x]*zeta[2])/3 + 
          (128*(60 + 93*x + 116*x^2)*H[0, x]*zeta[2])/27 - 
          (32*(1 - x)*(116 + 83*x + 116*x^2)*H[1, x]*zeta[2])/(27*x) + 
          (64*(-1 + 9*x)*H[3, x]*zeta[2])/3 - (256*(1 + x)^3*H[-1, -1, x]*
            zeta[2])/(3*x) + ((1 + x)*(64*(116 - 101*x + 116*x^2)*
              H[-1, 2, x] - 256*(29 + 22*x + 29*x^2)*H[-1, -1, 0, x] + 
             32*(232 + 65*x + 232*x^2)*H[-1, 0, 0, x] - 
             192*(58 - 19*x + 58*x^2)*H[-1, x]*zeta[2]))/(27*x) + 
          (64*(522 - 141*x + 290*x^2)*zeta[3])/27 - 
          (64*(-7 + 5*x)*zeta[2]*zeta[3])/3 - 
          (64*(1 - x)*(2*H[-3, 2, x] - H[-2, 3, x] - 2*H[3, 2, x] + 
             8*H[-3, -1, 0, x] + 2*H[-2, -2, 0, x] - 2*H[-2, -1, 2, x] + 
             2*H[-2, 2, 0, x] + 5*H[3, 1, 0, x] + 4*H[-2, -1, -1, 0, x] + 
             11*H[-2, -1, 0, 0, x] - 8*H[-2, 0, 0, 0, x] + 
             2*H[-3, x]*zeta[2] + 4*H[-2, -1, x]*zeta[2] - 
             2*H[-2, x]*zeta[3]))/3 + ((1 + x)*(-96*(8 + x + 8*x^2)*
              H[-1, 3, x] + 64*(16 + 17*x + 16*x^2)*H[-1, -1, 2, x] + 
             128*(4 - 7*x + 4*x^2)*H[-1, -1, -1, 0, x] + 
             96*(8 - 29*x + 8*x^2)*H[-1, -1, 0, 0, x] - 512*(1 - 4*x + x^2)*
              H[-1, 0, 0, 0, x] + 128*(2 + x + 2*x^2)*(2*H[-1, 2, 1, x] + 3*
                H[-1, 0, x]*zeta[2]) + 64*(4 + 11*x + 4*x^2)*H[-1, x]*
              zeta[3]))/(9*x) + ((1 - x)*(32*(32 + 65*x + 32*x^2)*
              H[1, 3, x] - 96*(16 + 19*x + 16*x^2)*H[1, 1, 2, x] - 
             192*(8 - x + 8*x^2)*H[1, 2, 0, x] + 32*(32 - 7*x + 32*x^2)*
              H[1, 0, 0, 0, x] - 32*(16 + 73*x + 16*x^2)*H[1, 1, 0, 0, x] - 
             96*(32 + 29*x + 32*x^2)*H[1, 1, 1, 0, x] - 
             32*(80 + 77*x + 80*x^2)*H[1, 0, x]*zeta[2] - 
             128*(14 + 11*x + 14*x^2)*H[1, 1, x]*zeta[2] - 
             160*(16 + x + 16*x^2)*H[1, x]*zeta[3]))/(9*x) - 
          (128*(3*H[0, 0, 0, 0, 0, x] - 13*H[0, 0, x]*zeta[3]))/3 - 
          (16*(39 + 5*x)*H[0, x]*zeta[4])/3 + Lp*((6400*(-1 + x))/3 - 
            (32*(100 + 9*x)*H[0, x])/3 + (2912*(-1 + x)*H[1, x])/3 + 
            (32*(-3 + 27*x + 16*x^2)*H[3, x])/3 - 128*(-1 + x)*H[-3, 0, x] - 
            (64*(3 - 9*x + 8*x^2)*H[-2, 0, x])/3 + 
            (4*(1 + x)*(-2952*H[2, x] + 1872*H[-1, 0, x]))/27 - 
            (32*(38 + 29*x)*H[0, 0, x])/3 + 256*(-1 + x)*H[-2, -1, 0, x] - 
            128*(-1 + x)*H[-2, 0, 0, x] + (64*(3 + 8*x^2)*H[0, 0, 0, x])/3 - 
            96*(-1 + x)*H[1, 0, 0, x] - 128*H[0, 0, 0, 0, x] + 
            (32*(67 + 41*x)*zeta[2])/3 + 128*(-1 + x)*H[-2, x]*zeta[2] - 
            (32*(3 + 27*x + 32*x^2)*H[0, x]*zeta[2])/3 + 
            (64*(1 - x)*(4 + 7*x + 4*x^2)*H[1, x]*zeta[2])/(3*x) + 
            64*(5 + 3*x)*H[0, 0, x]*zeta[2] + 
            ((1 + x)*((-256*(2 + x + 2*x^2)*H[-1, 2, x])/3 + 
               (128*(4 - 7*x + 4*x^2)*H[-1, -1, 0, x])/3 - (64*(8 - 5*x + 
                  8*x^2)*H[-1, 0, 0, x])/3 + 64*(4 - x + 4*x^2)*H[-1, x]*
                zeta[2]))/x + (4*(1 + x)*(-1296*H[4, x] + 432*H[2, 0, 0, x] + 
               864*H[2, x]*zeta[2]))/27 - (256*(3 + 5*x^2)*zeta[3])/3 + 
            256*H[0, x]*zeta[3] - 80*(3 + 5*x)*zeta[4]) + 
          (96*(12 + 8*x + 9*x^2 + 16*x^3)*H[3, 0, x] + 
            64*(-6 + 5*x^2 + 8*x^3)*H[2, 0, 0, x] + 96*(15 + 12*x + 35*x^2 + 
              32*x^3)*H[2, 1, 0, x] + 96*(9 + 6*x + 11*x^2 + 8*x^3)*H[2, x]*
             zeta[2] - 96*(21 + 34*x + 40*x^2 + 24*x^3)*H[0, 0, x]*zeta[2] - 
            64*(-15 - 24*x + 26*x^2 + 44*x^3)*H[0, x]*zeta[3] + 
            8*(-15 - 606*x - 421*x^2 + 152*x^3)*zeta[4])/(9*(1 + x)) + 
          (64*(1 + x)*(9*H[2, 3, x] + 3*H[4, 1, x] + 3*H[-1, 3, 0, x] - 
             4*H[2, -2, 0, x] - 9*H[2, 1, 2, x] - 2*H[2, 2, 0, x] + 
             6*H[-1, 2, 0, 0, x] - 6*H[-1, 2, 1, 0, x] + H[2, 0, 0, 0, x] - 
             9*H[2, 1, 0, 0, x] - 15*H[2, 1, 1, 0, x] - 6*H[-1, 2, x]*
              zeta[2] - 13*H[2, 0, x]*zeta[2] - 8*H[2, 1, x]*zeta[2] + 
             3*H[-1, 0, 0, x]*zeta[2] + 9*H[0, 0, 0, x]*zeta[2] - 
             5*H[2, x]*zeta[3] - 6*H[-1, 0, x]*zeta[3] - (3*H[-1, x]*zeta[4])/
              2))/3 - (64*(53 + 15*x)*zeta[5])/3))/(16*nc))
 
TMDpdf["qqp"] = as^2*CF*TF*((2*(1 - x)*(172 - 143*x + 136*x^2))/(27*x) + 
       (4*(21 - 30*x + 32*x^2)*H[0, x])/9 + 
       Lp^2*((2*(1 - x)*(4 + 7*x + 4*x^2))/(3*x) + 4*(1 + x)*H[0, x]) - 
       (2*(3 + 3*x + 8*x^2)*H[0, 0, x])/3 + 
       Lp*((-8*(1 - x)*(13 - 5*x + 22*x^2))/(9*x) - 
         (4*(3 + 9*x + 8*x^2)*H[0, x])/3 + 8*(1 + x)*H[0, 0, x]) + 
       4*(1 + x)*H[0, 0, 0, x] - (8*(1 - x)*(2 - x + 2*x^2)*
         (H[1, 0, x] + zeta[2]))/(3*x)) + 
     as^3*(CF*Nf*TF^2*((32*(1 - x)*(1058 - 2689*x + 1571*x^2))/(729*x) + 
         (16*(-661 - 337*x + 534*x^2)*H[0, x])/243 + 
         Lp^3*((-16*(1 - x)*(4 + 7*x + 4*x^2))/(27*x) - (32*(1 + x)*H[0, x])/
            9) + (32*(1 - x)*(75 + 19*x + 75*x^2)*H[1, x])/(81*x) + 
         (32*(100 - 26*x + 57*x^2)*H[2, x])/81 - 
         (32*(137 + 38*x + 18*x^2)*H[0, 0, x])/81 + 
         ((1 - x)*(-576*(1 - x + x^2)*H[1, 0, x] + 16*(38 - 79*x + 38*x^2)*
             H[1, 1, x]))/(81*x) + (16*(-49 - 49*x + 24*x^2)*H[0, 0, 0, x])/
          27 + Lp^2*((16*(1 - x)*(2 - 19*x + 2*x^2))/(9*x) + 
           (16*(-13 - 13*x + 4*x^2)*H[0, x])/9 + 
           (16*(1 - x)*(4 + 7*x + 4*x^2)*H[1, x])/(9*x) + 
           (4*(1 + x)*(72*H[2, x] - 72*H[0, 0, x] - 72*zeta[2]))/27) - 
         (32*(18 + 64*x + 10*x^2 + 39*x^3)*zeta[2])/(81*x) - 
         (32*(-5 - 5*x + 6*x^2)*(2*H[3, x] - H[2, 1, x] - 2*H[0, x]*zeta[2]))/
          27 + ((1 - x)*(16*(4 + 7*x + 4*x^2)*H[1, 1, 1, x] - 
            192*(2 - x + 2*x^2)*(H[1, 2, x] - H[1, 0, 0, x] + 
              2*H[1, 1, 0, x] + H[1, x]*zeta[2])))/(27*x) + 
         Lp*((-128*(1 - x)*(1 + 2*x)*(17 + 4*x))/(81*x) + 
           (32*(-58 - x + 13*x^2)*H[0, x])/27 - 
           (16*(1 - x)*(32 - 67*x + 50*x^2)*H[1, x])/(27*x) - 
           (32*(-5 - 2*x + 6*x^2)*H[2, x])/9 + (32*(-13 - 13*x + 4*x^2)*
             H[0, 0, x])/9 + (64*(1 - x)*(2 - x + 2*x^2)*H[1, 0, x])/(9*x) - 
           (16*(1 - x)*(4 + 7*x + 4*x^2)*H[1, 1, x])/(9*x) + 
           (32*(4 - 11*x + 4*x^2 + 2*x^3)*zeta[2])/(9*x) + 
           (4*(1 + x)*(144*H[3, x] - 72*H[2, 1, x] - 144*H[0, 0, 0, x] - 
              144*H[0, x]*zeta[2] - 72*zeta[3]))/27) + 
         (32*(-12 + 13*x - 23*x^2 + 18*x^3)*zeta[3])/(27*x) + 
         (16*(1 + x)*(8*H[4, x] - 4*H[3, 1, x] + 2*H[2, 1, 1, x] - 
            10*H[0, 0, 0, 0, x] - 8*H[0, 0, x]*zeta[2] - 4*H[0, x]*zeta[3] - 
            9*zeta[4]))/9) + CF^2*TF*((-2*(1 - x)*(2421 + 56*x + 7512*x^2))/
          (81*x) + (2*(2707 - 8308*x + 5720*x^2)*H[0, x])/81 + 
         Lp^4*((-2*(1 - x)*(4 + 7*x + 4*x^2))/(3*x) - 4*(1 + x)*H[0, x]) - 
         (2*(1 - x)*(4343 - 5805*x + 7088*x^2)*H[1, x])/(81*x) - 
         (4*(-1524 + 75*x + 2882*x^2)*H[2, x])/81 + 
         (8*(229 - 55*x + 104*x^2)*H[3, x])/9 - 
         (16*(-24 - 27*x + 40*x^2)*H[4, x])/9 - (2*(2733 + 9273*x + 5864*x^2)*
           H[0, 0, x])/81 + ((1 - x)*(8*(101 + 161*x + 362*x^2)*H[1, 0, x] - 
            4*(361 + 2557*x + 406*x^2)*H[1, 1, x]))/(81*x) + 
         (16*(-15 + 123*x + 68*x^2)*H[2, 0, x])/27 - 
         (4*(612 + 423*x + 184*x^2)*H[2, 1, x])/27 + 
         (16*(11 + 10*x)*H[2, 2, x])/3 - (16*(12 + 45*x + 4*x^2)*H[3, 0, x])/
          9 + (16*(-6 + 9*x + 16*x^2)*H[3, 1, x])/9 + 
         (4*(257 - 167*x + 376*x^2)*H[0, 0, 0, x])/9 + 
         (16*(-2 + x)*(-5 + 4*x)*H[2, 0, 0, x])/3 - 
         (16*(7 + 2*x + 4*x^2)*H[2, 1, 0, x])/3 + 
         (16*(9 + 21*x + 4*x^2)*H[2, 1, 1, x])/9 - 
         (8*(66 - 15*x + 140*x^2)*H[0, 0, 0, 0, x])/9 + 
         Lp^3*((2*(1 - x)*(88 + 89*x + 124*x^2))/(9*x) + 
           (8*(18 + 21*x + 4*x^2)*H[0, x])/9 + 
           Lh*((-4*(1 - x)*(4 + 7*x + 4*x^2))/(3*x) - 8*(1 + x)*H[0, x]) + 
           (16*(1 - x)*(4 + 7*x + 4*x^2)*H[1, x])/(9*x) + 
           (4*(1 + x)*(72*H[2, x] - 18*H[0, 0, x] - 72*zeta[2]))/27) + 
         (2*(-1812 - 1815*x + 537*x^2 + 5956*x^3)*zeta[2])/(81*x) - 
         (4*(617 - 134*x + 272*x^2)*H[0, x]*zeta[2])/9 - 
         (16*(14 + 7*x + 4*x^2)*H[2, x]*zeta[2])/3 + 
         (2*(-111 - 279*x + 440*x^2)*H[0, 0, x]*zeta[2])/9 + 
         ((1 - x)*(16*(20 + 203*x + 20*x^2)*H[1, 2, x] - 
            16*(-1 - 160*x + 26*x^2)*H[1, 0, 0, x] - 8*(8 + 209*x + 8*x^2)*
             H[1, 1, 0, x] + 12*(4 + 47*x + 40*x^2)*H[1, 1, 1, x] + 
            8*(8 - 493*x + 8*x^2)*H[1, x]*zeta[2]))/(27*x) + 
         Lp^2*((-4*(1 - x)*(248 - 253*x + 482*x^2))/(27*x) - 
           4*(-13 + 21*x)*H[0, x] - (4*(1 - x)*(68 - 121*x + 104*x^2)*
             H[1, x])/(9*x) - (16*(-3 + 3*x + 8*x^2)*H[2, x])/3 - 
           2*(-5 - 9*x + 24*x^2)*H[0, 0, x] + 
           Lh*((16*(1 - x)*(13 - 5*x + 22*x^2))/(9*x) + 
             (8*(3 + 9*x + 8*x^2)*H[0, x])/3 - 16*(1 + x)*H[0, 0, x]) + 
           16*(1 - x)*x*H[1, 0, x] + (16*(1 - x)*(1 + x)*H[1, 0, x])/x + 
           (2*(4 - 39*x + 39*x^2 + 60*x^3)*zeta[2])/(3*x) + 
           (4*(1 + x)*(324*H[3, x] + 108*H[2, 0, x] + 189*H[0, 0, 0, x] - 
              351*H[0, x]*zeta[2] - 108*zeta[3]))/27) - 
         (4*(-768 - 720*x - 999*x^2 + 1528*x^3)*zeta[3])/(27*x) + 
         (32*(42 + 81*x + 38*x^2)*H[0, x]*zeta[3])/9 + 
         ((1 - x)*(-16*(20 - 19*x + 20*x^2)*H[1, 3, x] + 64*(5 + 2*x + 5*x^2)*
             H[1, 1, 2, x] - 8*(52 - 17*x + 52*x^2)*H[1, 0, 0, 0, x] + 
            32*(2 + 17*x + 2*x^2)*H[1, 1, 0, 0, x] + 16*(32 - 25*x + 32*x^2)*
             H[1, 1, 1, 0, x] - 16*(4 + 7*x + 4*x^2)*H[1, 1, 1, 1, x] + 
            8*(70 - 53*x + 70*x^2)*H[1, 0, x]*zeta[2] + 16*(8 - 13*x + 8*x^2)*
             (H[1, 2, 0, x] + 2*H[1, 1, x]*zeta[2]) + 96*(4 - 11*x + 4*x^2)*
             H[1, x]*zeta[3]))/(9*x) - (4*(-78 + 531*x + 66*x^2 + 82*x^3)*
           zeta[4])/(9*x) + Lp*((-2*(1 - x)*(12 + 495*x + 704*x^2))/(9*x) - 
           (4*(313 + 1139*x + 118*x^2)*H[0, x])/9 + 
           (8*(1 - x)*(122 + 359*x + 89*x^2)*H[1, x])/(9*x) + 
           (8*(116 + 31*x + 44*x^2)*H[2, x])/3 - (8*(-9 + 15*x + 40*x^2)*
             H[3, x])/3 + (2*(825 - 447*x + 664*x^2)*H[0, 0, x])/9 + 
           ((1 - x)*((-16*(35 - 19*x + 53*x^2)*H[1, 0, x])/9 - 
              (4*(12 + 29*x + 24*x^2)*H[1, 1, x])/3))/x - 
           (16*(3 + 21*x + 8*x^2)*H[2, 0, x])/3 - (8*(15 + 21*x + 4*x^2)*
             H[2, 1, x])/3 - (4*(33 - 3*x + 112*x^2)*H[0, 0, 0, x])/3 + 
           (64*(1 - x)*(2 - x + 2*x^2)*((-3*H[1, 2, x])/2 - (3*H[1, 0, 0, x])/
               2))/(9*x) - 48*(-1 + x)*H[1, 1, 0, x] + 
           (8*(1 - x)*(4 + 7*x + 4*x^2)*H[1, 1, 1, x])/(3*x) + 
           Lh*((-4*(1 - x)*(172 - 143*x + 136*x^2))/(27*x) - 
             (8*(21 - 30*x + 32*x^2)*H[0, x])/9 + (4*(3 + 3*x + 8*x^2)*H[0, 
                0, x])/3 - 8*(1 + x)*H[0, 0, 0, x] + (64*(1 - x)*(2 - x + 
                2*x^2)*((3*H[1, 0, x])/4 + (3*zeta[2])/4))/(9*x)) - 
           (8*(5 + 324*x + 108*x^2 + 136*x^3)*zeta[2])/(9*x) + 
           (4*(-3 + 27*x + 104*x^2)*H[0, x]*zeta[2])/3 + 
           (16*(-4 - 6*x - 21*x^2 + 10*x^3)*zeta[3])/(3*x) + 
           (4*(1 + x)*(756*H[4, x] + 432*H[3, 0, x] + 216*H[2, 1, 0, x] + 
              108*H[2, 1, 1, x] + 540*H[0, 0, 0, 0, x] - 810*H[0, 0, x]*zeta[
                2] - 108*H[0, x]*zeta[3] + 702*zeta[4]))/27) + 
         (4*(1 + x)*(56*H[5, x] + 8*H[2, 3, x] + 16*H[4, 0, x] - 
            24*H[4, 1, x] + 16*H[2, 1, 2, x] - 8*H[2, 2, 0, x] + 
            16*H[3, 0, 0, x] - 8*H[3, 1, 0, x] - 4*H[3, 1, 1, x] - 
            4*H[2, 0, 0, 0, x] + 32*H[2, 1, 0, 0, x] - 8*H[2, 1, 1, 0, x] - 
            8*H[2, 1, 1, 1, x] + 48*H[0, 0, 0, 0, 0, x] - 
            8*H[2, 0, x]*zeta[2] - 16*H[2, 1, x]*zeta[2] - 59*H[0, 0, 0, x]*
             zeta[2] - 48*H[2, x]*zeta[3] - 72*H[0, 0, x]*zeta[3] + 
            28*zeta[2]*zeta[3] - 56*H[0, x]*zeta[4] - 144*zeta[5]))/3) + 
       CA*CF*TF*((-4*(1 - x)*(228133 - 36824*x + 356788*x^2))/(729*x) - 
         (2*(17152 + 143678*x + 34691*x^2 + 214384*x^3)*H[0, x])/(243*x) + 
         (2*(1 - x)*(14944 - 3245*x + 15520*x^2)*H[1, x])/(243*x) + 
         (4*(-724 - 451*x + 224*x^2)*H[3, x])/27 + 
         (4*(-109 - 91*x + 8*x^2)*H[4, x])/9 + (16*(-25 + 13*x)*H[-4, 0, x])/
          3 + (8*(87 - 99*x + 112*x^2)*H[-3, 0, x])/9 - 
         (8*(576 + 93*x + 544*x^2)*H[-2, 0, x])/27 + 
         (8*(27 + x + 16*x^2)*H[-2, 2, x])/3 + 
         (4*(1 + x)*(906 - 77*x + 828*x^2)*H[-1, 0, x])/(27*x) + 
         (4*(14795 + 3176*x + 16868*x^2)*H[0, 0, x])/81 + 
         ((1 - x)*(4*(4481 + 272*x + 6272*x^2)*H[1, 0, x] + 
            4*(463 + 2098*x + 184*x^2)*H[1, 1, x]))/(81*x) + 
         (4*(59 + 35*x + 8*x^2)*H[3, 1, x])/9 - (16*(5 + 3*x)*H[3, 2, x])/3 - 
         64*x*H[4, 0, x] + (8*(-37 + 29*x)*H[-3, 0, 0, x])/3 - 
         (64*(-2 + x)*x*H[-2, -1, 0, x])/3 + (4*(159 - 315*x + 184*x^2)*
           H[-2, 0, 0, x])/9 + 8*(1 + x)*H[-1, 2, 0, x] - 
         (4*(1261 - 587*x + 1758*x^2)*H[0, 0, 0, x])/27 + 
         (48*(-4 - 6*x - 7*x^2 + 4*x^3)*H[2, 2, x] - 
           8*(-4 + 11*x + 35*x^2 + 4*x^3)*H[2, 1, 1, x])/(9*x) - 
         (16*(-6 + 11*x)*H[3, 0, 0, x])/3 + (8*(-11 + 3*x)*H[3, 1, 0, x])/3 + 
         (8*(121 + 25*x)*H[0, 0, 0, 0, x])/9 + 16*(-4 + 3*x)*
          H[0, 0, 0, 0, 0, x] + Lp^3*((4*(1 - x)*(44 - x + 44*x^2))/(9*x) + 
           (8*(4 + 11*x + 8*x^2)*H[0, x])/(9*x) + 
           (8*(1 - x)*(4 + 7*x + 4*x^2)*H[1, x])/(9*x) + 
           (16*(-1 + 2*x)*H[0, 0, x])/3 + (4*(1 + x)*(36*H[2, x] - 
              36*zeta[2]))/27) - (8*(27 - 7*x + 20*x^2)*H[-2, x]*zeta[2])/3 - 
         20*(1 - x)*H[1, 0, x]*zeta[2] + 
         (4*(1256 - 2068*x + 2969*x^2 + 1000*x^3)*H[2, x] - 
           8*(-3002 + 1099*x - 2936*x^2 + 3932*x^3)*zeta[2])/(81*x) + 
         ((1 + x)*(-8*(116 - 101*x + 116*x^2)*H[-1, 2, x] + 
            16*(20 + 31*x + 74*x^2)*H[-1, -1, 0, x] - 
            4*(484 - 25*x + 592*x^2)*H[-1, 0, 0, x] + 16*(68 - 35*x + 95*x^2)*
             H[-1, x]*zeta[2]))/(27*x) + 
         ((1 - x)*(8*(-5 + 2*x)*(-16 + 67*x)*H[1, 2, x] - 
            24*(249 - 2*x + 249*x^2)*H[1, 0, 0, x] + 
            16*(230 + 11*x + 257*x^2)*H[1, 1, 0, x] - 
            4*(-32 + 103*x + 76*x^2)*H[1, 1, 1, x] + 
            4*(748 + 475*x + 748*x^2)*H[1, x]*zeta[2]))/(27*x) + 
         (12*(-24 + 26*x + 47*x^2)*H[3, 0, x] + 4*(159 + 294*x + 265*x^2 + 
             112*x^3)*H[2, 1, 0, x] - 4*(-37 - 56*x - 2*x^2 + 8*x^3)*
            H[0, 0, x]*zeta[2])/(9*(1 + x)) - (208*(2 + x)*H[0, 0, x]*
           zeta[3])/3 - (8*(11 + 27*x)*zeta[2]*zeta[3])/3 + 
         Lp^2*((-4*(1 - x)*(883 - 476*x + 1450*x^2))/(27*x) - 
           (4*(52 + 175*x + 19*x^2 + 272*x^3)*H[0, x])/(9*x) - 
           (4*(1 - x)*(44 + 95*x + 80*x^2)*H[1, x])/(9*x) - 
           (8*(-4 + 11*x + 17*x^2 + 4*x^3)*H[2, x])/(3*x) + 
           32*(-1 + x)*H[-2, 0, x] - (8*(-17 + 4*x)*H[0, 0, x])/3 + 
           (8*(1 - x)*(4 + 7*x + 4*x^2)*H[1, 0, x])/(3*x) + 
           (4*(1 + x)*(108*H[3, x] + 108*H[2, 0, x]))/27 + 
           32*(-1 + x)*H[0, 0, 0, x] + 16*(-1 + x)*H[0, x]*zeta[2] + 
           ((1 + x)*((16*(4 - 7*x + 4*x^2)*H[-1, 0, x])/3 + 
              (8*(4 + 7*x + 4*x^2)*zeta[2])/3))/x + 32*(-1 + 2*x)*zeta[3]) + 
         (24*(52 + 144*x + 123*x^2 + 124*x^3)*H[2, 0, x] - 
           4*(-116 - 371*x - 488*x^2 + 40*x^3)*H[2, 1, x] + 
           8*(156 + 776*x + 731*x^2 + 254*x^3)*H[0, x]*zeta[2] - 
           4*(-1620 + 2203*x - 4100*x^2 + 700*x^3)*zeta[3])/(27*x) - 
         (8*(1 - x)*(H[5, x] - 2*H[-3, 2, x] + H[-2, 3, x] - 
            8*H[-3, -1, 0, x] - 10*H[-2, -2, 0, x] + 2*H[-2, -1, 2, x] - 
            2*H[-2, 2, 0, x] + 4*H[-2, -1, -1, 0, x] - 
            23*H[-2, -1, 0, 0, x] + 16*H[-2, 0, 0, 0, x] - 
            2*H[-3, x]*zeta[2] + 7*H[3, x]*zeta[2] - 8*H[-2, 0, x]*zeta[2] - 
            2*H[-2, x]*zeta[3]))/3 + 
         ((1 + x)*(12*(8 + x + 8*x^2)*H[-1, 3, x] - 8*(16 - 37*x + 16*x^2)*
             H[-1, -2, 0, x] - 8*(16 + 17*x + 16*x^2)*H[-1, -1, 2, x] + 
            16*(4 - 7*x + 4*x^2)*H[-1, -1, -1, 0, x] - 36*(8 - 19*x + 8*x^2)*
             H[-1, -1, 0, 0, x] + 96*(-2 + x)*(-1 + 2*x)*H[-1, 0, 0, 0, x] - 
            16*(14 - 11*x + 14*x^2)*H[-1, 0, x]*zeta[2] - 16*(2 + x + 2*x^2)*
             (2*H[-1, 2, 1, x] - 5*H[-1, -1, x]*zeta[2]) - 24*(4 - x + 4*x^2)*
             H[-1, x]*zeta[3]))/(9*x) + 
         ((1 - x)*(-4*(64 - 5*x + 64*x^2)*H[1, 3, x] + 16*(8 + 5*x + 8*x^2)*
             H[1, -2, 0, x] - 4*(32 + 29*x + 32*x^2)*H[1, 1, 2, x] - 
            24*(16 + 13*x + 16*x^2)*H[1, 2, 0, x] + 4*(104 + 119*x + 104*x^2)*
             H[1, 0, 0, 0, x] - 28*(16 + 19*x + 16*x^2)*H[1, 1, 0, 0, x] + 
            16*(4 + 7*x + 4*x^2)*H[1, 1, 1, 1, x] - 32*(1 - 5*x + x^2)*
             H[1, 1, x]*zeta[2] - 4*(32 - 25*x + 32*x^2)*(H[1, 1, 1, 0, x] - 
              H[1, x]*zeta[3])))/(9*x) + (2*(-201 + 5*x)*H[0, x]*zeta[4])/3 + 
         Lp*((4*(1 - x)*(4544 + 1231*x + 7922*x^2))/(27*x) + 
           (8*(284 + 2666*x + 1733*x^2 + 2877*x^3)*H[0, x])/(27*x) + 
           (4*(1 - x)*(-100 - 671*x + 2*x^2)*H[1, x])/(9*x) - 
           (4*(59 + 41*x + 8*x^2)*H[3, x])/3 + 16*(-7 + 3*x)*H[-3, 0, x] + 
           (8*(15 - 39*x + 32*x^2)*H[-2, 0, x])/3 - 
           (16*(1 + x)*(61 + 11*x + 88*x^2)*H[-1, 0, x])/(9*x) - 
           (4*(497 - 304*x + 700*x^2)*H[0, 0, x])/9 + 
           ((1 - x)*((-16*(70 + 19*x + 79*x^2)*H[1, 0, x])/9 + 
              (4*(6 + 25*x + 18*x^2)*H[1, 1, x])/3))/x - 32*x*H[3, 0, x] + 
           64*(-1 + x)*H[-2, 0, 0, x] - (8*(-46 + 5*x)*H[0, 0, 0, x])/3 + 
           16*(-5 + 4*x)*H[0, 0, 0, 0, x] + 8*(-1 + x)*H[0, 0, x]*zeta[2] + 
           ((4*(-104 - 383*x - 383*x^2 + 90*x^3)*H[2, x])/9 + 
             (4*(-368 + 599*x - 229*x^2 + 138*x^3)*zeta[2])/9)/x + 
           ((1 + x)*((32*(2 + x + 2*x^2)*H[-1, 2, x])/3 + 
              (16*(10 - 13*x + 10*x^2)*H[-1, 0, 0, x])/3 - 
              (32*(2 + x + 2*x^2)*H[-1, x]*zeta[2])/3))/x + 
           ((1 - x)*((-8*(4 + 7*x + 4*x^2)*H[1, 2, x])/3 + 4*(8 + 17*x + 
                8*x^2)*H[1, 0, 0, x] - 8*(4 + 7*x + 4*x^2)*H[1, 1, 0, x] - 
              (8*(4 + 7*x + 4*x^2)*H[1, 1, 1, x])/3 - (8*(4 + 7*x + 4*x^2)*
                H[1, x]*zeta[2])/3))/x + (4*(1 + x)*(54*H[4, x] - 
              108*H[2, 2, x] - 108*H[3, 1, x] + 378*H[2, 0, 0, x] - 
              324*H[2, 1, 0, x] - 108*H[2, 1, 1, x] - 108*H[2, x]*zeta[2]))/
            27 - 16*(13 + 8*x)*H[0, x]*zeta[3] + 
           ((-16*(4 + 9*x + 6*x^2 + 2*x^3)*H[2, 0, x])/3 + 
             (8*(-4 + 11*x + 20*x^2 + 4*x^3)*H[2, 1, x])/3 + 
             (4*(-16 + 35*x - 49*x^2 + 8*x^3)*H[0, x]*zeta[2])/3 + 
             (8*(-44 - 4*x - 49*x^2 + 52*x^3)*zeta[3])/3)/x - 
           2*(145 + 151*x)*zeta[4]) + 
         (-8*(72 + 141*x + 141*x^2 + 109*x^3 + 28*x^4)*H[2, 0, 0, x] + 
           12*(16 + 79*x + 120*x^2 + 87*x^3 + 24*x^4)*H[2, x]*zeta[2] + 
           8*(24 - 14*x - 136*x^2 + 47*x^3 + 136*x^4)*H[0, x]*zeta[3] + 
           (1840 + 2551*x + 4956*x^2 + 4935*x^3 + 672*x^4)*zeta[4])/
          (9*x*(1 + x)) - (8*(1 + x)*(3*H[2, 3, x] + H[4, 1, x] - 
            3*H[-1, 3, 0, x] - 4*H[2, -2, 0, x] + 5*H[2, 1, 2, x] + 
            14*H[2, 2, 0, x] - 2*H[3, 1, 1, x] - 6*H[-1, 2, 0, 0, x] + 
            6*H[-1, 2, 1, 0, x] - 19*H[2, 0, 0, 0, x] + 21*H[2, 1, 0, 0, x] - 
            H[2, 1, 1, 0, x] - 4*H[2, 1, 1, 1, x] + 6*H[-1, 2, x]*zeta[2] + 
            5*H[2, 0, x]*zeta[2] - 4*H[2, 1, x]*zeta[2] - 3*H[-1, 0, 0, x]*
             zeta[2] - H[0, 0, 0, x]*zeta[2] + H[2, x]*zeta[3] + 
            6*H[-1, 0, x]*zeta[3] + (3*H[-1, x]*zeta[4])/2))/3 + 
         32*(-1 + 9*x)*zeta[5]) + (dabc2*TF*((33280*(1 - x))/27 + 
          (16*(-388 + 369*x)*H[0, x])/27 + (16*(1 - x)*(-144 + 2243*x)*
            H[1, x])/(27*x) + (32*(116 + 773*x)*H[2, x])/27 - 
          (32*(222 + 273*x + 232*x^2)*H[3, x])/27 + 
          (224*(3 + 3*x + 8*x^2)*H[4, x])/9 - (64*(7 + 9*x)*H[5, x])/3 - 
          (128*(-1 + 5*x)*H[-4, 0, x])/3 - (64*(39 - 15*x + 32*x^2)*
            H[-3, 0, x])/9 + (64*(99 + 198*x + 116*x^2)*H[-2, 0, x])/27 - 
          (64*(27 + x + 16*x^2)*H[-2, 2, x])/3 - (7264*(1 + x)*H[-1, 0, x])/
           27 + (64*(-227 + 271*x)*H[0, 0, x])/27 - 
          (32*(1 - x)*(153*H[1, 0, x] - 91*H[1, 1, x]))/9 + 
          (128*(-5 + 4*x)*H[2, 0, x])/3 + (1312*(1 + x)*H[2, 1, x])/9 + 
          (64*(6 + 3*x + 8*x^2)*H[2, 2, x])/3 - (32*(-3 + 27*x + 16*x^2)*
            H[3, 1, x])/9 - (64*(-5 + 13*x)*H[-3, 0, 0, x])/3 + 
          (512*x^2*H[-2, -1, 0, x])/3 - (32*(87 - 99*x + 88*x^2)*
            H[-2, 0, 0, x])/9 - 64*(1 + x)*(H[-1, -2, 0, x] + 
            H[-1, 2, 0, x]) - (32*(336 + 261*x + 232*x^2)*H[0, 0, 0, x])/27 - 
          128*(1 - x)*H[1, -2, 0, x] - (64*(1 - x)*(27*H[1, 2, x] + 
             46*H[1, 0, 0, x] + 72*H[1, 1, 0, x]))/9 - 
          (128*(-1 + 2*x)*H[3, 0, 0, x])/3 + 
          (64*(3 + 8*x^2)*H[0, 0, 0, 0, x])/3 - (32*(757 + 359*x)*zeta[2])/
           27 + (64*(27 + x + 20*x^2)*H[-2, x]*zeta[2])/3 + 
          (128*(60 + 93*x + 116*x^2)*H[0, x]*zeta[2])/27 - 
          (32*(1 - x)*(116 + 83*x + 116*x^2)*H[1, x]*zeta[2])/(27*x) + 
          (64*(-1 + 9*x)*H[3, x]*zeta[2])/3 - (256*(1 + x)^3*H[-1, -1, x]*
            zeta[2])/(3*x) + ((1 + x)*(64*(116 - 101*x + 116*x^2)*
              H[-1, 2, x] - 256*(29 + 22*x + 29*x^2)*H[-1, -1, 0, x] + 
             32*(232 + 65*x + 232*x^2)*H[-1, 0, 0, x] - 
             192*(58 - 19*x + 58*x^2)*H[-1, x]*zeta[2]))/(27*x) + 
          (64*(522 - 141*x + 290*x^2)*zeta[3])/27 - 
          (64*(-7 + 5*x)*zeta[2]*zeta[3])/3 - 
          (64*(1 - x)*(2*H[-3, 2, x] - H[-2, 3, x] - 2*H[3, 2, x] + 
             8*H[-3, -1, 0, x] + 2*H[-2, -2, 0, x] - 2*H[-2, -1, 2, x] + 
             2*H[-2, 2, 0, x] + 5*H[3, 1, 0, x] + 4*H[-2, -1, -1, 0, x] + 
             11*H[-2, -1, 0, 0, x] - 8*H[-2, 0, 0, 0, x] + 
             2*H[-3, x]*zeta[2] + 4*H[-2, -1, x]*zeta[2] - 
             2*H[-2, x]*zeta[3]))/3 + ((1 + x)*(-96*(8 + x + 8*x^2)*
              H[-1, 3, x] + 64*(16 + 17*x + 16*x^2)*H[-1, -1, 2, x] + 
             128*(4 - 7*x + 4*x^2)*H[-1, -1, -1, 0, x] + 
             96*(8 - 29*x + 8*x^2)*H[-1, -1, 0, 0, x] - 512*(1 - 4*x + x^2)*
              H[-1, 0, 0, 0, x] + 128*(2 + x + 2*x^2)*(2*H[-1, 2, 1, x] + 3*
                H[-1, 0, x]*zeta[2]) + 64*(4 + 11*x + 4*x^2)*H[-1, x]*
              zeta[3]))/(9*x) + ((1 - x)*(32*(32 + 65*x + 32*x^2)*
              H[1, 3, x] - 96*(16 + 19*x + 16*x^2)*H[1, 1, 2, x] - 
             192*(8 - x + 8*x^2)*H[1, 2, 0, x] + 32*(32 - 7*x + 32*x^2)*
              H[1, 0, 0, 0, x] - 32*(16 + 73*x + 16*x^2)*H[1, 1, 0, 0, x] - 
             96*(32 + 29*x + 32*x^2)*H[1, 1, 1, 0, x] - 
             32*(80 + 77*x + 80*x^2)*H[1, 0, x]*zeta[2] - 
             128*(14 + 11*x + 14*x^2)*H[1, 1, x]*zeta[2] - 
             160*(16 + x + 16*x^2)*H[1, x]*zeta[3]))/(9*x) - 
          (128*(3*H[0, 0, 0, 0, 0, x] - 13*H[0, 0, x]*zeta[3]))/3 - 
          (16*(39 + 5*x)*H[0, x]*zeta[4])/3 + Lp*((6400*(-1 + x))/3 - 
            (32*(100 + 9*x)*H[0, x])/3 + (2912*(-1 + x)*H[1, x])/3 + 
            (32*(-3 + 27*x + 16*x^2)*H[3, x])/3 - 128*(-1 + x)*H[-3, 0, x] - 
            (64*(3 - 9*x + 8*x^2)*H[-2, 0, x])/3 + 
            (4*(1 + x)*(-2952*H[2, x] + 1872*H[-1, 0, x]))/27 - 
            (32*(38 + 29*x)*H[0, 0, x])/3 + 256*(-1 + x)*H[-2, -1, 0, x] - 
            128*(-1 + x)*H[-2, 0, 0, x] + (64*(3 + 8*x^2)*H[0, 0, 0, x])/3 - 
            96*(-1 + x)*H[1, 0, 0, x] - 128*H[0, 0, 0, 0, x] + 
            (32*(67 + 41*x)*zeta[2])/3 + 128*(-1 + x)*H[-2, x]*zeta[2] - 
            (32*(3 + 27*x + 32*x^2)*H[0, x]*zeta[2])/3 + 
            (64*(1 - x)*(4 + 7*x + 4*x^2)*H[1, x]*zeta[2])/(3*x) + 
            64*(5 + 3*x)*H[0, 0, x]*zeta[2] + 
            ((1 + x)*((-256*(2 + x + 2*x^2)*H[-1, 2, x])/3 + 
               (128*(4 - 7*x + 4*x^2)*H[-1, -1, 0, x])/3 - (64*(8 - 5*x + 
                  8*x^2)*H[-1, 0, 0, x])/3 + 64*(4 - x + 4*x^2)*H[-1, x]*
                zeta[2]))/x + (4*(1 + x)*(-1296*H[4, x] + 432*H[2, 0, 0, x] + 
               864*H[2, x]*zeta[2]))/27 - (256*(3 + 5*x^2)*zeta[3])/3 + 
            256*H[0, x]*zeta[3] - 80*(3 + 5*x)*zeta[4]) + 
          (96*(12 + 8*x + 9*x^2 + 16*x^3)*H[3, 0, x] + 
            64*(-6 + 5*x^2 + 8*x^3)*H[2, 0, 0, x] + 96*(15 + 12*x + 35*x^2 + 
              32*x^3)*H[2, 1, 0, x] + 96*(9 + 6*x + 11*x^2 + 8*x^3)*H[2, x]*
             zeta[2] - 96*(21 + 34*x + 40*x^2 + 24*x^3)*H[0, 0, x]*zeta[2] - 
            64*(-15 - 24*x + 26*x^2 + 44*x^3)*H[0, x]*zeta[3] + 
            8*(-15 - 606*x - 421*x^2 + 152*x^3)*zeta[4])/(9*(1 + x)) + 
          (64*(1 + x)*(9*H[2, 3, x] + 3*H[4, 1, x] + 3*H[-1, 3, 0, x] - 
             4*H[2, -2, 0, x] - 9*H[2, 1, 2, x] - 2*H[2, 2, 0, x] + 
             6*H[-1, 2, 0, 0, x] - 6*H[-1, 2, 1, 0, x] + H[2, 0, 0, 0, x] - 
             9*H[2, 1, 0, 0, x] - 15*H[2, 1, 1, 0, x] - 6*H[-1, 2, x]*
              zeta[2] - 13*H[2, 0, x]*zeta[2] - 8*H[2, 1, x]*zeta[2] + 
             3*H[-1, 0, 0, x]*zeta[2] + 9*H[0, 0, 0, x]*zeta[2] - 
             5*H[2, x]*zeta[3] - 6*H[-1, 0, x]*zeta[3] - (3*H[-1, x]*zeta[4])/
              2))/3 - (64*(53 + 15*x)*zeta[5])/3))/(16*nc))


==> anc/TMDPDFN.m <==
TMDpdfN["gg"] = 0. + 1.*delta[1 - x] + as*(-4.934802200544679*delta[1 - x] - 
       3.*Lp^2*delta[1 - x] + Lp*(24. - 12./x - 12.*x + 12.*x^2 - 
         6.*Lh*delta[1 - x] - 12.*plusD[0., 1 - x])) + 
     as^2*(-85.34649558996301 - 99.78215752045685/x - 756.6756476683938*x^4 + 
       160.2193044712562*x^5 - 23.03903743315508*x^6 - 
       62.104684476395086*delta[1 - x] + 16.792503131442203*Lh*delta[1 - x] + 
       4.5*Lp^4*delta[1 - x] + 6.*Log[1 - x] - 36.*Log[1 - x]^2 + 
       1.*(1 - x)^2*(-16.305959302325583*Log[1 - x] - 67.42499020759891*
          Log[1 - x]^2) + 1.*(1 - x)^3*(4.982017982017982*Log[1 - x] - 
         3.1174289245982694*Log[1 - x]^2) + 1.*(1 - x)*(-352.04761388076736 - 
         6.*Log[1 - x] + 18.*Log[1 - x]^2) - 293.*Log[x] + 3.*Log[x]^2 - 
       12.*Log[x]^3 + x^3*(2428.998643147897 - 477.5598548972189*Log[x] + 
         433.57529794149514*Log[x]^2 - 51.513090785447126*Log[x]^3) + 
       x*(221.8731904043225 - 269.*Log[x] - 33.*Log[x]^2 - 24.*Log[x]^3) + 
       x^2*(-1749.3975515463917 - 706.4640151515151*Log[x] - 
         97.54483541430193*Log[x]^2 - 4.948320413436693*Log[x]^3) + 
       Lp*(433.38848689249284 + 59.21762640653615/x - 542.6627860297069*x^4 + 
         105.14900153609831*x^5 - 9.846043165467625*x^6 - 
         108.56564841198295*delta[1 - x] - 45.17356039019579*Lh*
          delta[1 - x] - 144.*Log[1 - x] - 261.2605965463108*(1 - x)^2*
          Log[1 - x] - 65.54942528735633*(1 - x)^3*Log[1 - x] + 
         1.*(1 - x)*(-713.1294943738554 + 72.*Log[1 - x]) + 12.*Log[x] - 
         72.*Log[x]^2 + x*(-845.1873703941234 - 132.*Log[x] - 
           144.*Log[x]^2) + x^2*(521.8977288264662 + 2.2320887991927347*
            Log[x] + 0.9825783972125436*Log[x]^2) + 
         x^3*(368.39046988749175 + 458.7309417040359*Log[x] + 
           103.00736497545009*Log[x]^2) - 90.34712078039158*
          plusD[0., 1 - x]) + 33.585006262884406*plusD[0., 1 - x] + 
       Lp^3*(-72. + 36./x + 36.*x - 36.*x^2 - 22.*delta[1 - x] + 
         18.*Lh*delta[1 - x] + 36.*plusD[0., 1 - x]) + 
       Nf*(-48.44444444444444 + 25.11111111111111/x - 29.111113251155626*
          x^2 + 7.760195141578497*delta[1 - x] + 6.222222222222221*Lh*
          delta[1 - x] + 1.3333333333333333*Lp^3*delta[1 - x] - 
         2.*Log[1 - x] + 1.*(1 - x)*(54.22222222222222 + 2.*Log[1 - x]) + 
         x^3*(1.343964992399878*^-6 - 1.2336221242726255*^-6*Log[x]) + 
         24.666666666666668*Log[x] + 6.*Log[x]^2 + 0.8888888888888888*
          Log[x]^3 + x*(36. + 22.666666666666668*Log[x] + 3.3333333333333335*
            Log[x]^2 + 0.8888888888888888*Log[x]^3) + 12.444444444444445*
          plusD[0., 1 - x] + Lp^2*(-16. + 10.666666666666666*(1 - x) + 
           7.555555555555555/x - 7.555555555555555*x^2 + 3.3333333333333335*
            delta[1 - x] + 2.*Lh*delta[1 - x] + 5.333333333333333*Log[x] + 
           x*(12. + 5.333333333333333*Log[x]) + 4.*plusD[0., 1 - x]) + 
         Lp*(-57.333333333333336 + 56.*(1 - x) + 27.11111111111111/x - 
           37.77777777777778*x^2 + 6.579736267392906*delta[1 - x] + 
           6.666666666666667*Lh*delta[1 - x] + 24.*Log[x] + 
           5.333333333333333*Log[x]^2 + x*(54.666666666666664 + 24.*Log[x] + 
             5.333333333333333*Log[x]^2) + 13.333333333333334*
            plusD[0., 1 - x])) + Lp^2*(659.9999936643499 + 
         0.8431876606683805*x^4 - 3.8417329796640143*x^5 - 
         1.7164912280701754*x^6 - 141.02203300817018*delta[1 - x] + 
         18.*Lh^2*delta[1 - x] - 144.*Log[1 - x] - 2.2517214996174446*
          (1 - x)^2*Log[1 - x] + 96.38817480719794*(1 - x)^3*Log[1 - x] + 
         1.*(1 - x)*(-456. + 288.*Log[1 - x]) + 
         x*(-283.84834368530016 - 288.*Log[x]) + (-330. - 72.*Log[x])/x + 
         x^3*(261.89724310776944 - 44.49895031490553*Log[x]) - 72.*Log[x] + 
         x^2*(-165.33384972889232 + 1.47918188458729*Log[x]) - 
         66.*plusD[0., 1 - x] + Lh*(-144. + 72./x + 72.*x - 72.*x^2 - 
           33.*delta[1 - x] + 72.*plusD[0., 1 - x]) + 
         144.*plusD[1., 1 - x])) + as^3*(31997.096912663168 - 
       1.0589078898860335*^6*x^4 + 65967.73482705458*x^5 - 
       6151.961475586699*x^6 - 4961.132012905556*delta[1 - x] + 
       74.78533937673133*Lh*delta[1 - x] - 4.5*Lp^6*delta[1 - x] + 
       1112.5042671869244*Log[1 - x] - 662.1708567150301*Log[1 - x]^2 - 
       176.*Log[1 - x]^3 + (1 - x)^2*(-4.934802200544679*
          (-16.305959302325583*Log[1 - x] - 67.42499020759891*Log[1 - x]^2) + 
         1.*(11535.257264957265*Log[1 - x] - 499.57325860688553*
            Log[1 - x]^2 - 231.5080745341615*Log[1 - x]^3)) + 
       (1 - x)*(-4.934802200544679*(-352.04761388076736 - 6.*Log[1 - x] + 
           18.*Log[1 - x]^2) + 1.*(-23676.718459689735 - 10.177821542035417*
            Log[1 - x] - 3.5674508620934375*Log[1 - x]^2 - 
           200.*Log[1 - x]^3)) + (1 - x)^3*(-4.934802200544679*
          (4.982017982017982*Log[1 - x] - 3.1174289245982694*Log[1 - x]^2) + 
         1.*(51848.500619578685*Log[1 - x] - 969.0040096230954*Log[1 - x]^2 + 
           2652.9462169553326*Log[1 - x]^3)) + 46139.85372551423*Log[x] + 
       2474.086418387495*Log[x]^2 + 3114.4958099516366*Log[x]^3 - 
       62.*Log[x]^4 + 28.8*Log[x]^5 + (23847.83675357499 + 
         7128.586925899883*Log[x] + 2077.154328659779*Log[x]^2)/x + 
       x*(18718.68095641012 + 15184.772999762425*Log[x] + 
         7286.177575442274*Log[x]^2 - 1451.7301965516265*Log[x]^3 - 
         496.*Log[x]^4 - 100.8*Log[x]^5) + x^2*(448303.280245973 + 
         618618.8865110949*Log[x] + 189910.38647334423*Log[x]^2 + 
         27151.053881794087*Log[x]^3 + 1945.8287910552062*Log[x]^4 + 
         57.284084084084085*Log[x]^5) + x^3*(483762.28296938713 + 
         912867.8787722086*Log[x] + 544446.2279675674*Log[x]^2 + 
         64215.70796935953*Log[x]^3 + 24477.33321799308*Log[x]^4 + 
         378.8297520661157*Log[x]^5) + Lp^5*(108. - 54./x - 54.*x + 54.*x^2 + 
         66.*delta[1 - x] - 27.*Lh*delta[1 - x] - 54.*plusD[0., 1 - x]) + 
       Nf^2*(41.27964004719517 - 60.57489132361303/x - 4.13448275862069*x^4 + 
         0.09665427509293681*x^5 - 0.035789473684210524*x^6 - 
         19.287855837177126*delta[1 - x] - 10.229900191336764*Lh*
          delta[1 - x] - 0.6666666666666666*Lp^4*delta[1 - x] + 
         6.222222222222222*Log[1 - x] + 0.8888888888888888*Log[1 - x]^2 + 
         1.*(1 - x)^2*(-8.486825595984943*Log[1 - x] + 1.2125874125874125*
            Log[1 - x]^2 + 0.0009794319294809011*Log[1 - x]^3) + 
         1.*(1 - x)*(-121.66282779474437 - 17.89087252059497*Log[1 - x] - 
           3.271604938271605*Log[1 - x]^2 + 0.19753086419753085*
            Log[1 - x]^3) + 1.*(1 - x)^3*(0.4094931617055511*Log[1 - x] + 
           0.2931297709923664*Log[1 - x]^2 + 0.4380911435941531*
            Log[1 - x]^3) - 102.72147365317323*Log[x] - 19.224205853928307*
          Log[x]^2 - 1.2181069958847737*Log[x]^3 + 0.09876543209876543*
          Log[x]^4 + x^2*(148.98202614379085 - 20.999877134783144*Log[x] - 
           2.153256704980843*Log[x]^2 - 0.6197339246119734*Log[x]^3 - 
           0.0027378507871321013*Log[x]^4) + x*(-118.21045857406075 - 
           155.48293848852651*Log[x] - 25.3846996810888*Log[x]^2 - 
           1.6131687242798354*Log[x]^3 + 0.09876543209876543*Log[x]^4) + 
         x^3*(21.63037634408602 - 9.745923913043478*Log[x] + 
           4.561757719714964*Log[x]^2 - 0.3809897879025923*Log[x]^3 + 
           0.1307901907356948*Log[x]^4) + Lp*(22.303487011060838 - 
           45.4320987654321/x + 6.819786096256684*x^4 - 1.4100801832760597*
            x^5 + 0.4088717454194793*x^6 - 21.032606299946515*delta[1 - x] - 
           7.4074074074074066*Lh*delta[1 - x] + 1.*(1 - x)*
            (-103.40101262351332 - 15.777777777777779*Log[1 - x]) + 
           2.6666666666666665*Log[1 - x] + 0.0796277145811789*(1 - x)^2*
            Log[1 - x] - 6.523032629558541*(1 - x)^3*Log[1 - x] - 
           80.2835067285081*Log[x] - 18.962962962962962*Log[x]^2 + 
           x*(-79.8318374943883 - 120.06128450628589*Log[x] - 
             18.962962962962962*Log[x]^2) + x^2*(133.99921996879874 - 
             2.4098786828422876*Log[x] - 4.622988505747126*Log[x]^2) + 
           x^3*(-16.70920245398773 - 3.399009900990099*Log[x] - 
             1.7004383828543594*Log[x]^2) - 14.814814814814815*
            plusD[0., 1 - x]) + Lp^2*(26.524913302412614 - 
           25.97530864197531/x + 3.0231124807395995*x^4 - 0.6386516853932585*
            x^5 + 0.18543342269883825*x^6 - 8.090194548632308*delta[1 - x] - 
           4.444444444444445*Lh*delta[1 - x] + 1.*(1 - x)*
            (-39.7037037037037 - 3.5555555555555554*Log[1 - x]) + 
           0.03737373737373737*(1 - x)^2*Log[1 - x] - 2.5785536159600997*
            (1 - x)^3*Log[1 - x] - 34.96296296296296*Log[x] - 
           3.5555555555555554*Log[x]^2 + x*(-36.46118931396523 - 
             34.96296296296296*Log[x] - 3.5555555555555554*Log[x]^2) + 
           x^3*(-9.551818181818183 - 0.3748558246828143*Log[x] - 
             0.8774002954209749*Log[x]^2) + x^2*(51.78239845261122 - 
             4.134747348721148*Log[x] + 0.05705394190871369*Log[x]^2) - 
           8.88888888888889*plusD[0., 1 - x]) + 
         Lp^3*(7.111111111111111 - 5.925925925925926*(1 - x) - 
           4.938271604938271/x + 4.938271604938271*x^2 - 2.962962962962963*
            delta[1 - x] - 0.8888888888888888*Lh*delta[1 - x] + 
           x*(-5.333333333333333 - 4.7407407407407405*Log[x]) - 
           4.7407407407407405*Log[x] - 1.7777777777777777*plusD[0., 1 - x]) - 
         20.45980038267353*plusD[0., 1 - x]) + 149.57067875345635*
        plusD[0., 1 - x] + Nf*(-9621.089590785941 - 64513.179313929315*x^4 + 
         1878.6213307240705*x^5 - 65.33871478315923*x^6 + 
         669.0197491928262*delta[1 - x] + 142.83395045607492*Lh*
          delta[1 - x] - 4.*Lp^5*delta[1 - x] - 34.01488894434796*
          Log[1 - x] + 64.53627106775602*Log[1 - x]^2 + 10.666666666666666*
          Log[1 - x]^3 + 1.*(1 - x)^3*(6458.65815324165*Log[1 - x] - 
           3263.8719923002886*Log[1 - x]^2 + 181.90016638935109*
            Log[1 - x]^3 - 83.59259664877888*Log[1 - x]^4) + 
         1.*(1 - x)^2*(5625.158439490446*Log[1 - x] + 968.988727858293*
            Log[1 - x]^2 + 69.51684470008217*Log[1 - x]^3 + 
           1.5723849372384937*Log[1 - x]^4) + 
         (1 - x)*(-4.934802200544679*(54.22222222222222 + 2.*Log[1 - x]) + 
           1.*(4782.370033498213 + 470.2870991258559*Log[1 - x] + 
             14.110067566265927*Log[1 - x]^2 - 3.45679012345679*
              Log[1 - x]^3 - 0.49382716049382713*Log[1 - x]^4)) - 
         3956.9032392637387*Log[x] - 1343.4788758922616*Log[x]^2 - 
         259.2747952996066*Log[x]^3 - 19.358024691358025*Log[x]^4 - 
         3.7925925925925927*Log[x]^5 + (664.5576023163359 + 
           176.95651548462848*Log[x])/x + x^2*(22640.67214340288 - 
           27711.77269200931*Log[x] - 13513.01415571284*Log[x]^2 - 
           2113.2833545108006*Log[x]^3 - 150.1987534626039*Log[x]^4 - 
           4.214463840399002*Log[x]^5) + x*(21904.75821156083 + 
           162.82994064299692*Log[x] + 899.1983710183482*Log[x]^2 + 
           372.8898137538914*Log[x]^3 + 50.23456790123457*Log[x]^4 + 
           5.674074074074074*Log[x]^5) + x^3*(25910.682542872746 + 
           136126.95015563903*Log[x] - 7284.343866171003*Log[x]^2 + 
           19161.809097688292*Log[x]^3 + 47.58798999165972*Log[x]^4 + 
           426.68602362204723*Log[x]^5) + Lp^4*(80. - 32.*(1 - x) - 
           38.666666666666664/x + 38.666666666666664*x^2 + 12.*delta[1 - x] - 
           14.*Lh*delta[1 - x] + x*(-52. - 16.*Log[x]) - 16.*Log[x] - 
           28.*plusD[0., 1 - x]) + 285.6679009121497*plusD[0., 1 - x] + 
         Lp^2*(-3456.79931138772 + 1981.4759725400459*x^4 - 
           273.49252669039146*x^5 + 43.71372930866602*x^6 + 
           528.5060944656618*delta[1 - x] - 40.*Lh^2*delta[1 - x] + 
           422.*Log[1 - x] + 210.18250377073906*(1 - x)^2*Log[1 - x] - 
           291.50590219224284*(1 - x)^3*Log[1 - x] + 
           (1 - x)*(-52.63789013914324 + 1.*(2391.58060063184 - 
               1002.6666666666666*Log[1 - x]) - 3.*(54.22222222222222 + 2.*
                Log[1 - x])) - 438.0466326947806*Log[x] + 15.777777777777779*
            Log[x]^2 - 40.59259259259259*Log[x]^3 + 
           (963.0529572393607 + 254.22222222222223*Log[x])/x + 
           x^3*(1425.3871666439354 - 3957.1627167021566*Log[x] + 
             142.9264853977845*Log[x]^2 - 229.83758700696055*Log[x]^3) + 
           x^2*(-4043.272306725517 - 1556.9377652050919*Log[x] - 
             204.99138461538462*Log[x]^2 - 9.75536809815951*Log[x]^3) + 
           x*(3025.5871973176045 + 782.9493723062367*Log[x] + 
             398.8888888888889*Log[x]^2 + 66.07407407407408*Log[x]^3) + 
           Lh*(504. - 336.*(1 - x) - 242.66666666666666/x + 306.6666666666667*
              x^2 + 93.17356039019579*delta[1 - x] - 144.*Log[x] - 
             32.*Log[x]^2 + x*(-408. - 144.*Log[x] - 32.*Log[x]^2) - 
             160.*plusD[0., 1 - x]) + 186.34712078039155*plusD[0., 1 - x] - 
           320.*plusD[1., 1 - x]) + Lp*(-8503.2424511312 - 
           15276.697654941374*x^4 + 474.7271186440678*x^5 + 
           1.5502901353965184*x^6 + 818.6511619295711*delta[1 - x] - 
           37.33333333333333*Lh^2*delta[1 - x] + 614.6666666666666*
            Log[1 - x] + 72.*Log[1 - x]^2 + 1.*(1 - x)^3*
            (-1011.3184764991896*Log[1 - x] - 32.71915584415584*
              Log[1 - x]^2 - 72.38334858188472*Log[1 - x]^3) + 
           1.*(1 - x)^2*(633.7175208581644*Log[1 - x] + 50.61092985318108*
              Log[1 - x]^2 - 1.6919385796545106*Log[1 - x]^3) + 
           (1 - x)*(-276.348923230502 + 1.*(5407.761735262948 - 
               767.7840390468489*Log[1 - x] - 39.111111111111114*
                Log[1 - x]^2 - 2.962962962962963*Log[1 - x]^3)) - 
           2209.96197587989*Log[x] - 727.9205325032043*Log[x]^2 - 
           75.55555555555556*Log[x]^3 - 23.703703703703702*Log[x]^4 + 
           (1268.0825166646969 + 144.06448189823294*Log[x])/x + 
           x^2*(-170442.42883820794 - 65208.60409745293*Log[x] - 
             9891.282345442958*Log[x]^2 - 717.4545119705341*Log[x]^3 - 
             21.00261780104712*Log[x]^4) + x*(7355.522547590498 + 
             652.5855541115209*Log[x] + 859.8480536432013*Log[x]^2 + 
             278.0740740740741*Log[x]^3 + 36.96296296296296*Log[x]^4) + 
           x^3*(184165.51126760565 - 92167.09335443038*Log[x] + 
             37876.07524536532*Log[x]^2 - 3268.308201058201*Log[x]^3 + 
             948.1076534903281*Log[x]^4) + Lh*(439.99999999999994 - 
             225.33333333333331/x + 249.3333461736004*x^2 + 
             241.12489177460347*delta[1 - x] + 12.*Log[1 - x] - 
             6.*(1 - x)*(54.22222222222222 + 2.*Log[1 - x]) + 
             x^3*(-8.063789954399268*^-6 + 7.401732745635753*^-6*Log[x]) - 
             148.*Log[x] - 36.*Log[x]^2 - 5.333333333333333*Log[x]^3 + 
             x*(-290.66666666666663 - 136.*Log[x] - 20.*Log[x]^2 - 
               5.333333333333333*Log[x]^3) - 149.33333333333331*
              plusD[0., 1 - x]) + 482.2497835492069*plusD[0., 1 - x] - 
           298.6666666666667*plusD[1., 1 - x]) + 
         Lp^3*(-510.2247078498242 + 106.8391881342701*x^4 - 
           22.198295894655306*x^5 + 6.443130118289354*x^6 + 
           160.09672284734938*delta[1 - x] - 12.*Lh^2*delta[1 - x] + 
           (1 - x)*(-168. + 1.*(394.962962962963 - 218.07407407407408*
                Log[1 - x])) + 96.*Log[1 - x] + 1.2991094814038764*(1 - x)^2*
            Log[1 - x] - 88.23205741626795*(1 - x)^3*Log[1 - x] + 
           54.22222222222223*Log[x] - 34.96296296296296*Log[x]^2 + 
           (269.77777777777777 + 76.44444444444444*Log[x])/x + 
           x^3*(-381.7455268389662 + 13.218095238095238*Log[x] - 
             36.61378413524057*Log[x]^2) + x^2*(303.09820585457976 + 
             16.407482305358947*Log[x] + 2.121037463976945*Log[x]^2) + 
           x*(201.34355990591797 + 172.14814814814815*Log[x] + 
             29.037037037037038*Log[x]^2) + Lh*(144. - 64.*(1 - x) - 
             69.33333333333333/x + 69.33333333333333*x^2 - 10.666666666666666*
              delta[1 - x] + x*(-96. - 32.*Log[x]) - 32.*Log[x] - 
             48.*plusD[0., 1 - x]) - 21.333333333333336*plusD[0., 1 - x] - 
           96.*plusD[1., 1 - x])) + Lp*(63510.24924319923 - 
         861827.5819214457*x^4 + 63097.82789896782*x^5 - 
         7065.340424881403*x^6 - 2009.5104438013373*delta[1 - x] - 
         100.75501878865326*Lh^2*delta[1 - x] - 4927.34833281234*Log[1 - x] - 
         864.*Log[1 - x]^2 + 432.*Log[1 - x]^3 + 
         (1 - x)*(-4.934802200544679*(-713.1294943738554 + 72.*Log[1 - x]) + 
           1.*(-25888.662613214627 + 4757.308182503113*Log[1 - x] - 
             180.*Log[1 - x]^2 - 216.*Log[1 - x]^3)) + 
         (1 - x)^2*(1289.2693667523502*Log[1 - x] + 
           1.*(4977.682914572864*Log[1 - x] + 413.50647820965844*
              Log[1 - x]^2 + 917.770731707317*Log[1 - x]^3)) + 
         (1 - x)^3*(323.47344815248505*Log[1 - x] + 
           1.*(83344.1506373117*Log[1 - x] + 1595.6659242761693*
              Log[1 - x]^2 + 5467.282717282717*Log[1 - x]^3)) + 
         (-20564.254874376566 - 3873.2331640280036*Log[x])/x - 
         2094.961061722722*Log[x] + 11134.97485970982*Log[x]^2 - 
         420.*Log[x]^3 + 180.*Log[x]^4 + x*(47606.76014961708 + 
           10492.496295308121*Log[x] - 3293.438763701927*Log[x]^2 - 
           1920.*Log[x]^3 - 648.*Log[x]^4) + x^2*(-1.274701679600484*^6 - 
           325331.93987308803*Log[x] - 38185.865381760916*Log[x]^2 - 
           1827.3906150919468*Log[x]^3 - 23.18308227114716*Log[x]^4) + 
         x^3*(1.9925030440314242*^6 - 2746.9410713574525*Log[x] + 
           558042.4703187043*Log[x]^2 + 30022.539358600585*Log[x]^3 + 
           17054.803303303303*Log[x]^4) + Lh*(915.099048694391 + 
           397.18290754543466/x + 4540.0538860103625*x^4 - 
           961.3158268275372*x^5 + 138.2342245989305*x^6 - 
           210.66115828700458*delta[1 - x] - 36.*Log[1 - x] + 
           216.*Log[1 - x]^2 - 6.*(1 - x)^2*(-16.305959302325583*Log[1 - x] - 
             67.42499020759891*Log[1 - x]^2) - 6.*(1 - x)^3*
            (4.982017982017982*Log[1 - x] - 3.1174289245982694*
              Log[1 - x]^2) - 6.*(1 - x)*(-352.04761388076736 - 
             6.*Log[1 - x] + 18.*Log[1 - x]^2) + 1758.*Log[x] - 
           18.*Log[x]^2 + 72.*Log[x]^3 + x^2*(10697.895346855657 + 
             4238.784090909091*Log[x] + 585.2690124858116*Log[x]^2 + 
             29.689922480620154*Log[x]^3) + x*(-1532.7491800032412 + 
             1614.*Log[x] + 198.*Log[x]^2 + 144.*Log[x]^3) + 
           x^3*(-14573.99185888738 + 2865.3591293833133*Log[x] - 
             2601.451787648971*Log[x]^2 + 309.07854471268274*Log[x]^3) - 
           403.02007515461287*plusD[0., 1 - x]) - 421.32231657401076*
          plusD[0., 1 - x] - 806.0401503092262*plusD[1., 1 - x]) + 
       Lp^4*(-2507.9999809930496 - 2.5295629820051415*x^4 + 
         11.525198938992043*x^5 + 5.149473684210526*x^6 + 
         263.7727089269616*delta[1 - x] - 54.*Lh^2*delta[1 - x] + 
         432.*Log[1 - x] + 6.755164498852334*(1 - x)^2*Log[1 - x] - 
         289.1645244215938*(1 - x)^3*Log[1 - x] - 3.*(1 - x)*
          (-456. + 288.*Log[1 - x]) + x^2*(232.00154918667693 - 
           4.43754565376187*Log[x]) + 216.*Log[x] + 
         x^3*(-785.6917293233083 + 133.49685094471658*Log[x]) + 
         (1254. + 216.*Log[x])/x + x*(1115.5450310559004 + 864.*Log[x]) + 
         Lh*(432. - 216./x - 216.*x + 216.*x^2 + 231.*delta[1 - x] - 
           216.*plusD[0., 1 - x]) + 462.*plusD[0., 1 - x] - 
         432.*plusD[1., 1 - x]) + Lp^2*(15798.332622293115 - 
         69485.5048453716*x^4 + 8942.853549976218*x^5 - 
         1265.782794248302*x^6 - 3667.387939639137*delta[1 - x] + 
         359.8678019509789*Lh^2*delta[1 - x] - 4480.942415607831*Log[1 - x] + 
         1836.*Log[1 - x]^2 + (1 - x)*(-4.934802200544679*
            (-456. + 288.*Log[1 - x]) + 1.*(-19827.69775244964 + 
             13803.10786497253*Log[1 - x] - 864.*Log[1 - x]^2) - 
           3.*(-352.04761388076736 - 6.*Log[1 - x] + 18.*Log[1 - x]^2)) + 
         (1 - x)^3*(-475.6565771450456*Log[1 - x] - 
           3.*(4.982017982017982*Log[1 - x] - 3.1174289245982694*
              Log[1 - x]^2) + 1.*(6261.096*Log[1 - x] + 1819.5390334572492*
              Log[1 - x]^2)) + (1 - x)^2*(11.11180021132593*Log[1 - x] - 
           3.*(-16.305959302325583*Log[1 - x] - 67.42499020759891*
              Log[1 - x]^2) + 1.*(-9879.127253446448*Log[1 - x] + 
             3161.6340718105425*Log[1 - x]^2)) + 11035.197893466688*Log[x] - 
         1305.*Log[x]^2 + 324.*Log[x]^3 + (3687.2934520953386 + 
           355.3057584392169*Log[x])/x + x*(-20538.495230499022 + 
           1013.115168784338*Log[x] - 3933.*Log[x]^2 - 1080.*Log[x]^3) + 
         x^2*(18779.24923072058 + 8430.380350160754*Log[x] + 
           866.7824184863595*Log[x]^2 + 29.328877324226163*Log[x]^3) + 
         x^3*(43017.25586554944 + 74998.2541516699*Log[x] + 
           13786.619577697456*Log[x]^2 + 4585.711153705386*Log[x]^3) - 
         729.4825116651139*plusD[0., 1 - x] + Lh*(-4395.107887598089 + 
           542.0827246823494/x + 3255.9767161782415*x^4 - 630.8940092165899*
            x^5 + 59.07625899280575*x^6 - 364.74125583255693*delta[1 - x] + 
           864.*Log[1 - x] + 1567.5635792778648*(1 - x)^2*Log[1 - x] + 
           393.296551724138*(1 - x)^3*Log[1 - x] - 6.*(1 - x)*
            (-713.1294943738554 + 72.*Log[1 - x]) - 72.*Log[x] + 
           432.*Log[x]^2 + x^3*(-2210.3428193249506 - 2752.385650224215*
              Log[x] - 618.0441898527006*Log[x]^2) + 
           x^2*(-4028.774856080363 - 13.39253279515641*Log[x] - 
             5.895470383275262*Log[x]^2) + x*(5968.512705486307 + 
             792.*Log[x] + 864.*Log[x]^2) + 1439.4712078039156*
            plusD[0., 1 - x]) + 2878.942415607831*plusD[1., 1 - x]) + 
       Lp^3*(6579.9999877091705 + 2488.5698666049357*x^4 - 
         338.04204885608254*x^5 + 60.020175198252716*x^6 - 
         2313.314036534525*delta[1 - x] - 36.*Lh^3*delta[1 - x] - 
         2016.*Log[1 - x] + 864.*Log[1 - x]^2 + 
         (1 - x)*(-3.*(-713.1294943738554 + 72.*Log[1 - x]) + 
           1.*(-5289.553932486265 + 7056.*Log[1 - x] - 1728.*Log[1 - x]^2)) + 
         (1 - x)^3*(196.648275862069*Log[1 - x] + 
           1.*(1971.6950398040417*Log[1 - x] - 1079.9410358565738*
              Log[1 - x]^2)) + (1 - x)^2*(783.7817896389324*Log[1 - x] + 
           1.*(-1591.7325134511914*Log[1 - x] - 1.180263157894737*
              Log[1 - x]^2)) - 1260.*Log[x] + 360.*Log[x]^2 + 
         x*(-17.65300466776671 - 4500.*Log[x] - 720.*Log[x]^2) + 
         x^3*(1813.3730483156003 - 2114.7159394673386*Log[x] - 
           224.41592648032417*Log[x]^2) + (-6207.735603901958 - 
           2376.*Log[x] - 144.*Log[x]^2)/x + x^2*(-5243.491038715221 - 
           58.724932329220984*Log[x] - 7.0261799392501825*Log[x]^2) + 
         Lh^2*(432. - 216./x - 216.*x + 216.*x^2 + 198.*delta[1 - x] - 
           216.*plusD[0., 1 - x]) + 1656.9586376588254*plusD[0., 1 - x] + 
         Lh*(-4751.999961986099 - 5.059125964010283*x^4 + 23.050397877984086*
            x^5 + 10.298947368421052*x^6 + 828.4793188294127*delta[1 - x] + 
           864.*Log[1 - x] + 13.510328997704669*(1 - x)^2*Log[1 - x] - 
           578.3290488431876*(1 - x)^3*Log[1 - x] - 6.*(1 - x)*
            (-456. + 288.*Log[1 - x]) + x^2*(596.0030983733539 - 
             8.87509130752374*Log[x]) + 432.*Log[x] + 
           x^3*(-1571.3834586466166 + 266.99370188943317*Log[x]) + 
           (2376. + 432.*Log[x])/x + x*(2099.0900621118008 + 1728.*Log[x]) + 
           792.*plusD[0., 1 - x] - 864.*plusD[1., 1 - x]) + 
         1584.*plusD[1., 1 - x] - 864.*plusD[2., 1 - x]))
 
TMDpdfN["gq"] = as*(Lp*(5.333333333333334 - 5.333333333333333/x - 
         2.6666666666666665*x) + 2.6666666666666665*x) + 
     as^2*(25.143090689292322 - 44.347625564647444/x - 
       72.93175074183976*x^4 + 7.84991423670669*x^5 - 
       1.2441960447119518*x^6 + Lp^3*(-16. + 16./x + 8.*x) - 
       20.444444444444443*Log[1 - x] - 4.888888888888889*Log[1 - x]^2 - 
       1.4814814814814814*Log[1 - x]^3 + 1.*(1 - x)^2*
        (-43.856670341786106*Log[1 - x] - 25.43354037267081*Log[1 - x]^2 - 
         2.727390180878553*Log[1 - x]^3) + 1.*(1 - x)*(-68.91009952240897 - 
         41.77777777777778*Log[1 - x] - 21.77777777777778*Log[1 - x]^2 - 
         1.4814814814814814*Log[1 - x]^3) + 1.*(1 - x)^3*
        (101.27627627627628*Log[1 - x] - 26.974308300395258*Log[1 - x]^2 + 
         8.67537122375832*Log[1 - x]^3) + Nf*(-25.48148148148148 + 
         11.061728395061728/x + 32.004682843763305*x - 25.001344086021504*
          x^2 + 10.776111408677021*x^3 - 0.7109533468559838*x^4 - 
         0.06066734074823053*x^5 - 0.0201765447667087*x^6 + 
         Lp^2*(-5.333333333333333 + 1.7777777777777777*(1 - x) + 
           3.5555555555555554/x + 3.5555555555555554*x) + 
         1.1851851851851851*Log[1 - x] + 0.8888888888888888*Log[1 - x]^2 + 
         1.*(1 - x)^3*(3.6768968456947997*Log[1 - x] + 0.31933701657458563*
            Log[1 - x]^2) + 1.*(1 - x)*(8.493827160493828 + 
           4.7407407407407405*Log[1 - x] + 0.8888888888888888*Log[1 - x]^2) + 
         1.*(1 - x)^2*(6.599383667180278*Log[1 - x] + 1.8374578177727785*
            Log[1 - x]^2) + Lp*(-24.888888888888886 + 11.851851851851851/x + 
           34.08572858572859*x - 24.312534209085932*x^2 + 10.164082687338501*
            x^3 - 0.8577745025792188*x^4 - 0.030690537084398978*x^5 - 
           0.08584686774941995*x^6 + 3.5555555555555554*Log[1 - x] + 
           6.978095238095238*(1 - x)^2*Log[1 - x] + 4.588987217305801*
            (1 - x)^3*Log[1 - x] + 1.*(1 - x)*(5.925925925925926 + 
             3.5555555555555554*Log[1 - x]))) - 66.66666666666667*Log[x] + 
       12.444444444444445*Log[x]^2 - 4.148148148148148*Log[x]^3 + 
       x*(35.77818494077965 - 39.111111111111114*Log[x] + 
         9.333333333333334*Log[x]^2 - 3.259259259259259*Log[x]^3) + 
       x^2*(-86.2200328407225 + 2.688618925831202*Log[x] + 
         0.1952662721893491*Log[x]^2 + 0.001443001443001443*Log[x]^3) + 
       x^3*(124.8205078876491 + 67.72398685651697*Log[x] + 
         11.018819503849445*Log[x]^2 + 2.7276657060518734*Log[x]^3) + 
       Lp^2*(130.66666666666669 - 9.073199527744983*x^4 + 
         1.3794506612410986*x^5 - 1.1011826544021024*x^6 + 
         Lh*(-32. + 32./x + 16.*x) + 23.11111111111111*Log[1 - x] + 
         45.57465794170137*(1 - x)^2*Log[1 - x] + 31.727268369841347*
          (1 - x)^3*Log[1 - x] + 1.*(1 - x)*(-47.111111111111114 + 
           23.11111111111111*Log[1 - x]) + x*(68.4150289017341 - 
           35.55555555555556*Log[x]) + (-141.33333333333334 - 32.*Log[x])/x + 
         x^2*(-151.83575418994414 + 0.15075707702435814*Log[x]) - 
         24.88888888888889*Log[x] + x^3*(70.8823244552058 + 
           1.5782652043868395*Log[x])) + Lp*(114.08632883681663 + 
         10.318945069571619/x - 16.*Lh*x - 7.902693310165074*x^4 + 
         2.719227674979887*x^5 + 0.21675531914893617*x^6 - 
         69.33333333333333*Log[1 - x] - 8.88888888888889*Log[1 - x]^2 + 
         1.*(1 - x)^2*(-130.5878661087866*Log[1 - x] - 18.435830277632267*
            Log[1 - x]^2) + 1.*(1 - x)*(-130.12549937487285 - 
           37.333333333333336*Log[1 - x] - 8.88888888888889*Log[1 - x]^2) + 
         1.*(1 - x)^3*(-88.17281879194631*Log[1 - x] + 8.163377192982455*
            Log[1 - x]^2) + 49.77777777777778*Log[x] - 24.88888888888889*
          Log[x]^2 + x*(-435.2828481525392 + 62.22222222222222*Log[x] - 
           19.555555555555557*Log[x]^2) + x^2*(430.7011207970112 + 
           0.3026389668725435*Log[x] + 0.03954802259887006*Log[x]^2) + 
         x^3*(-178.48953068592058 + 10.917067307692308*Log[x] + 
           1.697350069735007*Log[x]^2))) + 
     as^3*(-5781.01214682237 + Lp^5*(24.000000000000004 - 24./x - 12.*x) + 
       44.78000835051254*Lh*x - 94511.77090261626*x^4 + 
       3406.906761190654*x^5 - 342.0538838532933*x^6 - 
       1939.7335830714487*Log[1 - x] - 819.4827379223443*Log[1 - x]^2 - 
       202.82017815842863*Log[1 - x]^3 - 30.5761316872428*Log[1 - x]^4 - 
       2.4691358024691357*Log[1 - x]^5 + (1 - x)^2*
        (-4.934802200544679*(-43.856670341786106*Log[1 - x] - 
           25.43354037267081*Log[1 - x]^2 - 2.727390180878553*Log[1 - x]^3) + 
         1.*(-4439.252988047809*Log[1 - x] - 3650.0775862068967*
            Log[1 - x]^2 - 990.4029850746268*Log[1 - x]^3 - 
           114.33326897084379*Log[1 - x]^4 - 5.3150751333010176*
            Log[1 - x]^5)) + (1 - x)*(-4.934802200544679*
          (-68.91009952240897 - 41.77777777777778*Log[1 - x] - 
           21.77777777777778*Log[1 - x]^2 - 1.4814814814814814*
            Log[1 - x]^3) + 1.*(-1728.7856576399672 - 3150.6776095195787*
            Log[1 - x] - 1600.9728102184947*Log[1 - x]^2 - 
           435.1515723649969*Log[1 - x]^3 - 58.39506172839506*Log[1 - x]^4 - 
           2.4691358024691357*Log[1 - x]^5)) + 
       (1 - x)^3*(-4.934802200544679*(101.27627627627628*Log[1 - x] - 
           26.974308300395258*Log[1 - x]^2 + 8.67537122375832*Log[1 - x]^3) + 
         1.*(32059.028350515466*Log[1 - x] - 409.55625790139067*
            Log[1 - x]^2 + 3663.991245136187*Log[1 - x]^3 + 
           121.32318710832587*Log[1 - x]^4 + 89.44044502617801*
            Log[1 - x]^5)) + Nf^2*(61.06774865699044 + 
         Lp^3*(3.5555555555555554 - 1.1851851851851851*(1 - x) - 
           2.3703703703703702/x - 2.3703703703703702*x) - 
         27.279733843564706/x - 44.417987075650196*x - 26.247694334650856*
          x^2 + 21.88598781549173*x^3 + 0.8288920056100981*x^4 + 
         0.1076417419884963*x^5 + 0.02021772939346812*x^6 - 
         8.296296296296296*Log[1 - x] - 4.345679012345679*Log[1 - x]^2 - 
         0.9876543209876543*Log[1 - x]^3 + Lp^2*(24.888888888888886 - 
           11.851851851851851/x - 34.08572858572859*x + 24.31253451131971*
            x^2 - 10.164082687338501*x^3 + 0.8577745025792188*x^4 + 
           0.030690537084398978*x^5 + 0.08584686774941995*x^6 + 
           1.*(1 - x)*(-5.925925925925926 - 3.5555555555555554*Log[1 - x]) - 
           3.5555555555555554*Log[1 - x] - 6.978095238095238*(1 - x)^2*
            Log[1 - x] - 4.588987217305801*(1 - x)^3*Log[1 - x]) + 
         1.*(1 - x)^2*(-4.360513532269257*Log[1 - x] - 7.796178343949045*
            Log[1 - x]^2 - 1.8771084337349397*Log[1 - x]^3) + 
         1.*(1 - x)*(-13.244805193387293 - 12.246913580246913*Log[1 - x] - 
           5.530864197530864*Log[1 - x]^2 - 0.9876543209876543*
            Log[1 - x]^3) + 1.*(1 - x)^3*(27.913618677042802*Log[1 - x] - 
           10.49977588525325*Log[1 - x]^2 + 1.2904073587385019*
            Log[1 - x]^3) + Lp*(53.333333333333336 - 19.753086419753085/x - 
           103.52490372635633*x + 100.00537221795855*x^2 - 
           43.10444874274661*x^3 + 2.843813387423935*x^4 + 
           0.24267100977198697*x^5 + 0.08070500927643785*x^6 - 
           11.851851851851851*Log[1 - x] - 3.5555555555555554*Log[1 - x]^2 + 
           1.*(1 - x)^2*(-26.39753737906772*Log[1 - x] - 7.349827387802072*
              Log[1 - x]^2) + 1.*(1 - x)*(-9.876543209876543 - 
             11.851851851851851*Log[1 - x] - 3.5555555555555554*
              Log[1 - x]^2) + 1.*(1 - x)^3*(-14.707587382779199*Log[1 - x] - 
             1.2773480662983425*Log[1 - x]^2))) + 10576.670708024894*Log[x] - 
       1170.7587186262226*Log[x]^2 + 911.287682068523*Log[x]^3 - 
       58.76543209876543*Log[x]^4 + 10.587654320987655*Log[x]^5 + 
       (9340.6870238563 + 2860.5342887466486*Log[x] + 923.1797016265684*
          Log[x]^2)/x + x*(19611.245627469056 + 478.2703489846124*Log[x] + 
         1376.8557494240706*Log[x]^2 - 153.21994034339727*Log[x]^3 + 
         3.720164609053498*Log[x]^4 - 13.948971193415638*Log[x]^5) + 
       x^2*(30566.664811476672 + 20646.511902525468*Log[x] + 
         595.7540407497181*Log[x]^2 - 244.7558051372226*Log[x]^3 - 
         25.033492822966508*Log[x]^4 - 0.7566742944317315*Log[x]^5) + 
       x^3*(35210.52952516608 + 151301.8124360537*Log[x] + 
         6192.450254632087*Log[x]^2 + 16390.839774993303*Log[x]^3 + 
         710.5834378920954*Log[x]^4 + 304.8141745894555*Log[x]^5) + 
       Lp^4*(-509.33333333333337 + Lh*(96.00000000000001 - 96./x - 48.*x) + 
         27.219598583234948*x^4 - 4.138351983723296*x^5 + 
         3.303547963206307*x^6 - 69.33333333333333*Log[1 - x] - 
         136.7239738251041*(1 - x)^2*Log[1 - x] - 95.18180510952405*(1 - x)^3*
          Log[1 - x] - 3.*(1 - x)*(-47.111111111111114 + 23.11111111111111*
            Log[1 - x]) + x^3*(-212.6469733656174 - 4.734795613160518*
            Log[x]) + x^2*(455.5072625698324 - 0.45227123107307443*Log[x]) + 
         74.66666666666667*Log[x] + (541.3333333333334 + 96.*Log[x])/x + 
         x*(-158.57842003853565 + 106.66666666666667*Log[x])) + 
       Lp^3*(2188.7013149360337 + Lh^2*(96.00000000000001 - 96./x - 48.*x) + 
         216.74166202004744*x^4 - 6.885050350642055*x^5 + 
         5.229430285558787*x^6 + 532.7407407407408*Log[1 - x] - 
         78.41975308641975*Log[1 - x]^2 + (1 - x)^2*
          (1.*(1003.5186880244089*Log[1 - x] - 210.45609756097562*
              Log[1 - x]^2) - 3.*(-130.5878661087866*Log[1 - x] - 
             18.435830277632267*Log[1 - x]^2)) + 
         (1 - x)*(1.*(-699.1397681850358 + 534.9135802469136*Log[1 - x] - 
             105.08641975308642*Log[1 - x]^2) - 3.*(-130.12549937487285 - 
             37.333333333333336*Log[1 - x] - 8.88888888888889*
              Log[1 - x]^2)) + (1 - x)^3*(1.*(479.79991663193*Log[1 - x] - 
             270.2808174027686*Log[1 - x]^2) - 
           3.*(-88.17281879194631*Log[1 - x] + 8.163377192982455*
              Log[1 - x]^2)) - 647.1111111111111*Log[x] + 
         127.60493827160494*Log[x]^2 + x*(2911.6675014624607 - 
           551.3086419753087*Log[x] - 85.13580246913581*Log[x]^2) + 
         (-2580.8555798211883 - 1034.6666666666667*Log[x] - 64.*Log[x]^2)/x + 
         x^3*(949.2404102395799 - 62.68377189763163*Log[x] - 
           10.193655894911785*Log[x]^2) + x^2*(-3511.0382108758818 - 
           5.208838087925717*Log[x] + 0.26497312603956175*Log[x]^2) + 
         Lh*(-960.0000000000001 + 54.439197166469896*x^4 - 
           8.276703967446592*x^5 + 6.607095926412614*x^6 - 
           138.66666666666666*Log[1 - x] - 273.4479476502082*(1 - x)^2*
            Log[1 - x] - 190.3636102190481*(1 - x)^3*Log[1 - x] - 
           6.*(1 - x)*(-47.111111111111114 + 23.11111111111111*Log[1 - x]) + 
           x^3*(-425.2939467312348 - 9.469591226321036*Log[x]) + 
           x^2*(911.0145251396648 - 0.9045424621461489*Log[x]) + 
           149.33333333333334*Log[x] + (1024. + 192.*Log[x])/x + 
           x*(-322.4901734104046 + 213.33333333333334*Log[x]))) + 
       Lp^2*(1933.8099868275976 + 48.*Lh^2*x - 2696.20841223172*x^4 + 
         221.1951952296052*x^5 - 53.40395994638568*x^6 - 
         69.90772532548229*Log[1 - x] + 401.33333333333337*Log[1 - x]^2 + 
         81.48148148148148*Log[1 - x]^3 + (1 - x)^3*
          (-156.56779376876466*Log[1 - x] + 
           1.*(-2356.8278867102395*Log[1 - x] + 1463.3826940231936*
              Log[1 - x]^2 + 2.7379209370424595*Log[1 - x]^3) - 
           3.*(101.27627627627628*Log[1 - x] - 26.974308300395258*
              Log[1 - x]^2 + 8.67537122375832*Log[1 - x]^3)) + 
         (1 - x)*(-4.934802200544679*(-47.111111111111114 + 23.11111111111111*
              Log[1 - x]) - 3.*(-68.91009952240897 - 41.77777777777778*
              Log[1 - x] - 21.77777777777778*Log[1 - x]^2 - 
             1.4814814814814814*Log[1 - x]^3) + 1.*(-3425.184550837438 + 
             376.8817773834021*Log[1 - x] + 202.96296296296296*Log[1 - x]^2 + 
             77.03703703703704*Log[1 - x]^3)) + (1 - x)^2*
          (-224.90192229977893*Log[1 - x] - 
           3.*(-43.856670341786106*Log[1 - x] - 25.43354037267081*
              Log[1 - x]^2 - 2.727390180878553*Log[1 - x]^3) + 
           1.*(-1963.4722703639516*Log[1 - x] + 578.307392996109*
              Log[1 - x]^2 + 149.86790986790987*Log[1 - x]^3)) + 
         4031.9774564854847*Log[x] - 709.3333333333334*Log[x]^2 + 
         118.32098765432099*Log[x]^3 + (1070.0740653773896 + 
           61.91367041742973*Log[x])/x + x*(-8918.823405201943 + 
           820.6149813000268*Log[x] + 69.77777777777777*Log[x]^2 - 
           143.50617283950618*Log[x]^3) + x^2*(8008.203908202709 + 
           353.8226476000432*Log[x] + 31.718793498333543*Log[x]^2 + 
           1.9280765622713933*Log[x]^3) + x^3*(-1344.589669101061 + 
           2387.4631161527404*Log[x] + 290.55994579665384*Log[x]^2 + 
           126.41342689206148*Log[x]^3) + Lh*(-1083.3572988527071 + 
           336.9256554143775/x + 47.41615986099045*x^4 - 16.315366049879323*
            x^5 - 1.300531914893617*x^6 + 416.*Log[1 - x] + 
           53.333333333333336*Log[1 - x]^2 - 6.*(1 - x)^2*
            (-130.5878661087866*Log[1 - x] - 18.435830277632267*
              Log[1 - x]^2) - 6.*(1 - x)*(-130.12549937487285 - 
             37.333333333333336*Log[1 - x] - 8.88888888888889*Log[1 - x]^2) - 
           6.*(1 - x)^3*(-88.17281879194631*Log[1 - x] + 8.163377192982455*
              Log[1 - x]^2) - 298.6666666666667*Log[x] + 149.33333333333334*
            Log[x]^2 + x^3*(1070.9371841155235 - 65.50240384615385*Log[x] - 
             10.184100418410042*Log[x]^2) + x^2*(-2584.206724782067 - 
             1.8158338012352608*Log[x] - 0.23728813559322037*Log[x]^2) + 
           x*(2723.116751831139 - 373.3333333333333*Log[x] + 
             117.33333333333334*Log[x]^2))) + 
       Lp*(14493.993623230146 - 44443.10002493788*x^4 + 
         2245.927755620569*x^5 - 316.2546650189452*x^6 - 
         2710.632050037975*Log[1 - x] - 631.9608302076974*Log[1 - x]^2 - 
         98.37037037037037*Log[1 - x]^3 + 2.962962962962963*Log[1 - x]^4 + 
         (1 - x)^2*(-4.934802200544679*(-130.5878661087866*Log[1 - x] - 
             18.435830277632267*Log[1 - x]^2) + 
           1.*(-19694.373446046742*Log[1 - x] - 3813.112737920937*
              Log[1 - x]^2 - 256.57773851590105*Log[1 - x]^3 + 
             2.4305993690851735*Log[1 - x]^4)) + 
         (1 - x)*(-4.934802200544679*(-130.12549937487285 - 
             37.333333333333336*Log[1 - x] - 8.88888888888889*Log[1 - x]^2) + 
           1.*(-3860.0533464606856 - 3908.520773674076*Log[1 - x] - 
             1250.6405534717983*Log[1 - x]^2 - 20.14814814814815*
              Log[1 - x]^3 + 2.962962962962963*Log[1 - x]^4)) + 
         (1 - x)^3*(-4.934802200544679*(-88.17281879194631*Log[1 - x] + 
             8.163377192982455*Log[1 - x]^2) + 
           1.*(-12846.587389380531*Log[1 - x] + 9866.317208564631*
              Log[1 - x]^2 + 161.31744749596123*Log[1 - x]^3 + 
             313.005082592122*Log[1 - x]^4)) + 
         (-8817.714441401777 - 1721.4369617902225*Log[x])/x - 
         5158.830287533549*Log[x] + 3366.338494745855*Log[x]^2 - 
         331.85185185185185*Log[x]^3 + 66.17283950617283*Log[x]^4 + 
         x*(-42429.80072588117 + 2738.329213635116*Log[x] - 
           593.0365381976127*Log[x]^2 + 144.39506172839506*Log[x]^3 - 
           89.23456790123457*Log[x]^4) + x^2*(-67887.68487692706 - 
           44232.98954016157*Log[x] - 6533.133786873531*Log[x]^2 - 
           454.5869205298013*Log[x]^3 - 12.508541392904073*Log[x]^4) + 
         x^3*(144217.7785926753 - 46905.7880434459*Log[x] + 
           37983.17795040786*Log[x]^2 - 640.3994252873563*Log[x]^3 + 
           1014.0617760617761*Log[x]^4) + Lh*(-61.29852743472884 + 
           176.5257366868596/x + 437.59050445103856*x^4 - 47.09948542024014*
            x^5 + 7.46517626827171*x^6 + 122.66666666666666*Log[1 - x] + 
           29.333333333333336*Log[1 - x]^2 + 8.88888888888889*Log[1 - x]^3 - 
           6.*(1 - x)^2*(-43.856670341786106*Log[1 - x] - 25.43354037267081*
              Log[1 - x]^2 - 2.727390180878553*Log[1 - x]^3) - 
           6.*(1 - x)*(-68.91009952240897 - 41.77777777777778*Log[1 - x] - 
             21.77777777777778*Log[1 - x]^2 - 1.4814814814814814*
              Log[1 - x]^3) - 6.*(1 - x)^3*(101.27627627627628*Log[1 - x] - 
             26.974308300395258*Log[1 - x]^2 + 8.67537122375832*
              Log[1 - x]^3) + 400.*Log[x] - 74.66666666666667*Log[x]^2 + 
           24.888888888888886*Log[x]^3 + x^3*(-748.9230473258946 - 
             406.34392113910184*Log[x] - 66.11291702309667*Log[x]^2 - 
             16.36599423631124*Log[x]^3) + x^2*(517.3201970443349 - 
             16.13171355498721*Log[x] - 1.1715976331360947*Log[x]^2 - 
             0.008658008658008658*Log[x]^3) + x*(-458.86878091109406 + 
             234.66666666666669*Log[x] - 56.*Log[x]^2 + 19.555555555555554*
              Log[x]^3))) + Nf*(-491.74384053755597 + 
         Lp^4*(23.11111111111111 - 5.333333333333333*(1 - x) - 
           17.77777777777778/x - 14.222222222222221*x) + 
         16.592592592592588*Lh*x - 37315.55468746373*x^4 + 
         1148.2378807116193*x^5 - 147.50397072375537*x^6 + 
         386.8890132606623*Log[1 - x] + 122.79518098456649*Log[1 - x]^2 + 
         28.356652949245543*Log[1 - x]^3 + 2.880658436213992*Log[1 - x]^4 + 
         (1 - x)^2*(-4.934802200544679*(6.599383667180278*Log[1 - x] + 
             1.8374578177727785*Log[1 - x]^2) + 
           1.*(-12486.03029682702*Log[1 - x] - 1685.8933884297521*
              Log[1 - x]^2 - 64.50162074554295*Log[1 - x]^3 + 
             1.345352564102564*Log[1 - x]^4)) + 
         (1 - x)*(-4.934802200544679*(8.493827160493828 + 4.7407407407407405*
              Log[1 - x] + 0.8888888888888888*Log[1 - x]^2) + 
           1.*(467.69109260901905 + 471.46348652513217*Log[1 - x] + 
             198.78661010110002*Log[1 - x]^2 + 48.30727023319616*
              Log[1 - x]^3 + 2.880658436213992*Log[1 - x]^4)) + 
         (1 - x)^3*(-4.934802200544679*(3.6768968456947997*Log[1 - x] + 
             0.31933701657458563*Log[1 - x]^2) + 
           1.*(-17173.48964677223*Log[1 - x] + 8354.240038872693*
              Log[1 - x]^2 - 535.6529411764706*Log[1 - x]^3 + 
             197.15028901734104*Log[1 - x]^4)) - 206.82543760377862*Log[x] - 
         104.95370601500125*Log[x]^2 - 39.46227709190672*Log[x]^3 - 
         2.831275720164609*Log[x]^4 - 0.9481481481481482*Log[x]^5 + 
         (244.58197514129375 + 66.85499822000071*Log[x])/x + 
         x^2*(31138.04110829745 - 36449.28966223132*Log[x] - 
           11432.693452380952*Log[x]^2 - 1575.987044534413*Log[x]^3 - 
           105.47199533255542*Log[x]^4 - 2.85130890052356*Log[x]^5) + 
         x*(-28720.549149685186 + 333.0650805773116*Log[x] - 
           8.308237388561654*Log[x]^2 + 25.29492455418381*Log[x]^3 + 
           1.1193415637860082*Log[x]^4 + 0.4740740740740741*Log[x]^5) + 
         x^3*(34514.804302991746 + 43827.543301759135*Log[x] + 
           1416.7368821292775*Log[x]^2 + 8704.259040590407*Log[x]^3 + 
           10.557038834951456*Log[x]^4 + 208.85885486018643*Log[x]^5) + 
         Lp^3*(-97.18518518518519 + Lh*(42.66666666666667 - 
             10.666666666666666*(1 - x) - 32./x - 26.666666666666664*x) + 
           40.90038233126707*x^4 - 8.009438455860897*x^5 + 
           2.612071604838085*x^6 - 32.79012345679012*Log[1 - x] - 
           64.70968253968255*(1 - x)^2*Log[1 - x] - 45.72931243245*(1 - x)^3*
            Log[1 - x] + (1 - x)*(1.*(55.30864197530864 - 22.123456790123456*
                Log[1 - x]) - 3.*(5.925925925925926 + 3.5555555555555554*
                Log[1 - x])) + 20.54320987654321*Log[x] - 4.7407407407407405*
            Log[x]^2 + (114.69958847736623 + 34.76543209876543*Log[x])/x + 
           x^3*(-148.80923262150688 - 4.758196721311475*Log[x] - 
             11.12646793134598*Log[x]^2) + x^2*(244.95330121438496 + 
             7.683510638297872*Log[x] + 0.7233727810650887*Log[x]^2) + 
           x*(-139.08742168706584 + 25.28395061728395*Log[x] + 
             2.3703703703703702*Log[x]^2)) + Lp^2*(-669.6674635061147 + 
           112.58066880550818*x^4 - 9.24566524719473*x^5 + 
           3.0262524360885017*x^6 + 18.962962962962962*Log[1 - x] - 
           24.592592592592595*Log[1 - x]^2 + Lh*(184.88888888888889 - 
             106.66666666666667/x - 216.958815958816*x + 145.8752052545156*
              x^2 - 60.98449612403101*x^3 + 5.146647015475313*x^4 + 
             0.18414322250639387*x^5 + 0.5150812064965197*x^6 - 
             21.333333333333332*Log[1 - x] - 41.86857142857143*(1 - x)^2*
              Log[1 - x] - 27.533923303834808*(1 - x)^3*Log[1 - x] - 
             6.*(1 - x)*(5.925925925925926 + 3.5555555555555554*
                Log[1 - x])) + (1 - x)^3*(1.*(68.56059624108879*Log[1 - x] - 
               55.58603896103896*Log[1 - x]^2) - 3.*(3.6768968456947997*
                Log[1 - x] + 0.31933701657458563*Log[1 - x]^2)) + 
           (1 - x)*(-8.772981689857207 + 1.*(288.2748913401006 + 64.*
                Log[1 - x] - 21.925925925925927*Log[1 - x]^2) - 
             3.*(8.493827160493828 + 4.7407407407407405*Log[1 - x] + 
               0.8888888888888888*Log[1 - x]^2)) + (1 - x)^2*
            (1.*(124.97741530740277*Log[1 - x] - 43.88104448742747*
                Log[1 - x]^2) - 3.*(6.599383667180278*Log[1 - x] + 
               1.8374578177727785*Log[1 - x]^2)) - 97.18518518518519*Log[x] + 
           11.851851851851851*Log[x]^2 - 9.481481481481481*Log[x]^3 + 
           (438.45131317395305 + 111.80246913580247*Log[x])/x + 
           x^3*(20.387543211294847 - 127.0247320692498*Log[x] + 
             1.1552346570397112*Log[x]^2 - 6.832326283987915*Log[x]^3) + 
           x^2*(-291.59740659085634 - 53.24476295479603*Log[x] - 
             4.910955207771182*Log[x]^2 - 0.23712183156173344*Log[x]^3) + 
           x*(607.0577482331032 + 123.25925925925925*Log[x] + 
             4.7407407407407405*Log[x]^2 + 4.7407407407407405*Log[x]^3)) + 
         Lp*(-1282.711536849377 - 533.1259889815914*x^4 + 39.26938078075495*
            x^5 - 3.126178186275276*x^6 + 336.93306052444643*Log[1 - x] + 
           97.18518518518519*Log[1 - x]^2 + 3.1604938271604937*Log[1 - x]^3 + 
           Lh*(186.07407407407408 - 99.55555555555554/x - 190.84291187739464*
              x + 150.00806451612902*x^2 - 64.65666845206212*x^3 + 
             4.265720081135902*x^4 + 0.36400404448938317*x^5 + 
             0.1210592686002522*x^6 - 7.111111111111111*Log[1 - x] - 
             5.333333333333333*Log[1 - x]^2 - 6.*(1 - x)^3*
              (3.6768968456947997*Log[1 - x] + 0.31933701657458563*
                Log[1 - x]^2) - 6.*(1 - x)*(8.493827160493828 + 
               4.7407407407407405*Log[1 - x] + 0.8888888888888888*
                Log[1 - x]^2) - 6.*(1 - x)^2*(6.599383667180278*Log[1 - x] + 
               1.8374578177727785*Log[1 - x]^2)) + (1 - x)^3*
            (-22.64574421823207*Log[1 - x] + 1.*(-430.58856682769726*
                Log[1 - x] + 145.47952586206895*Log[1 - x]^2 - 
               61.738921001926784*Log[1 - x]^3)) + 
           (1 - x)*(-4.934802200544679*(5.925925925925926 + 
               3.5555555555555554*Log[1 - x]) + 1.*(663.9913236583973 + 
               361.5901350152719*Log[1 - x] + 118.51851851851852*
                Log[1 - x]^2 + 3.1604938271604937*Log[1 - x]^3)) + 
           (1 - x)^2*(-34.435519736562725*Log[1 - x] + 
             1.*(506.1599045346062*Log[1 - x] + 225.52287302265927*
                Log[1 - x]^2 + 5.363554757630162*Log[1 - x]^3)) - 
           154.46297683074818*Log[x] - 96.39506172839506*Log[x]^2 - 
           8.691358024691358*Log[x]^3 - 5.925925925925926*Log[x]^4 + 
           (669.9939129196935 + 62.84347343625167*Log[x])/x + 
           x^2*(-5232.041557161797 - 1955.525466893039*Log[x] - 
             303.94589371980675*Log[x]^2 - 21.33322102425876*Log[x]^3 - 
             0.6308139534883721*Log[x]^4) + x*(1386.3810432677756 + 
             150.48168955808418*Log[x] + 41.08641975308642*Log[x]^2 + 
             5.530864197530864*Log[x]^3 + 2.962962962962963*Log[x]^4) + 
           x^3*(5413.311493157235 - 2602.4251290877796*Log[x] + 
             1192.0502793296089*Log[x]^2 - 85.47043701799485*Log[x]^3 + 
             29.153427638737757*Log[x]^4))))
 
TMDpdfN["qg"] = as*(2.*x - 2.*x^2 + Lp*(-1. + 2.*x - 2.*x^2)) + 
     as^2*(-52.398221645596344 + 5.9516385763253/x - 16.769336143308745*x^4 + 
       4.082696945337621*x^5 + Lp^3*(1.3333333333333333 - 
         2.6666666666666665*x + 2.6666666666666665*x^2) - 
       1.6666666666666667*Log[1 - x] + 0.5555555555555556*Log[1 - x]^3 + 
       1.*(1 - x)^3*(-54.8176444640494*Log[1 - x] + 2.5205581395348835*
          Log[1 - x]^2 - 2.916343891402715*Log[1 - x]^3) + 
       1.*(1 - x)*(58.909159327066284 + 5.*Log[1 - x] - 
         4.666666666666667*Log[1 - x]^2 - 1.1111111111111112*Log[1 - x]^3) + 
       1.*(1 - x)^2*(-15.064441915693648*Log[1 - x] + 2.7222338715314183*
          Log[1 - x]^2 + 0.9826539787202158*Log[1 - x]^3) + 
       11.333333333333334*Log[x] - 1.1666666666666667*Log[x]^2 + 
       0.7777777777777778*Log[x]^3 + x^2*(204.80522133400248 - 
         24.73187968628803*Log[x] - 20.465598027127005*Log[x]^2 - 
         1.0086275130599969*Log[x]^3) + x^3*(-103.13731364576645 + 
         21.54247493927264*Log[x] + 15.293497059840886*Log[x]^2 - 
         0.5403004572175049*Log[x]^3) + x*(-58.00615151163759 + 
         6.666666666666667*Log[x] + 11.666666666666666*Log[x]^2 + 
         2.4444444444444446*Log[x]^3) + Lp^2*(-23. + 4./x + 
         Lh*(2.6666666666666665 - 5.333333333333333*x + 5.333333333333333*
            x^2) + 1.*(1 - x)*(21.333333333333332 - 17.333333333333332*
            Log[1 - x]) + 8.666666666666666*Log[1 - x] + 
         17.333333333333332*(1 - x)^2*Log[1 - x] + 
         x^2*(-36.333333333333336 - 5.333333333333333*Log[x]) + 
         4.666666666666667*Log[x] + x*(53.333333333333336 + 
           26.666666666666668*Log[x])) + Lp*(-24.560351592204864 - 
         17.333333333333332/x - 10.858290621969802*x^4 + 
         1.6911060433295324*x^5 + Lh*(-5.333333333333333*x + 
           5.333333333333333*x^2) + 3.3333333333333335*Log[1 - x]^2 + 
         1.*(1 - x)*(46.1932454224643 - 16.*Log[1 - x] - 6.666666666666667*
            Log[1 - x]^2) + 1.*(1 - x)^3*(-5.797317162807791*Log[1 - x] - 
           0.764066016504126*Log[1 - x]^2) + 1.*(1 - x)^2*
          (19.444934190388736*Log[1 - x] + 6.742492134617218*Log[1 - x]^2) - 
         7.333333333333333*Log[x] + 4.666666666666667*Log[x]^2 + 
         x^2*(45.2503853487307 - 72.65790509942902*Log[x] - 
           5.319453991947364*Log[x]^2) + x^3*(-9.145891105850524 + 
           18.23998653651969*Log[x] + 1.9444742694991948*Log[x]^2) + 
         x*(3.386331378719823 + 17.333333333333332*Log[x] + 
           14.666666666666666*Log[x]^2))) + 
     as^3*(-3521.630969056212 + 4365.665280900331*x^4 + 
       1265.6419248539194*x^5 + Lh*(14.926669450170849*x - 
         14.926669450170849*x^2) + Lp^5*(-0.8888888888888888 + 
         1.7777777777777777*x - 1.7777777777777777*x^2) - 
       99.87102322047059*Log[1 - x] - 34.21129784306734*Log[1 - x]^2 + 
       12.932505760196134*Log[1 - x]^3 + 2.361111111111111*Log[1 - x]^4 - 
       0.9259259259259259*Log[1 - x]^5 + (1 - x)^3*
        (-2.1932454224643014*(-54.8176444640494*Log[1 - x] + 
           2.5205581395348835*Log[1 - x]^2 - 2.916343891402715*
            Log[1 - x]^3) + 1.*(-431667.0990692201*Log[1 - x] + 
           107808.79705823892*Log[1 - x]^2 - 23536.075184124387*
            Log[1 - x]^3 + 1791.2076153131773*Log[1 - x]^4 - 
           264.81470226466973*Log[1 - x]^5)) + 
       (1 - x)^2*(-2.1932454224643014*(-15.064441915693648*Log[1 - x] + 
           2.7222338715314183*Log[1 - x]^2 + 0.9826539787202158*
            Log[1 - x]^3) + 1.*(-262007.420434674*Log[1 - x] - 
           43136.153308128545*Log[1 - x]^2 - 3771.603329145729*Log[1 - x]^3 - 
           180.75517102615694*Log[1 - x]^4 - 5.383578485181119*
            Log[1 - x]^5)) + (1 - x)*(-2.1932454224643014*
          (58.909159327066284 + 5.*Log[1 - x] - 4.666666666666667*
            Log[1 - x]^2 - 1.1111111111111112*Log[1 - x]^3) + 
         1.*(2491.420114091174 + 85.09029672082508*Log[1 - x] - 
           107.05541082783556*Log[1 - x]^2 - 37.8328150762168*Log[1 - x]^3 + 
           1.0802469135802468*Log[1 - x]^4 + 1.8518518518518519*
            Log[1 - x]^5)) + (-1122.3366645410142 - 177.71551065150712*
          Log[x])/x - 2355.8728839622704*Log[x] - 100.67928621642898*
        Log[x]^2 - 172.79383354273608*Log[x]^3 + 5.080246913580247*Log[x]^4 - 
       1.9851851851851852*Log[x]^5 + x^3*(594981.9678463419 - 
         768074.2462285938*Log[x] + 221190.33563270248*Log[x]^2 - 
         34083.821526722284*Log[x]^3 + 3952.9617292300754*Log[x]^4 - 
         259.0994455049541*Log[x]^5) + x^2*(95793.58871805332 - 
         536598.7264135503*Log[x] - 91729.69787691534*Log[x]^2 - 
         8962.498892970549*Log[x]^3 - 463.9959882901442*Log[x]^4 - 
         10.131536475145255*Log[x]^5) + x*(-692409.2821359895 - 
         1769.1986942544231*Log[x] - 74.87166810714174*Log[x]^2 + 
         170.13609352560715*Log[x]^3 + 65.88271604938272*Log[x]^4 + 
         10.264197530864198*Log[x]^5) + Lp^4*(40.44444444444444 - 
         5.333333333333333/x + Lh*(-3.5555555555555554 + 7.111111111111111*
            x - 7.111111111111111*x^2) - 1.3333333333333333*(1 - x)*
          (21.333333333333332 - 17.333333333333332*Log[1 - x]) - 
         11.555555555555554*Log[1 - x] - 23.111111111111107*(1 - x)^2*
          Log[1 - x] + x*(-92.44444444444443 - 35.55555555555556*Log[x]) - 
         6.222222222222222*Log[x] + x^2*(69.77777777777777 + 
           7.111111111111111*Log[x])) + Lp^3*(-262.5135890647641 + 
         13.983486028454495*x^4 - 2.265384902618532*x^5 + 
         Lh^2*(-3.5555555555555554 + 7.111111111111111*x - 
           7.111111111111111*x^2) + 61.111111111111114*Log[1 - x] - 
         43.85185185185185*Log[1 - x]^2 + (1 - x)^2*
          (1.*(370.98155548724253*Log[1 - x] - 79.0550551563607*
              Log[1 - x]^2) - 1.3333333333333333*(19.444934190388736*
              Log[1 - x] + 6.742492134617218*Log[1 - x]^2)) + 
         (1 - x)^3*(-1.3333333333333333*(-5.797317162807791*Log[1 - x] - 
             0.764066016504126*Log[1 - x]^2) + 
           1.*(-53.08120874462545*Log[1 - x] + 8.426555886502587*
              Log[1 - x]^2)) + (1 - x)*(-1.3333333333333333*
            (46.1932454224643 - 16.*Log[1 - x] - 6.666666666666667*
              Log[1 - x]^2) + 1.*(130.79927058322127 - 279.85185185185185*
              Log[1 - x] + 78.81481481481481*Log[1 - x]^2)) + 
         40.666666666666664*Log[x] - 16.14814814814815*Log[x]^2 + 
         (129.77777777777777 + 16.*Log[x])/x + x^2*(-441.4184214915239 + 
           2.5668027703958245*Log[x] + 2.18792148184707*Log[x]^2) + 
         x^3*(-8.417575280469478 - 64.01258399744788*Log[x] + 
           2.283152642514804*Log[x]^2) + x*(657.7213241952907 + 
           387.2592592592593*Log[x] + 88.29629629629629*Log[x]^2) + 
         Lh*(76. - 10.666666666666666/x - 2.6666666666666665*(1 - x)*
            (21.333333333333332 - 17.333333333333332*Log[1 - x]) - 
           23.111111111111107*Log[1 - x] - 46.222222222222214*(1 - x)^2*
            Log[1 - x] + x*(-171.55555555555554 - 71.11111111111111*Log[x]) - 
           12.444444444444445*Log[x] + x^2*(126.22222222222223 + 
             14.222222222222221*Log[x]))) + Lp^2*(-622.2709042456115 - 
         532.581970112117*x^4 + 86.64098331252434*x^5 + 
         Lh^2*(7.111111111111111*x - 7.111111111111111*x^2) + 
         305.55555555555554*Log[1 - x] + 25.*Log[1 - x]^2 - 
         29.62962962962963*Log[1 - x]^3 + (1 - x)^3*
          (1.*(-1314.062647314229*Log[1 - x] + 107.4829435554774*
              Log[1 - x]^2 - 62.75679336324389*Log[1 - x]^3) - 
           1.3333333333333333*(-54.8176444640494*Log[1 - x] + 
             2.5205581395348835*Log[1 - x]^2 - 2.916343891402715*
              Log[1 - x]^3)) + (1 - x)^2*(-38.01625398938122*Log[1 - x] + 
           1.*(825.8472319551506*Log[1 - x] - 8.000523765876654*
              Log[1 - x]^2 - 60.401545343635625*Log[1 - x]^3) - 
           1.3333333333333333*(-15.064441915693648*Log[1 - x] + 
             2.7222338715314183*Log[1 - x]^2 + 0.9826539787202158*
              Log[1 - x]^3)) + (1 - x)*(-2.1932454224643014*
            (21.333333333333332 - 17.333333333333332*Log[1 - x]) - 
           1.3333333333333333*(58.909159327066284 + 5.*Log[1 - x] - 
             4.666666666666667*Log[1 - x]^2 - 1.1111111111111112*
              Log[1 - x]^3) + 1.*(750.7558015556449 - 771.794031767159*
              Log[1 - x] - 33.111111111111114*Log[1 - x]^2 + 
             57.77777777777778*Log[1 - x]^3)) + 
         (-603.7516645829094 - 104.*Log[x])/x - 748.5261149358195*Log[x] + 
         33.55555555555556*Log[x]^2 - 20.88888888888889*Log[x]^3 + 
         x^2*(4190.040482429845 - 1088.6530230430508*Log[x] - 
           218.08822914420574*Log[x]^2 - 9.473792091110452*Log[x]^3) + 
         x^3*(-1522.9300232723863 + 604.0123787438624*Log[x] + 
           311.7374940548817*Log[x]^2 + 32.564512578735304*Log[x]^3) + 
         x*(-1067.146116630909 - 189.6981100087476*Log[x] + 
           395.11111111111114*Log[x]^2 + 111.7037037037037*Log[x]^3) + 
         Lh*(98.73088139853024 + 46.222222222222214/x + 28.95544165858614*
            x^4 - 4.50961611554542*x^5 - 8.88888888888889*Log[1 - x]^2 - 
           2.6666666666666665*(1 - x)*(46.1932454224643 - 16.*Log[1 - x] - 
             6.666666666666667*Log[1 - x]^2) - 2.6666666666666665*(1 - x)^3*
            (-5.797317162807791*Log[1 - x] - 0.764066016504126*
              Log[1 - x]^2) - 2.6666666666666665*(1 - x)^2*
            (19.444934190388736*Log[1 - x] + 6.742492134617218*
              Log[1 - x]^2) + 19.555555555555554*Log[x] - 12.444444444444445*
            Log[x]^2 + x*(-104.83677131522074 - 46.222222222222214*Log[x] - 
             39.11111111111111*Log[x]^2) + x^3*(24.38904294893473 - 
             48.63996409738584*Log[x] - 5.185264718664519*Log[x]^2) + 
           x^2*(-24.861139957980654 + 193.75441359847736*Log[x] + 
             14.185210645192969*Log[x]^2))) + 
       Lp*(-4695.347609421737 - 6873.237949326033*x^4 + 
         874.0249378719283*x^5 + 6.6277587958082265*Log[1 - x] + 
         103.62310133091253*Log[1 - x]^2 + 12.222222222222221*Log[1 - x]^3 - 
         8.518518518518519*Log[1 - x]^4 + (1 - x)^3*
          (-2.1932454224643014*(-5.797317162807791*Log[1 - x] - 
             0.764066016504126*Log[1 - x]^2) + 
           1.*(36299.97101416276*Log[1 - x] - 15328.853971708379*
              Log[1 - x]^2 + 1359.9173705869612*Log[1 - x]^3 - 
             364.8179715302491*Log[1 - x]^4)) + (1 - x)^2*
          (-2.1932454224643014*(19.444934190388736*Log[1 - x] + 
             6.742492134617218*Log[1 - x]^2) + 
           1.*(27788.219202628043*Log[1 - x] + 4486.675804625586*
              Log[1 - x]^2 + 284.8977305167*Log[1 - x]^3 - 7.916493015358493*
              Log[1 - x]^4)) + (1 - x)*(-2.1932454224643014*
            (46.1932454224643 - 16.*Log[1 - x] - 6.666666666666667*
              Log[1 - x]^2) + 1.*(1838.8259110309734 - 723.8391855824829*
              Log[1 - x] - 266.75672770047595*Log[1 - x]^2 + 
             12.296296296296296*Log[1 - x]^3 + 17.037037037037038*
              Log[1 - x]^4)) - 96.69944637006674*Log[x] - 
         691.2420574586665*Log[x]^2 + 22.925925925925927*Log[x]^3 - 
         12.407407407407407*Log[x]^4 + (1201.5252506217412 + 
           220.75299624923696*Log[x])/x + x^2*(-129123.99051603813 + 
           2607.089675636856*Log[x] - 1025.198997175035*Log[x]^2 - 
           154.99813088897992*Log[x]^3 - 4.964967156709415*Log[x]^4) + 
         x*(69394.29541281486 - 379.42747123012276*Log[x] + 
           415.1327884200172*Log[x]^2 + 220.74074074074073*Log[x]^3 + 
           65.44444444444444*Log[x]^4) + x^3*(68853.49335817149 + 
           4423.635376714033*Log[x] + 7939.058773235379*Log[x]^2 + 
           746.1868065605403*Log[x]^3 + 245.79940434477925*Log[x]^4) + 
         Lh*(132.26525632983817 - 15.871036203534134/x + 44.71822971548998*
            x^4 - 10.887191854233656*x^5 + 4.444444444444445*Log[1 - x] - 
           1.4814814814814814*Log[1 - x]^3 - 2.6666666666666665*(1 - x)^3*
            (-54.8176444640494*Log[1 - x] + 2.5205581395348835*Log[1 - x]^2 - 
             2.916343891402715*Log[1 - x]^3) - 2.6666666666666665*(1 - x)*
            (58.909159327066284 + 5.*Log[1 - x] - 4.666666666666667*
              Log[1 - x]^2 - 1.1111111111111112*Log[1 - x]^3) - 
           2.6666666666666665*(1 - x)^2*(-15.064441915693648*Log[1 - x] + 
             2.7222338715314183*Log[1 - x]^2 + 0.9826539787202158*
              Log[1 - x]^3) - 30.22222222222222*Log[x] + 3.111111111111111*
            Log[x]^2 - 2.074074074074074*Log[x]^3 + 
           x*(103.1365191759032 - 17.77777777777778*Log[x] - 
             31.111111111111107*Log[x]^2 - 6.518518518518519*Log[x]^3) + 
           x^3*(275.0328363887105 - 57.44659983806037*Log[x] - 
             40.78265882624236*Log[x]^2 + 1.4408012192466795*Log[x]^3) + 
           x^2*(-494.60070536887616 + 65.95167916343473*Log[x] + 
             54.57492807233868*Log[x]^2 + 2.6896733681599914*Log[x]^3))) + 
       Nf*(532.3892905369767 + 11.954578641471228/x - 287.42787276181235*
          x^4 - 2.0060722275487377*x^5 + Lh*(5.530864197530864*x - 
           5.530864197530864*x^2) + Lp^4*(-0.5925925925925926 + 
           1.1851851851851851*x - 1.1851851851851851*x^2) + 
         22.251835881196165*Log[1 - x] + 1.4813112660857009*Log[1 - x]^2 - 
         0.823045267489712*Log[1 - x]^3 - 0.15432098765432098*Log[1 - x]^4 + 
         1.*(1 - x)^2*(-203.04366812227073*Log[1 - x] - 38.95319381674775*
            Log[1 - x]^2 - 4.941899731578491*Log[1 - x]^3 - 
           0.3780081803481404*Log[1 - x]^4) + 1.*(1 - x)*
          (-275.43099458537114 - 18.914853965345625*Log[1 - x] + 
           3.8521922826434136*Log[1 - x]^2 + 2.3868312757201644*
            Log[1 - x]^3 + 0.30864197530864196*Log[1 - x]^4) + 
         1.*(1 - x)^3*(-267.94036979969184*Log[1 - x] + 116.9679720483331*
            Log[1 - x]^2 - 9.97839917147507*Log[1 - x]^3 + 
           2.6122063956230543*Log[1 - x]^4) + 216.89773656629333*Log[x] + 
         67.23388703965145*Log[x]^2 + 14.263374485596708*Log[x]^3 + 
         1.271604938271605*Log[x]^4 + 0.17777777777777778*Log[x]^5 + 
         x*(-1033.8043655568783 - 71.98083276696133*Log[x] - 
           75.78325472728147*Log[x]^2 - 21.637860082304528*Log[x]^3 - 
           3.654320987654321*Log[x]^4 - 0.35555555555555557*Log[x]^5) + 
         x^2*(417.1572453922548 - 561.2871173243674*Log[x] - 
           202.06556363074068*Log[x]^2 - 20.142619680851062*Log[x]^3 - 
           3.104622898300718*Log[x]^4 - 0.05652110413319702*Log[x]^5) + 
         x^3*(442.25008552856656 + 453.907736333136*Log[x] - 
           119.87409778812572*Log[x]^2 + 120.4826609640504*Log[x]^3 - 
           4.682166732206056*Log[x]^4 + 3.236072206660442*Log[x]^5) + 
         Lp^3*(13.407407407407408 - 1.6790123456790123/x + 
           11.530864197530864*x^2 + Lh*(-0.8888888888888888 + 
             1.7777777777777777*x - 1.7777777777777777*x^2) - 
           2.5185185185185186*Log[1 - x] - 5.037037037037037*(1 - x)^2*
            Log[1 - x] + 1.*(1 - x)*(-5.925925925925926 + 5.037037037037037*
              Log[1 - x]) + 1.9259259259259258*Log[x] + 0.8888888888888888*
            Log[x]^2 + x*(-24.296296296296294 - 6.518518518518518*Log[x] - 
             1.7777777777777777*Log[x]^2)) + Lp^2*(118.3575140255873 + 
           1.876543209876543/x - 1.66601235914213*x^4 - 0.13370149687545416*
            x^5 + Lh*(-2.962962962962963 + 7.703703703703703*x - 
             7.703703703703703*x^2) - 9.62962962962963*Log[1 - x] - 
           1.1111111111111112*Log[1 - x]^2 + 1.*(1 - x)^2*
            (-25.49139904506508*Log[1 - x] - 2.223655154138327*
              Log[1 - x]^2) + 1.*(1 - x)^3*(1.8515865744982094*Log[1 - x] - 
             0.08226564168268204*Log[1 - x]^2) + 1.*(1 - x)*
            (-41.17232885998549 + 24.59259259259259*Log[1 - x] + 
             2.2222222222222223*Log[1 - x]^2) + 50.370370370370374*Log[x] + 
           8.88888888888889*Log[x]^2 + 1.7777777777777777*Log[x]^3 + 
           x*(-176.9340683010926 - 34.51851851851852*Log[x] - 
             20.444444444444443*Log[x]^2 - 3.5555555555555554*Log[x]^3) + 
           x^2*(87.55994151249345 + 38.95244150559512*Log[x] - 
             2.232350732256853*Log[x]^2 + 0.06560190073917635*Log[x]^3) + 
           x^3*(-23.250231248743212 + 17.158043940467753*Log[x] - 
             3.468035118090763*Log[x]^2 + 1.2826381569040808*Log[x]^3)) + 
         Lp*(401.3233321317499 - 0.7456847915865921/x - 105.80302534215178*
            x^4 + 0.8514062046970137*x^5 + Lh*(-2.765432098765432 + 
             11.45679012345679*x - 11.45679012345679*x^2) - 
           1.6424859548293167*Log[1 - x] - 3.7037037037037037*Log[1 - x]^2 - 
           0.7407407407407407*Log[1 - x]^3 + 1.*(1 - x)^2*
            (-36.01831269185985*Log[1 - x] - 9.765820521987845*Log[1 - x]^2 - 
             1.4658254808312896*Log[1 - x]^3) + 1.*(1 - x)^3*
            (15.811826411840782*Log[1 - x] + 0.5610909490817112*
              Log[1 - x]^2 + 0.12360953461975029*Log[1 - x]^3) + 
           1.*(1 - x)*(-175.61178242842527 + 29.72941635410308*Log[1 - x] + 
             9.185185185185185*Log[1 - x]^2 + 1.4814814814814814*
              Log[1 - x]^3) + 170.13855597230702*Log[x] + 58.03703703703704*
            Log[x]^2 + 7.037037037037037*Log[x]^3 + 1.1111111111111112*
            Log[x]^4 + x*(-422.50903347462685 - 41.05622138871932*Log[x] - 
             44.51851851851852*Log[x]^2 - 16.74074074074074*Log[x]^3 - 
             2.2222222222222223*Log[x]^4) + x^2*(-2279.5185760384215 - 
             789.4531928480204*Log[x] - 108.8747624649353*Log[x]^2 - 
             14.79422398785877*Log[x]^3 - 0.30381875741986547*Log[x]^4) + 
           x^3*(2455.2093695051494 - 1318.2484107185967*Log[x] + 
             447.7548033189073*Log[x]^2 - 50.083411045487516*Log[x]^3 + 
             10.512828074314362*Log[x]^4))))
 
TMDpdfN["qq"] = 1.*delta[1 - x] + as*(2.6666666666666665 - 
       2.6666666666666665*x - 2.1932454224643014*delta[1 - x] - 
       1.3333333333333333*Lp^2*delta[1 - x] + 
       Lp*(2.6666666666666665 + 2.6666666666666665*x - 2.6666666666666665*Lh*
          delta[1 - x] - 5.333333333333333*plusD[0, 1 - x])) + 
     as^2*(-19.373077957525446 + 2.6451727005890224/x - 
       2.2025221668310504*x^4 + 0.06960260542677314*x^5 - 
       30.608535416484305*delta[1 - x] + 7.463334725085424*Lh*delta[1 - x] + 
       0.8888888888888888*Lp^4*delta[1 - x] + 22.22222222222222*Log[1 - x] - 
       7.111111111111111*Log[1 - x]^2 + 1.*(1 - x)^2*
        (13.462820431270275*Log[1 - x] - 2.3772574819401444*Log[1 - x]^2) + 
       1.*(1 - x)^3*(3.1972624798711755*Log[1 - x] - 1.3263511167688924*
          Log[1 - x]^2) + 1.*(1 - x)*(-0.10514391308130917 - 
         17.77777777777778*Log[1 - x] + 3.5555555555555554*Log[1 - x]^2) - 
       5.333333333333334*Log[x] - 2.6666666666666665*Log[x]^2 - 
       0.2962962962962963*Log[x]^3 + x^2*(63.36166396971877 - 
         1.857655468080786*Log[x] - 12.803702472061493*Log[x]^2 - 
         2.496058052317927*Log[x]^3) + x*(8.285558269193738 - 
         16.88888888888889*Log[x] - 10.666666666666666*Log[x]^2 - 
         0.2962962962962963*Log[x]^3) + x^3*(-52.22838795753341 + 
         61.37866450247033*Log[x] - 18.786707737231765*Log[x]^2 + 
         3.4789361919552912*Log[x]^3) + Lp*(109.51345479182427 - 
         99.0143882637617*(1 - x) - 7.703703703703703/x + 
         3.674698435447271*x^4 - 0.12440984013915349*x^5 + 
         Lh*(-7.111111111111111 + 7.111111111111111*x - 27.387956026079134*
            delta[1 - x]) - 48.25139929421464*delta[1 - x] - 
         28.444444444444443*Log[1 - x] - 9.395945945945947*(1 - x)^2*
          Log[1 - x] - 3.2768045492066404*(1 - x)^3*Log[1 - x] - 
         19.555555555555557*Log[x] - 1.7777777777777781*Log[x]^2 + 
         x^2*(-15.681439494386987 - 75.21947494222778*Log[x] - 
           16.857399697199092*Log[x]^2) + x*(-86.95920182288117 - 
           39.111111111111114*Log[x] - 1.7777777777777781*Log[x]^2) + 
         x^3*(89.38984667302472 - 43.591358772461135*Log[x] + 
           3.654691276642496*Log[x]^2) - 54.77591205215827*plusD[0, 1 - x]) + 
       14.926669450170854*plusD[0, 1 - x] + Lp^3*(-3.5555555555555554 - 
         3.5555555555555554*x - 9.777777777777779*delta[1 - x] + 
         3.5555555555555554*Lh*delta[1 - x] + 7.111111111111111*
          plusD[0, 1 - x]) + Nf*(-7.901234509190568 + 4.246913580246914*
          (1 - x) - 0.24639893160354862*x^4 + 0.017839871037076842*x^5 + 
         3.4489756184793317*delta[1 - x] + 2.765432098765432*Lh*
          delta[1 - x] + 0.5925925925925926*Lp^3*delta[1 - x] + 
         1.4814814814814814*Log[x] + 0.4444444444444444*Log[x]^2 + 
         x^3*(-4.392485119047619 + 1.9203081586259156*Log[x] - 
           0.053204192649595326*Log[x]^2) + x*(2.369908065922464 + 
           1.4814814814814814*Log[x] + 0.4444444444444444*Log[x]^2) + 
         x^2*(1.658543476725295 + 3.503592902185071*Log[x] + 
           0.9395466949666464*Log[x]^2) + 5.530864197530864*plusD[0, 1 - x] + 
         Lp^2*(-1.7777777777777777 + 0.8888888888888888*(1 - x) + 
           1.4814814814814814*delta[1 - x] + 0.8888888888888888*Lh*
            delta[1 - x] + 1.7777777777777777*plusD[0, 1 - x]) + 
         Lp*(-7.703702745138637 + 6.518518518518518*(1 - x) - 
           0.6510300044782803*x^4 + 0.07365718799368089*x^5 + 
           2.9243272299524024*delta[1 - x] + 2.962962962962963*Lh*
            delta[1 - x] + 1.7777777777777777*Log[x] + 
           x*(1.7759565376028892 + 1.7777777777777777*Log[x]) + 
           x^3*(-2.5135230066736916 + 1.9345473739773027*Log[x]) + 
           x^2*(-0.46283902782669956 + 3.4362078599366734*Log[x]) + 
           5.925925925925926*plusD[0, 1 - x])) + 
       Lp^2*(41.33333169462306 + 1.7777777777777777/x + 
         3.431416450624558*x^4 - 0.5918134963442406*x^5 - 
         37.088595852658784*delta[1 - x] + 3.5555555555555554*Lh^2*
          delta[1 - x] - 28.444444444444443*Log[1 - x] + 
         0.08692778053214345*(1 - x)^2*Log[1 - x] + 0.667673630717109*
          (1 - x)^3*Log[1 - x] + 1.*(1 - x)*(-36. + 14.222222222222221*
            Log[1 - x]) + x^2*(-2.2092456459304928 - 13.889402138049359*
            Log[x]) + x^3*(11.055536391859262 - 8.607642691980042*Log[x]) + 
         x*(-11.241448418764225 - 0.8888888888888888*Log[x]) - 
         0.8888888888888888*Log[x] - 29.333333333333332*plusD[0, 1 - x] + 
         Lh*(-7.111111111111111 - 7.111111111111111*x - 14.666666666666666*
            delta[1 - x] + 14.222222222222221*plusD[0, 1 - x]) + 
         28.444444444444443*plusD[1, 1 - x])) + 
     as^3*(1289.6419086651858 - 1199.1828281756461*x^4 + 
       20.375517723913568*x^5 - 2288.313108178154*delta[1 - x] - 
       0.3950617283950617*Lp^6*delta[1 - x] + 
       Lh*(19.90222593356113 - 19.90222593356113*x + 53.699084514520536*
          delta[1 - x]) + 589.1040858653805*Log[1 - x] + 
       10.506040485317323*Log[1 - x]^2 - 34.76543209876543*Log[1 - x]^3 + 
       (1 - x)^3*(-2.1932454224643014*(3.1972624798711755*Log[1 - x] - 
           1.3263511167688924*Log[1 - x]^2) + 
         1.*(111.50241138172173*Log[1 - x] - 52.174770258980786*
            Log[1 - x]^2 - 9.48493622888659*Log[1 - x]^3) + 
         1.*(333.8892942331977*Log[1 - x] - 119.83998564893713*Log[1 - x]^2 + 
           13.159651273668437*Log[1 - x]^3 - 2.525512367491166*
            Log[1 - x]^4)) + (1 - x)^2*(-2.1932454224643014*
          (13.462820431270275*Log[1 - x] - 2.3772574819401444*Log[1 - x]^2) + 
         1.*(413.66374038271846*Log[1 - x] - 85.38069981583794*Log[1 - x]^2 - 
           11.02103840957344*Log[1 - x]^3) + 
         1.*(192.78228468008092*Log[1 - x] + 24.71490806585944*Log[1 - x]^2 + 
           1.437627685259704*Log[1 - x]^3 + 0.0720812447786132*
            Log[1 - x]^4)) + (1 - x)*(-2.1932454224643014*
          (-0.10514391308130917 - 17.77777777777778*Log[1 - x] + 
           3.5555555555555554*Log[1 - x]^2) + 1.*(-2438.693357832078 - 
           487.9431098118203*Log[1 - x] + 9.508496515125767*Log[1 - x]^2 - 
           7.901234567901234*Log[1 - x]^3) + 1.*(123.70863534393379 + 
           38.03099793867376*Log[1 - x] + 6.0311306468597845*Log[1 - x]^2 + 
           0.5432098765432098*Log[1 - x]^3 + 0.24691358024691357*
            Log[1 - x]^4)) + (-472.18580115215207 - 78.98467140066984*Log[x])/
        x - 1373.0549023026124*Log[x] - 194.72117465940767*Log[x]^2 - 
       114.94950190774112*Log[x]^3 - 1.9012345679012341*Log[x]^4 - 
       0.8938271604938272*Log[x]^5 + x^2*(-14167.569434926485 - 
         8106.295501212087*Log[x] - 2079.0119469155215*Log[x]^2 - 
         413.53799142801955*Log[x]^3 - 67.30793706326693*Log[x]^4 - 
         2.977007027362931*Log[x]^5) + x*(508.67191615654605 + 
         166.42503915140423*Log[x] + 42.91912730368247*Log[x]^2 - 
         55.27872001473702*Log[x]^3 - 10.691358024691358*Log[x]^4 + 
         0.9728395061728395*Log[x]^5) + x^3*(15175.32513654174 - 
         4000.3885838211663*Log[x] + 1286.1581348909237*Log[x]^2 + 
         281.12422592998456*Log[x]^3 - 11.16753740145938*Log[x]^4 + 
         17.17288408819907*Log[x]^5) + 
       (dabc2*(-13.066698101256804 - 729428.8399516005*x^4 + 
          8847.276233088314*x^5 - 1.*(1 - x)^2*(-876.8807484407484*
             Log[1 - x] - 93.25044880898155*Log[1 - x]^2) - 
          1.*(1 - x)*(-0.5823359520940077 - 0.2789021514032832*Log[1 - x] + 
            0.024155677808037717*Log[1 - x]^2) - 1.*(1 - x)^3*
           (121.7962511091393*Log[1 - x] + 1023.7929044930027*Log[1 - x]^2) - 
          12.641753830328481*Log[x] - 0.33944273991897467*Log[x]^2 - 
          0.13284371092955144*Log[x]^3 + 0.08333333333333333*Log[x]^4 - 
          0.03333333333333333*Log[x]^5 + x*(774.5136729985788 - 
            0.3978263896647597*Log[x] - 3.7524230779895973*Log[x]^2 + 
            1.6449340668482262*Log[x]^3) + x^2*(7.593447363235475*^7 + 
            3.0913726540546816*^7*Log[x] + 5.377444016644809*^6*Log[x]^2 + 
            500678.1295623091*Log[x]^3 + 25014.184617023544*Log[x]^4 + 
            538.8174699843397*Log[x]^5) + x^3*(-7.521465351566352*^7 + 
            4.573400684737262*^7*Log[x] - 1.2082958848115643*^7*Log[x]^2 + 
            2.1861363567177285*^6*Log[x]^3 - 199730.60765050168*Log[x]^4 + 
            19156.81282644062*Log[x]^5) + Lp*(-36.41844206065227 + 
            30693.89491251138*x^4 - 699.0302244389028*x^5 - 
            1.*(1 - x)*(-0.9674011002723395 + 0.1449340668482263*Log[
                1 - x]) + 12.722344468893779*(1 - x)^2*Log[1 - x] + 
            77.86707643418632*(1 - x)^3*Log[1 - x] - 20.02847884157147*
             Log[x] - 0.7753296657588677*Log[x]^2 + 0.3333333333333333*
             Log[x]^3 - 0.16666666666666666*Log[x]^4 + 
            x*(118.88872938882245 - 18.804406601634035*Log[x] + 
              4.934802200544679*Log[x]^2) + x^3*(-955810.3081181592 + 
              526335.8863012193*Log[x] - 166854.87851557942*Log[x]^2 + 
              20411.05046799899*Log[x]^3 - 3233.8684801892373*Log[x]^4) + 
            x^2*(925732.9731977673 + 370266.74427570094*Log[x] + 
              60174.01639245827*Log[x]^2 + 4729.308103708871*Log[x]^3 + 
              152.7531427927166*Log[x]^4))))/nc + 
       Nf^2*(15.809293982566127 - 14.15979103154062*(1 - x) - 
         0.40541711809317443*x^4 - 0.00043641441913240813*x^5 - 
         8.57238037207872*delta[1 - x] - 4.546622307260785*Lh*delta[1 - x] - 
         0.2962962962962963*Lp^4*delta[1 - x] - 5.662551440329218*Log[x] - 
         2.4362139917695473*Log[x]^2 - 0.3292181069958848*Log[x]^3 + 
         x^2*(20.703478227151113 + 0.6223743940909441*Log[x] - 
           2.3073629620695892*Log[x]^2 - 0.6104142911440517*Log[x]^3) + 
         x*(-6.715673386224982 - 1.1851851851851851*Log[x] - 
           0.8559670781893004*Log[x]^2 - 0.3292181069958848*Log[x]^3) + 
         x^3*(-13.450264046402909 + 13.50872115760657*Log[x] - 
           4.080640889830509*Log[x]^2 + 0.6660089450144698*Log[x]^3) + 
         Lp*(12.90534965572551 - 13.563786008230453*(1 - x) + 
           0.657063817609463*x^4 - 0.04757297210127399*x^5 - 
           9.34782502219845*delta[1 - x] - 3.292181069958848*Lh*
            delta[1 - x] - 6.320987654320987*Log[x] - 1.1851851851851851*
            Log[x]^2 + x^2*(-4.422782608695652 - 9.342914380280464*Log[x] - 
             2.5054578258908435*Log[x]^2) + x*(-6.31975485716304 - 
             1.5802469135802468*Log[x] - 1.1851851851851851*Log[x]^2) + 
           x^3*(11.713293621097375 - 5.120821746779411*Log[x] + 
             0.14187787498872553*Log[x]^2) - 6.584362139917696*
            plusD[0, 1 - x]) + Lp^2*(5.135801827401786 - 4.345679012345679*
            (1 - x) + 0.43402001177163035*x^4 - 0.04910479199578725*x^5 - 
           3.5956420216143585*delta[1 - x] - 1.9753086419753085*Lh*
            delta[1 - x] + x^2*(0.30855935188446637 - 2.2908052449521357*
              Log[x]) + x^3*(1.6756820044491276 - 1.2896982493182019*
              Log[x]) + x*(-1.1839710250685929 - 1.1851851851851851*Log[x]) - 
           1.1851851851851851*Log[x] - 3.950617283950617*plusD[0, 1 - x]) + 
         Lp^3*(0.7901234567901234 - 0.3950617283950617*(1 - x) - 
           1.3168724279835389*delta[1 - x] - 0.3950617283950617*Lh*
            delta[1 - x] - 0.7901234567901234*plusD[0, 1 - x]) - 
         9.09324461452157*plusD[0, 1 - x]) + 
       Lp^5*(2.3703703703703702 + 2.3703703703703702*x + 
         13.03703703703704*delta[1 - x] - 2.3703703703703702*Lh*
          delta[1 - x] - 4.7407407407407405*plusD[0, 1 - x]) + 
       107.39816902904101*plusD[0, 1 - x] + 
       Nf*(-336.5820121805814 + 5.88282387997262/x + 82.20918803777823*x^4 - 
         1.27764543675966*x^5 + 306.7976732366431*delta[1 - x] - 
         0.7901234567901234*Lp^5*delta[1 - x] + 
         Lh*(7.374485596707818 - 7.374485596707818*x + 71.06334487294696*
            delta[1 - x]) - 10.445796535542499*Log[1 - x] + 
         10.37037037037037*Log[1 - x]^2 + 2.1069958847736627*Log[1 - x]^3 + 
         (1 - x)*(-9.314523769478022 + 1.*(439.61121695273465 + 
             48.09933801966351*Log[1 - x] - 7.604938271604938*Log[1 - x]^2 - 
             1.0534979423868314*Log[1 - x]^3) + 1.*(-8.73525377229081 - 
             4.2139917695473255*Log[1 - x] - 0.49382716049382713*
              Log[1 - x]^2 - 0.09876543209876543*Log[1 - x]^3)) + 
         (1 - x)^3*(1.*(-3.185230352303523*Log[1 - x] - 0.030580661136560605*
              Log[1 - x]^2 - 0.22726561277195179*Log[1 - x]^3) + 
           1.*(-2.6233941152092832*Log[1 - x] + 1.8093831245568424*
              Log[1 - x]^2 + 0.18972341006277862*Log[1 - x]^3)) + 
         (1 - x)^2*(1.*(1.854462285287528*Log[1 - x] + 0.8650318783717509*
              Log[1 - x]^2 - 0.0009123047097730642*Log[1 - x]^3) + 
           1.*(-15.02841973766396*Log[1 - x] + 5.128308453155051*
              Log[1 - x]^2 + 0.6950703263689745*Log[1 - x]^3)) + 
         153.53624971840847*Log[x] + 47.65684715008643*Log[x]^2 + 
         10.326474622770919*Log[x]^3 + 0.6090534979423868*Log[x]^4 + 
         x^3*(-2275.457084325846 + 1168.676727125948*Log[x] - 
           402.55244147369024*Log[x]^2 + 56.80190606582247*Log[x]^3 - 
           10.936522351273572*Log[x]^4) + x*(201.63652735107866 + 
           28.74278169029557*Log[x] + 6.6863345960316956*Log[x]^2 + 
           11.050754458161865*Log[x]^3 + 0.6090534979423868*Log[x]^4) + 
         x^2*(1984.032103508702 + 979.951826373415*Log[x] + 
           210.75077176993884*Log[x]^2 + 38.63021707930867*Log[x]^3 + 
           3.378615094127529*Log[x]^4) + Lp^4*(3.950617283950617 - 
           1.1851851851851851*(1 - x) + 1.5802469135802468*x + 
           7.80246913580247*delta[1 - x] - 2.765432098765432*Lh*
            delta[1 - x] - 5.530864197530864*plusD[0, 1 - x]) + 
         142.12668974589386*plusD[0, 1 - x] + Lp^2*(-216.1787596396575 + 
           1.1851851851851851/x - 2.5913542282427775*x^4 + 
           0.19730284368088502*x^5 + 179.71640628041797*delta[1 - x] - 
           7.901234567901234*Lh^2*delta[1 - x] + (1 - x)*
            (-7.612102926964153 + 1.*(225.71329587954483 - 55.30864197530864*
                Log[1 - x]) + 1.*(-2.962962962962963 - 1.7777777777777777*
                Log[1 - x])) + 101.1358024691358*Log[1 - x] + 
           12.557865848870183*(1 - x)^2*Log[1 - x] + 3.2004963392531387*
            (1 - x)^3*Log[1 - x] + 40.888888888888886*Log[x] + 
           2.962962962962963*Log[x]^2 + x^3*(-166.7883472581573 + 
             80.21121183733459*Log[x] - 10.89812455114692*Log[x]^2) + 
           x*(129.89725207501778 + 36.148148148148145*Log[x] + 
             2.962962962962963*Log[x]^2) + x^2*(46.21595724318399 + 
             135.20025546116034*Log[x] + 20.10032273154632*Log[x]^2) + 
           Lh*(30.8148122586413 - 17.382716049382715*(1 - x) + 
             1.7360800119420807*x^4 - 0.196419167983149*x^5 + 
             58.204221573942185*delta[1 - x] + x^2*(1.2342374075378655 - 
               9.16322095983113*Log[x]) + x^3*(6.7027280177965105 - 
               5.158792997272807*Log[x]) + x*(0.7949800972564933 - 
               4.7407407407407405*Log[x]) - 4.7407407407407405*Log[x] - 
             31.604938271604937*plusD[0, 1 - x]) + 116.40844314788437*
            plusD[0, 1 - x] - 63.20987654320987*plusD[1, 1 - x]) + 
         Lp*(-562.5901800527583 - 1.1565265637483262/x + 24.071817068960492*
            x^4 - 0.348724257335583*x^5 + 311.2094570786569*delta[1 - x] - 
           7.374485596707819*Lh^2*delta[1 - x] + 108.37860082304526*
            Log[1 - x] + 9.481481481481481*Log[1 - x]^2 + 
           (1 - x)*(-14.29671090198952 + 1.*(617.277382850733 - 
               59.1275720164609*Log[1 - x] - 4.7407407407407405*Log[1 - x]^
                 2) + 1.*(-9.08641975308642 - 2.962962962962963*Log[1 - x] - 
               0.8888888888888888*Log[1 - x]^2)) + (1 - x)^3*
            (1.*(0.17257441490570324*Log[1 - x] - 1.0656690959838735*
                Log[1 - x]^2) + 1.*(3.7003748183278513*Log[1 - x] + 
               0.827970827970828*Log[1 - x]^2)) + (1 - x)^2*
            (1.*(3.5022608695652173*Log[1 - x] - 0.005424268861662178*
                Log[1 - x]^2) + 1.*(27.739268428152027*Log[1 - x] + 
               3.2039559619331963*Log[1 - x]^2)) + 153.53844268482723*
            Log[x] + 41.48148148148148*Log[x]^2 + 2.962962962962963*
            Log[x]^3 + x^3*(126.68392108665128 - 277.00592078196837*Log[x] + 
             93.53963796162908*Log[x]^2 - 21.23221015364744*Log[x]^3) + 
           x*(361.9062740867718 + 15.266837746555606*Log[x] + 
             35.55555555555556*Log[x]^2 + 2.962962962962963*Log[x]^3) + 
           x^2*(-429.4597362483284 + 130.86080951858852*Log[x] + 
             99.1044397145735*Log[x]^2 + 14.542821676253126*Log[x]^3) + 
           Lh*(36.3456788557839 - 11.325102880658436*(1 - x) + 
             0.657063817609463*x^4 - 0.04757298943220491*x^5 + 
             126.78633515573378*delta[1 - x] - 3.950617283950617*Log[x] - 
             1.1851851851851851*Log[x]^2 + x^2*(-4.422782604600786 - 
               9.342914405826855*Log[x] - 2.5054578532443905*Log[x]^2) + 
             x*(-6.84650381365332 - 3.950617283950617*Log[x] - 
               1.1851851851851851*Log[x]^2) + x^3*(11.713293650793648 - 
               5.120821756335775*Log[x] + 0.14187784706558754*Log[x]^2) - 
             29.497942386831273*plusD[0, 1 - x]) + 253.5726703114675*
            plusD[0, 1 - x] - 58.99588477366255*plusD[1, 1 - x]) + 
         Lp^3*(-19.753086599893116 - 0.7901234567901234/x - 
           1.4195709673953516*x^4 + 0.2963327431898676*x^5 + 
           58.157089132366835*delta[1 - x] - 2.3703703703703702*Lh^2*
            delta[1 - x] + (1 - x)*(-9.28395061728395 + 
             1.*(27.25925925925926 - 9.481481481481481*Log[1 - x])) + 
           18.962962962962962*Log[1 - x] - 0.05795183911087589*(1 - x)^2*
            Log[1 - x] - 0.445115753811406*(1 - x)^3*Log[1 - x] + 
           x*(8.97820875437661 - 1.1851851851851851*Log[x]) - 
           1.1851851851851851*Log[x] + x^3*(-4.018993585674586 + 
             3.1590319704345307*Log[x]) + x^2*(1.6948874059941996 + 
             4.677990945450675*Log[x]) + Lh*(7.111111111111111 - 
             2.3703703703703702*(1 - x) + 2.3703703703703702*x + 
             5.135802469135802*delta[1 - x] - 9.481481481481481*
              plusD[0, 1 - x]) + 10.271604938271604*plusD[0, 1 - x] - 
           18.962962962962962*plusD[1, 1 - x])) + 
       Lp*(1385.8555365084858 - 1074.0472377372232*x^4 + 
         17.544490194841448*x^5 - 1189.088950808637*delta[1 - x] - 
         19.90222593356113*Lh^2*delta[1 - x] - 205.911595574216*Log[1 - x] - 
         274.962962962963*Log[1 - x]^2 + 37.925925925925924*Log[1 - x]^3 + 
         (1 - x)*(217.1628538175984 + 1.*(-3262.0514752303498 - 
             242.72640962924976*Log[1 - x] + 116.14814814814815*
              Log[1 - x]^2 - 18.962962962962962*Log[1 - x]^3) + 
           1.*(100.64617769005214 + 24.63122832560315*Log[1 - x] + 
             9.333333333333334*Log[1 - x]^2 + 1.4814814814814814*
              Log[1 - x]^3)) + (1 - x)^2*(20.60761543566796*Log[1 - x] + 
           1.*(-77.70592736886044*Log[1 - x] + 0.6141661009278118*
              Log[1 - x]^2 - 0.15741326736091135*Log[1 - x]^3) + 
           1.*(-307.27462320364526*Log[1 - x] - 138.56582686114794*
              Log[1 - x]^2 + 12.845907738095239*Log[1 - x]^3)) + 
         (1 - x)^3*(7.186836577857663*Log[1 - x] + 
           1.*(-82.4881265719132*Log[1 - x] + 21.393301000303122*
              Log[1 - x]^2 - 3.3149575944487277*Log[1 - x]^3) + 
           1.*(130.07258953168045*Log[1 - x] - 46.33747922278902*
              Log[1 - x]^2 + 21.19679641633013*Log[1 - x]^3)) - 
         733.4523215650297*Log[x] - 504.3990133830708*Log[x]^2 - 
         14.320987654320987*Log[x]^3 - 5.703703703703704*Log[x]^4 + 
         (494.54803759120074 + 98.11244277743864*Log[x])/x + 
         x^2*(-15918.682605386684 - 6544.522860155519*Log[x] - 
           1611.476120730981*Log[x]^2 - 339.6176358043855*Log[x]^3 - 
           18.418334838725055*Log[x]^4) + x*(-1368.6922566537469 - 
           1.5415483090704214*Log[x] - 154.5245127579436*Log[x]^2 - 
           67.55555555555556*Log[x]^3 + 6.296296296296296*Log[x]^4) + 
         x^3*(18107.56730134479 - 9185.175869208904*Log[x] + 
           3600.2495019680255*Log[x]^2 - 476.78752379265876*Log[x]^3 + 
           109.62425405358968*Log[x]^4) + Lh*(-17.067194142328184 - 
           7.053793868237393/x + 5.873392444882801*x^4 - 0.18560694780472836*
            x^5 - 268.73696704558654*delta[1 - x] - 59.25925925925925*
            Log[1 - x] + 18.962962962962962*Log[1 - x]^2 - 
           2.6666666666666665*(1 - x)^2*(13.462820431270275*Log[1 - x] - 
             2.3772574819401444*Log[1 - x]^2) - 2.6666666666666665*(1 - x)^3*
            (3.1972624798711755*Log[1 - x] - 1.3263511167688924*
              Log[1 - x]^2) - 2.6666666666666665*(1 - x)*
            (-0.10514391308130917 - 17.77777777777778*Log[1 - x] + 
             3.5555555555555554*Log[1 - x]^2) + 14.222222222222223*Log[x] + 
           7.111111111111111*Log[x]^2 + 0.7901234567901234*Log[x]^3 + 
           x^3*(139.27570122008908 - 163.6764386732542*Log[x] + 
             50.09788729928471*Log[x]^2 - 9.277163178547443*Log[x]^3) + 
           x*(86.43836517833499 + 45.03703703703704*Log[x] + 
             28.444444444444443*Log[x]^2 + 0.7901234567901234*Log[x]^3) + 
           x^2*(-168.96443725258337 + 4.953747914882095*Log[x] + 
             34.14320659216398*Log[x]^2 + 6.656154806181139*Log[x]^3) - 
           79.60890373424454*plusD[0, 1 - x]) - 537.4739340911725*
          plusD[0, 1 - x] - 159.21780746848913*plusD[1, 1 - x]) + 
       Lp^4*(-83.55555337060854 - 2.3703703703703702/x - 
         4.575221934166077*x^4 + 0.7890846617923208*x^5 - 
         29.265654043153358*delta[1 - x] - 4.7407407407407405*Lh^2*
          delta[1 - x] + 37.925925925925924*Log[1 - x] - 
         0.11590370737619127*(1 - x)^2*Log[1 - x] - 0.8902315076228119*
          (1 - x)^3*Log[1 - x] - 1.3333333333333333*(1 - x)*
          (-36. + 14.222222222222221*Log[1 - x]) + 1.1851851851851851*
          Log[x] + x*(-8.715105812018074 + 1.1851851851851851*Log[x]) + 
         x^3*(-14.740715189145682 + 11.476856922640055*Log[x]) + 
         x^2*(2.9456608612406567 + 18.519202850732476*Log[x]) + 
         Lh*(9.481481481481481 + 9.481481481481481*x + 45.629629629629626*
            delta[1 - x] - 18.962962962962962*plusD[0, 1 - x]) + 
         91.25925925925927*plusD[0, 1 - x] - 37.925925925925924*
          plusD[1, 1 - x]) + Lp^2*(1779.6969740479449 + 
         142.5027665062751*x^4 - 17.52714380037195*x^5 - 
         1196.9920877250138*delta[1 - x] + Lh^2*(9.481481481481481 - 
           9.481481481481481*x + 80.83275534941741*delta[1 - x]) - 
         1188.291672424969*Log[1 - x] + 161.18518518518516*Log[1 - x]^2 + 
         (1 - x)*(-2.1932454224643014*(-36. + 14.222222222222221*
              Log[1 - x]) + 1.*(53.19157996907927 + 27.555555555555557*
              Log[1 - x]) + 1.*(-2047.7435762899888 + 859.4127340727175*
              Log[1 - x] - 37.925925925925924*Log[1 - x]^2) - 
           1.3333333333333333*(-0.10514391308130917 - 17.77777777777778*
              Log[1 - x] + 3.5555555555555554*Log[1 - x]^2)) + 
         (1 - x)^3*(29.00216336557693*Log[1 - x] - 1.3333333333333333*
            (3.1972624798711755*Log[1 - x] - 1.3263511167688924*
              Log[1 - x]^2) + 1.*(-49.9410847340149*Log[1 - x] + 
             25.516642384848144*Log[1 - x]^2)) + (1 - x)^2*
          (29.22158135784179*Log[1 - x] - 1.3333333333333333*
            (13.462820431270275*Log[1 - x] - 2.3772574819401444*
              Log[1 - x]^2) + 1.*(-282.6904427970347*Log[1 - x] + 
             50.73140152773165*Log[1 - x]^2)) + 
         (-255.29703611092268 - 46.22222222222222*Log[x])/x - 
         547.5210940019257*Log[x] - 35.55555555555556*Log[x]^2 - 
         9.481481481481481*Log[x]^3 + x^2*(-1005.7711492081885 - 
           1355.1032231154793*Log[x] - 469.281424904802*Log[x]^2 - 
           28.905827070666476*Log[x]^3) + x^3*(1927.1268560501894 - 
           859.4049871946702*Log[x] + 4.594874151185934*Log[x]^2 - 
           6.151317499677626*Log[x]^3) + x*(-1405.4907432543046 - 
           381.2082766866022*Log[x] - 86.81481481481481*Log[x]^2 + 
           11.851851851851851*Log[x]^3) - 701.4316613304434*plusD[0, 1 - x] + 
         Lh*(-419.777951851933 + 264.03836870336454*(1 - x) + 
           20.54320987654321/x - 9.79919582785939*x^4 + 0.3317595737044093*
            x^5 - 350.7158306652217*delta[1 - x] + 75.85185185185185*
            Log[1 - x] + 25.055855855855857*(1 - x)^2*Log[1 - x] + 
           8.73814546455104*(1 - x)^3*Log[1 - x] + 52.14814814814815*Log[x] + 
           4.740740740740741*Log[x]^2 + x^3*(-238.37292446139924 + 
             116.24362339322968*Log[x] - 9.74584340437999*Log[x]^2) + 
           x*(182.37135467617037 + 104.2962962962963*Log[x] + 
             4.740740740740741*Log[x]^2) + x^2*(41.81717198503196 + 
             200.5852665126074*Log[x] + 44.95306585919758*Log[x]^2) + 
           323.3310213976697*plusD[0, 1 - x]) + 646.6620427953394*
          plusD[1, 1 - x]) + Lp^3*(1.7946525993075113 - 13.545636774747427*
          x^4 + 0.41503898892896496*x^5 - 566.7478358117281*delta[1 - x] - 
         3.1604938271604937*Lh^3*delta[1 - x] - 350.81481481481484*
          Log[1 - x] + 75.85185185185185*Log[1 - x]^2 + 
         (1 - x)*(132.01918435168227 + 1.*(21.62962962962963 - 
             10.074074074074074*Log[1 - x]) + 1.*(-368.3304018103981 + 
             270.22222222222223*Log[1 - x] - 37.925925925925924*
              Log[1 - x]^2)) + (1 - x)^2*(12.691920045045045*Log[1 - x] + 
           1.*(-26.89134648272717*Log[1 - x] - 0.1519960150857468*
              Log[1 - x]^2)) + (1 - x)^3*(-2.319235805887481*Log[1 - x] + 
           1.*(-6.3851688693098385*Log[1 - x] + 2.6110727599061163*
              Log[1 - x]^2)) + 7.703703703703702*Log[x] - 
         2.172839506172839*Log[x]^2 + (56.49382716049382 + 
           7.111111111111111*Log[x])/x + x^2*(-26.163024742076487 - 
           134.32395301605865*Log[x] + 8.528996332774177*Log[x]^2) + 
         x*(-139.36150975630392 + 23.703703703703706*Log[x] + 
           13.82716049382716*Log[x]^2) + x^3*(155.70762428215025 - 
           81.47357749473191*Log[x] + 25.200365299150647*Log[x]^2) + 
         Lh^2*(9.481481481481481 + 9.481481481481481*x + 39.1111111111111*
            delta[1 - x] - 18.962962962962962*plusD[0, 1 - x]) + 
         71.32569473235958*plusD[0, 1 - x] + Lh*(-149.33332896343927 - 
           4.7407407407407405/x - 9.150443868332154*x^4 + 1.5781693235846417*
            x^5 + 35.66284736617976*delta[1 - x] + 75.85185185185185*
            Log[1 - x] - 0.23180741475238253*(1 - x)^2*Log[1 - x] - 
           1.7804630152456238*(1 - x)^3*Log[1 - x] - 2.6666666666666665*
            (1 - x)*(-36. + 14.222222222222221*Log[1 - x]) + 
           2.3703703703703702*Log[x] + x*(-9.133915327739842 + 
             2.3703703703703702*Log[x]) + x^3*(-29.481430378291364 + 
             22.95371384528011*Log[x]) + x^2*(5.8913217224813135 + 
             37.03840570146495*Log[x]) + 156.44444444444443*plusD[0, 1 - x] - 
           75.85185185185185*plusD[1, 1 - x]) + 312.8888888888889*
          plusD[1, 1 - x] - 75.85185185185185*plusD[2, 1 - x]))
 
TMDpdfN["qqb"] = as^2*(-6.575689489654321 + 2.6451727005890224/x - 
       60.49891979174238*x^4 + 1.668274502516088*x^5 + 
       1.3333333333333333*Log[x] - 0.6666666666666666*Log[x]^2 + 
       0.5925925925925926*Log[x]^3 + x*(7.993737974147562 - 
         6.666666666666666*Log[x] - 1.5555555555555554*Log[x]^2 + 
         0.2962962962962963*Log[x]^3) + x^2*(537.483652803029 + 
         213.40596468377385*Log[x] + 27.80137308718255*Log[x]^2 + 
         1.7401934484961763*Log[x]^3) + x^3*(-482.71622869222256 + 
         392.525592453522*Log[x] - 68.67155311692338*Log[x]^2 + 
         23.858585392707216*Log[x]^3) + Lp^2*(1.3333333333333333 + 
         1.7777777777777777/x - 1.7777777777777777*x^2 + 
         2.6666666666666665*Log[x] + x*(-1.3333333333333333 + 
           2.6666666666666665*Log[x])) + Lp*(11.297892423978965 - 
         7.703703703703703/x + 1.8567738905846443*x^4 - 
         0.627328431372549*x^5 - 0.8888888888888888*Log[x] + 
         3.5555555555555554*Log[x]^2 + x^2*(-40.60694027360694 - 
           17.27835736192615*Log[x] + 0.16551702514579544*Log[x]^2) + 
         x*(-13.054680678027468 - 9.777777777777779*Log[x] + 
           1.7777777777777777*Log[x]^2) + x^3*(48.83798581122764 - 
           36.29506406523005*Log[x] + 9.853247118358167*Log[x]^2))) + 
     as^3*(338.07134501063103 + 37667.53848525072*x^4 - 
       239.13648269466725*x^5 + (1 - x)^3*(3.3634999422832736*Log[1 - x] + 
         1.*(333.8892942331977*Log[1 - x] - 119.83998564893713*Log[1 - x]^2 + 
           13.159651273668437*Log[1 - x]^3 - 2.525512367491166*
            Log[1 - x]^4)) + (1 - x)^2*(-1.7889336277438628*Log[1 - x] + 
         1.*(192.78228468008092*Log[1 - x] + 24.71490806585944*Log[1 - x]^2 + 
           1.437627685259704*Log[1 - x]^3 + 0.0720812447786132*
            Log[1 - x]^4)) + (1 - x)*(1.*(-13.046003361053137 - 
           4.989785915619019*Log[1 - x]) + 1.*(123.70863534393379 + 
           38.03099793867376*Log[1 - x] + 6.0311306468597845*Log[1 - x]^2 + 
           0.5432098765432098*Log[1 - x]^3 + 0.24691358024691357*
            Log[1 - x]^4)) + (-472.18580115215207 - 78.98467140066984*Log[x])/
        x + Lp^4*(-1.7777777777777777 - 2.3703703703703702/x + 
         2.3703703703703702*x^2 + x*(1.7777777777777777 - 3.5555555555555554*
            Log[x]) - 3.5555555555555554*Log[x]) - 466.97952013446707*
        Log[x] + 105.46152775720803*Log[x]^2 - 36.80140841243958*Log[x]^3 + 
       7.876543209876543*Log[x]^4 - 0.6074074074074074*Log[x]^5 + 
       x^3*(5.886893864005434*^6 - 3.5397059520597965*^6*Log[x] + 
         945034.0763324694*Log[x]^2 - 165873.01118830065*Log[x]^3 + 
         15742.943651257738*Log[x]^4 - 1383.5750742833347*Log[x]^5) + 
       x^2*(-5.924443146459168*^6 - 2.421422723380154*^6*Log[x] - 
         422696.3407921324*Log[x]^2 - 39534.70652693387*Log[x]^3 - 
         1982.7772791968978*Log[x]^4 - 42.7663367697682*Log[x]^5) + 
       x*(254.994907527347 - 320.36046236181164*Log[x] - 
         150.65182402755866*Log[x]^2 - 9.759476516572434*Log[x]^3 + 
         0.8641975308641978*Log[x]^4 + 1.288888888888889*Log[x]^5) + 
       Lp^3*(-81.9840099661951 - 6.883134843605719*x^4 + 
         1.8554986819773949*x^5 + 1.*(1 - x)*(21.62962962962963 - 
           10.074074074074074*Log[1 - x]) + 0.16399211711711711*(1 - x)^2*
          Log[1 - x] - 6.688308538163001*(1 - x)^3*Log[1 - x] + 
         Lh*(-3.5555555555555554 - 4.7407407407407405/x + 4.7407407407407405*
            x^2 + x*(3.5555555555555554 - 7.111111111111111*Log[x]) - 
           7.111111111111111*Log[x]) + 31.407407407407405*Log[x] - 
         7.703703703703703*Log[x]^2 + (56.49382716049382 + 
           7.111111111111111*Log[x])/x + x^3*(-67.80375837214805 + 
           47.526442531576585*Log[x] - 10.275635310119334*Log[x]^2) + 
         x^2*(46.50492584435119 + 14.102639174747742*Log[x] - 
           0.48306057568416316*Log[x]^2) + x*(51.81665226665288 + 
           33.18518518518519*Log[x] + 10.666666666666666*Log[x]^2)) + 
       Lp^2*(252.39212129118766 - 799.4370383511925*x^4 + 
         6.407127262260745*x^5 + 29.412235314578894*(1 - x)^2*Log[1 - x] + 
         30.46653549984735*(1 - x)^3*Log[1 - x] + 1.*(1 - x)*
          (53.19157996907927 + 27.555555555555557*Log[1 - x]) + 
         (-255.29703611092268 - 46.22222222222222*Log[x])/x - 
         142.87983077233972*Log[x] + 64.29629629629629*Log[x]^2 - 
         5.925925925925926*Log[x]^3 + x*(-84.29399931422377 - 
           146.66666666666666*Log[x] - 16.000000000000004*Log[x]^2 + 
           14.222222222222221*Log[x]^3) + x^2*(9772.528502772298 + 
           3638.2893749328946*Log[x] + 540.0522111652017*Log[x]^2 + 
           29.71868750693566*Log[x]^3) + x^3*(-8892.299676742414 + 
           6828.146261214359*Log[x] - 1359.0281174078898*Log[x]^2 + 
           409.69204257340226*Log[x]^3) + Lh*(-30.127713130610573 + 
           20.54320987654321/x - 4.951397041559051*x^4 + 1.6728758169934639*
            x^5 + 2.3703703703703702*Log[x] - 9.481481481481481*Log[x]^2 + 
           x^3*(-130.23462882994036 + 96.78683750728013*Log[x] - 
             26.27532564895511*Log[x]^2) + x*(34.812481808073244 + 
             26.074074074074076*Log[x] - 4.7407407407407405*Log[x]^2) + 
           x^2*(108.28517406295182 + 46.075619631803065*Log[x] - 
             0.44137873372212116*Log[x]^2))) + 
       Lp*(-737.8497018082962 - 7048.743392360815*x^4 + 
         184.6665943611825*x^5 + (1 - x)^3*(-9.175539568345323*Log[1 - x] + 
           1.*(-82.4881265719132*Log[1 - x] + 21.393301000303122*
              Log[1 - x]^2 - 3.3149575944487277*Log[1 - x]^3)) + 
         (1 - x)^2*(-0.13567233850323746*Log[1 - x] + 
           1.*(-77.70592736886044*Log[1 - x] + 0.6141661009278118*
              Log[1 - x]^2 - 0.15741326736091135*Log[1 - x]^3)) + 
         (1 - x)*(1.*(-2.3703703703703702 + 2.3703703703703702*Log[1 - x]) + 
           1.*(100.64617769005214 + 24.63122832560315*Log[1 - x] + 
             9.333333333333334*Log[1 - x]^2 + 1.4814814814814814*
              Log[1 - x]^3)) + 413.4667331667015*Log[x] - 
         123.54525362192672*Log[x]^2 + 40.19753086419753*Log[x]^3 - 
         3.6790123456790123*Log[x]^4 + (494.54803759120074 + 
           98.11244277743864*Log[x])/x + x^2*(-21051.840421045577 - 
           4993.311701901976*Log[x] - 438.1361888276066*Log[x]^2 + 
           14.332863145966499*Log[x]^3 + 2.5820669951153907*Log[x]^4) + 
         x*(437.458925045932 - 358.3843244725676*Log[x] - 17.84030610114334*
            Log[x]^2 - 12.049382716049383*Log[x]^3 + 8.271604938271604*
            Log[x]^4) + x^3*(27721.75996077735 - 8892.748979348165*Log[x] + 
           8485.322456019818*Log[x]^2 - 147.66229711048408*Log[x]^3 + 
           319.48216216476095*Log[x]^4) + Lh*(17.535171972411522 - 
           7.053793868237393/x + 161.33045277797967*x^4 - 4.448732006709568*
            x^5 - 3.5555555555555554*Log[x] + 1.7777777777777777*Log[x]^2 - 
           1.5802469135802468*Log[x]^3 + x^3*(1287.2432765125934 - 
             1046.7349132093918*Log[x] + 183.124141645129*Log[x]^2 - 
             63.62289438055257*Log[x]^3) + x^2*(-1433.2897408080773 - 
             569.0825724900635*Log[x] - 74.13699489915346*Log[x]^2 - 
             4.6405158626564695*Log[x]^3) + x*(-21.316634597726832 + 
             17.777777777777775*Log[x] + 4.148148148148147*Log[x]^2 - 
             0.7901234567901234*Log[x]^3))) + 
       Nf*(-49.338448204336395 + 5.88282387997262/x + 687.1501547509737*x^4 - 
         16.560320644171973*x^5 + (1 - x)^3*(0.10153206959231369*Log[1 - x] + 
           1.*(-3.185230352303523*Log[1 - x] - 0.030580661136560605*
              Log[1 - x]^2 - 0.22726561277195179*Log[1 - x]^3)) + 
         (1 - x)*(1.*(0.4609053497942387 + 0.3950617283950617*Log[1 - x]) + 
           1.*(-8.73525377229081 - 4.2139917695473255*Log[1 - x] - 
             0.49382716049382713*Log[1 - x]^2 - 0.09876543209876543*
              Log[1 - x]^3)) + (1 - x)^2*(0.017221873035826524*Log[1 - x] + 
           1.*(1.854462285287528*Log[1 - x] + 0.8650318783717509*
              Log[1 - x]^2 - 0.0009123047097730642*Log[1 - x]^3)) - 
         35.457848078043234*Log[x] - 13.966979547350224*Log[x]^2 - 
         2.5569272976680386*Log[x]^3 - 0.3786008230452675*Log[x]^4 + 
         Lp^3*(-0.5925925925925926*(1 - x) - 0.7901234567901234/x + 
           0.7901234567901234*x^2 - 1.1851851851851851*Log[x] - 
           1.1851851851851851*x*Log[x]) + x^3*(-4943.92914118205 + 
           2183.0567985987045*Log[x] - 1186.0167155711883*Log[x]^2 + 
           69.21788306131498*Log[x]^3 - 37.21414424673223*Log[x]^4) + 
         x*(42.22676054259734 - 0.515555083643898*Log[x] - 
           3.9053004732635905*Log[x]^2 - 0.7352537722908093*Log[x]^3 - 
           0.11522633744855965*Log[x]^4) + x^2*(4274.56817078873 + 
           1433.424565505143*Log[x] + 180.08534114311618*Log[x]^2 + 
           9.383835657232206*Log[x]^3 - 0.056455745460574316*Log[x]^4) + 
         Lp^2*(-13.380582813404713 + 1.1851851851851851/x - 
           2.0156321469592604*x^4 + 0.5980532083920125*x^5 + 
           1.*(1 - x)*(-2.962962962962963 - 1.7777777777777777*Log[1 - x]) + 
           0.028939788780688522*(1 - x)^2*Log[1 - x] - 1.1802897324733002*
            (1 - x)^3*Log[1 - x] - 8.88888888888889*Log[x] - 
           2.3703703703703702*Log[x]^2 + x^3*(-33.032735542313304 + 
             24.043713577571747*Log[x] - 6.063767749435239*Log[x]^2) + 
           x*(5.259206105914084 - 6.518518518518518*Log[x] - 
             1.1851851851851851*Log[x]^2) + x^2*(41.38650653945485 + 
             8.687208138840761*Log[x] - 0.15664547357115216*Log[x]^2)) + 
         Lp*(-44.116046122539586 - 1.1565265637483262/x + 187.3190234295046*
            x^4 - 5.3557525871830025*x^5 + 1.*(1 - x)^3*
            (0.17257441490570324*Log[1 - x] - 1.0656690959838735*
              Log[1 - x]^2) + 1.*(1 - x)*(-9.08641975308642 - 
             2.962962962962963*Log[1 - x] - 0.8888888888888888*
              Log[1 - x]^2) + 1.*(1 - x)^2*(3.5022608695652173*Log[1 - x] - 
             0.005424268861662178*Log[1 - x]^2) - 38.14068756693837*Log[x] - 
           11.45679012345679*Log[x]^2 - 1.7777777777777777*Log[x]^3 + 
           x^3*(1280.9896270460613 - 1081.7001034429313*Log[x] + 
             176.27122444255033*Log[x]^2 - 67.89203291934805*Log[x]^3) + 
           x^2*(-1464.9706389304204 - 555.5684605091913*Log[x] - 
             80.05862177563473*Log[x]^2 - 4.974774569535159*Log[x]^3) + 
           x*(47.29031372858984 - 8.562572247989484*Log[x] - 
             5.135802469135802*Log[x]^2 - 0.5925925925925926*Log[x]^3))) + 
       (dabc2*(13.066698101256804 + 729428.8399516005*x^4 - 
          8847.276233088314*x^5 + 1.*(1 - x)^2*(-876.8807484407484*
             Log[1 - x] - 93.25044880898155*Log[1 - x]^2) + 
          1.*(1 - x)*(-0.5823359520940077 - 0.2789021514032832*Log[1 - x] + 
            0.024155677808037717*Log[1 - x]^2) + 1.*(1 - x)^3*
           (121.7962511091393*Log[1 - x] + 1023.7929044930027*Log[1 - x]^2) + 
          12.641753830328481*Log[x] + 0.33944273991897467*Log[x]^2 + 
          0.13284371092955144*Log[x]^3 - 0.08333333333333333*Log[x]^4 + 
          0.03333333333333333*Log[x]^5 + x*(-774.5136729985788 + 
            0.3978263896647597*Log[x] + 3.7524230779895973*Log[x]^2 - 
            1.6449340668482262*Log[x]^3) + x^3*(7.521465351566352*^7 - 
            4.573400684737262*^7*Log[x] + 1.2082958848115643*^7*Log[x]^2 - 
            2.1861363567177285*^6*Log[x]^3 + 199730.60765050168*Log[x]^4 - 
            19156.81282644062*Log[x]^5) + x^2*(-7.593447363235475*^7 - 
            3.0913726540546816*^7*Log[x] - 5.377444016644809*^6*Log[x]^2 - 
            500678.1295623091*Log[x]^3 - 25014.184617023544*Log[x]^4 - 
            538.8174699843397*Log[x]^5) + Lp*(36.41844206065227 - 
            30693.89491251138*x^4 + 699.0302244389028*x^5 + 
            1.*(1 - x)*(-0.9674011002723395 + 0.1449340668482263*Log[
                1 - x]) - 12.722344468893779*(1 - x)^2*Log[1 - x] - 
            77.86707643418632*(1 - x)^3*Log[1 - x] + 20.02847884157147*
             Log[x] + 0.7753296657588677*Log[x]^2 - 0.3333333333333333*
             Log[x]^3 + 0.16666666666666666*Log[x]^4 + 
            x*(-118.88872938882245 + 18.804406601634035*Log[x] - 
              4.934802200544679*Log[x]^2) + x^2*(-925732.9731977673 - 
              370266.74427570094*Log[x] - 60174.01639245827*Log[x]^2 - 
              4729.308103708871*Log[x]^3 - 152.7531427927166*Log[x]^4) + 
            x^3*(955810.3081181592 - 526335.8863012193*Log[x] + 
              166854.87851557942*Log[x]^2 - 20411.05046799899*Log[x]^3 + 
              3233.8684801892373*Log[x]^4))))/nc)
 
TMDpdfN["qqbp"] = as^2*(-3.2270183101427925 + 2.6451727005890224/x + 
       0.05637832379670145*x^4 - 0.0013164390324173112*x^5 + 
       2.6666666666666665*Log[x] - 0.6666666666666666*Log[x]^2 + 
       0.4444444444444444*Log[x]^3 + x^3*(-3.6040303008016474 + 
         1.215623396613648*Log[x] - 0.14346862340441793*Log[x]^2 - 
         0.0170296134428453*Log[x]^3) + x^2*(3.5704568978264084 + 
         5.654771516227999*Log[x] - 1.773058773058773*Log[x]^2 + 
         0.00030671710459053266*Log[x]^3) + 
       x*(0.5603571563984158 - 5.333333333333333*Log[x] - 
         0.6666666666666666*Log[x]^2 + 0.4444444444444444*Log[x]^3) + 
       Lp^2*(1.3333333333333333 + 1.7777777777777777/x - 
         1.7777777777777777*x^2 + 2.6666666666666665*Log[x] + 
         x*(-1.3333333333333333 + 2.6666666666666665*Log[x])) + 
       Lp*(10.666666666666666 - 7.703703703703703/x + 
         x^2*(13.037037037037036 - 7.111111111111111*Log[x]) - 
         2.6666666666666665*Log[x] + 2.6666666666666665*Log[x]^2 + 
         x*(-16. - 8.*Log[x] + 2.6666666666666665*Log[x]^2))) + 
     as^3*(314.98989032578265 - 335.59832667370466*x^4 + 
       10.79444847803927*x^5 + 1.*(1 - x)^3*(333.8892942331977*Log[1 - x] - 
         119.83998564893713*Log[1 - x]^2 + 13.159651273668437*Log[1 - x]^3 - 
         2.525512367491166*Log[1 - x]^4) + 1.*(1 - x)^2*
        (192.78228468008092*Log[1 - x] + 24.71490806585944*Log[1 - x]^2 + 
         1.437627685259704*Log[1 - x]^3 + 0.0720812447786132*Log[1 - x]^4) + 
       1.*(1 - x)*(123.70863534393379 + 38.03099793867376*Log[1 - x] + 
         6.0311306468597845*Log[1 - x]^2 + 0.5432098765432098*Log[1 - x]^3 + 
         0.24691358024691357*Log[1 - x]^4) + 
       (-472.18580115215207 - 78.98467140066984*Log[x])/x + 
       Lp^4*(-1.7777777777777777 - 2.3703703703703702/x + 
         2.3703703703703702*x^2 + x*(1.7777777777777777 - 3.5555555555555554*
            Log[x]) - 3.5555555555555554*Log[x]) - 476.735707552557*Log[x] + 
       87.88319669225295*Log[x]^2 - 47.38743834927967*Log[x]^3 + 
       6.790123456790123*Log[x]^4 - 0.5925925925925926*Log[x]^5 + 
       x^2*(139.24661314497672 - 61.72142451410822*Log[x] + 
         192.63316404379023*Log[x]^2 - 33.02158598293859*Log[x]^3 - 
         4.887031944150624*Log[x]^4 - 0.008546072093787663*Log[x]^5) + 
       x*(166.14748666498386 - 259.2761103030399*Log[x] - 
         69.25309735342275*Log[x]^2 + 3.5261418976339103*Log[x]^3 + 
         2.345679012345679*Log[x]^4 + 1.2740740740740741*Log[x]^5) + 
       x^3*(176.60568914041386 + 721.4202676849084*Log[x] + 
         24.72475954384478*Log[x]^2 + 92.88132818451865*Log[x]^3 + 
         1.5816857184908992*Log[x]^4 + 1.804743567302643*Log[x]^5) + 
       Lp^3*(-81.14237562311203 - 4.407436322826193*x^4 + 
         1.019060773480663*x^5 + 1.*(1 - x)*(21.62962962962963 - 
           10.074074074074074*Log[1 - x]) + 0.16399211711711711*(1 - x)^2*
          Log[1 - x] - 6.688308538163001*(1 - x)^3*Log[1 - x] + 
         Lh*(-3.5555555555555554 - 4.7407407407407405/x + 4.7407407407407405*
            x^2 + x*(3.5555555555555554 - 7.111111111111111*Log[x]) - 
           7.111111111111111*Log[x]) + 33.77777777777778*Log[x] - 
         6.518518518518518*Log[x]^2 + (56.49382716049382 + 
           7.111111111111111*Log[x])/x + x^2*(-25.020377236507432 + 
           0.5463108403276902*Log[x] - 0.2623712088231026*Log[x]^2) + 
         x^3*(-2.6864439571778664 - 0.8669762220634759*Log[x] + 
           2.862027514358221*Log[x]^2) + x*(55.74374469594959 + 
           30.814814814814817*Log[x] + 9.481481481481481*Log[x]^2)) + 
       Lp^2*(257.0451817165183 + 307.74686739442086*x^4 - 
         20.020184023177148*x^5 + 29.412235314578894*(1 - x)^2*Log[1 - x] + 
         30.46653549984735*(1 - x)^3*Log[1 - x] + 1.*(1 - x)*
          (53.19157996907927 + 27.555555555555557*Log[1 - x]) + 
         (-255.29703611092268 - 46.22222222222222*Log[x])/x - 
         159.7815092290168*Log[x] + 49.77777777777777*Log[x]^2 - 
         6.518518518518518*Log[x]^3 + x^3*(1712.552645417343 - 
           1483.813377204918*Log[x] + 214.7275175592091*Log[x]^2 - 
           84.34157533898534*Log[x]^3) + x^2*(-1831.6585445105372 - 
           843.346298894706*Log[x] - 124.99694518496669*Log[x]^2 - 
           5.406813302533922*Log[x]^3) + x*(-170.36892809297757 - 
           152.2835067285081*Log[x] - 2.6666666666666665*Log[x]^2 + 
           14.814814814814813*Log[x]^3) + Lh*(-28.444444444444443 + 
           20.54320987654321/x + 7.111111111111111*Log[x] - 
           7.111111111111111*Log[x]^2 + x^2*(-34.76543209876543 + 
             18.962962962962962*Log[x]) + x*(42.666666666666664 + 
             21.333333333333332*Log[x] - 7.111111111111111*Log[x]^2))) + 
       Lp*(-742.5693524413185 - 90.06837961044343*x^4 + 
         3.930780559646539*x^5 + 1.*(1 - x)^3*(-82.4881265719132*Log[1 - x] + 
           21.393301000303122*Log[1 - x]^2 - 3.3149575944487277*
            Log[1 - x]^3) + 1.*(1 - x)^2*(-77.70592736886044*Log[1 - x] + 
           0.6141661009278118*Log[1 - x]^2 - 0.15741326736091135*
            Log[1 - x]^3) + 1.*(1 - x)*(100.64617769005214 + 
           24.63122832560315*Log[1 - x] + 9.333333333333334*Log[1 - x]^2 + 
           1.4814814814814814*Log[1 - x]^3) + 371.26767373845377*Log[x] - 
         164.44484498891342*Log[x]^2 + 34.370370370370374*Log[x]^3 - 
         3.7037037037037037*Log[x]^4 + (494.54803759120074 + 
           98.11244277743864*Log[x])/x + x^3*(-1131.529968695121 + 
           657.7374996385089*Log[x] - 92.19539674875261*Log[x]^2 + 
           29.897731732203123*Log[x]^3 - 1.2220570229141159*Log[x]^4) + 
         x^2*(973.234261517185 + 867.8773036703157*Log[x] - 
           41.545120425398814*Log[x]^2 - 17.187522197229786*Log[x]^3 + 
           0.1608887699103199*Log[x]^4) + x*(492.4546210776871 - 
           204.15968590874346*Log[x] + 27.20743341399152*Log[x]^2 - 
           3.8518518518518516*Log[x]^3 + 8.296296296296296*Log[x]^4) + 
         Lh*(8.60538216038078 - 7.053793868237393/x - 0.15034219679120386*
            x^4 + 0.003510504086446163*x^5 - 7.111111111111111*Log[x] + 
           1.7777777777777777*Log[x]^2 - 1.1851851851851851*Log[x]^3 + 
           x*(-1.4942857503957754 + 14.222222222222221*Log[x] + 
             1.7777777777777777*Log[x]^2 - 1.1851851851851851*Log[x]^3) + 
           x^2*(-9.521218394203755 - 15.07939070994133*Log[x] + 
             4.728156728156728*Log[x]^2 - 0.000817912278908087*Log[x]^3) + 
           x^3*(9.610747468804393 - 3.241662390969728*Log[x] + 
             0.38258299574511445*Log[x]^2 + 0.045412302514254134*
              Log[x]^3))) + Nf*(-50.36342761177279 + 5.88282387997262/x - 
         0.9090821349290609*x^4 + 0.10213731794968792*x^5 + 
         1.*(1 - x)^3*(-3.185230352303523*Log[1 - x] - 0.030580661136560605*
            Log[1 - x]^2 - 0.22726561277195179*Log[1 - x]^3) + 
         1.*(1 - x)*(-8.73525377229081 - 4.2139917695473255*Log[1 - x] - 
           0.49382716049382713*Log[1 - x]^2 - 0.09876543209876543*
            Log[1 - x]^3) + 1.*(1 - x)^2*(1.854462285287528*Log[1 - x] + 
           0.8650318783717509*Log[1 - x]^2 - 0.0009123047097730642*
            Log[1 - x]^3) - 30.966480714928217*Log[x] - 10.549308734586743*
          Log[x]^2 - 1.6131687242798354*Log[x]^3 - 0.24691358024691357*
          Log[x]^4 + Lp^3*(-0.5925925925925926*(1 - x) - 0.7901234567901234/
            x + 0.7901234567901234*x^2 - 1.1851851851851851*Log[x] - 
           1.1851851851851851*x*Log[x]) + x*(51.73819500026442 - 
           12.003517751965253*Log[x] - 8.771530956808965*Log[x]^2 - 
           1.6131687242798354*Log[x]^3 - 0.24691358024691357*Log[x]^4) + 
         x^2*(-24.98539332433859 + 5.1478051820853*Log[x] + 
           0.1997362426567558*Log[x]^2 + 0.7031832520791511*Log[x]^3 - 
           0.002601203056413591*Log[x]^4) + x^3*(18.534746870913505 - 
           10.540989729225023*Log[x] + 3.5376079174563064*Log[x]^2 - 
           0.3148828372387587*Log[x]^3 + 0.11712315648343229*Log[x]^4) + 
         Lp^2*(-12.95976564186318 + 1.1851851851851851/x - 
           0.7777828865694975*x^4 + 0.1798342541436464*x^5 + 
           1.*(1 - x)*(-2.962962962962963 - 1.7777777777777777*Log[1 - x]) + 
           0.028939788780688522*(1 - x)^2*Log[1 - x] - 1.1802897324733002*
            (1 - x)^3*Log[1 - x] - 7.703703703703703*Log[x] - 
           1.7777777777777777*Log[x]^2 + x*(7.222752327203308 - 
             7.703703703703703*Log[x] - 1.7777777777777777*Log[x]^2) + 
           x^2*(5.623854999025531 + 1.909043965771614*Log[x] - 
             0.04630079326533916*Log[x]^2) + x^3*(-0.4740783410138249 - 
             0.15299579924828655*Log[x] + 0.5050636719141682*Log[x]^2)) + 
         Lp*(-38.75608349014432 - 1.1565265637483262/x - 1.0078269216569447*
            x^4 + 0.2108997733320193*x^5 + 1.*(1 - x)^3*
            (0.17257441490570324*Log[1 - x] - 1.0656690959838735*
              Log[1 - x]^2) + 1.*(1 - x)*(-9.08641975308642 - 
             2.962962962962963*Log[1 - x] - 0.8888888888888888*
              Log[1 - x]^2) + 1.*(1 - x)^2*(3.5022608695652173*Log[1 - x] - 
             0.005424268861662178*Log[1 - x]^2) - 29.870148425982446*Log[x] - 
           7.703703703703703*Log[x]^2 - 1.1851851851851851*Log[x]^3 + 
           x*(45.12513487263796 - 16.833111388945408*Log[x] - 
             7.703703703703703*Log[x]^2 - 1.1851851851851851*Log[x]^3) + 
           x^2*(0.17401837928153718 + 12.756509161041466*Log[x] + 
             2.7071215217733062*Log[x]^2 + 0.0169144727867958*Log[x]^3) + 
           x^3*(-4.589616073204694 + 4.0626629422718805*Log[x] - 
             0.415594042725251*Log[x]^2 + 0.3615537167475894*Log[x]^3))) + 
       (dabc2*(13.066698101256804 + 729428.8399516005*x^4 - 
          8847.276233088314*x^5 + 1.*(1 - x)^2*(-876.8807484407484*
             Log[1 - x] - 93.25044880898155*Log[1 - x]^2) + 
          1.*(1 - x)*(-0.5823359520940077 - 0.2789021514032832*Log[1 - x] + 
            0.024155677808037717*Log[1 - x]^2) + 1.*(1 - x)^3*
           (121.7962511091393*Log[1 - x] + 1023.7929044930027*Log[1 - x]^2) + 
          12.641753830328481*Log[x] + 0.33944273991897467*Log[x]^2 + 
          0.13284371092955144*Log[x]^3 - 0.08333333333333333*Log[x]^4 + 
          0.03333333333333333*Log[x]^5 + x*(-774.5136729985788 + 
            0.3978263896647597*Log[x] + 3.7524230779895973*Log[x]^2 - 
            1.6449340668482262*Log[x]^3) + x^3*(7.521465351566352*^7 - 
            4.573400684737262*^7*Log[x] + 1.2082958848115643*^7*Log[x]^2 - 
            2.1861363567177285*^6*Log[x]^3 + 199730.60765050168*Log[x]^4 - 
            19156.81282644062*Log[x]^5) + x^2*(-7.593447363235475*^7 - 
            3.0913726540546816*^7*Log[x] - 5.377444016644809*^6*Log[x]^2 - 
            500678.1295623091*Log[x]^3 - 25014.184617023544*Log[x]^4 - 
            538.8174699843397*Log[x]^5) + Lp*(36.41844206065227 - 
            30693.89491251138*x^4 + 699.0302244389028*x^5 + 
            1.*(1 - x)*(-0.9674011002723395 + 0.1449340668482263*Log[
                1 - x]) - 12.722344468893779*(1 - x)^2*Log[1 - x] - 
            77.86707643418632*(1 - x)^3*Log[1 - x] + 20.02847884157147*
             Log[x] + 0.7753296657588677*Log[x]^2 - 0.3333333333333333*
             Log[x]^3 + 0.16666666666666666*Log[x]^4 + 
            x*(-118.88872938882245 + 18.804406601634035*Log[x] - 
              4.934802200544679*Log[x]^2) + x^2*(-925732.9731977673 - 
              370266.74427570094*Log[x] - 60174.01639245827*Log[x]^2 - 
              4729.308103708871*Log[x]^3 - 152.7531427927166*Log[x]^4) + 
            x^3*(955810.3081181592 - 526335.8863012193*Log[x] + 
              166854.87851557942*Log[x]^2 - 20411.05046799899*Log[x]^3 + 
              3233.8684801892373*Log[x]^4))))/nc)
 
TMDpdfN["qqp"] = as^2*(-3.2270183101427925 + 2.6451727005890224/x + 
       0.05637832379670145*x^4 - 0.0013164390324173112*x^5 + 
       2.6666666666666665*Log[x] - 0.6666666666666666*Log[x]^2 + 
       0.4444444444444444*Log[x]^3 + x^3*(-3.6040303008016474 + 
         1.215623396613648*Log[x] - 0.14346862340441793*Log[x]^2 - 
         0.0170296134428453*Log[x]^3) + x^2*(3.5704568978264084 + 
         5.654771516227999*Log[x] - 1.773058773058773*Log[x]^2 + 
         0.00030671710459053266*Log[x]^3) + 
       x*(0.5603571563984158 - 5.333333333333333*Log[x] - 
         0.6666666666666666*Log[x]^2 + 0.4444444444444444*Log[x]^3) + 
       Lp^2*(1.3333333333333333 + 1.7777777777777777/x - 
         1.7777777777777777*x^2 + 2.6666666666666665*Log[x] + 
         x*(-1.3333333333333333 + 2.6666666666666665*Log[x])) + 
       Lp*(10.666666666666666 - 7.703703703703703/x + 
         x^2*(13.037037037037036 - 7.111111111111111*Log[x]) - 
         2.6666666666666665*Log[x] + 2.6666666666666665*Log[x]^2 + 
         x*(-16. - 8.*Log[x] + 2.6666666666666665*Log[x]^2))) + 
     as^3*(314.98989032578265 - 335.59832667370466*x^4 + 
       10.79444847803927*x^5 + 1.*(1 - x)^3*(333.8892942331977*Log[1 - x] - 
         119.83998564893713*Log[1 - x]^2 + 13.159651273668437*Log[1 - x]^3 - 
         2.525512367491166*Log[1 - x]^4) + 1.*(1 - x)^2*
        (192.78228468008092*Log[1 - x] + 24.71490806585944*Log[1 - x]^2 + 
         1.437627685259704*Log[1 - x]^3 + 0.0720812447786132*Log[1 - x]^4) + 
       1.*(1 - x)*(123.70863534393379 + 38.03099793867376*Log[1 - x] + 
         6.0311306468597845*Log[1 - x]^2 + 0.5432098765432098*Log[1 - x]^3 + 
         0.24691358024691357*Log[1 - x]^4) + 
       (-472.18580115215207 - 78.98467140066984*Log[x])/x + 
       Lp^4*(-1.7777777777777777 - 2.3703703703703702/x + 
         2.3703703703703702*x^2 + x*(1.7777777777777777 - 3.5555555555555554*
            Log[x]) - 3.5555555555555554*Log[x]) - 476.735707552557*Log[x] + 
       87.88319669225295*Log[x]^2 - 47.38743834927967*Log[x]^3 + 
       6.790123456790123*Log[x]^4 - 0.5925925925925926*Log[x]^5 + 
       x^2*(139.24661314497672 - 61.72142451410822*Log[x] + 
         192.63316404379023*Log[x]^2 - 33.02158598293859*Log[x]^3 - 
         4.887031944150624*Log[x]^4 - 0.008546072093787663*Log[x]^5) + 
       x*(166.14748666498386 - 259.2761103030399*Log[x] - 
         69.25309735342275*Log[x]^2 + 3.5261418976339103*Log[x]^3 + 
         2.345679012345679*Log[x]^4 + 1.2740740740740741*Log[x]^5) + 
       x^3*(176.60568914041386 + 721.4202676849084*Log[x] + 
         24.72475954384478*Log[x]^2 + 92.88132818451865*Log[x]^3 + 
         1.5816857184908992*Log[x]^4 + 1.804743567302643*Log[x]^5) + 
       Lp^3*(-81.14237562311203 - 4.407436322826193*x^4 + 
         1.019060773480663*x^5 + 1.*(1 - x)*(21.62962962962963 - 
           10.074074074074074*Log[1 - x]) + 0.16399211711711711*(1 - x)^2*
          Log[1 - x] - 6.688308538163001*(1 - x)^3*Log[1 - x] + 
         Lh*(-3.5555555555555554 - 4.7407407407407405/x + 4.7407407407407405*
            x^2 + x*(3.5555555555555554 - 7.111111111111111*Log[x]) - 
           7.111111111111111*Log[x]) + 33.77777777777778*Log[x] - 
         6.518518518518518*Log[x]^2 + (56.49382716049382 + 
           7.111111111111111*Log[x])/x + x^2*(-25.020377236507432 + 
           0.5463108403276902*Log[x] - 0.2623712088231026*Log[x]^2) + 
         x^3*(-2.6864439571778664 - 0.8669762220634759*Log[x] + 
           2.862027514358221*Log[x]^2) + x*(55.74374469594959 + 
           30.814814814814817*Log[x] + 9.481481481481481*Log[x]^2)) + 
       Lp^2*(257.0451817165183 + 307.74686739442086*x^4 - 
         20.020184023177148*x^5 + 29.412235314578894*(1 - x)^2*Log[1 - x] + 
         30.46653549984735*(1 - x)^3*Log[1 - x] + 1.*(1 - x)*
          (53.19157996907927 + 27.555555555555557*Log[1 - x]) + 
         (-255.29703611092268 - 46.22222222222222*Log[x])/x - 
         159.7815092290168*Log[x] + 49.77777777777777*Log[x]^2 - 
         6.518518518518518*Log[x]^3 + x^3*(1712.552645417343 - 
           1483.813377204918*Log[x] + 214.7275175592091*Log[x]^2 - 
           84.34157533898534*Log[x]^3) + x^2*(-1831.6585445105372 - 
           843.346298894706*Log[x] - 124.99694518496669*Log[x]^2 - 
           5.406813302533922*Log[x]^3) + x*(-170.36892809297757 - 
           152.2835067285081*Log[x] - 2.6666666666666665*Log[x]^2 + 
           14.814814814814813*Log[x]^3) + Lh*(-28.444444444444443 + 
           20.54320987654321/x + 7.111111111111111*Log[x] - 
           7.111111111111111*Log[x]^2 + x^2*(-34.76543209876543 + 
             18.962962962962962*Log[x]) + x*(42.666666666666664 + 
             21.333333333333332*Log[x] - 7.111111111111111*Log[x]^2))) + 
       Lp*(-742.5693524413185 - 90.06837961044343*x^4 + 
         3.930780559646539*x^5 + 1.*(1 - x)^3*(-82.4881265719132*Log[1 - x] + 
           21.393301000303122*Log[1 - x]^2 - 3.3149575944487277*
            Log[1 - x]^3) + 1.*(1 - x)^2*(-77.70592736886044*Log[1 - x] + 
           0.6141661009278118*Log[1 - x]^2 - 0.15741326736091135*
            Log[1 - x]^3) + 1.*(1 - x)*(100.64617769005214 + 
           24.63122832560315*Log[1 - x] + 9.333333333333334*Log[1 - x]^2 + 
           1.4814814814814814*Log[1 - x]^3) + 371.26767373845377*Log[x] - 
         164.44484498891342*Log[x]^2 + 34.370370370370374*Log[x]^3 - 
         3.7037037037037037*Log[x]^4 + (494.54803759120074 + 
           98.11244277743864*Log[x])/x + x^3*(-1131.529968695121 + 
           657.7374996385089*Log[x] - 92.19539674875261*Log[x]^2 + 
           29.897731732203123*Log[x]^3 - 1.2220570229141159*Log[x]^4) + 
         x^2*(973.234261517185 + 867.8773036703157*Log[x] - 
           41.545120425398814*Log[x]^2 - 17.187522197229786*Log[x]^3 + 
           0.1608887699103199*Log[x]^4) + x*(492.4546210776871 - 
           204.15968590874346*Log[x] + 27.20743341399152*Log[x]^2 - 
           3.8518518518518516*Log[x]^3 + 8.296296296296296*Log[x]^4) + 
         Lh*(8.60538216038078 - 7.053793868237393/x - 0.15034219679120386*
            x^4 + 0.003510504086446163*x^5 - 7.111111111111111*Log[x] + 
           1.7777777777777777*Log[x]^2 - 1.1851851851851851*Log[x]^3 + 
           x*(-1.4942857503957754 + 14.222222222222221*Log[x] + 
             1.7777777777777777*Log[x]^2 - 1.1851851851851851*Log[x]^3) + 
           x^2*(-9.521218394203755 - 15.07939070994133*Log[x] + 
             4.728156728156728*Log[x]^2 - 0.000817912278908087*Log[x]^3) + 
           x^3*(9.610747468804393 - 3.241662390969728*Log[x] + 
             0.38258299574511445*Log[x]^2 + 0.045412302514254134*
              Log[x]^3))) + Nf*(-50.36342761177279 + 5.88282387997262/x - 
         0.9090821349290609*x^4 + 0.10213731794968792*x^5 + 
         1.*(1 - x)^3*(-3.185230352303523*Log[1 - x] - 0.030580661136560605*
            Log[1 - x]^2 - 0.22726561277195179*Log[1 - x]^3) + 
         1.*(1 - x)*(-8.73525377229081 - 4.2139917695473255*Log[1 - x] - 
           0.49382716049382713*Log[1 - x]^2 - 0.09876543209876543*
            Log[1 - x]^3) + 1.*(1 - x)^2*(1.854462285287528*Log[1 - x] + 
           0.8650318783717509*Log[1 - x]^2 - 0.0009123047097730642*
            Log[1 - x]^3) - 30.966480714928217*Log[x] - 10.549308734586743*
          Log[x]^2 - 1.6131687242798354*Log[x]^3 - 0.24691358024691357*
          Log[x]^4 + Lp^3*(-0.5925925925925926*(1 - x) - 0.7901234567901234/
            x + 0.7901234567901234*x^2 - 1.1851851851851851*Log[x] - 
           1.1851851851851851*x*Log[x]) + x*(51.73819500026442 - 
           12.003517751965253*Log[x] - 8.771530956808965*Log[x]^2 - 
           1.6131687242798354*Log[x]^3 - 0.24691358024691357*Log[x]^4) + 
         x^2*(-24.98539332433859 + 5.1478051820853*Log[x] + 
           0.1997362426567558*Log[x]^2 + 0.7031832520791511*Log[x]^3 - 
           0.002601203056413591*Log[x]^4) + x^3*(18.534746870913505 - 
           10.540989729225023*Log[x] + 3.5376079174563064*Log[x]^2 - 
           0.3148828372387587*Log[x]^3 + 0.11712315648343229*Log[x]^4) + 
         Lp^2*(-12.95976564186318 + 1.1851851851851851/x - 
           0.7777828865694975*x^4 + 0.1798342541436464*x^5 + 
           1.*(1 - x)*(-2.962962962962963 - 1.7777777777777777*Log[1 - x]) + 
           0.028939788780688522*(1 - x)^2*Log[1 - x] - 1.1802897324733002*
            (1 - x)^3*Log[1 - x] - 7.703703703703703*Log[x] - 
           1.7777777777777777*Log[x]^2 + x*(7.222752327203308 - 
             7.703703703703703*Log[x] - 1.7777777777777777*Log[x]^2) + 
           x^2*(5.623854999025531 + 1.909043965771614*Log[x] - 
             0.04630079326533916*Log[x]^2) + x^3*(-0.4740783410138249 - 
             0.15299579924828655*Log[x] + 0.5050636719141682*Log[x]^2)) + 
         Lp*(-38.75608349014432 - 1.1565265637483262/x - 1.0078269216569447*
            x^4 + 0.2108997733320193*x^5 + 1.*(1 - x)^3*
            (0.17257441490570324*Log[1 - x] - 1.0656690959838735*
              Log[1 - x]^2) + 1.*(1 - x)*(-9.08641975308642 - 
             2.962962962962963*Log[1 - x] - 0.8888888888888888*
              Log[1 - x]^2) + 1.*(1 - x)^2*(3.5022608695652173*Log[1 - x] - 
             0.005424268861662178*Log[1 - x]^2) - 29.870148425982446*Log[x] - 
           7.703703703703703*Log[x]^2 - 1.1851851851851851*Log[x]^3 + 
           x*(45.12513487263796 - 16.833111388945408*Log[x] - 
             7.703703703703703*Log[x]^2 - 1.1851851851851851*Log[x]^3) + 
           x^2*(0.17401837928153718 + 12.756509161041466*Log[x] + 
             2.7071215217733062*Log[x]^2 + 0.0169144727867958*Log[x]^3) + 
           x^3*(-4.589616073204694 + 4.0626629422718805*Log[x] - 
             0.415594042725251*Log[x]^2 + 0.3615537167475894*Log[x]^3))) + 
       (dabc2*(-13.066698101256804 - 729428.8399516005*x^4 + 
          8847.276233088314*x^5 - 1.*(1 - x)^2*(-876.8807484407484*
             Log[1 - x] - 93.25044880898155*Log[1 - x]^2) - 
          1.*(1 - x)*(-0.5823359520940077 - 0.2789021514032832*Log[1 - x] + 
            0.024155677808037717*Log[1 - x]^2) - 1.*(1 - x)^3*
           (121.7962511091393*Log[1 - x] + 1023.7929044930027*Log[1 - x]^2) - 
          12.641753830328481*Log[x] - 0.33944273991897467*Log[x]^2 - 
          0.13284371092955144*Log[x]^3 + 0.08333333333333333*Log[x]^4 - 
          0.03333333333333333*Log[x]^5 + x*(774.5136729985788 - 
            0.3978263896647597*Log[x] - 3.7524230779895973*Log[x]^2 + 
            1.6449340668482262*Log[x]^3) + x^2*(7.593447363235475*^7 + 
            3.0913726540546816*^7*Log[x] + 5.377444016644809*^6*Log[x]^2 + 
            500678.1295623091*Log[x]^3 + 25014.184617023544*Log[x]^4 + 
            538.8174699843397*Log[x]^5) + x^3*(-7.521465351566352*^7 + 
            4.573400684737262*^7*Log[x] - 1.2082958848115643*^7*Log[x]^2 + 
            2.1861363567177285*^6*Log[x]^3 - 199730.60765050168*Log[x]^4 + 
            19156.81282644062*Log[x]^5) + Lp*(-36.41844206065227 + 
            30693.89491251138*x^4 - 699.0302244389028*x^5 - 
            1.*(1 - x)*(-0.9674011002723395 + 0.1449340668482263*Log[
                1 - x]) + 12.722344468893779*(1 - x)^2*Log[1 - x] + 
            77.86707643418632*(1 - x)^3*Log[1 - x] - 20.02847884157147*
             Log[x] - 0.7753296657588677*Log[x]^2 + 0.3333333333333333*
             Log[x]^3 - 0.16666666666666666*Log[x]^4 + 
            x*(118.88872938882245 - 18.804406601634035*Log[x] + 
              4.934802200544679*Log[x]^2) + x^3*(-955810.3081181592 + 
              526335.8863012193*Log[x] - 166854.87851557942*Log[x]^2 + 
              20411.05046799899*Log[x]^3 - 3233.8684801892373*Log[x]^4) + 
            x^2*(925732.9731977673 + 370266.74427570094*Log[x] + 
              60174.01639245827*Log[x]^2 + 4729.308103708871*Log[x]^3 + 
              152.7531427927166*Log[x]^4))))/nc)


==> anc/resummedFFsinglets.m <==
resummed["gg"] = 1 + as*((134*CA)/9 - (8*CA)/Nb^2 - (4*CA*Pi^2)/3) + 
     as^2*((160*CA^2)/Nb^4 + ((-440*CA^2)/3 - (16*CA*Nf)/3 + (32*CF*Nf)/3)/
        Nb^3 + ((92*CA*Nf)/9 - (8*CF*Nf)/3 - (4*CA^2*(-134 + 9*Pi^2))/9 + 
         (4*CA^2*(-268 + 21*Pi^2))/9)/Nb^2) + 
     as^3*((-3840*CA^3)/Nb^6 + ((64064*CA^3)/9 + (1408*CA^2*Nf)/9 - 
         (7168*CA*CF*Nf)/9)/Nb^5 + ((-5152*CA^2*Nf)/9 + (256*CF*Nf^2)/27 + 
         CA*((29248*CF*Nf)/27 - (128*Nf^2)/27) + (32*CA^3*(-3587 + 72*Pi^2))/
          27)/Nb^4) + as^4*((99840*CA^4)/Nb^8 + 
       ((-2565376*CA^4)/9 - (28160*CA^3*Nf)/9 + (326144*CA^2*CF*Nf)/9)/Nb^7 + 
       ((162560*CA^3*Nf)/9 + (2560*CA*CF*Nf^2)/9 + (9728*CF^2*Nf^2)/9 + 
         CA^2*((-2353408*CF*Nf)/27 + (13696*Nf^2)/27) - 
         (32*CA^4*(-301999 + 5904*Pi^2))/27)/Nb^6) + 
     as^5*((-2715648*CA^5)/Nb^10 + ((95811584*CA^5)/9 + (200704*CA^4*Nf)/9 - 
         (64004096*CA^3*CF*Nf)/45)/Nb^9 + ((-7616512*CA^4*Nf)/27 - 
         (6920192*CA^2*CF*Nf^2)/135 - (5214208*CA*CF^2*Nf^2)/45 + 
         CA^3*((14830592*CF*Nf)/3 - (324608*Nf^2)/9) + 
         (256*CA^5*(-2106959 + 33048*Pi^2))/27)/Nb^8) + 
     as^6*((76038144*CA^6)/Nb^12 + ((-1150865408*CA^6)/3 + 
         (6135808*CA^5*Nf)/3 + (783466496*CA^4*CF*Nf)/15)/Nb^11 + 
       ((-843212800*CA^5*Nf)/81 + (57229312*CA^3*CF*Nf^2)/15 + 
         (1015709696*CA^2*CF^2*Nf^2)/135 + CA^4*((-6475730944*CF*Nf)/27 + 
           (172740608*Nf^2)/81) - (1024*CA^6*(-76181525 + 959256*Pi^2))/81)/
        Nb^10) + as^7*((-2172518400*CA^7)/Nb^14 + 
       (13525811200*CA^7 - (474546176*CA^6*Nf)/3 - (12946505728*CA^5*CF*Nf)/
          7)/Nb^13 + ((104907653120*CA^6*Nf)/81 - (208053600256*CA^4*CF*Nf^2)/
          945 - (123966324736*CA^3*CF^2*Nf^2)/315 + 
         CA^5*((2012688711680*CF*Nf)/189 - (9131819008*Nf^2)/81) + 
         (8192*CA^7*(-424073393 + 4358880*Pi^2))/81)/Nb^12) + 
     as^10*((54703433973760*CA^10)/Nb^20 + ((-4957591561043968*CA^10)/9 + 
         (131700455636992*CA^9*Nf)/9 + (13936168269774848*CA^8*CF*Nf)/189)/
        Nb^19 + ((-1886109923016704*CA^9*Nf)/9 + 
         (322865140946960384*CA^7*CF*Nf^2)/14175 + 
         (152279234448982016*CA^6*CF^2*Nf^2)/4725 + 
         CA^8*((-133018629394399232*CF*Nf)/189 + (101478603685888*Nf^2)/9) - 
         (5767168*CA^10*(-4586589313 + 28275444*Pi^2))/9)/Nb^18) + 
     as^8*((63003033600*CA^8)/Nb^16 + ((-1409785659392*CA^8)/3 + 
         (24316215296*CA^7*Nf)/3 + (448277381120*CA^6*CF*Nf)/7)/Nb^15 + 
       ((-6779751104512*CA^7*Nf)/81 + (2104431345664*CA^5*CF*Nf^2)/189 + 
         (17266204868608*CA^4*CF^2*Nf^2)/945 + 
         CA^6*((-6698285268992*CF*Nf)/15 + (446837227520*Nf^2)/81) - 
         (16384*CA^8*(-8971370711 + 76602672*Pi^2))/81)/Nb^14) + 
     as^9*((-1848088985600*CA^9)/Nb^18 + ((145386487414784*CA^9)/9 - 
         (3222347448320*CA^8*Nf)/9 - (412874161782784*CA^7*CF*Nf)/189)/
        Nb^17 + ((119187341049856*CA^8*Nf)/27 - 
         (1469387582734336*CA^6*CF*Nf^2)/2835 - 
         (743853666598912*CA^5*CF^2*Nf^2)/945 + 
         CA^7*((51006564498931712*CF*Nf)/2835 - (2294554296320*Nf^2)/9) + 
         (131072*CA^9*(-15251302943 + 109896516*Pi^2))/27)/Nb^16) + 
     as^11*((-1631156940308480*CA^11)/Nb^22 + 
       ((167982249424191488*CA^11)/9 - (5130719999295488*CA^10*Nf)/9 - 
         (5134303610619822080*CA^9*CF*Nf)/2079)/Nb^21 + 
       ((251484894125883392*CA^10*Nf)/27 - (149588214676572864512*CA^8*CF*
           Nf^2)/155925 - (7345865113062080512*CA^7*CF^2*Nf^2)/5775 + 
         CA^9*((279761059295336071168*CF*Nf)/10395 - (4333795947839488*Nf^2)/
            9) + (109051904*CA^11*(-28271525365 + 150888708*Pi^2))/27)/
        Nb^20) + as^12*((48934708209254400*CA^12)/Nb^24 + 
       (-629198015881543680*CA^12 + 21497465521831936*CA^11*Nf + 
         (56980316987884306432*CA^10*CF*Nf)/693)/Nb^23 + 
       ((-32030134925294305280*CA^11*Nf)/81 + (3658998028219331903488*CA^9*CF*
           Nf^2)/93555 + (14505152458604412928*CA^8*CF^2*Nf^2)/297 + 
         CA^10*((-1719293520386732326912*CF*Nf)/1701 + 
           (1619073682037014528*Nf^2)/81) - 
         (54525952*CA^12*(-6476567320387 + 30234385296*Pi^2))/81)/Nb^22) + 
     as^14*((44688681220020633600*CA^14)/Nb^28 + 
       (-706469459264586907648*CA^14 + 28649094226043207680*CA^13*Nf + 
         (810437166545540359389184*CA^12*CF*Nf)/9009)/Nb^27 + 
       ((-52539012072384940212224*CA^13*Nf)/81 + 
         (514561464777590003376062464*CA^11*CF*Nf^2)/8513505 + 
         (38486119910991372625117184*CA^10*CF^2*Nf^2)/567567 + 
         CA^12*((-895697775056886067124764672*CF*Nf)/654885 + 
           (2609542218667817697280*Nf^2)/81) - 
         (2281701376*CA^14*(-216557890938259 + 793633458168*Pi^2))/81)/
        Nb^26) + as^13*((-1475569662925209600*CA^13)/Nb^26 + 
       (21120986154954391552*CA^13 - 791798584721801216*CA^12*Nf - 
         (3506783728867985063936*CA^11*CF*Nf)/1287)/Nb^25 + 
       ((1314422053984006045696*CA^12*Nf)/81 - (1889661918031500906856448*
           CA^10*CF*Nf^2)/1216215 - (744089699937067429003264*CA^9*CF^2*Nf^2)/
          405405 + CA^11*((45495880478632756077658112*CF*Nf)/1216215 - 
           (65646008873045196800*Nf^2)/81) + 
         (33554432*CA^13*(-396077524479511 + 1631828805192*Pi^2))/81)/
        Nb^24) + as^15*((-1358535909088627261440*CA^15)/Nb^30 + 
       ((70676066227193586384896*CA^15)/3 - (3066776343819692539904*CA^14*Nf)/
          3 - (133373883244865000252112896*CA^13*CF*Nf)/45045)/Nb^29 + 
       ((2056275442656864712523776*CA^14*Nf)/81 - 
         (2522000770156864997861359616*CA^12*CF*Nf^2)/1091475 - 
         (35055088242278931969213464576*CA^11*CF^2*Nf^2)/14189175 + 
         CA^13*((140464135375207425504450707456*CF*Nf)/2837835 - 
           (102002087045436425633792*Nf^2)/81) + 
         (18253611008*CA^15*(-996025255821547 + 3269515980096*Pi^2))/81)/
        Nb^28)
 
resummed["gq"] = as*(8*CF - (8*CF)/Nb^2) + 
     as^2*((160*CA*CF)/Nb^4 - (424*CA*CF)/(3*Nb^3) + 
       ((16*CF^2*(-9 + 2*Pi^2))/3 - (4*CA*CF*(9 + 4*Pi^2))/3)/Nb^2) + 
     as^3*((-3840*CA^2*CF)/Nb^6 + ((62528*CA^2*CF)/9 - (128*CA*CF*Nf)/9 - 
         (4096*CF^2*Nf)/9)/Nb^5 + ((4928*CF^2*Nf)/9 + 
         (32*CA^2*CF*(-1383 + 80*Pi^2))/9 + CA*((-3712*CF*Nf)/27 - 
           (32*CF^2*(-255 + 56*Pi^2))/9))/Nb^4) + 
     as^4*((99840*CA^3*CF)/Nb^8 + ((-2520064*CA^3*CF)/9 + 
         (17152*CA^2*CF*Nf)/9 + (235520*CA*CF^2*Nf)/9)/Nb^7 + 
       ((11264*CF^2*Nf^2)/9 + CA*((-1647616*CF^2*Nf)/27 + 
           (7936*CF*Nf^2)/27) - (32*CA^3*CF*(-308587 + 9576*Pi^2))/27 + 
         CA^2*((14528*CF*Nf)/9 + 64*CF^2*(-315 + 68*Pi^2)))/Nb^6) + 
     as^6*((76038144*CA^5*CF)/Nb^12 + ((-1137848320*CA^5*CF)/3 + 
         (19152896*CA^4*CF*Nf)/3 + (653295616*CA^3*CF^2*Nf)/15)/Nb^11 + 
       ((260857856*CA^2*CF^2*Nf^2)/45 + (187154432*CA*CF^3*Nf^2)/45 + 
         CA^3*((-1791844352*CF^2*Nf)/9 + (160624640*CF*Nf^2)/81) - 
         (1024*CA^5*CF*(-75617195 + 1164672*Pi^2))/81 + 
         CA^4*((-2592040960*CF*Nf)/81 + 2048*CF^2*(-6081 + 1268*Pi^2)))/
        Nb^10) + as^5*((-2715648*CA^4*CF)/Nb^10 + 
       ((94484480*CA^4*CF)/9 - (1126400*CA^3*CF*Nf)/9 - 
         (50733056*CA^2*CF^2*Nf)/45)/Nb^9 + ((-13494272*CA*CF^2*Nf^2)/135 - 
         (6017024*CF^3*Nf^2)/135 + CA^2*((104614912*CF^2*Nf)/27 - 
           (797696*CF*Nf^2)/27) + (256*CA^4*CF*(-1169123 + 24424*Pi^2))/15 + 
         CA^3*((43185664*CF*Nf)/135 - (512*CF^2*(-14295 + 3032*Pi^2))/15))/
        Nb^8) + as^7*((-2172518400*CA^6*CF)/Nb^14 + 
       ((40191819776*CA^6*CF)/3 - 286720000*CA^5*CF*Nf - 
         (33440923648*CA^4*CF^2*Nf)/21)/Nb^13 + 
       ((-277034303488*CA^3*CF^2*Nf^2)/945 - (240754622464*CA^2*CF^3*Nf^2)/
          945 + CA^4*((8650357833728*CF^2*Nf)/945 - (8985739264*CF*Nf^2)/
            81) + (8192*CA^6*CF*(-2941565891 + 35193744*Pi^2))/567 + 
         CA^5*((1166806482944*CF*Nf)/567 - (16384*CF^2*(-422571 + 
              86696*Pi^2))/21))/Nb^12) + as^8*((63003033600*CA^7*CF)/Nb^16 + 
       ((-1398287826944*CA^7*CF)/3 + (35814047744*CA^6*CF*Nf)/3 + 
         (394620829696*CA^5*CF^2*Nf)/7)/Nb^15 + 
       ((12923398651904*CA^4*CF^2*Nf^2)/945 + (2445491830784*CA^3*CF^3*Nf^2)/
          189 + CA^5*((-17684370685952*CF^2*Nf)/45 + (451899981824*CF*Nf^2)/
            81) - (16384*CA^7*CF*(-8888448455 + 85555116*Pi^2))/81 + 
         CA^6*((-8936393752576*CF*Nf)/81 + 16384*CF^2*(-547065 + 
             110524*Pi^2)))/Nb^14) + as^10*((54703433973760*CA^9*CF)/Nb^20 + 
       ((-4926408091500544*CA^9*CF)/9 + (162883925180416*CA^8*CF*Nf)/9 + 
         (12626462548951040*CA^7*CF^2*Nf)/189)/Nb^19 + 
       ((362413108257357824*CA^6*CF^2*Nf^2)/14175 + 
         (39696550489751552*CA^5*CF^3*Nf^2)/1575 + 
         CA^7*((-201013698649653248*CF^2*Nf)/315 + (314184770256896*CF*Nf^2)/
            27) - (11534336*CA^9*CF*(-34113057979 + 228175452*Pi^2))/135 + 
         CA^8*((-10852086409854976*CF*Nf)/45 + 
           (5767168*CF^2*(-18231435 + 3579916*Pi^2))/15))/Nb^18) + 
     as^9*((-1848088985600*CA^8*CF)/Nb^18 + ((144351995887616*CA^8*CF)/9 - 
         (4256838975488*CA^7*CF*Nf)/9 - (369425517641728*CA^6*CF^2*Nf)/189)/
        Nb^17 + ((-48890798145536*CA^5*CF^2*Nf^2)/81 - 
         (62041325830144*CA^4*CF^3*Nf^2)/105 + 
         CA^6*((45656786056511488*CF^2*Nf)/2835 - 261375918080*CF*Nf^2) + 
         (131072*CA^8*CF*(-15115979195 + 120095324*Pi^2))/27 + 
         CA^7*((432135807303680*CF*Nf)/81 - (131072*CF^2*(-51223755 + 
              10198808*Pi^2))/27))/Nb^16) + 
     as^11*((-1631156940308480*CA^10*CF)/Nb^22 + 
       ((167038096360079360*CA^10*CF)/9 - (6074873063407616*CA^9*CF*Nf)/9 - 
         (4698104895000018944*CA^8*CF^2*Nf)/2079)/Nb^21 + 
       ((-163543435487374999552*CA^7*CF^2*Nf^2)/155925 - 
         (22843993216350420992*CA^6*CF^3*Nf^2)/22275 + 
         CA^8*((768699954767631220736*CF^2*Nf)/31185 - 
           (13456797536878592*CF*Nf^2)/27) + (872415232*CA^10*CF*
           (-12857501198 + 73558449*Pi^2))/99 + 
         CA^9*((3086197808127016960*CF*Nf)/297 - 
           (54525952*CF^2*(-121129905 + 23472664*Pi^2))/33))/Nb^20) + 
     as^12*((48934708209254400*CA^11*CF)/Nb^24 + 
       (-626009473869152256*CA^11*CF + 24686007534223360*CA^10*CF*Nf + 
         (52560997758709792768*CA^9*CF^2*Nf)/693)/Nb^23 + 
       ((3923359869212532146176*CA^8*CF^2*Nf^2)/93555 + 
         (1257219630500799315968*CA^7*CF^3*Nf^2)/31185 + 
         CA^9*((-7937899172729886605312*CF^2*Nf)/8505 + 
           (1677242610818744320*CF*Nf^2)/81) - 
         (272629760*CA^11*CF*(-1286022278603 + 6375209832*Pi^2))/81 + 
         CA^10*((-34988326339469115392*CF*Nf)/81 + 
           (109051904*CF^2*(-476631885 + 91203548*Pi^2))/9))/Nb^22) + 
     as^15*((-1358535909088627261440*CA^14*CF)/Nb^30 + 
       ((70402400075143926775808*CA^14*CF)/3 - (3340442495869352148992*CA^13*
           CF*Nf)/3 - (125155688698813722191200256*CA^12*CF^2*Nf)/45045)/
        Nb^29 + ((-33952315659579153965413040128*CA^11*CF^2*Nf^2)/14189175 - 
         (30327702933343789087914459136*CA^10*CF^3*Nf^2)/14189175 + 
         CA^12*((131948514914483006410527342592*CF^2*Nf)/2837835 - 
           (105419775091469428195328*CF*Nf^2)/81) + 
         (18253611008*CA^14*CF*(-990311665665679 + 3388894025040*Pi^2))/81 + 
         CA^13*((2168795360399681508081664*CF*Nf)/81 - 36507222016*CF^2*
            (-3987485895 + 736901512*Pi^2)))/Nb^28) + 
     as^13*((-1475569662925209600*CA^12*CF)/Nb^26 + 
       (21023744764625813504*CA^12*CF - 889039975050379264*CA^11*CF*Nf - 
         (3256484390162225168384*CA^10*CF^2*Nf)/1287)/Nb^25 + 
       ((-1996684605682637273563136*CA^9*CF^2*Nf^2)/1216215 - 
         (23180645661101854294016*CA^8*CF^3*Nf^2)/15015 + 
         CA^10*((42293623706437871263023104*CF^2*Nf)/1216215 - 
           (67986858456123441152*CF*Nf^2)/81) + 
         (33554432*CA^12*CF*(-5114779882416811 + 22211248459896*Pi^2))/1053 + 
         CA^11*((18385635517864993619968*CF*Nf)/1053 - 
           (1677721600*CF^2*(-3908288091 + 738869624*Pi^2))/39))/Nb^24) + 
     as^14*((44688681220020633600*CA^13*CF)/Nb^28 + 
       (-703495036873780232192*CA^13*CF + 31623516616849883136*CA^12*CF*Nf + 
         (756844023907985681022976*CA^11*CF^2*Nf)/9009)/Nb^27 + 
       ((537598461304258255887794176*CA^10*CF^2*Nf^2)/8513505 + 
         (14942219072332657948884992*CA^9*CF^3*Nf^2)/257985 + 
         CA^11*((-837362647592377115106869248*CF^2*Nf)/654885 + 
           (2700224337084059484160*CF*Nf^2)/81) - 
         (2281701376*CA^13*CF*(-1506553899378295 + 5784434157024*Pi^2))/567 + 
         CA^12*((-391276873322852840898560*CF*Nf)/567 + 
           (4563402752*CF^2*(-22693093845 + 4240739812*Pi^2))/21))/Nb^26)
 
resummed["qg"] = (-20*as*Nf)/9 + as^2*((64*CA*Nf)/(3*Nb^3) - 
       (16*CA*Nf)/(3*Nb^2) + (8*CA*Nf*(-37 + 3*Pi^2))/(27*Nb)) + 
     as^3*((-5888*CA^2*Nf)/(9*Nb^5) + ((29312*CA^2*Nf)/27 - 
         (896*CA*Nf^2)/27 - (1280*CF*Nf^2)/27)/Nb^4 + 
       ((5120*CF*Nf^2)/81 - (16*CA^2*Nf*(435 + 52*Pi^2))/27 + 
         CA*((-3328*Nf^2)/81 + (128*CF*Nf*(-3 + 2*Pi^2))/9))/Nb^3) + 
     as^4*((168448*CA^3*Nf)/(9*Nb^7) + ((-1431296*CA^3*Nf)/27 + 
         (44288*CA^2*Nf^2)/27 + (100864*CA*CF*Nf^2)/27)/Nb^6 + 
       ((5632*CF*Nf^3)/81 + CA*((-634624*CF*Nf^2)/81 + (15616*Nf^3)/81) + 
         (32*CA^3*Nf*(143489 + 720*Pi^2))/81 + CA^2*((-118144*Nf^2)/81 - 
           (256*CF*Nf*(-237 + 119*Pi^2))/27))/Nb^5) + 
     as^5*((-24100864*CA^4*Nf)/(45*Nb^9) + ((96410624*CA^4*Nf)/45 - 
         (3110912*CA^3*Nf^2)/45 - (4972544*CA^2*CF*Nf^2)/27)/Nb^8 + 
       ((-5761024*CA*CF*Nf^3)/405 - (2072576*CF^2*Nf^3)/405 + 
         CA^2*((16083968*CF*Nf^2)/27 - (5798912*Nf^3)/405) + 
         (1024*CA^4*Nf*(-302335 + 942*Pi^2))/81 + 
         CA^3*((80815616*Nf^2)/405 + (512*CF*Nf*(-2419 + 1092*Pi^2))/15))/
        Nb^7) + as^6*((77365248*CA^5*Nf)/(5*Nb^11) + 
       ((-1206943744*CA^5*Nf)/15 + (372064256*CA^4*Nf^2)/135 + 
         (1036435456*CA^3*CF*Nf^2)/135)/Nb^10 + 
       ((432922624*CA^2*CF*Nf^3)/405 + (236437504*CA*CF^2*Nf^3)/405 + 
         CA^3*((-1532489728*CF*Nf^2)/45 + (195493888*Nf^3)/243) - 
         (2048*CA^5*Nf*(-39515479 + 188296*Pi^2))/405 + 
         CA^4*((-16346273792*Nf^2)/1215 - (2048*CF*Nf*(-541803 + 
              231176*Pi^2))/405))/Nb^9) + 
     as^7*((-9482665984*CA^6*Nf)/(21*Nb^13) + 
       ((549717082112*CA^6*Nf)/189 - (100462034944*CA^5*Nf^2)/945 - 
         (92868706304*CA^4*CF*Nf^2)/315)/Nb^12 + 
       ((-73481519104*CA^3*CF*Nf^3)/1215 - (4193124352*CA^2*CF^2*Nf^3)/105 + 
         CA^4*((2034131959808*CF*Nf^2)/1215 - (602374144*Nf^3)/15) + 
         (507904*CA^6*Nf*(-17289239 + 85454*Pi^2))/945 + 
         CA^5*((415388549120*Nf^2)/567 + (16384*CF*Nf*(-15113793 + 
              6226544*Pi^2))/2835))/Nb^11) + 
     as^8*((93075668992*CA^7*Nf)/(7*Nb^15) + ((-32357242175488*CA^7*Nf)/315 + 
         (756500332544*CA^6*Nf^2)/189 + (10207047974912*CA^5*CF*Nf^2)/945)/
        Nb^14 + ((1692257091584*CA^4*CF*Nf^3)/567 + 
         (1233746919424*CA^3*CF^2*Nf^3)/567 + 
         CA^5*((-42632513978368*CF*Nf^2)/567 + (15888042131456*Nf^3)/8505) - 
         (16384*CA^7*Nf*(-69815061397 + 327550292*Pi^2))/2835 + 
         CA^6*((-60746694541312*Nf^2)/1701 - 
           (16384*CF*Nf*(-473220681 + 190342036*Pi^2))/2835))/Nb^13) + 
     as^9*((-74568584658944*CA^8*Nf)/(189*Nb^17) + 
       ((3375271297417216*CA^8*Nf)/945 - (139715894837248*CA^7*Nf^2)/945 - 
         (1088895277072384*CA^6*CF*Nf^2)/2835)/Nb^16 + 
       ((-10395034854096896*CA^5*CF*Nf^3)/76545 - 
         (532443155136512*CA^4*CF^2*Nf^3)/5103 + 
         CA^6*((243547275456151552*CF*Nf^2)/76545 - (6333410385854464*Nf^3)/
            76545) + (262144*CA^8*Nf*(-1629091579007 + 7039512685*Pi^2))/
          25515 + CA^7*((124257504503529472*Nf^2)/76545 + 
           (262144*CF*Nf*(-918122363 + 362919366*Pi^2))/2835))/Nb^15) + 
     as^10*((2227108122198016*CA^9*Nf)/(189*Nb^19) + 
       ((-69635119171764224*CA^9*Nf)/567 + (76213307379286016*CA^8*Nf^2)/
          14175 + (189731677407281152*CA^7*CF*Nf^2)/14175)/Nb^18 + 
       ((2239929777769152512*CA^6*CF*Nf^3)/382725 + 
         (84084577106132992*CA^5*CF^2*Nf^3)/18225 + 
         CA^7*((-49414972036322689024*CF*Nf^2)/382725 + 
           (1351720338618056704*Nf^3)/382725) - 
         (1048576*CA^9*Nf*(-81747111821138 + 321783900121*Pi^2))/127575 + 
         CA^8*((-26892092295712079872*Nf^2)/382725 - 
           (1048576*CF*Nf*(-35482010159 + 13841173976*Pi^2))/14175))/Nb^17) + 
     as^11*((-735754545358962688*CA^10*Nf)/(2079*Nb^21) + 
       ((130591534245914607616*CA^10*Nf)/31185 - 
         (30095791841437810688*CA^9*Nf^2)/155925 - 
         (71688524613944344576*CA^8*CF*Nf^2)/155925)/Nb^20 + 
       ((-1021020641526995222528*CA^7*CF*Nf^3)/4209975 - 
         (270816633637864210432*CA^6*CF^2*Nf^3)/1403325 + 
         CA^8*((21383644438211552346112*CF*Nf^2)/4209975 - 
           (616433649847587831808*Nf^3)/4209975) + 
         (2097152*CA^10*Nf*(-17604965601554869 + 62925367340108*Pi^2))/
          1403325 + CA^9*((12345160348610250932224*Nf^2)/4209975 + 
           (8388608*CF*Nf*(-1505813611783 + 581331371316*Pi^2))/155925))/
        Nb^19) + as^12*((7400889406560665600*CA^11*Nf)/(693*Nb^23) + 
       ((-379184103913148121088*CA^11*Nf)/2673 + 
         (641259895656034598912*CA^10*Nf^2)/93555 + 
         (32482896715649646592*CA^9*CF*Nf^2)/2079)/Nb^22 + 
       ((182517646608501309440*CA^8*CF*Nf^3)/18711 + 
         (3627053792818702057472*CA^7*CF^2*Nf^3)/467775 + 
         CA^9*((-4978149607724113985536*CF*Nf^2)/25515 + 
           (8318601611065243467776*Nf^3)/1403325) - 
         (4194304*CA^11*Nf*(-12517426549483061 + 40637892315232*Pi^2))/
          51975 + CA^10*((-23846146201075671105536*Nf^2)/200475 - 
           (16777216*CF*Nf*(-69684925227447 + 26678067469670*Pi^2))/467775))/
        Nb^21) + as^13*((-416482252854384394240*CA^12*Nf)/(1287*Nb^25) + 
       ((5813832701447005303472128*CA^12*Nf)/1216215 - 
         (293338188639273654157312*CA^11*Nf^2)/1216215 - 
         (213498578428852957085696*CA^10*CF*Nf^2)/405405)/Nb^24 + 
       ((-635536749467530392764416*CA^9*CF*Nf^3)/1658475 - 
         (1837933205328774301745152*CA^8*CF^2*Nf^3)/6081075 + 
         CA^10*((14907173795350038326542336*CF*Nf^2)/2027025 - 
           (4292250164432213811134464*Nf^3)/18243225) + 
         (134217728*CA^12*Nf*(-5188344924620222947 + 15329070721457304*Pi^2))/
          18243225 + CA^11*((1365697089326693610422272*Nf^2)/289575 + 
           (67108864*CF*Nf*(-6989104210578081 + 2657319762614260*Pi^2))/
            6081075))/Nb^23) + as^14*((88660117847429737349120*CA^13*Nf)/
        (9009*Nb^27) + ((-1365490389127264930013118464*CA^13*Nf)/8513505 + 
         (71688577123288300069584896*CA^12*Nf^2)/8513505 + 
         (10009958456490714921435136*CA^11*CF*Nf^2)/567567)/Nb^26 + 
       ((209559529027464195385327616*CA^10*CF*Nf^3)/14189175 + 
         (54421979363426939680325632*CA^9*CF^2*Nf^3)/4729725 + 
         CA^11*((-34861196176692992979849183232*CF*Nf^2)/127702575 + 
           (167532776635296491071602688*Nf^3)/18243225) - 
         (268435456*CA^13*Nf*(-677197327732882966247 + 1825801788976643844*
             Pi^2))/127702575 + CA^12*((-7812057191270483331685285888*Nf^2)/
            42567525 - (6174015488*CF*Nf*(-16421946481577751 + 
              6207848078289160*Pi^2))/42567525))/Nb^25) + 
     as^15*((-13524130752920807091994624*CA^14*Nf)/(45045*Nb^29) + 
       ((15216978326469935980877971456*CA^14*Nf)/2837835 - 
         (376661131165722236747251712*CA^13*Nf^2)/1289925 - 
         (641350162261537607844364288*CA^12*CF*Nf^2)/1091475)/Nb^28 + 
       ((-1073171838037673303318877700096*CA^11*CF*Nf^3)/1915538625 - 
         (54897819078287170505808019456*CA^10*CF^2*Nf^3)/127702575 + 
         CA^12*((3833206964428885182716399583232*CF*Nf^2)/383107725 - 
           (676798364728026137839290810368*Nf^3)/1915538625) + 
         (4294967296*CA^14*Nf*(-7804356506526298670062 + 19259667512157027419*
             Pi^2))/638512875 + CA^13*((13466468599278953512224344244224*
             Nf^2)/1915538625 + (2147483648*CF*Nf*(-2432149314679648187 + 
              914910551739152320*Pi^2))/70945875))/Nb^27)
 
resummed["qq"] = 1 + as*(6*CF - (4*CF*Pi^2)/3) + 
     as^2*((64*CF*Nf)/(3*Nb^3) - (16*CF*Nf)/(3*Nb^2) + 
       (8*CF*Nf*(-37 + 3*Pi^2))/(27*Nb)) + 
     as^3*((-5888*CA*CF*Nf)/(9*Nb^5) + ((28672*CA*CF*Nf)/27 - 
         (512*CF*Nf^2)/9)/Nb^4 + ((256*CF^2*Nf)/3 + (128*CF*Nf^2)/9 - 
         (16*CA*CF*Nf*(1829 + 12*Pi^2))/81)/Nb^3) + 
     as^4*((168448*CA^2*CF*Nf)/(9*Nb^7) + ((-1407488*CA^2*CF*Nf)/27 + 
         (68096*CA*CF*Nf^2)/27 + (53248*CF^2*Nf^2)/27)/Nb^6 + 
       ((-285184*CF^2*Nf^2)/81 + (2048*CF*Nf^3)/9 - 
         (32*CA^2*CF*Nf*(-49059 + 400*Pi^2))/27 + 
         CA*((-338944*CF*Nf^2)/81 - (256*CF^2*Nf*(44 + 13*Pi^2))/9))/Nb^5) + 
     as^5*((-24100864*CA^3*CF*Nf)/(45*Nb^9) + 
       ((57084928*CA^3*CF*Nf)/27 - (13139968*CA^2*CF*Nf^2)/135 - 
         (17248256*CA*CF^2*Nf^2)/135)/Nb^8 + 
       ((-5300224*CF^2*Nf^3)/405 + CA*((160227328*CF^2*Nf^2)/405 - 
           (6547456*CF*Nf^3)/405) + (512*CA^3*CF*Nf*(-3018883 + 24840*Pi^2))/
          405 + CA^2*((126091264*CF*Nf^2)/405 + 
           (512*CF^2*Nf*(2439 + 4688*Pi^2))/135))/Nb^7) + 
     as^6*((77365248*CA^4*CF*Nf)/(5*Nb^11) + ((-10745184256*CA^4*CF*Nf)/135 + 
         (489373696*CA^3*CF*Nf^2)/135 + (267272192*CA^2*CF^2*Nf^2)/45)/
        Nb^10 + ((1326497792*CA*CF^2*Nf^3)/1215 + (257982464*CF^3*Nf^3)/
          1215 + CA^2*((-10499108864*CF^2*Nf^2)/405 + (1076436992*CF*Nf^3)/
            1215) - (2048*CA^4*CF*Nf*(-39212845 + 289232*Pi^2))/405 + 
         CA^3*((-1435289600*CF*Nf^2)/81 - (2048*CF^2*Nf*(-57381 + 
              130240*Pi^2))/405))/Nb^9) + 
     as^7*((-9482665984*CA^5*CF*Nf)/(21*Nb^13) + 
       ((2723563569152*CA^5*CF*Nf)/945 - (4647550976*CA^4*CF*Nf^2)/35 - 
         (228562436096*CA^3*CF^2*Nf^2)/945)/Nb^12 + 
       ((-535964286976*CA^2*CF^2*Nf^3)/8505 - (60383297536*CA*CF^3*Nf^3)/
          2835 + CA^3*((11603114491904*CF^2*Nf^2)/8505 - (2743500800*CF*Nf^3)/
            63) + (16384*CA^5*CF*Nf*(-531073859 + 3437078*Pi^2))/945 + 
         CA^4*((2520765300736*CF*Nf^2)/2835 + 
           (32768*CF^2*Nf*(-1785687 + 1931266*Pi^2))/2835))/Nb^11) + 
     as^8*((93075668992*CA^6*CF*Nf)/(7*Nb^15) + 
       ((-10701258883072*CA^6*CF*Nf)/105 + (4542898241536*CA^5*CF*Nf^2)/945 + 
         (1737250963456*CA^4*CF^2*Nf^2)/189)/Nb^14 + 
       ((1260671074304*CA^3*CF^2*Nf^3)/405 + (1298289655808*CA^2*CF^3*Nf^3)/
          945 + CA^4*((-180906861658112*CF^2*Nf^2)/2835 + 
           (2435474751488*CF*Nf^3)/1215) - (16384*CA^6*CF*Nf*
           (-69174885851 + 392061056*Pi^2))/2835 + 
         CA^5*((-351406263959552*CF*Nf^2)/8505 - 
           (65536*CF^2*Nf*(-5470377 + 4493974*Pi^2))/405))/Nb^13) + 
     as^9*((-74568584658944*CA^7*CF*Nf)/(189*Nb^17) + 
       ((10056457443868672*CA^7*CF*Nf)/2835 - (97700826578944*CA^6*CF*Nf^2)/
          567 - (15082260004864*CA^5*CF^2*Nf^2)/45)/Nb^16 + 
       ((-10793248011321344*CA^4*CF^2*Nf^3)/76545 - 
         (1850767682043904*CA^3*CF^3*Nf^3)/25515 + 
         CA^5*((212341927666253824*CF^2*Nf^2)/76545 - 
           (6742889877471232*CF*Nf^3)/76545) + 
         (131072*CA^7*CF*Nf*(-3229715628679 + 16091722118*Pi^2))/25515 + 
         CA^6*((139360228634656768*CF*Nf^2)/76545 + 
           (262144*CF^2*Nf*(-355013063 + 251102880*Pi^2))/2835))/Nb^15) + 
     as^10*((2227108122198016*CA^8*CF*Nf)/(189*Nb^19) + 
       ((-346063309115490304*CA^8*CF*Nf)/2835 + 
         (86774741095940096*CA^7*CF*Nf^2)/14175 + 
         (168608809973972992*CA^6*CF^2*Nf^2)/14175)/Nb^18 + 
       ((2312415853678690304*CA^5*CF^2*Nf^3)/382725 + 
         (17422909689561088*CA^4*CF^3*Nf^3)/5103 + 
         CA^6*((-43918588801919746048*CF^2*Nf^2)/382725 + 
           (204320253398745088*CF*Nf^3)/54675) - 
         (1048576*CA^8*CF*Nf*(-81079867183832 + 357142140073*Pi^2))/127575 + 
         CA^7*((-29517160565869379584*CF*Nf^2)/382725 - 
           (1048576*CF^2*Nf*(-2202264197 + 1416068664*Pi^2))/2025))/Nb^17) + 
     as^11*((-735754545358962688*CA^9*CF*Nf)/(2079*Nb^21) + 
       ((129882369998458978304*CA^9*CF*Nf)/31185 - 
         (3737957008746217472*CA^8*CF*Nf^2)/17325 - 
         (64596882139388051456*CA^7*CF^2*Nf^2)/155925)/Nb^20 + 
       ((-1048134175443604471808*CA^6*CF^2*Nf^3)/4209975 - 
         (209406122613708685312*CA^5*CF^3*Nf^3)/1403325 + 
         CA^7*((2754331220452694818816*CF^2*Nf^2)/601425 - 
           (58994069650672713728*CF*Nf^3)/382725) + 
         (2097152*CA^9*CF*Nf*(-17471707675902469 + 68453555475908*Pi^2))/
          1403325 + CA^8*((13339406733863796342784*CF*Nf^2)/4209975 + 
           (4194304*CF^2*Nf*(-1421859599891 + 855541179532*Pi^2))/155925))/
        Nb^19) + as^12*((7400889406560665600*CA^10*CF*Nf)/(693*Nb^23) + 
       ((-13206363180991363678208*CA^10*CF*Nf)/93555 + 
         (706340351624855158784*CA^9*CF*Nf^2)/93555 + 
         (443856480088864325632*CA^8*CF^2*Nf^2)/31185)/Nb^22 + 
       ((310691779001490341888*CA^7*CF^2*Nf^3)/31185 + 
         (1241755546012931325952*CA^6*CF^3*Nf^3)/200475 + 
         CA^8*((-83213636371292050423808*CF^2*Nf^2)/467775 + 
           (8719666470441906601984*CF*Nf^3)/1403325) - 
         (4194304*CA^10*CF*Nf*(-335602791241102387 + 1176551938862184*Pi^2))/
          1403325 + CA^9*((-178248312030859733499904*CF*Nf^2)/1403325 - 
           (8388608*CF^2*Nf*(-70054846742469 + 40134660547520*Pi^2))/467775))/
        Nb^21) + as^13*((-416482252854384394240*CA^11*CF*Nf)/(1287*Nb^25) + 
       ((5787894642898391799955456*CA^11*CF*Nf)/1216215 - 
         (319276247187887157673984*CA^10*CF*Nf^2)/1216215 - 
         (65402179798814651580416*CA^9*CF^2*Nf^2)/135135)/Nb^24 + 
       ((-7108736793880840399486976*CA^8*CF^2*Nf^3)/18243225 - 
         (1505587331266750057545728*CA^7*CF^3*Nf^3)/6081075 + 
         CA^9*((41141933135259623873314816*CF^2*Nf^2)/6081075 - 
           (4482593295109728954744832*CF*Nf^3)/18243225) + 
         (67108864*CA^11*CF*Nf*(-10309368766570850219 + 32523163425577668*
             Pi^2))/18243225 + CA^10*((919589324530050559639552*CF*Nf^2)/
            184275 + (67108864*CF^2*Nf*(-3690103533379881 + 2035645768393240*
               Pi^2))/6081075))/Nb^23) + 
     as^14*((88660117847429737349120*CA^12*CF*Nf)/(9009*Nb^27) + 
       ((-1359912224902041423551922176*CA^12*CF*Nf)/8513505 + 
         (77266741348511806530781184*CA^11*CF*Nf^2)/8513505 + 
         (46331016132304570299711488*CA^10*CF^2*Nf^2)/2837835)/Nb^26 + 
       ((1910602551217968129941438464*CA^9*CF^2*Nf^3)/127702575 + 
         (19492125398357995339907072*CA^8*CF^3*Nf^3)/2027025 + 
         CA^10*((-59937856141941200033677312*CF^2*Nf^2)/236925 + 
           (1220793427140673668003135488*CF*Nf^3)/127702575) - 
         (268435456*CA^12*CF*Nf*(-673121488395454620817 + 1920910581851018724*
             Pi^2))/127702575 + CA^11*((-390777603569618337056948224*CF*Nf^2)/
            2027025 - (268435456*CF^2*Nf*(-207502343416796673 + 
              111077574842525720*Pi^2))/42567525))/Nb^25) + 
     as^15*((-13524130752920807091994624*CA^13*CF*Nf)/(45045*Nb^29) + 
       ((3031948219690905972062027776*CA^13*CF*Nf)/567567 - 
         (4429458582899975207058931712*CA^12*CF*Nf^2)/14189175 - 
         (7765179829245927696298409984*CA^11*CF^2*Nf^2)/14189175)/Nb^28 + 
       ((-1083675716046139127443788660736*CA^10*CF^2*Nf^3)/1915538625 - 
         (46633055401886120778372481024*CA^9*CF^3*Nf^3)/127702575 + 
         CA^11*((3574068021694565395620538875904*CF^2*Nf^2)/383107725 - 
           (63867208137299742023156236288*CF*Nf^3)/174139875) + 
         (4294967296*CA^13*CF*Nf*(-7760678562580018083567 + 
            20131124229100871009*Pi^2))/638512875 + 
         CA^12*((14063462735515789782620731080704*CF*Nf^2)/1915538625 + 
           (8589934592*CF^2*Nf*(-345202851272950778 + 180313375882352325*Pi^
                2))/70945875))/Nb^27)


==> anc/softfunction.m <==
soft["g"] = 1 + as*CA*(-2*Lp^2 - 4*Lp*Lv - 2*zeta[2]) + 
     as^2*(CA*Nf*TF*(-656/81 + (16*Lp^3)/9 + (224*Lv)/27 + 
         Lp^2*(40/9 + (8*Lv)/3) + (20*zeta[2])/3 + 
         Lp*((80*Lv)/9 + (16*zeta[2])/3) + (56*zeta[3])/9) + 
       CA^2*(2428/81 + 2*Lp^4 + Lp^3*(-44/9 + 8*Lv) - (67*zeta[2])/3 + 
         Lp^2*(-134/9 - (22*Lv)/3 + 8*Lv^2 + 8*zeta[2]) + 
         Lp*((-44*zeta[2])/3 + Lv*(-268/9 + 16*zeta[2])) - (154*zeta[3])/9 + 
         Lv*(-808/27 + 28*zeta[3]) + 15*zeta[4])) + 
     as^3*(CA^2*Nf*TF*(-825530/6561 - (32*Lp^5)/9 + Lp^4*(8/9 - (112*Lv)/9) + 
         Lp^3*(4624/81 - (608*Lv)/27 - (32*Lv^2)/3 - (64*zeta[2])/3) + 
         (160868*zeta[2])/729 + Lp^2*(3172/27 - (320*Lv^2)/9 + 
           Lv*(1864/27 - (112*zeta[2])/3) - (8*zeta[2])/9 - 
           (112*zeta[3])/9) + (16304*zeta[3])/81 - (32*zeta[2]*zeta[3])/9 + 
         Lp*((-896*Lv^2)/27 + (4624*zeta[2])/27 + Lv*(6344/27 - 80*zeta[2] - 
             (224*zeta[3])/9) + (704*zeta[3])/9 - 136*zeta[4]) - 
         (1732*zeta[4])/27 + Lv*(125252/729 - (2992*zeta[2])/81 - 
           (1808*zeta[3])/27 + (40*zeta[4])/3) - (368*zeta[5])/3) + 
       CA*(Nf^2*TF^2*(-1024/6561 - (16*Lp^4)/9 + 
           Lp^3*(-640/81 - (64*Lv)/27) + Lp^2*(-800/81 - (320*Lv)/27 - 
             (64*zeta[2])/9) - (544*zeta[2])/27 + 
           Lv*(-7424/729 - (128*zeta[3])/9) + Lp*((-1600*Lv)/81 - 
             (640*zeta[2])/27 - (128*zeta[3])/9) - (2240*zeta[3])/243 - 
           (176*zeta[4])/27) + CF*Nf*TF*(-42727/243 + (16*Lp^3)/3 + 
           (550*zeta[2])/9 + Lp*(16*zeta[2] + Lv*(220/3 - 64*zeta[3])) + 
           Lp^2*(110/3 + 8*Lv - 32*zeta[3]) + (6976*zeta[3])/81 - 
           (160*zeta[2]*zeta[3])/3 + Lv*(3422/27 - (608*zeta[3])/9 - 
             32*zeta[4]) + (304*zeta[4])/9 + (448*zeta[5])/9)) + 
       CA^3*(5211949/13122 - (4*Lp^6)/3 + Lp^5*(88/9 - 8*Lv) + 
         Lp^4*(49/3 + (308*Lv)/9 - 16*Lv^2 - 12*zeta[2]) - 
         (341185*zeta[2])/729 + Lp^3*(-7120/81 + (88*Lv^2)/3 - (32*Lv^3)/3 + 
           Lv*(2732/27 - 48*zeta[2]) + (176*zeta[2])/3) - 
         (151132*zeta[3])/243 + (1408*zeta[2]*zeta[3])/9 + 
         (928*zeta[3]^2)/9 + Lp^2*(-20359/81 + Lv^2*(1072/9 - 48*zeta[2]) + 
           (722*zeta[2])/9 + Lv*(-72 + (308*zeta[2])/3 - 56*zeta[3]) + 
           (1100*zeta[3])/9 - 94*zeta[4]) + (6664*zeta[4])/27 + 
         Lp*((-7120*zeta[2])/27 + Lv^2*(3232/27 - 112*zeta[3]) - 
           (968*zeta[3])/9 + Lv*(-40718/81 + 268*zeta[2] + (2200*zeta[3])/9 - 
             188*zeta[4]) + 374*zeta[4]) + Lv*(-297029/729 + 
           (11240*zeta[2])/81 + (12328*zeta[3])/27 - (344*zeta[2]*zeta[3])/
            3 + (154*zeta[4])/3 - 192*zeta[5]) + (1804*zeta[5])/9 - 
         (8377*zeta[6])/54))
 
soft["q"] = 1 + as*CF*(-2*Lp^2 - 4*Lp*Lv - 2*zeta[2]) + 
     as^2*CF*Nf*TF*(-656/81 + (16*Lp^3)/9 + (224*Lv)/27 + 
       Lp^2*(40/9 + (8*Lv)/3) + (20*zeta[2])/3 + 
       Lp*((80*Lv)/9 + (16*zeta[2])/3) + (56*zeta[3])/9) + 
     as^3*CF*Nf^2*TF^2*(-1024/6561 - (16*Lp^4)/9 + 
       Lp^3*(-640/81 - (64*Lv)/27) + Lp^2*(-800/81 - (320*Lv)/27 - 
         (64*zeta[2])/9) - (544*zeta[2])/27 + 
       Lv*(-7424/729 - (128*zeta[3])/9) + 
       Lp*((-1600*Lv)/81 - (640*zeta[2])/27 - (128*zeta[3])/9) - 
       (2240*zeta[3])/243 - (176*zeta[4])/27) + 
     as^2*CF^2*(2*Lp^4 + 8*Lp^3*Lv + 8*Lp*Lv*zeta[2] + 
       Lp^2*(8*Lv^2 + 4*zeta[2]) + 5*zeta[4]) + 
     as^2*CA*CF*(2428/81 - (44*Lp^3)/9 - (67*zeta[2])/3 + 
       Lp^2*(-134/9 - (22*Lv)/3 + 4*zeta[2]) + 
       Lp*((-44*zeta[2])/3 + Lv*(-268/9 + 8*zeta[2])) - (154*zeta[3])/9 + 
       Lv*(-808/27 + 28*zeta[3]) + 10*zeta[4]) + as^3*CA*CF*Nf*TF*
      (-825530/6561 + (88*Lp^4)/9 + Lp^3*(4624/81 + (352*Lv)/27 - 
         (64*zeta[2])/9) + (149060*zeta[2])/729 + 
       Lp^2*(8204/81 + Lv*(2312/27 - (32*zeta[2])/3) + (64*zeta[2])/3) + 
       (16304*zeta[3])/81 + (80*zeta[2]*zeta[3])/9 + 
       Lp*(Lv*(16408/81 - (320*zeta[2])/9) + (4624*zeta[2])/27 + 
         (704*zeta[3])/9 - (328*zeta[4])/3) - (832*zeta[4])/27 + 
       Lv*(125252/729 - (1648*zeta[2])/81 - (1808*zeta[3])/27 + 
         (40*zeta[4])/3) - (368*zeta[5])/3) + as^3*CF^2*Nf*TF*
      (-42727/243 - (32*Lp^5)/9 + Lp^4*(-80/9 - (112*Lv)/9) + 
       Lp^3*(16/3 - (320*Lv)/9 - (32*Lv^2)/3 - (128*zeta[2])/9) + 
       (6262*zeta[2])/81 + Lp^2*(4282/81 - (320*Lv^2)/9 + 
         Lv*(-232/27 - (80*zeta[2])/3) - (200*zeta[2])/9 - (400*zeta[3])/9) + 
       (6976*zeta[3])/81 - (592*zeta[2]*zeta[3])/9 + 
       Lv*(3422/27 - (448*zeta[2])/27 - (608*zeta[3])/9 - 32*zeta[4]) + 
       Lp*((-896*Lv^2)/27 + 16*zeta[2] + Lv*(8564/81 - (400*zeta[2])/9 - 
           (800*zeta[3])/9) - (80*zeta[4])/3) + (4*zeta[4])/9 + 
       (448*zeta[5])/9) + as^3*CA^2*CF*(5211949/13122 - (121*Lp^4)/9 - 
       (297481*zeta[2])/729 + Lp^3*(-7120/81 - (484*Lv)/27 + 
         (176*zeta[2])/9) - (151132*zeta[3])/243 + (1100*zeta[2]*zeta[3])/9 + 
       (928*zeta[3]^2)/9 + Lp^2*(-15503/81 + (52*zeta[2])/9 + 
         Lv*(-3560/27 + (88*zeta[2])/3) + 88*zeta[3] - 44*zeta[4]) + 
       (3649*zeta[4])/27 + Lp*((-7120*zeta[2])/27 - (968*zeta[3])/9 + 
         Lv*(-31006/81 + (1072*zeta[2])/9 + 176*zeta[3] - 88*zeta[4]) + 
         (902*zeta[4])/3) + Lv*(-297029/729 + (6392*zeta[2])/81 + 
         (12328*zeta[3])/27 - (176*zeta[2]*zeta[3])/3 + (154*zeta[4])/3 - 
         192*zeta[5]) + (1804*zeta[5])/9 - (3086*zeta[6])/27) + 
     as^3*CA*CF^2*((88*Lp^5)/9 + Lp^4*(268/9 + (308*Lv)/9 - 8*zeta[2]) - 
       (4856*zeta[2])/81 + Lp^3*((88*Lv^2)/3 + Lv*(1072/9 - 32*zeta[2]) + 
         (352*zeta[2])/9) + (308*zeta[2]*zeta[3])/9 + 
       Lv*((1616*zeta[2])/27 - 56*zeta[2]*zeta[3]) + 
       Lp^2*(-4856/81 + Lv^2*(1072/9 - 32*zeta[2]) + (670*zeta[2])/9 + 
         Lv*(1616/27 + (220*zeta[2])/3 - 56*zeta[3]) + (308*zeta[3])/9 - 
         40*zeta[4]) + (335*zeta[4])/3 + Lp*(Lv^2*(3232/27 - 112*zeta[3]) + 
         Lv*(-9712/81 + (1340*zeta[2])/9 + (616*zeta[3])/9 - 80*zeta[4]) + 
         (220*zeta[4])/3) - 35*zeta[6]) + 
     as^3*CF^3*((-4*Lp^6)/3 - 8*Lp^5*Lv + Lp^4*(-16*Lv^2 - 4*zeta[2]) + 
       Lp^3*((-32*Lv^3)/3 - 16*Lv*zeta[2]) + 
       Lp^2*(-16*Lv^2*zeta[2] - 10*zeta[4]) - 20*Lp*Lv*zeta[4] - 
       (35*zeta[6])/6)

